Complete collection of one-loop triple-collinear splitting operators for dimensionally-regulated QCD

We provide results for the one-loop triple-collinear color/spin-space splitting operators for the five possible processes, $q \to qq'\bar{q}'$, $q \to qq\bar{q}$, $q \to qgg$, $g \to gq\bar{q}$ and $g \to ggg$. The expressions are exact in dimensionally-regulated massless QCD up to a single integral, which we expand to second order in the dimensional-regularisation parameter. We also evaluate the related splitting functions. Our results are both sufficient and indispensable for the construction of subtraction and integrated-subtraction terms for triple-collinear singularities of one-loop double-real-emission cross-section contributions as part of a next-to-next-to-next-to leading order subtraction scheme.

==> anc/AppellF1.m <==
AppellF1[1,-ep,1,1-2*ep,1-x_,1-y_] -> SeriesData[ep, 0, {y^(-1), (Log[x] - 2*Log[y])/y, (-Log[x]^2 - 4*Log[x]*Log[y] - 4*Log[1 - y]*Log[y] + 6*Log[y]^2 + 4*Log[x]*Log[-x + y] - 4*Log[y]*Log[-x + y] + 4*PolyLog[2, x/y] - 4*PolyLog[2, y])/(2*y), (4*Pi^2*Log[x] + Log[x]^3 - 2*Pi^2*Log[y] - 12*Log[1 - x]^2*Log[y] + 12*Log[1 - x]*Log[x]*Log[y] + 6*Log[x]^2*Log[y] + 12*Log[1 - x]*Log[1 - y]*Log[y] - 12*Log[x]*Log[1 - y]*Log[y] - 12*Log[1 - x]*Log[y]^2 + 18*Log[1 - y]*Log[y]^2 - 8*Log[y]^3 - 6*Log[x]^2*Log[-x + y] + 12*Log[1 - x]*Log[y]*Log[-x + y] - 12*Log[1 - y]*Log[y]*Log[-x + y] + 6*Log[y]^2*Log[-x + y] + 12*Log[x]*PolyLog[2, x] - 12*Log[x]*PolyLog[2, (1 - y)/(1 - x)] - 12*Log[x]*PolyLog[2, x/y] - 12*Log[x]*PolyLog[2, y] - 12*PolyLog[3, x] - 12*PolyLog[3, 1 - (1 - y)/(1 - x)] - 24*PolyLog[3, 1 - x/y] + 12*PolyLog[3, 1 - (x*(1 - y))/((1 - x)*y)] + 24*PolyLog[3, 1 - y] - 12*PolyLog[3, (1 - y)/(1 - x)] + 12*PolyLog[3, (x*(1 - y))/((1 - x)*y)] + 24*PolyLog[3, y] - 12*Zeta[3])/(6*y)}, 0, 4, 1]

==> anc/LCGBox.m <==
LCGBoxEp0 = -1/2*(Pi^2*G[-1, -r1]) + (Pi^2*G[-1, -r2])/2 + (2*Pi^2*G[0, -r1])/3 - (2*Pi^2*G[0, -r2])/3 - (Pi^2*G[1 - r1^(-1), z1])/2 + (Pi^2*G[r1^(-1), x1])/2 + (Pi^2*G[r1^(-1), y1])/2 + (Pi^2*G[1 - r2^(-1), z1])/2 - (Pi^2*G[r2^(-1), x1])/2 - (Pi^2*G[r2^(-1), y1])/2 - (Pi^2*G[u3/r1, x1])/2 + G[0, -r1]*G[0, u3]*G[u3/r1, x1] - (Pi^2*G[u3/r1, y1])/2 + G[0, -r1]*G[0, u3]*G[u3/r1, y1] + (Pi^2*G[u3/r2, x1])/2 - G[0, -r2]*G[0, u3]*G[u3/r2, x1] + (Pi^2*G[u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[u3/r2, y1] - (Pi^2*G[(1 - x1)/(r1*x1), z1])/6 - G[0, -r1]*G[0, x1]*G[(1 - x1)/(r1*x1), z1] + (Pi^2*G[(1 - x1)/(r2*x1), z1])/6 + G[0, -r2]*G[0, x1]*G[(1 - x1)/(r2*x1), z1] + (Pi^2*G[u3/(r1*y1), x1])/2 - G[0, -r1]*G[0, u3]*G[u3/(r1*y1), x1] + G[0, -r1]*G[0, y1]*G[u3/(r1*y1), x1] - G[0, u3]*G[0, y1]*G[u3/(r1*y1), x1] - (Pi^2*G[u3/(r2*y1), x1])/2 + G[0, -r2]*G[0, u3]*G[u3/(r2*y1), x1] - G[0, -r2]*G[0, y1]*G[u3/(r2*y1), x1] + G[0, u3]*G[0, y1]*G[u3/(r2*y1), x1] + (Pi^2*G[-r1^(-1) + y1, z1])/2 + G[0, -r1]*G[0, y1]*G[-r1^(-1) + y1, z1] - (Pi^2*G[-r2^(-1) + y1, z1])/2 - G[0, -r2]*G[0, y1]*G[-r2^(-1) + y1, z1] - (Pi^2*G[-r1^(-1) + y1/u3, z1])/2 + G[0, -r1]*G[0, u3]*G[-r1^(-1) + y1/u3, z1] - G[0, -r1]*G[0, y1]*G[-r1^(-1) + y1/u3, z1] + G[0, u3]*G[0, y1]*G[-r1^(-1) + y1/u3, z1] + (Pi^2*G[-r2^(-1) + y1/u3, z1])/2 - G[0, -r2]*G[0, u3]*G[-r2^(-1) + y1/u3, z1] + G[0, -r2]*G[0, y1]*G[-r2^(-1) + y1/u3, z1] - G[0, u3]*G[0, y1]*G[-r2^(-1) + y1/u3, z1] - G[0, u3]*G[0, 0, -r1] - G[1 - r1^(-1), z1]*G[0, 0, -r1] + G[r1^(-1), x1]*G[0, 0, -r1] + G[r1^(-1), y1]*G[0, 0, -r1] - G[u3/r1, x1]*G[0, 0, -r1] - G[u3/r1, y1]*G[0, 0, -r1] + G[u3/(r1*y1), x1]*G[0, 0, -r1] + G[-r1^(-1) + y1, z1]*G[0, 0, -r1] - G[-r1^(-1) + y1/u3, z1]*G[0, 0, -r1] + G[0, u3]*G[0, 0, -r2] + G[1 - r2^(-1), z1]*G[0, 0, -r2] - G[r2^(-1), x1]*G[0, 0, -r2] - G[r2^(-1), y1]*G[0, 0, -r2] + G[u3/r2, x1]*G[0, 0, -r2] + G[u3/r2, y1]*G[0, 0, -r2] - G[u3/(r2*y1), x1]*G[0, 0, -r2] - G[-r2^(-1) + y1, z1]*G[0, 0, -r2] + G[-r2^(-1) + y1/u3, z1]*G[0, 0, -r2] + G[0, -r1]*G[0, 0, u3] - G[0, -r2]*G[0, 0, u3] - G[u3/r1, x1]*G[0, 0, u3] - G[u3/r1, y1]*G[0, 0, u3] + G[u3/r2, x1]*G[0, 0, u3] + G[u3/r2, y1]*G[0, 0, u3] + G[u3/(r1*y1), x1]*G[0, 0, u3] - G[u3/(r2*y1), x1]*G[0, 0, u3] - G[-r1^(-1) + y1/u3, z1]*G[0, 0, u3] + G[-r2^(-1) + y1/u3, z1]*G[0, 0, u3] - G[(1 - x1)/(r1*x1), z1]*G[0, 0, x1] + G[(1 - x1)/(r2*x1), z1]*G[0, 0, x1] + G[u3/(r1*y1), x1]*G[0, 0, y1] - G[u3/(r2*y1), x1]*G[0, 0, y1] + G[-r1^(-1) + y1, z1]*G[0, 0, y1] - G[-r2^(-1) + y1, z1]*G[0, 0, y1] - G[-r1^(-1) + y1/u3, z1]*G[0, 0, y1] + G[-r2^(-1) + y1/u3, z1]*G[0, 0, y1] - G[0, -r1]*G[1, 0, u3] + G[0, -r2]*G[1, 0, u3] - G[0, -r1]*G[1, 0, x1] + G[0, -r2]*G[1, 0, x1] + G[(1 - x1)/(r1*x1), z1]*G[1, 0, x1] - G[(1 - x1)/(r2*x1), z1]*G[1, 0, x1] - G[0, -r1]*G[1, 0, y1] + G[0, -r2]*G[1, 0, y1] + G[0, -r1]*G[1 - r1^(-1), -r1^(-1), z1] + G[0, -r1]*G[r1^(-1), 0, x1] + G[0, -r1]*G[r1^(-1), 0, y1] - G[0, -r2]*G[1 - r2^(-1), -r2^(-1), z1] - G[0, -r2]*G[r2^(-1), 0, x1] - G[0, -r2]*G[r2^(-1), 0, y1] - G[0, -r1]*G[u3/r1, 0, x1] + G[0, u3]*G[u3/r1, 0, x1] - G[0, -r1]*G[u3/r1, 0, y1] + G[0, u3]*G[u3/r1, 0, y1] + G[0, -r2]*G[u3/r2, 0, x1] - G[0, u3]*G[u3/r2, 0, x1] + G[0, -r2]*G[u3/r2, 0, y1] - G[0, u3]*G[u3/r2, 0, y1] - G[0, x1]*G[(1 - x1)/(r1*x1), 0, z1] - G[0, -r1]*G[(1 - x1)/(r1*x1), -r1^(-1), z1] + G[0, x1]*G[(1 - x1)/(r2*x1), 0, z1] + G[0, -r2]*G[(1 - x1)/(r2*x1), -r2^(-1), z1] + G[0, -r1]*G[u3/(r1*y1), 0, x1] - G[0, u3]*G[u3/(r1*y1), 0, x1] + G[0, y1]*G[u3/(r1*y1), 0, x1] - G[0, -r2]*G[u3/(r2*y1), 0, x1] + G[0, u3]*G[u3/(r2*y1), 0, x1] - G[0, y1]*G[u3/(r2*y1), 0, x1] - G[0, -r1]*G[-r1^(-1) + y1, -r1^(-1), z1] + G[0, y1]*G[-r1^(-1) + y1, y1, z1] + G[0, -r2]*G[-r2^(-1) + y1, -r2^(-1), z1] - G[0, y1]*G[-r2^(-1) + y1, y1, z1] + G[0, -r1]*G[-r1^(-1) + y1/u3, -r1^(-1), z1] + G[0, u3]*G[-r1^(-1) + y1/u3, y1/u3, z1] - G[0, y1]*G[-r1^(-1) + y1/u3, y1/u3, z1] - G[0, -r2]*G[-r2^(-1) + y1/u3, -r2^(-1), z1] - G[0, u3]*G[-r2^(-1) + y1/u3, y1/u3, z1] + G[0, y1]*G[-r2^(-1) + y1/u3, y1/u3, z1] - G[-1, 0, 0, -r1] + G[-1, 0, 0, -r2] + G[0, 0, 0, -r1] - G[0, 0, 0, -r2] + G[1 - r1^(-1), 1, 0, z1] + G[1 - r1^(-1), -r1^(-1), 0, z1] + G[r1^(-1), 0, 0, x1] + G[r1^(-1), 0, 0, y1] - G[1 - r2^(-1), 1, 0, z1] - G[1 - r2^(-1), -r2^(-1), 0, z1] - G[r2^(-1), 0, 0, x1] - G[r2^(-1), 0, 0, y1] - G[u3/r1, 0, 0, x1] - G[u3/r1, 0, 0, y1] + G[u3/r2, 0, 0, x1] + G[u3/r2, 0, 0, y1] - G[(1 - x1)/(r1*x1), -r1^(-1), 0, z1] + G[(1 - x1)/(r2*x1), -r2^(-1), 0, z1] + G[u3/(r1*y1), 0, 0, x1] - G[u3/(r2*y1), 0, 0, x1] - G[-r1^(-1) + y1, -r1^(-1), 0, z1] - G[-r1^(-1) + y1, y1, 0, z1] + G[-r2^(-1) + y1, -r2^(-1), 0, z1] + G[-r2^(-1) + y1, y1, 0, z1] + G[-r1^(-1) + y1/u3, -r1^(-1), 0, z1] + G[-r1^(-1) + y1/u3, y1/u3, 0, z1] - G[-r2^(-1) + y1/u3, -r2^(-1), 0, z1] - G[-r2^(-1) + y1/u3, y1/u3, 0, z1];


==> anc/LCGBoxDoubleSoft.m <==
LCGBoxDoubleSoftEp0 = -1/2*(Pi^2*G[-1, -r1]) + (Pi^2*G[-1, -r2])/2 + (2*Pi^2*G[0, -r1])/3 - (2*Pi^2*G[0, -r2])/3 + (Pi^2*G[r1^(-1), x1])/2 + (Pi^2*G[r1^(-1), y1])/2 - (Pi^2*G[r2^(-1), x1])/2 - (Pi^2*G[r2^(-1), y1])/2 - (Pi^2*G[u3/r1, x1])/2 + G[0, -r1]*G[0, u3]*G[u3/r1, x1] - (Pi^2*G[u3/r1, y1])/2 + G[0, -r1]*G[0, u3]*G[u3/r1, y1] + (Pi^2*G[u3/r2, x1])/2 - G[0, -r2]*G[0, u3]*G[u3/r2, x1] + (Pi^2*G[u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[u3/r2, y1] + (Pi^2*G[u3/(r1*y1), x1])/2 - G[0, -r1]*G[0, u3]*G[u3/(r1*y1), x1] + G[0, -r1]*G[0, y1]*G[u3/(r1*y1), x1] - G[0, u3]*G[0, y1]*G[u3/(r1*y1), x1] - (Pi^2*G[u3/(r2*y1), x1])/2 + G[0, -r2]*G[0, u3]*G[u3/(r2*y1), x1] - G[0, -r2]*G[0, y1]*G[u3/(r2*y1), x1] + G[0, u3]*G[0, y1]*G[u3/(r2*y1), x1] - G[0, u3]*G[0, 0, -r1] + G[r1^(-1), x1]*G[0, 0, -r1] + G[r1^(-1), y1]*G[0, 0, -r1] - G[u3/r1, x1]*G[0, 0, -r1] - G[u3/r1, y1]*G[0, 0, -r1] + G[u3/(r1*y1), x1]*G[0, 0, -r1] + G[0, u3]*G[0, 0, -r2] - G[r2^(-1), x1]*G[0, 0, -r2] - G[r2^(-1), y1]*G[0, 0, -r2] + G[u3/r2, x1]*G[0, 0, -r2] + G[u3/r2, y1]*G[0, 0, -r2] - G[u3/(r2*y1), x1]*G[0, 0, -r2] + G[0, -r1]*G[0, 0, u3] - G[0, -r2]*G[0, 0, u3] - G[u3/r1, x1]*G[0, 0, u3] - G[u3/r1, y1]*G[0, 0, u3] + G[u3/r2, x1]*G[0, 0, u3] + G[u3/r2, y1]*G[0, 0, u3] + G[u3/(r1*y1), x1]*G[0, 0, u3] - G[u3/(r2*y1), x1]*G[0, 0, u3] + G[u3/(r1*y1), x1]*G[0, 0, y1] - G[u3/(r2*y1), x1]*G[0, 0, y1] - G[0, -r1]*G[1, 0, u3] + G[0, -r2]*G[1, 0, u3] - G[0, -r1]*G[1, 0, x1] + G[0, -r2]*G[1, 0, x1] - G[0, -r1]*G[1, 0, y1] + G[0, -r2]*G[1, 0, y1] + G[0, -r1]*G[r1^(-1), 0, x1] + G[0, -r1]*G[r1^(-1), 0, y1] - G[0, -r2]*G[r2^(-1), 0, x1] - G[0, -r2]*G[r2^(-1), 0, y1] - G[0, -r1]*G[u3/r1, 0, x1] + G[0, u3]*G[u3/r1, 0, x1] - G[0, -r1]*G[u3/r1, 0, y1] + G[0, u3]*G[u3/r1, 0, y1] + G[0, -r2]*G[u3/r2, 0, x1] - G[0, u3]*G[u3/r2, 0, x1] + G[0, -r2]*G[u3/r2, 0, y1] - G[0, u3]*G[u3/r2, 0, y1] + G[0, -r1]*G[u3/(r1*y1), 0, x1] - G[0, u3]*G[u3/(r1*y1), 0, x1] + G[0, y1]*G[u3/(r1*y1), 0, x1] - G[0, -r2]*G[u3/(r2*y1), 0, x1] + G[0, u3]*G[u3/(r2*y1), 0, x1] - G[0, y1]*G[u3/(r2*y1), 0, x1] - G[-1, 0, 0, -r1] + G[-1, 0, 0, -r2] + G[0, 0, 0, -r1] - G[0, 0, 0, -r2] + G[r1^(-1), 0, 0, x1] + G[r1^(-1), 0, 0, y1] - G[r2^(-1), 0, 0, x1] - G[r2^(-1), 0, 0, y1] - G[u3/r1, 0, 0, x1] - G[u3/r1, 0, 0, y1] + G[u3/r2, 0, 0, x1] + G[u3/r2, 0, 0, y1] + G[u3/(r1*y1), 0, 0, x1] - G[u3/(r2*y1), 0, 0, x1];

LCGBoxDoubleSoftEp1 = (11*Pi^4)/45 - (Pi^2*G[0, -r2]*G[0, u3])/3 + (Pi^2*G[0, -r2]*G[1, u3])/6 + (Pi^2*G[-1, -r2]*G[1, x1])/2 - (Pi^2*G[0, -r2]*G[1, x1])/6 - (Pi^2*G[0, -r2]*G[1, y1])/6 - (Pi^2*G[0, u3]*G[r1^(-1), y1])/2 - Pi^2*G[-1, -r2]*G[r2^(-1), x1] + Pi^2*G[0, -r2]*G[r2^(-1), x1] + (Pi^2*G[0, -r2]*G[r2^(-1), y1])/3 + (Pi^2*G[0, u3]*G[r2^(-1), y1])/2 + Pi^2*G[0, u3]*G[u3/r1, x1] + (Pi^2*G[0, u3]*G[u3/r1, y1])/3 - (Pi^2*G[1, x1]*G[u3/r1, y1])/2 + (Pi^2*G[0, -r2]*G[u3/r2, x1])/6 - (2*Pi^2*G[0, u3]*G[u3/r2, x1])/3 - (Pi^2*G[0, -r2]*G[u3/r2, y1])/2 + (Pi^2*G[1, x1]*G[u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[1, x1]*G[u3/r2, y1] - (Pi^2*G[0, u3]*G[u3/(r1*y1), x1])/6 + (Pi^2*G[0, y1]*G[u3/(r1*y1), x1])/6 + (Pi^2*G[u3/r1, y1]*G[u3/(r1*y1), x1])/2 + (2*Pi^2*G[0, -r2]*G[u3/(r2*y1), x1])/3 - (Pi^2*G[0, u3]*G[u3/(r2*y1), x1])/6 + (Pi^2*G[0, y1]*G[u3/(r2*y1), x1])/6 + G[0, -r2]*G[0, u3]*G[0, y1]*G[u3/(r2*y1), x1] - (Pi^2*G[u3/r2, y1]*G[u3/(r2*y1), x1])/2 + G[0, -r2]*G[0, u3]*G[u3/r2, y1]*G[u3/(r2*y1), x1] - (Pi^2*G[-1, -1, -r1])/2 + (Pi^2*G[-1, -1, -r2])/2 + (Pi^2*G[-1, 0, -r1])/2 - (5*Pi^2*G[-1, 0, -r2])/6 - Pi^2*G[0, -1, -r2] - G[0, u3]*G[r1^(-1), y1]*G[0, 0, -r1] - 2*G[0, u3]*G[-r1, -r2]*G[0, 0, -r1] + G[r1^(-1), x1]*G[-r1, -r2]*G[0, 0, -r1] + G[r1^(-1), y1]*G[-r1, -r2]*G[0, 0, -r1] + G[-r1, -r2]*G[r2^(-1), x1]*G[0, 0, -r1] + G[-r1, -r2]*G[r2^(-1), y1]*G[0, 0, -r1] + G[0, u3]*G[u3/r1, x1]*G[0, 0, -r1] - G[-r1, -r2]*G[u3/r1, x1]*G[0, 0, -r1] - G[1, x1]*G[u3/r1, y1]*G[0, 0, -r1] - G[-r1, -r2]*G[u3/r1, y1]*G[0, 0, -r1] + G[0, u3]*G[u3/r2, x1]*G[0, 0, -r1] - G[-r1, -r2]*G[u3/r2, x1]*G[0, 0, -r1] + G[0, u3]*G[u3/r2, y1]*G[0, 0, -r1] - G[-r1, -r2]*G[u3/r2, y1]*G[0, 0, -r1] + G[-r1, -r2]*G[u3/(r1*y1), x1]*G[0, 0, -r1] + G[u3/r1, y1]*G[u3/(r1*y1), x1]*G[0, 0, -r1] - G[0, u3]*G[u3/(r2*y1), x1]*G[0, 0, -r1] + G[0, y1]*G[u3/(r2*y1), x1]*G[0, 0, -r1] + G[-r1, -r2]*G[u3/(r2*y1), x1]*G[0, 0, -r1] - G[-1, -r1, -r2]*G[0, 0, -r1] + (5*Pi^2*G[0, 0, -r2])/3 + G[0, u3]*G[r2^(-1), y1]*G[0, 0, -r2] + G[0, u3]*G[u3/r2, y1]*G[0, 0, -r2] + G[1, x1]*G[u3/r2, y1]*G[0, 0, -r2] - G[0, u3]*G[u3/(r2*y1), x1]*G[0, 0, -r2] + G[0, y1]*G[u3/(r2*y1), x1]*G[0, 0, -r2] - G[u3/r2, y1]*G[u3/(r2*y1), x1]*G[0, 0, -r2] + (Pi^2*G[0, 0, u3])/3 - G[0, -r2]*G[r2^(-1), y1]*G[0, 0, u3] - G[1, x1]*G[u3/r1, y1]*G[0, 0, u3] + 2*G[0, -r2]*G[u3/r2, x1]*G[0, 0, u3] + G[0, -r2]*G[u3/r2, y1]*G[0, 0, u3] + G[1, x1]*G[u3/r2, y1]*G[0, 0, u3] + 2*G[0, y1]*G[u3/(r1*y1), x1]*G[0, 0, u3] + G[u3/r1, y1]*G[u3/(r1*y1), x1]*G[0, 0, u3] - G[0, -r2]*G[u3/(r2*y1), x1]*G[0, 0, u3] - 2*G[0, y1]*G[u3/(r2*y1), x1]*G[0, 0, u3] - G[u3/r2, y1]*G[u3/(r2*y1), x1]*G[0, 0, u3] + G[0, 0, -r1]*G[0, 0, u3] + G[0, 0, -r2]*G[0, 0, u3] - 2*G[0, u3]*G[u3/(r1*y1), x1]*G[0, 0, y1] - G[0, -r2]*G[u3/(r2*y1), x1]*G[0, 0, y1] + 2*G[0, u3]*G[u3/(r2*y1), x1]*G[0, 0, y1] + (Pi^2*G[0, r1^(-1), x1])/2 + G[0, 0, -r1]*G[0, r1^(-1), x1] + (Pi^2*G[0, r1^(-1), y1])/2 + G[0, 0, -r1]*G[0, r1^(-1), y1] + G[0, 0, -r1]*G[0, -r1, -r2] - (Pi^2*G[0, r2^(-1), x1])/2 - G[0, 0, -r2]*G[0, r2^(-1), x1] - (Pi^2*G[0, r2^(-1), y1])/2 - G[0, 0, -r2]*G[0, r2^(-1), y1] - (Pi^2*G[0, u3/r1, x1])/2 - G[0, 0, -r1]*G[0, u3/r1, x1] - G[0, 0, u3]*G[0, u3/r1, x1] - (Pi^2*G[0, u3/r1, y1])/2 - G[0, 0, -r1]*G[0, u3/r1, y1] - G[0, 0, u3]*G[0, u3/r1, y1] + (Pi^2*G[0, u3/r2, x1])/2 - G[0, -r2]*G[0, u3]*G[0, u3/r2, x1] + G[0, 0, -r2]*G[0, u3/r2, x1] + G[0, 0, u3]*G[0, u3/r2, x1] + (Pi^2*G[0, u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[0, u3/r2, y1] + G[0, 0, -r2]*G[0, u3/r2, y1] + G[0, 0, u3]*G[0, u3/r2, y1] + (Pi^2*G[0, u3/(r1*y1), x1])/2 - G[0, u3]*G[0, y1]*G[0, u3/(r1*y1), x1] + G[0, 0, -r1]*G[0, u3/(r1*y1), x1] + G[0, 0, u3]*G[0, u3/(r1*y1), x1] + G[0, 0, y1]*G[0, u3/(r1*y1), x1] - (Pi^2*G[0, u3/(r2*y1), x1])/2 + G[0, -r2]*G[0, u3]*G[0, u3/(r2*y1), x1] - G[0, -r2]*G[0, y1]*G[0, u3/(r2*y1), x1] + G[0, u3]*G[0, y1]*G[0, u3/(r2*y1), x1] - G[0, 0, -r2]*G[0, u3/(r2*y1), x1] - G[0, 0, u3]*G[0, u3/(r2*y1), x1] - G[0, 0, y1]*G[0, u3/(r2*y1), x1] - (Pi^2*G[1, 0, u3])/3 + G[0, -r2]*G[r2^(-1), y1]*G[1, 0, u3] - G[0, -r2]*G[u3/r2, x1]*G[1, 0, u3] - 2*G[0, 0, -r2]*G[1, 0, u3] - (Pi^2*G[1, 0, x1])/3 - 2*G[0, 0, -r2]*G[1, 0, x1] - (Pi^2*G[1, 0, y1])/3 - G[0, -r2]*G[0, u3]*G[1, 0, y1] - 2*G[0, u3]*G[u3/r1, x1]*G[1, 0, y1] - 2*G[0, -r2]*G[u3/r2, x1]*G[1, 0, y1] + 2*G[0, u3]*G[u3/r2, x1]*G[1, 0, y1] - G[0, 0, -r1]*G[1, 0, y1] - G[0, 0, -r2]*G[1, 0, y1] + (Pi^2*G[1, r1^(-1), x1])/2 + G[0, 0, -r1]*G[1, r1^(-1), x1] - (Pi^2*G[1, r2^(-1), x1])/2 - G[0, 0, -r2]*G[1, r2^(-1), x1] + (Pi^2*G[1, u3/(r1*y1), x1])/2 - G[0, u3]*G[0, y1]*G[1, u3/(r1*y1), x1] + G[0, 0, -r1]*G[1, u3/(r1*y1), x1] + G[0, 0, u3]*G[1, u3/(r1*y1), x1] + G[0, 0, y1]*G[1, u3/(r1*y1), x1] - (Pi^2*G[1, u3/(r2*y1), x1])/2 + G[0, -r2]*G[0, u3]*G[1, u3/(r2*y1), x1] - G[0, -r2]*G[0, y1]*G[1, u3/(r2*y1), x1] + G[0, u3]*G[0, y1]*G[1, u3/(r2*y1), x1] - G[0, 0, -r2]*G[1, u3/(r2*y1), x1] - G[0, 0, u3]*G[1, u3/(r2*y1), x1] - G[0, 0, y1]*G[1, u3/(r2*y1), x1] - (Pi^2*G[r1^(-1), 0, x1])/6 - G[0, 0, -r1]*G[r1^(-1), 0, x1] + (Pi^2*G[r1^(-1), 0, y1])/2 + G[0, 0, u3]*G[r1^(-1), 0, y1] - G[1, 0, u3]*G[r1^(-1), 0, y1] - Pi^2*G[r1^(-1), r1^(-1), x1] - 2*G[0, 0, -r1]*G[r1^(-1), r1^(-1), x1] + (Pi^2*G[r1^(-1), r1^(-1), y1])/2 + G[0, 0, -r1]*G[r1^(-1), r1^(-1), y1] + (Pi^2*G[r1^(-1), r2^(-1), x1])/2 + G[0, 0, -r2]*G[r1^(-1), r2^(-1), x1] + (Pi^2*G[r1^(-1), r2^(-1), y1])/2 + G[0, 0, -r2]*G[r1^(-1), r2^(-1), y1] - (Pi^2*G[r1^(-1), u3/r1, y1])/2 - G[0, 0, -r1]*G[r1^(-1), u3/r1, y1] - G[0, 0, u3]*G[r1^(-1), u3/r1, y1] + Pi^2*G[-r1, -1, -r2] - (4*Pi^2*G[-r1, 0, -r2])/3 - G[0, u3]*G[u3/r1, x1]*G[-r1, 0, -r2] - G[0, u3]*G[u3/r1, y1]*G[-r1, 0, -r2] - G[0, u3]*G[u3/r2, x1]*G[-r1, 0, -r2] - G[0, u3]*G[u3/r2, y1]*G[-r1, 0, -r2] + G[0, u3]*G[u3/(r1*y1), x1]*G[-r1, 0, -r2] - G[0, y1]*G[u3/(r1*y1), x1]*G[-r1, 0, -r2] + G[0, u3]*G[u3/(r2*y1), x1]*G[-r1, 0, -r2] - G[0, y1]*G[u3/(r2*y1), x1]*G[-r1, 0, -r2] - 2*G[0, 0, u3]*G[-r1, 0, -r2] + 2*G[1, 0, u3]*G[-r1, 0, -r2] + 2*G[1, 0, x1]*G[-r1, 0, -r2] + 2*G[1, 0, y1]*G[-r1, 0, -r2] - G[r1^(-1), 0, x1]*G[-r1, 0, -r2] - G[r1^(-1), 0, y1]*G[-r1, 0, -r2] + (Pi^2*G[r2^(-1), 0, x1])/2 + G[0, 0, -r1]*G[r2^(-1), 0, x1] + 2*G[0, 0, -r2]*G[r2^(-1), 0, x1] - G[-r1, 0, -r2]*G[r2^(-1), 0, x1] - (Pi^2*G[r2^(-1), 0, y1])/6 + G[0, -r2]*G[0, u3]*G[r2^(-1), 0, y1] + G[0, 0, -r1]*G[r2^(-1), 0, y1] + G[0, 0, -r2]*G[r2^(-1), 0, y1] - G[0, 0, u3]*G[r2^(-1), 0, y1] + G[1, 0, u3]*G[r2^(-1), 0, y1] - G[-r1, 0, -r2]*G[r2^(-1), 0, y1] - (Pi^2*G[r2^(-1), r1^(-1), x1])/2 - G[0, 0, -r1]*G[r2^(-1), r1^(-1), x1] - (Pi^2*G[r2^(-1), r1^(-1), y1])/2 - G[0, 0, -r1]*G[r2^(-1), r1^(-1), y1] + Pi^2*G[r2^(-1), r2^(-1), x1] + 2*G[0, 0, -r2]*G[r2^(-1), r2^(-1), x1] - (Pi^2*G[r2^(-1), r2^(-1), y1])/2 - G[0, 0, -r2]*G[r2^(-1), r2^(-1), y1] + (Pi^2*G[r2^(-1), u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[r2^(-1), u3/r2, y1] + G[0, 0, -r2]*G[r2^(-1), u3/r2, y1] + G[0, 0, u3]*G[r2^(-1), u3/r2, y1] + G[0, 0, -r1]*G[u3/r1, 0, x1] - G[0, 0, u3]*G[u3/r1, 0, x1] + G[1, 0, u3]*G[u3/r1, 0, x1] + 2*G[1, 0, y1]*G[u3/r1, 0, x1] + G[-r1, 0, -r2]*G[u3/r1, 0, x1] - (Pi^2*G[u3/r1, 0, y1])/3 + G[0, u3]*G[1, x1]*G[u3/r1, 0, y1] - G[0, u3]*G[u3/(r1*y1), x1]*G[u3/r1, 0, y1] - 2*G[0, 0, u3]*G[u3/r1, 0, y1] + G[-r1, 0, -r2]*G[u3/r1, 0, y1] - (Pi^2*G[u3/r1, r1^(-1), x1])/2 - G[0, 0, -r1]*G[u3/r1, r1^(-1), x1] + (3*Pi^2*G[u3/r1, u3/r1, x1])/2 + 3*G[0, 0, -r1]*G[u3/r1, u3/r1, x1] + 3*G[0, 0, u3]*G[u3/r1, u3/r1, x1] - (Pi^2*G[u3/r1, u3/r2, x1])/2 + G[0, -r2]*G[0, u3]*G[u3/r1, u3/r2, x1] - G[0, 0, -r2]*G[u3/r1, u3/r2, x1] - G[0, 0, u3]*G[u3/r1, u3/r2, x1] - (Pi^2*G[u3/r1, u3/r2, y1])/2 + G[0, -r2]*G[0, u3]*G[u3/r1, u3/r2, y1] - G[0, 0, -r2]*G[u3/r1, u3/r2, y1] - G[0, 0, u3]*G[u3/r1, u3/r2, y1] - Pi^2*G[u3/r1, u3/(r1*y1), x1] + 2*G[0, u3]*G[0, y1]*G[u3/r1, u3/(r1*y1), x1] - 2*G[0, 0, -r1]*G[u3/r1, u3/(r1*y1), x1] - 2*G[0, 0, u3]*G[u3/r1, u3/(r1*y1), x1] - 2*G[0, 0, y1]*G[u3/r1, u3/(r1*y1), x1] - (Pi^2*G[u3/r2, 0, x1])/3 - G[0, 0, -r1]*G[u3/r2, 0, x1] - 2*G[0, 0, -r2]*G[u3/r2, 0, x1] + G[0, 0, u3]*G[u3/r2, 0, x1] - G[1, 0, u3]*G[u3/r2, 0, x1] - 2*G[1, 0, y1]*G[u3/r2, 0, x1] + G[-r1, 0, -r2]*G[u3/r2, 0, x1] - G[0, -r2]*G[0, u3]*G[u3/r2, 0, y1] + G[0, -r2]*G[1, x1]*G[u3/r2, 0, y1] - G[0, u3]*G[1, x1]*G[u3/r2, 0, y1] - G[0, -r2]*G[u3/(r2*y1), x1]*G[u3/r2, 0, y1] + G[0, u3]*G[u3/(r2*y1), x1]*G[u3/r2, 0, y1] - G[0, 0, -r1]*G[u3/r2, 0, y1] - G[0, 0, -r2]*G[u3/r2, 0, y1] + 2*G[0, 0, u3]*G[u3/r2, 0, y1] + G[-r1, 0, -r2]*G[u3/r2, 0, y1] + (Pi^2*G[u3/r2, r2^(-1), x1])/2 + G[0, 0, -r2]*G[u3/r2, r2^(-1), x1] + (Pi^2*G[u3/r2, u3/r1, x1])/2 + G[0, 0, -r1]*G[u3/r2, u3/r1, x1] + G[0, 0, u3]*G[u3/r2, u3/r1, x1] + (Pi^2*G[u3/r2, u3/r1, y1])/2 + G[0, 0, -r1]*G[u3/r2, u3/r1, y1] + G[0, 0, u3]*G[u3/r2, u3/r1, y1] - (3*Pi^2*G[u3/r2, u3/r2, x1])/2 + 3*G[0, -r2]*G[0, u3]*G[u3/r2, u3/r2, x1] - 3*G[0, 0, -r2]*G[u3/r2, u3/r2, x1] - 3*G[0, 0, u3]*G[u3/r2, u3/r2, x1] + Pi^2*G[u3/r2, u3/(r2*y1), x1] - 2*G[0, -r2]*G[0, u3]*G[u3/r2, u3/(r2*y1), x1] + 2*G[0, -r2]*G[0, y1]*G[u3/r2, u3/(r2*y1), x1] - 2*G[0, u3]*G[0, y1]*G[u3/r2, u3/(r2*y1), x1] + 2*G[0, 0, -r2]*G[u3/r2, u3/(r2*y1), x1] + 2*G[0, 0, u3]*G[u3/r2, u3/(r2*y1), x1] + 2*G[0, 0, y1]*G[u3/r2, u3/(r2*y1), x1] - (Pi^2*G[u3/(r1*y1), 0, x1])/3 - G[0, u3]*G[0, y1]*G[u3/(r1*y1), 0, x1] - G[0, 0, -r1]*G[u3/(r1*y1), 0, x1] + G[0, 0, u3]*G[u3/(r1*y1), 0, x1] + G[0, 0, y1]*G[u3/(r1*y1), 0, x1] - G[-r1, 0, -r2]*G[u3/(r1*y1), 0, x1] - (Pi^2*G[u3/(r1*y1), u3/(r1*y1), x1])/2 + G[0, u3]*G[0, y1]*G[u3/(r1*y1), u3/(r1*y1), x1] - G[0, 0, -r1]*G[u3/(r1*y1), u3/(r1*y1), x1] - G[0, 0, u3]*G[u3/(r1*y1), u3/(r1*y1), x1] - G[0, 0, y1]*G[u3/(r1*y1), u3/(r1*y1), x1] + (Pi^2*G[u3/(r1*y1), u3/(r2*y1), x1])/2 - G[0, -r2]*G[0, u3]*G[u3/(r1*y1), u3/(r2*y1), x1] + G[0, -r2]*G[0, y1]*G[u3/(r1*y1), u3/(r2*y1), x1] - G[0, u3]*G[0, y1]*G[u3/(r1*y1), u3/(r2*y1), x1] + G[0, 0, -r2]*G[u3/(r1*y1), u3/(r2*y1), x1] + G[0, 0, u3]*G[u3/(r1*y1), u3/(r2*y1), x1] + G[0, 0, y1]*G[u3/(r1*y1), u3/(r2*y1), x1] + (2*Pi^2*G[u3/(r2*y1), 0, x1])/3 + G[0, u3]*G[0, y1]*G[u3/(r2*y1), 0, x1] + G[0, 0, -r1]*G[u3/(r2*y1), 0, x1] + 2*G[0, 0, -r2]*G[u3/(r2*y1), 0, x1] - G[0, 0, u3]*G[u3/(r2*y1), 0, x1] - G[0, 0, y1]*G[u3/(r2*y1), 0, x1] - G[-r1, 0, -r2]*G[u3/(r2*y1), 0, x1] - (Pi^2*G[u3/(r2*y1), u3/(r1*y1), x1])/2 + G[0, u3]*G[0, y1]*G[u3/(r2*y1), u3/(r1*y1), x1] - G[0, 0, -r1]*G[u3/(r2*y1), u3/(r1*y1), x1] - G[0, 0, u3]*G[u3/(r2*y1), u3/(r1*y1), x1] - G[0, 0, y1]*G[u3/(r2*y1), u3/(r1*y1), x1] + (Pi^2*G[u3/(r2*y1), u3/(r2*y1), x1])/2 - G[0, -r2]*G[0, u3]*G[u3/(r2*y1), u3/(r2*y1), x1] + G[0, -r2]*G[0, y1]*G[u3/(r2*y1), u3/(r2*y1), x1] - G[0, u3]*G[0, y1]*G[u3/(r2*y1), u3/(r2*y1), x1] + G[0, 0, -r2]*G[u3/(r2*y1), u3/(r2*y1), x1] + G[0, 0, u3]*G[u3/(r2*y1), u3/(r2*y1), x1] + G[0, 0, y1]*G[u3/(r2*y1), u3/(r2*y1), x1] + G[-1, -r2]*G[-1, 0, 0, -r1] - G[1, x1]*G[-1, 0, 0, -r1] + 2*G[r1^(-1), x1]*G[-1, 0, 0, -r1] - 2*G[-r1, -r2]*G[-1, 0, 0, -r1] + G[1, x1]*G[-1, 0, 0, -r2] - 2*G[r2^(-1), x1]*G[-1, 0, 0, -r2] - G[-1, -r2]*G[0, 0, 0, -r1] - 2*G[r1^(-1), x1]*G[0, 0, 0, -r1] - G[r1^(-1), y1]*G[0, 0, 0, -r1] + 2*G[-r1, -r2]*G[0, 0, 0, -r1] + G[r2^(-1), x1]*G[0, 0, 0, -r1] + G[r2^(-1), y1]*G[0, 0, 0, -r1] + G[u3/r1, y1]*G[0, 0, 0, -r1] - G[u3/r2, x1]*G[0, 0, 0, -r1] - G[u3/r2, y1]*G[0, 0, 0, -r1] - G[u3/(r1*y1), x1]*G[0, 0, 0, -r1] + G[u3/(r2*y1), x1]*G[0, 0, 0, -r1] - 3*G[0, u3]*G[0, 0, 0, -r2] + 4*G[r2^(-1), x1]*G[0, 0, 0, -r2] + 3*G[r2^(-1), y1]*G[0, 0, 0, -r2] - 2*G[u3/r2, x1]*G[0, 0, 0, -r2] - 3*G[u3/r2, y1]*G[0, 0, 0, -r2] + 3*G[u3/(r2*y1), x1]*G[0, 0, 0, -r2] + G[0, -r2]*G[0, 0, 0, u3] - G[r1^(-1), y1]*G[0, 0, 0, u3] + G[r2^(-1), y1]*G[0, 0, 0, u3] + 3*G[u3/r1, x1]*G[0, 0, 0, u3] + 2*G[u3/r1, y1]*G[0, 0, 0, u3] - 3*G[u3/r2, x1]*G[0, 0, 0, u3] - 2*G[u3/r2, y1]*G[0, 0, 0, u3] - 2*G[u3/(r1*y1), x1]*G[0, 0, 0, u3] + 2*G[u3/(r2*y1), x1]*G[0, 0, 0, u3] + 2*G[u3/(r1*y1), x1]*G[0, 0, 0, y1] - 2*G[u3/(r2*y1), x1]*G[0, 0, 0, y1] - G[u3/r1, x1]*G[0, 1, 0, u3] + G[u3/r2, x1]*G[0, 1, 0, u3] + G[0, u3]*G[0, -r1, 0, -r2] - G[r2^(-1), x1]*G[0, -r1, 0, -r2] - G[r2^(-1), y1]*G[0, -r1, 0, -r2] + G[u3/r2, x1]*G[0, -r1, 0, -r2] + G[u3/r2, y1]*G[0, -r1, 0, -r2] - G[u3/(r2*y1), x1]*G[0, -r1, 0, -r2] - G[0, -r2]*G[0, r2^(-1), 0, x1] - G[0, -r2]*G[0, r2^(-1), 0, y1] + G[0, u3]*G[0, u3/r1, 0, x1] + G[0, u3]*G[0, u3/r1, 0, y1] + G[0, -r2]*G[0, u3/r2, 0, x1] - G[0, u3]*G[0, u3/r2, 0, x1] + G[0, -r2]*G[0, u3/r2, 0, y1] - G[0, u3]*G[0, u3/r2, 0, y1] - G[0, u3]*G[0, u3/(r1*y1), 0, x1] + G[0, y1]*G[0, u3/(r1*y1), 0, x1] - G[0, -r2]*G[0, u3/(r2*y1), 0, x1] + G[0, u3]*G[0, u3/(r2*y1), 0, x1] - G[0, y1]*G[0, u3/(r2*y1), 0, x1] + G[r1^(-1), y1]*G[1, 0, 0, u3] - G[r2^(-1), y1]*G[1, 0, 0, u3] - G[u3/r1, x1]*G[1, 0, 0, u3] + G[u3/r2, x1]*G[1, 0, 0, u3] - 2*G[0, -r2]*G[1, 0, 0, x1] + G[0, -r2]*G[1, 0, 0, y1] + 2*G[u3/r1, x1]*G[1, 0, 0, y1] - 2*G[u3/r2, x1]*G[1, 0, 0, y1] - G[0, -r2]*G[1, 1, 0, u3] + G[0, -r2]*G[1, 1, 0, x1] + G[0, -r2]*G[1, 1, 0, y1] - G[0, -r2]*G[1, r2^(-1), 0, x1] - G[0, u3]*G[1, u3/(r1*y1), 0, x1] + G[0, y1]*G[1, u3/(r1*y1), 0, x1] - G[0, -r2]*G[1, u3/(r2*y1), 0, x1] + G[0, u3]*G[1, u3/(r2*y1), 0, x1] - G[0, y1]*G[1, u3/(r2*y1), 0, x1] - G[0, u3]*G[r1^(-1), 0, 0, y1] + G[0, -r2]*G[r1^(-1), r2^(-1), 0, x1] + G[0, -r2]*G[r1^(-1), r2^(-1), 0, y1] + G[0, u3]*G[r1^(-1), u3/r1, 0, y1] + 2*G[0, u3]*G[-r1, 0, 0, -r2] - G[r1^(-1), x1]*G[-r1, 0, 0, -r2] - G[r1^(-1), y1]*G[-r1, 0, 0, -r2] - G[r2^(-1), x1]*G[-r1, 0, 0, -r2] - G[r2^(-1), y1]*G[-r1, 0, 0, -r2] + G[u3/r1, x1]*G[-r1, 0, 0, -r2] + G[u3/r1, y1]*G[-r1, 0, 0, -r2] + G[u3/r2, x1]*G[-r1, 0, 0, -r2] + G[u3/r2, y1]*G[-r1, 0, 0, -r2] - G[u3/(r1*y1), x1]*G[-r1, 0, 0, -r2] - G[u3/(r2*y1), x1]*G[-r1, 0, 0, -r2] + 2*G[0, -r2]*G[r2^(-1), 0, 0, x1] - G[0, -r2]*G[r2^(-1), 0, 0, y1] + G[0, u3]*G[r2^(-1), 0, 0, y1] - 2*G[0, -r2]*G[r2^(-1), 1, 0, x1] + 2*G[0, -r2]*G[r2^(-1), r2^(-1), 0, x1] - G[0, -r2]*G[r2^(-1), r2^(-1), 0, y1] + G[0, -r2]*G[r2^(-1), u3/r2, 0, y1] - G[0, u3]*G[r2^(-1), u3/r2, 0, y1] - G[0, u3]*G[u3/r1, 0, 0, x1] + 2*G[0, u3]*G[u3/r1, 0, 0, y1] - G[1, x1]*G[u3/r1, 0, 0, y1] + G[u3/(r1*y1), x1]*G[u3/r1, 0, 0, y1] - 3*G[0, u3]*G[u3/r1, u3/r1, 0, x1] - G[0, -r2]*G[u3/r1, u3/r2, 0, x1] + G[0, u3]*G[u3/r1, u3/r2, 0, x1] - G[0, -r2]*G[u3/r1, u3/r2, 0, y1] + G[0, u3]*G[u3/r1, u3/r2, 0, y1] + 2*G[0, u3]*G[u3/r1, u3/(r1*y1), 0, x1] - 2*G[0, y1]*G[u3/r1, u3/(r1*y1), 0, x1] - 2*G[0, -r2]*G[u3/r2, 0, 0, x1] + G[0, u3]*G[u3/r2, 0, 0, x1] + G[0, -r2]*G[u3/r2, 0, 0, y1] - 2*G[0, u3]*G[u3/r2, 0, 0, y1] + G[1, x1]*G[u3/r2, 0, 0, y1] - G[u3/(r2*y1), x1]*G[u3/r2, 0, 0, y1] + G[0, -r2]*G[u3/r2, r2^(-1), 0, x1] - G[0, u3]*G[u3/r2, u3/r1, 0, x1] - G[0, u3]*G[u3/r2, u3/r1, 0, y1] - 3*G[0, -r2]*G[u3/r2, u3/r2, 0, x1] + 3*G[0, u3]*G[u3/r2, u3/r2, 0, x1] + 2*G[0, -r2]*G[u3/r2, u3/(r2*y1), 0, x1] - 2*G[0, u3]*G[u3/r2, u3/(r2*y1), 0, x1] + 2*G[0, y1]*G[u3/r2, u3/(r2*y1), 0, x1] + G[0, u3]*G[u3/(r1*y1), 0, 0, x1] - G[0, y1]*G[u3/(r1*y1), 0, 0, x1] - G[0, u3]*G[u3/(r1*y1), 1, 0, x1] + G[0, y1]*G[u3/(r1*y1), 1, 0, x1] + G[0, u3]*G[u3/(r1*y1), u3/(r1*y1), 0, x1] - G[0, y1]*G[u3/(r1*y1), u3/(r1*y1), 0, x1] + G[0, -r2]*G[u3/(r1*y1), u3/(r2*y1), 0, x1] - G[0, u3]*G[u3/(r1*y1), u3/(r2*y1), 0, x1] + G[0, y1]*G[u3/(r1*y1), u3/(r2*y1), 0, x1] + 2*G[0, -r2]*G[u3/(r2*y1), 0, 0, x1] - G[0, u3]*G[u3/(r2*y1), 0, 0, x1] + G[0, y1]*G[u3/(r2*y1), 0, 0, x1] - G[0, -r2]*G[u3/(r2*y1), 1, 0, x1] + G[0, u3]*G[u3/(r2*y1), 1, 0, x1] - G[0, y1]*G[u3/(r2*y1), 1, 0, x1] + G[0, u3]*G[u3/(r2*y1), u3/(r1*y1), 0, x1] - G[0, y1]*G[u3/(r2*y1), u3/(r1*y1), 0, x1] - (G[0, -r1]*(Pi^2*G[1, u3] - Pi^2*G[1, x1] - Pi^2*G[1, y1] + 4*Pi^2*G[r1^(-1), x1] - 8*Pi^2*G[-r1, -r2] + 3*Pi^2*G[u3/r1, x1] - 6*G[0, u3]*G[-r1, -r2]*G[u3/r1, x1] - Pi^2*G[u3/r1, y1] - 6*G[0, u3]*G[1, x1]*G[u3/r1, y1] - 6*G[0, u3]*G[-r1, -r2]*G[u3/r1, y1] - 6*G[0, u3]*G[-r1, -r2]*G[u3/r2, x1] - 6*G[0, u3]*G[-r1, -r2]*G[u3/r2, y1] + 2*Pi^2*G[u3/(r1*y1), x1] + 6*G[0, u3]*G[0, y1]*G[u3/(r1*y1), x1] + 6*G[0, u3]*G[-r1, -r2]*G[u3/(r1*y1), x1] - 6*G[0, y1]*G[-r1, -r2]*G[u3/(r1*y1), x1] + 6*G[0, u3]*G[u3/r1, y1]*G[u3/(r1*y1), x1] + 6*G[0, u3]*G[-r1, -r2]*G[u3/(r2*y1), x1] - 6*G[0, y1]*G[-r1, -r2]*G[u3/(r2*y1), x1] - 6*G[0, u3]*G[0, 0, -r2] + 6*G[r2^(-1), x1]*G[0, 0, -r2] + 6*G[r2^(-1), y1]*G[0, 0, -r2] - 6*G[u3/r2, x1]*G[0, 0, -r2] - 6*G[u3/r2, y1]*G[0, 0, -r2] + 6*G[u3/(r2*y1), x1]*G[0, 0, -r2] - 6*G[r1^(-1), y1]*G[0, 0, u3] - 12*G[-r1, -r2]*G[0, 0, u3] + 12*G[u3/r1, x1]*G[0, 0, u3] + 6*G[u3/r1, y1]*G[0, 0, u3] - 6*G[u3/(r1*y1), x1]*G[0, 0, u3] - 6*G[u3/(r1*y1), x1]*G[0, 0, y1] + 6*G[0, u3]*G[0, -r1, -r2] - 6*G[r2^(-1), x1]*G[0, -r1, -r2] - 6*G[r2^(-1), y1]*G[0, -r1, -r2] + 6*G[u3/r2, x1]*G[0, -r1, -r2] + 6*G[u3/r2, y1]*G[0, -r1, -r2] - 6*G[u3/(r2*y1), x1]*G[0, -r1, -r2] - 6*G[0, u3]*G[0, u3/r1, x1] - 6*G[0, u3]*G[0, u3/r1, y1] + 6*G[0, u3]*G[0, u3/(r1*y1), x1] - 6*G[0, y1]*G[0, u3/(r1*y1), x1] + 6*G[r1^(-1), y1]*G[1, 0, u3] + 12*G[-r1, -r2]*G[1, 0, u3] - 6*G[u3/r1, x1]*G[1, 0, u3] + 12*G[-r1, -r2]*G[1, 0, x1] - 6*G[0, u3]*G[1, 0, y1] + 12*G[-r1, -r2]*G[1, 0, y1] - 12*G[u3/r1, x1]*G[1, 0, y1] + 6*G[0, u3]*G[1, u3/(r1*y1), x1] - 6*G[0, y1]*G[1, u3/(r1*y1), x1] - 6*G[-r1, -r2]*G[r1^(-1), 0, x1] + 6*G[0, u3]*G[r1^(-1), 0, y1] - 6*G[-r1, -r2]*G[r1^(-1), 0, y1] - 6*G[0, u3]*G[r1^(-1), u3/r1, y1] - 6*G[-r1, -r2]*G[r2^(-1), 0, x1] - 6*G[-r1, -r2]*G[r2^(-1), 0, y1] + 6*G[-r1, -r2]*G[u3/r1, 0, x1] - 6*G[0, u3]*G[u3/r1, 0, y1] + 6*G[1, x1]*G[u3/r1, 0, y1] + 6*G[-r1, -r2]*G[u3/r1, 0, y1] - 6*G[u3/(r1*y1), x1]*G[u3/r1, 0, y1] + 18*G[0, u3]*G[u3/r1, u3/r1, x1] - 12*G[0, u3]*G[u3/r1, u3/(r1*y1), x1] + 12*G[0, y1]*G[u3/r1, u3/(r1*y1), x1] + 6*G[-r1, -r2]*G[u3/r2, 0, x1] + 6*G[-r1, -r2]*G[u3/r2, 0, y1] + 6*G[0, u3]*G[u3/r2, u3/r1, x1] + 6*G[0, u3]*G[u3/r2, u3/r1, y1] - 6*G[-r1, -r2]*G[u3/(r1*y1), 0, x1] - 6*G[0, u3]*G[u3/(r1*y1), u3/(r1*y1), x1] + 6*G[0, y1]*G[u3/(r1*y1), u3/(r1*y1), x1] - 6*G[-r1, -r2]*G[u3/(r2*y1), 0, x1] + G[0, -r2]*(4*Pi^2 + 6*G[0, u3]*(G[u3/r2, x1] + G[u3/r2, y1] - G[u3/(r2*y1), x1]) + 6*G[0, y1]*G[u3/(r2*y1), x1] + 6*G[0, 0, u3] - 6*G[1, 0, u3] - 6*G[1, 0, x1] - 6*G[1, 0, y1] + 6*G[r2^(-1), 0, x1] + 6*G[r2^(-1), 0, y1] - 6*G[u3/r2, 0, x1] - 6*G[u3/r2, 0, y1] + 6*G[u3/(r2*y1), 0, x1]) - 6*G[0, u3]*G[u3/(r2*y1), u3/(r1*y1), x1] + 6*G[0, y1]*G[u3/(r2*y1), u3/(r1*y1), x1] - 6*G[-1, 0, 0, -r2] + 6*G[-1, 0, -r1, -r2] + 6*G[0, 0, 0, -r2] + 6*G[0, 0, 0, u3] - 6*G[0, 0, -r1, -r2] - 6*G[0, r1^(-1), 0, x1] - 6*G[0, r1^(-1), 0, y1] + 6*G[0, u3/r1, 0, x1] + 6*G[0, u3/r1, 0, y1] - 6*G[0, u3/(r1*y1), 0, x1] - 12*G[1, 0, 0, x1] + 6*G[1, 0, 0, y1] - 6*G[1, 1, 0, u3] + 6*G[1, 1, 0, x1] + 6*G[1, 1, 0, y1] - 6*G[1, r1^(-1), 0, x1] - 6*G[1, u3/(r1*y1), 0, x1] + 12*G[r1^(-1), 0, 0, x1] - 6*G[r1^(-1), 0, 0, y1] - 12*G[r1^(-1), 1, 0, x1] + 12*G[r1^(-1), r1^(-1), 0, x1] - 6*G[r1^(-1), r1^(-1), 0, y1] + 6*G[r1^(-1), u3/r1, 0, y1] + 6*G[r2^(-1), r1^(-1), 0, x1] + 6*G[r2^(-1), r1^(-1), 0, y1] - 12*G[u3/r1, 0, 0, x1] + 6*G[u3/r1, 0, 0, y1] + 6*G[u3/r1, r1^(-1), 0, x1] - 18*G[u3/r1, u3/r1, 0, x1] + 12*G[u3/r1, u3/(r1*y1), 0, x1] - 6*G[u3/r2, u3/r1, 0, x1] - 6*G[u3/r2, u3/r1, 0, y1] + 12*G[u3/(r1*y1), 0, 0, x1] - 6*G[u3/(r1*y1), 1, 0, x1] + 6*G[u3/(r1*y1), u3/(r1*y1), 0, x1] + 6*G[u3/(r2*y1), u3/(r1*y1), 0, x1]))/6 + G[0, -r2]*G[u3/(r2*y1), u3/(r2*y1), 0, x1] - G[0, u3]*G[u3/(r2*y1), u3/(r2*y1), 0, x1] + G[0, y1]*G[u3/(r2*y1), u3/(r2*y1), 0, x1] - G[-1, -1, 0, 0, -r1] + G[-1, -1, 0, 0, -r2] + 2*G[-1, 0, 0, 0, -r1] - 4*G[-1, 0, 0, 0, -r2] + G[-1, 0, -r1, 0, -r2] + G[-1, -r1, 0, 0, -r2] - 2*G[0, -1, 0, 0, -r2] - G[0, 0, 0, 0, -r1] + 5*G[0, 0, 0, 0, -r2] - G[0, 0, -r1, 0, -r2] + G[0, r1^(-1), 0, 0, x1] + G[0, r1^(-1), 0, 0, y1] - G[0, -r1, 0, 0, -r2] - G[0, r2^(-1), 0, 0, x1] - G[0, r2^(-1), 0, 0, y1] - G[0, u3/r1, 0, 0, x1] - G[0, u3/r1, 0, 0, y1] + G[0, u3/r2, 0, 0, x1] + G[0, u3/r2, 0, 0, y1] + G[0, u3/(r1*y1), 0, 0, x1] - G[0, u3/(r2*y1), 0, 0, x1] + G[1, r1^(-1), 0, 0, x1] - G[1, r2^(-1), 0, 0, x1] + G[1, u3/(r1*y1), 0, 0, x1] - G[1, u3/(r2*y1), 0, 0, x1] - 3*G[r1^(-1), 0, 0, 0, x1] + 2*G[r1^(-1), 0, 0, 0, y1] + 2*G[r1^(-1), 0, 1, 0, x1] + 2*G[r1^(-1), 1, 0, 0, x1] - 2*G[r1^(-1), r1^(-1), 0, 0, x1] + G[r1^(-1), r1^(-1), 0, 0, y1] + G[r1^(-1), r2^(-1), 0, 0, x1] + G[r1^(-1), r2^(-1), 0, 0, y1] - G[r1^(-1), u3/r1, 0, 0, y1] + 2*G[-r1, -1, 0, 0, -r2] - 2*G[-r1, 0, 0, 0, -r2] + 3*G[r2^(-1), 0, 0, 0, x1] - 2*G[r2^(-1), 0, 0, 0, y1] - 2*G[r2^(-1), 0, 1, 0, x1] - 2*G[r2^(-1), 1, 0, 0, x1] - G[r2^(-1), r1^(-1), 0, 0, x1] - G[r2^(-1), r1^(-1), 0, 0, y1] + 2*G[r2^(-1), r2^(-1), 0, 0, x1] - G[r2^(-1), r2^(-1), 0, 0, y1] + G[r2^(-1), u3/r2, 0, 0, y1] + 3*G[u3/r1, 0, 0, 0, x1] - 2*G[u3/r1, 0, 0, 0, y1] - G[u3/r1, r1^(-1), 0, 0, x1] + 3*G[u3/r1, u3/r1, 0, 0, x1] - G[u3/r1, u3/r2, 0, 0, x1] - G[u3/r1, u3/r2, 0, 0, y1] - 2*G[u3/r1, u3/(r1*y1), 0, 0, x1] - 3*G[u3/r2, 0, 0, 0, x1] + 2*G[u3/r2, 0, 0, 0, y1] + G[u3/r2, r2^(-1), 0, 0, x1] + G[u3/r2, u3/r1, 0, 0, x1] + G[u3/r2, u3/r1, 0, 0, y1] - 3*G[u3/r2, u3/r2, 0, 0, x1] + 2*G[u3/r2, u3/(r2*y1), 0, 0, x1] - 3*G[u3/(r1*y1), 0, 0, 0, x1] + G[u3/(r1*y1), 0, 1, 0, x1] + G[u3/(r1*y1), 1, 0, 0, x1] - G[u3/(r1*y1), u3/(r1*y1), 0, 0, x1] + G[u3/(r1*y1), u3/(r2*y1), 0, 0, x1] + 3*G[u3/(r2*y1), 0, 0, 0, x1] - G[u3/(r2*y1), 0, 1, 0, x1] - G[u3/(r2*y1), 1, 0, 0, x1] - G[u3/(r2*y1), u3/(r1*y1), 0, 0, x1] + G[u3/(r2*y1), u3/(r2*y1), 0, 0, x1] + (G[-1, -r1]*(Pi^2*G[-1, -r2] - Pi^2*G[1, x1] + 2*Pi^2*G[r1^(-1), x1] - 2*Pi^2*G[-r1, -r2] - 2*Zeta[3]))/2 + G[-1, -r2]*Zeta[3] - 2*G[r1^(-1), x1]*Zeta[3] + G[r1^(-1), y1]*Zeta[3] + 2*G[r2^(-1), x1]*Zeta[3] - G[r2^(-1), y1]*Zeta[3] + 3*G[u3/r1, x1]*Zeta[3] - 3*G[u3/r2, x1]*Zeta[3] - G[u3/(r1*y1), x1]*Zeta[3] + G[u3/(r2*y1), x1]*Zeta[3];


==> anc/P1qggExp.m <==
P1PolExp = (nl*(p3q^4*(-2*s12^4 - 2*s12^3*s13 + (-3*s12^3 - s12^2*s13)*s23 - 
          s12^2*s23^2) + p2q^4*(-2*s12*s13^3 - 2*s13^4 + 
          (-(s12*s13^2) - 3*s13^3)*s23 - s13^2*s23^2) + 
        p1q*p2q^3*(-2*s12*s13^3 - 2*s13^4 + (s12*s13^2 - s13^3)*s23 + 
          (s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
        p1q^2*p2q^2*((2*s12*s13^2 + 2*s13^3)*s23 + (s12*s13 + 3*s13^2)*
           s23^2 + s13*s23^3) + p3q^3*(p2q*(-2*s12^4 + 2*s12^2*s13^2 + 
            (-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2)*s23 + (-s12^2 - 3*s12*s13)*
             s23^2) + p1q*(-2*s12^4 - 2*s12^3*s13 + (-s12^3 + s12^2*s13)*
             s23 + (2*s12^2 + s12*s13)*s23^2 + s12*s23^3)) + 
        p3q^2*(p2q^2*(2*s12^3*s13 + 4*s12^2*s13^2 + 2*s12*s13^3 + 
            (-4*s12^2*s13 - 4*s12*s13^2)*s23 - 6*s12*s13*s23^2) + 
          p1q*p2q*(2*s12^3*s13 + 2*s12^2*s13^2 + (3*s12^3 + s12^2*s13 - 
              4*s12*s13^2)*s23 + (4*s12^2 - 3*s12*s13)*s23^2 + s12*s23^3) + 
          p1q^2*((2*s12^3 + 2*s12^2*s13)*s23 + (3*s12^2 + s12*s13)*s23^2 + 
            s12*s23^3)) + p3q*(p2q^3*(2*s12^2*s13^2 - 2*s13^4 + 
            (-3*s12^2*s13 - 2*s12*s13^2 - 3*s13^3)*s23 + (-3*s12*s13 - s13^2)*
             s23^2) + p1q^2*p2q*((-4*s12^2*s13 - 4*s12*s13^2)*s23 + 
            (-s12^2 - 6*s12*s13 - s13^2)*s23^2 + (-s12 - s13)*s23^3) + 
          p1q*p2q^2*(2*s12^2*s13^2 + 2*s12*s13^3 + 
            (-4*s12^2*s13 + s12*s13^2 + 3*s13^3)*s23 + (-3*s12*s13 + 4*s13^2)*
             s23^2 + s13*s23^3))))/(3*p2q*p3q^3*s12*s13*s23^2 + 
       p3q^2*(3*p1q*p2q*s12*s13*s23^2 + 6*p2q^2*s12*s13*s23^2) + 
       p3q*(3*p1q*p2q^2*s12*s13*s23^2 + 3*p2q^3*s12*s13*s23^2)) + 
     (p3q^5*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
         (-104*s12^2 - 140*s12*s13)*s23^2 - 68*s12*s23^3) + 
       p2q^5*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
         (-140*s12*s13 - 104*s13^2)*s23^2 - 68*s13*s23^3) + 
       p1q*p2q^4*((-144*s12^2*s13 - 216*s12*s13^2 - 72*s13^3)*s23 + 
         (8*s12^2 - 300*s12*s13 - 236*s13^2)*s23^2 + (12*s12 - 160*s13)*
          s23^3 + 4*s23^4) + p1q^2*p2q^3*
        ((-144*s12^2*s13 - 216*s12*s13^2 - 72*s13^3)*s23 + 
         (16*s12^2 - 320*s12*s13 - 264*s13^2)*s23^2 + (24*s12 - 184*s13)*
          s23^3 + 8*s23^4) + p1q^3*p2q^2*((16*s12^2 - 40*s12*s13 - 56*s13^2)*
          s23^2 + (24*s12 - 48*s13)*s23^3 + 8*s23^4) + 
       p3q^4*(p2q*(-144*s12^3*s13 + (-216*s12^3 - 504*s12^2*s13 - 
             216*s12*s13^2 - 72*s13^3)*s23 + (-392*s12^2 - 460*s12*s13 - 
             76*s13^2)*s23^2 + (-208*s12 - 36*s13)*s23^3) + 
         p1q*((-72*s12^3 - 216*s12^2*s13 - 144*s12*s13^2)*s23 + 
           (-236*s12^2 - 300*s12*s13 + 8*s13^2)*s23^2 + (-160*s12 + 12*s13)*
            s23^3 + 4*s23^4)) + 
       p3q^3*(p2q^2*(-144*s12^3*s13 + 288*s12^2*s13^2 + 
           (-360*s12^3 - 504*s12^2*s13 - 252*s12*s13^2 - 252*s13^3)*s23 + 
           (-512*s12^2 - 608*s12*s13 - 300*s13^2)*s23^2 + 
           (-248*s12 - 144*s13)*s23^3) + 
         p1q^2*((-72*s12^3 - 216*s12^2*s13 - 144*s12*s13^2)*s23 + 
           (-264*s12^2 - 320*s12*s13 + 16*s13^2)*s23^2 + (-184*s12 + 24*s13)*
            s23^3 + 8*s23^4) + p1q*p2q*(-144*s12^3*s13 + 
           (-360*s12^3 - 576*s12^2*s13 - 216*s12*s13^2 - 144*s13^3)*s23 + 
           (-680*s12^2 - 540*s12*s13 - 156*s13^2)*s23^2 + (-336*s12 - 28*s13)*
            s23^3 + 16*s23^4)) + 
       p3q*(p2q^4*(-144*s12*s13^3 + (-72*s12^3 - 216*s12^2*s13 - 
             504*s12*s13^2 - 216*s13^3)*s23 + (-76*s12^2 - 460*s12*s13 - 
             392*s13^2)*s23^2 + (-36*s12 - 208*s13)*s23^3) + 
         p1q*p2q^3*(-144*s12*s13^3 + (-144*s12^3 - 216*s12^2*s13 - 
             576*s12*s13^2 - 360*s13^3)*s23 + (-156*s12^2 - 540*s12*s13 - 
             680*s13^2)*s23^2 + (-28*s12 - 336*s13)*s23^3 + 16*s23^4) + 
         p1q^3*p2q*((-40*s12^2 - 80*s12*s13 - 40*s13^2)*s23^2 + 
           (-24*s12 - 24*s13)*s23^3 + 16*s23^4) + p1q^2*p2q^2*
          ((-144*s12^3 - 144*s12^2*s13 - 216*s12*s13^2 - 216*s13^3)*s23 + 
           (-232*s12^2 - 384*s12*s13 - 512*s13^2)*s23^2 + (-64*s12 - 272*s13)*
            s23^3 + 24*s23^4)) + 
       p3q^2*(p2q^3*(288*s12^2*s13^2 - 144*s12*s13^3 + 
           (-252*s12^3 - 252*s12^2*s13 - 504*s12*s13^2 - 360*s13^3)*s23 + 
           (-300*s12^2 - 608*s12*s13 - 512*s13^2)*s23^2 + 
           (-144*s12 - 248*s13)*s23^3) + 
         p1q^3*((-56*s12^2 - 40*s12*s13 + 16*s13^2)*s23^2 + 
           (-48*s12 + 24*s13)*s23^3 + 8*s23^4) + p1q*p2q^2*
          (288*s12^2*s13^2 + (-432*s12^3 - 144*s12^2*s13 - 144*s12*s13^2 - 
             432*s13^3)*s23 + (-608*s12^2 - 336*s12*s13 - 608*s13^2)*s23^2 + 
           (-216*s12 - 216*s13)*s23^3 + 24*s23^4) + 
         p1q^2*p2q*((-216*s12^3 - 216*s12^2*s13 - 144*s12*s13^2 - 144*s13^3)*
            s23 + (-512*s12^2 - 384*s12*s13 - 232*s13^2)*s23^2 + 
           (-272*s12 - 64*s13)*s23^3 + 24*s23^4)))/
      (ep^2*(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
          9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
          9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
          3*p2q^4*s12*s13*s23^2))) + 
     (p3q^4*(54*s12^6*s13 + 108*s12^5*s13^2 + 54*s12^4*s13^3 + 
         (49*s12^6 + 248*s12^5*s13 + 475*s12^4*s13^2 + 456*s12^3*s13^3 + 
           180*s12^2*s13^4)*s23 + (135*s12^5 + 754*s12^4*s13 + 
           1416*s12^3*s13^2 + 977*s12^2*s13^3 + 180*s12*s13^4)*s23^2 + 
         (338*s12^4 + 1382*s12^3*s13 + 1579*s12^2*s13^2 + 535*s12*s13^3)*
          s23^3 + (427*s12^3 + 957*s12^2*s13 + 530*s12*s13^2)*s23^4 + 
         (175*s12^2 + 175*s12*s13)*s23^5) + 
       p2q^4*(54*s12^3*s13^4 + 108*s12^2*s13^5 + 54*s12*s13^6 + 
         (180*s12^4*s13^2 + 456*s12^3*s13^3 + 475*s12^2*s13^4 + 
           248*s12*s13^5 + 49*s13^6)*s23 + (180*s12^4*s13 + 977*s12^3*s13^2 + 
           1416*s12^2*s13^3 + 754*s12*s13^4 + 135*s13^5)*s23^2 + 
         (535*s12^3*s13 + 1579*s12^2*s13^2 + 1382*s12*s13^3 + 338*s13^4)*
          s23^3 + (530*s12^2*s13 + 957*s12*s13^2 + 427*s13^3)*s23^4 + 
         (175*s12*s13 + 175*s13^2)*s23^5) + p1q^2*p2q^2*
        ((-54*s12^3*s13^3 - 108*s12^2*s13^4 - 54*s12*s13^5)*s23 + 
         (-20*s12^4*s13 - 26*s12^3*s13^2 - 10*s12^2*s13^3 - 58*s12*s13^4 - 
           54*s13^5)*s23^2 + (-20*s12^4 - 67*s12^3*s13 + 24*s12^2*s13^2 + 
           216*s12*s13^3 + 55*s13^4)*s23^3 + (-55*s12^3 - 124*s12^2*s13 + 
           58*s12*s13^2 + 172*s13^3)*s23^4 + (-50*s12^2 - 137*s12*s13 + 
           3*s13^2)*s23^5 + (-15*s12 - 60*s13)*s23^6) + 
       p1q^3*p2q*((45*s12^3*s13 - 45*s12*s13^3)*s23^3 + 
         (45*s12^3 + 90*s12^2*s13 - 90*s12*s13^2 - 45*s13^3)*s23^4 + 
         (90*s12^2 - 90*s13^2)*s23^5 + (45*s12 - 45*s13)*s23^6) + 
       p1q*p2q^3*(54*s12^3*s13^4 + 108*s12^2*s13^5 + 54*s12*s13^6 + 
         (180*s12^4*s13^2 + 407*s12^3*s13^3 + 382*s12^2*s13^4 + 
           209*s12*s13^5 + 54*s13^6)*s23 + (160*s12^4*s13 + 
           1006*s12^3*s13^2 + 1491*s12^2*s13^3 + 746*s12*s13^4 + 101*s13^5)*
          s23^2 + (-20*s12^4 + 518*s12^3*s13 + 1818*s12^2*s13^2 + 
           1748*s12*s13^3 + 423*s13^4)*s23^3 + (-55*s12^3 + 551*s12^2*s13 + 
           1270*s12*s13^2 + 664*s13^3)*s23^4 + (-50*s12^2 + 178*s12*s13 + 
           273*s13^2)*s23^5 + (-15*s12 - 15*s13)*s23^6) + 
       p3q^2*(p2q^2*(-54*s12^5*s13^2 - 522*s12^4*s13^3 - 522*s12^3*s13^4 - 
           54*s12^2*s13^5 + (376*s12^5*s13 + 592*s12^4*s13^2 + 
             792*s12^3*s13^3 + 592*s12^2*s13^4 + 376*s12*s13^5)*s23 + 
           (370*s12^5 + 2518*s12^4*s13 + 4090*s12^3*s13^2 + 
             4090*s12^2*s13^3 + 2518*s12*s13^4 + 370*s13^5)*s23^2 + 
           (1389*s12^4 + 4048*s12^3*s13 + 5678*s12^2*s13^2 + 4048*s12*s13^3 + 
             1389*s13^4)*s23^3 + (1212*s12^3 + 2412*s12^2*s13 + 
             2412*s12*s13^2 + 1212*s13^3)*s23^4 + (193*s12^2 + 386*s12*s13 + 
             193*s13^2)*s23^5) + p1q*p2q*(-54*s12^5*s13^2 - 108*s12^4*s13^3 - 
           54*s12^3*s13^4 + (155*s12^5*s13 + 180*s12^4*s13^2 + 
             669*s12^3*s13^3 + 464*s12^2*s13^4 + 180*s12*s13^5)*s23 + 
           (299*s12^5 + 1329*s12^4*s13 + 1940*s12^3*s13^2 + 
             1923*s12^2*s13^3 + 1013*s12*s13^4 + 180*s13^5)*s23^2 + 
           (1081*s12^4 + 2203*s12^3*s13 + 2339*s12^2*s13^2 + 1207*s12*s13^3 + 
             485*s13^4)*s23^3 + (856*s12^3 + 913*s12^2*s13 + 338*s12*s13^2 + 
             101*s13^3)*s23^4 + (-7*s12^2 - 157*s12*s13 - 285*s13^2)*s23^5 + 
           (-81*s12 - 81*s13)*s23^6) + 
         p1q^2*((-54*s12^5*s13 - 108*s12^4*s13^2 - 54*s12^3*s13^3)*s23 + 
           (-54*s12^5 - 58*s12^4*s13 - 10*s12^3*s13^2 - 26*s12^2*s13^3 - 
             20*s12*s13^4)*s23^2 + (55*s12^4 + 216*s12^3*s13 + 
             24*s12^2*s13^2 - 67*s12*s13^3 - 20*s13^4)*s23^3 + 
           (172*s12^3 + 58*s12^2*s13 - 124*s12*s13^2 - 55*s13^3)*s23^4 + 
           (3*s12^2 - 137*s12*s13 - 50*s13^2)*s23^5 + (-60*s12 - 15*s13)*
            s23^6)) + p3q^3*(p2q*(54*s12^6*s13 + 234*s12^5*s13^2 + 
           126*s12^4*s13^3 - 54*s12^3*s13^4 + (4*s12^6 + 534*s12^5*s13 + 
             1480*s12^4*s13^2 + 1662*s12^3*s13^3 + 712*s12^2*s13^4 + 
             180*s12*s13^5)*s23 + (280*s12^5 + 2666*s12^4*s13 + 
             4649*s12^3*s13^2 + 3274*s12^2*s13^3 + 1191*s12*s13^4 + 
             180*s13^5)*s23^2 + (1317*s12^4 + 4515*s12^3*s13 + 
             4823*s12^2*s13^2 + 1900*s12*s13^3 + 455*s13^4)*s23^3 + 
           (1522*s12^3 + 2697*s12^2*s13 + 1337*s12*s13^2 + 162*s13^3)*s23^4 + 
           (481*s12^2 + 368*s12*s13 - 113*s13^2)*s23^5) + 
         p1q*(54*s12^6*s13 + 108*s12^5*s13^2 + 54*s12^4*s13^3 + 
           (54*s12^6 + 209*s12^5*s13 + 382*s12^4*s13^2 + 407*s12^3*s13^3 + 
             180*s12^2*s13^4)*s23 + (101*s12^5 + 746*s12^4*s13 + 
             1491*s12^3*s13^2 + 1006*s12^2*s13^3 + 160*s12*s13^4)*s23^2 + 
           (423*s12^4 + 1748*s12^3*s13 + 1818*s12^2*s13^2 + 518*s12*s13^3 - 
             20*s13^4)*s23^3 + (664*s12^3 + 1270*s12^2*s13 + 551*s12*s13^2 - 
             55*s13^3)*s23^4 + (273*s12^2 + 178*s12*s13 - 50*s13^2)*s23^5 + 
           (-15*s12 - 15*s13)*s23^6)) + 
       p3q*(p2q^3*(-54*s12^4*s13^3 + 126*s12^3*s13^4 + 234*s12^2*s13^5 + 
           54*s12*s13^6 + (180*s12^5*s13 + 712*s12^4*s13^2 + 
             1662*s12^3*s13^3 + 1480*s12^2*s13^4 + 534*s12*s13^5 + 4*s13^6)*
            s23 + (180*s12^5 + 1191*s12^4*s13 + 3274*s12^3*s13^2 + 
             4649*s12^2*s13^3 + 2666*s12*s13^4 + 280*s13^5)*s23^2 + 
           (455*s12^4 + 1900*s12^3*s13 + 4823*s12^2*s13^2 + 4515*s12*s13^3 + 
             1317*s13^4)*s23^3 + (162*s12^3 + 1337*s12^2*s13 + 
             2697*s12*s13^2 + 1522*s13^3)*s23^4 + (-113*s12^2 + 368*s12*s13 + 
             481*s13^2)*s23^5) + p1q*p2q^2*(-54*s12^4*s13^3 - 
           108*s12^3*s13^4 - 54*s12^2*s13^5 + (180*s12^5*s13 + 
             464*s12^4*s13^2 + 669*s12^3*s13^3 + 180*s12^2*s13^4 + 
             155*s12*s13^5)*s23 + (180*s12^5 + 1013*s12^4*s13 + 
             1923*s12^3*s13^2 + 1940*s12^2*s13^3 + 1329*s12*s13^4 + 
             299*s13^5)*s23^2 + (485*s12^4 + 1207*s12^3*s13 + 
             2339*s12^2*s13^2 + 2203*s12*s13^3 + 1081*s13^4)*s23^3 + 
           (101*s12^3 + 338*s12^2*s13 + 913*s12*s13^2 + 856*s13^3)*s23^4 + 
           (-285*s12^2 - 157*s12*s13 - 7*s13^2)*s23^5 + (-81*s12 - 81*s13)*
            s23^6) + p1q^2*p2q*((108*s12^4*s13^2 + 216*s12^3*s13^3 + 
             108*s12^2*s13^4)*s23 + (120*s12^4*s13 + 1008*s12^3*s13^2 + 
             1008*s12^2*s13^3 + 120*s12*s13^4)*s23^2 + 
           (-28*s12^4 + 581*s12^3*s13 + 1758*s12^2*s13^2 + 581*s12*s13^3 - 
             28*s13^4)*s23^3 + (-171*s12^3 + 600*s12^2*s13 + 600*s12*s13^2 - 
             171*s13^3)*s23^4 + (-218*s12^2 + 104*s12*s13 - 218*s13^2)*
            s23^5 + (-75*s12 - 75*s13)*s23^6) + 
         p1q^3*((-45*s12^3*s13 + 45*s12*s13^3)*s23^3 + 
           (-45*s12^3 - 90*s12^2*s13 + 90*s12*s13^2 + 45*s13^3)*s23^4 + 
           (-90*s12^2 + 90*s13^2)*s23^5 + (-45*s12 + 45*s13)*s23^6)))/
      (p2q*p3q^3*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
         (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
         (27*s12^2*s13 + 27*s12*s13^2)*s23^4) + 
       p3q*(p1q*p2q^2*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
           (27*s12^2*s13 + 27*s12*s13^2)*s23^4) + 
         p2q^3*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
           (27*s12^2*s13 + 27*s12*s13^2)*s23^4)) + 
       p3q^2*(p1q*p2q*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
           (27*s12^2*s13 + 27*s12*s13^2)*s23^4) + 
         p2q^2*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 + 
           (54*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3)*s23^3 + 
           (54*s12^2*s13 + 54*s12*s13^2)*s23^4))) + 
     (Pi^2*(p3q^8*((-306*s12^8*s13^2 - 972*s12^7*s13^3 - 1026*s12^6*s13^4 - 
            360*s12^5*s13^5)*s23 + (-10*s12^9 - 40*s12^8*s13 - 
            1176*s12^7*s13^2 - 2676*s12^6*s13^3 - 1970*s12^5*s13^4 - 
            440*s12^4*s13^5)*s23^2 + (-20*s12^8 - 70*s12^7*s13 - 
            1404*s12^6*s13^2 - 2128*s12^5*s13^3 - 864*s12^4*s13^4)*s23^3 + 
          (-10*s12^7 - 30*s12^6*s13 - 534*s12^5*s13^2 - 424*s12^4*s13^3)*
           s23^4) + p2q^8*((-198*s12^5*s13^5 - 540*s12^4*s13^6 - 
            486*s12^3*s13^7 - 144*s12^2*s13^8)*s23 + 
          (-278*s12^5*s13^4 - 1160*s12^4*s13^5 - 1542*s12^3*s13^6 - 
            690*s12^2*s13^7 - 40*s12*s13^8 - 10*s13^9)*s23^2 + 
          (-540*s12^4*s13^4 - 1318*s12^3*s13^5 - 918*s12^2*s13^6 - 
            70*s12*s13^7 - 20*s13^8)*s23^3 + (-262*s12^3*s13^4 - 
            372*s12^2*s13^5 - 30*s12*s13^6 - 10*s13^7)*s23^4) + 
        p1q*p2q^7*(27*s12^5*s13^6 + 81*s12^4*s13^7 + 81*s12^3*s13^8 + 
          27*s12^2*s13^9 + (198*s12^6*s13^4 - 27*s12^5*s13^5 - 
            999*s12^4*s13^6 - 1125*s12^3*s13^7 - 351*s12^2*s13^8)*s23 + 
          (278*s12^6*s13^3 + 458*s12^5*s13^4 - 1398*s12^4*s13^5 - 
            3359*s12^3*s13^6 - 1841*s12^2*s13^7 - 80*s12*s13^8 - 20*s13^9)*
           s23^2 + (832*s12^5*s13^3 + 976*s12^4*s13^4 - 971*s12^3*s13^5 - 
            1629*s12^2*s13^6 - 10*s12*s13^7)*s23^3 + 
          (814*s12^4*s13^3 + 1442*s12^3*s13^4 + 576*s12^2*s13^5 + 
            160*s12*s13^6 + 60*s13^7)*s23^4 + (260*s12^3*s13^3 + 
            742*s12^2*s13^4 + 90*s12*s13^5 + 40*s13^6)*s23^5) + 
        p1q^2*p2q^6*(-27*s12^6*s13^5 - 54*s12^5*s13^6 + 54*s12^3*s13^8 + 
          27*s12^2*s13^9 + (567*s12^6*s13^4 + 666*s12^5*s13^5 - 
            945*s12^4*s13^6 - 1620*s12^3*s13^7 - 576*s12^2*s13^8)*s23 + 
          (890*s12^6*s13^3 + 2517*s12^5*s13^4 + 754*s12^4*s13^5 - 
            3331*s12^3*s13^6 - 2488*s12^2*s13^7 - 40*s12*s13^8 - 10*s13^9)*
           s23^2 + (-24*s12^6*s13^2 + 2151*s12^5*s13^3 + 4398*s12^4*s13^4 + 
            2818*s12^3*s13^5 - 508*s12^2*s13^6 + 190*s12*s13^7 + 60*s13^8)*
           s23^3 + (-126*s12^5*s13^2 + 1319*s12^4*s13^3 + 4243*s12^3*s13^4 + 
            3341*s12^2*s13^5 + 260*s12*s13^6 + 90*s13^7)*s23^4 + 
          (-100*s12^4*s13^2 - 230*s12^3*s13^3 + 1596*s12^2*s13^4 - 
            60*s12*s13^5 - 40*s13^6)*s23^5 + (2*s12^3*s13^2 - 
            368*s12^2*s13^3 - 90*s12*s13^4 - 60*s13^5)*s23^6) + 
        p1q^3*p2q^5*(-27*s12^6*s13^5 - 81*s12^5*s13^6 - 81*s12^4*s13^7 - 
          27*s12^3*s13^8 + (792*s12^6*s13^4 + 1683*s12^5*s13^5 + 
            621*s12^4*s13^6 - 639*s12^3*s13^7 - 369*s12^2*s13^8)*s23 + 
          (1470*s12^6*s13^3 + 4928*s12^5*s13^4 + 5661*s12^4*s13^5 + 
            1113*s12^3*s13^6 - 1090*s12^2*s13^7)*s23^2 + 
          (171*s12^6*s13^2 + 3779*s12^5*s13^3 + 8525*s12^4*s13^4 + 
            9103*s12^3*s13^5 + 2674*s12^2*s13^6 + 130*s12*s13^7 + 40*s13^8)*
           s23^3 + (80*s12^6*s13 + 695*s12^5*s13^2 + 2358*s12^4*s13^3 + 
            5880*s12^3*s13^4 + 5598*s12^2*s13^5 - 80*s12*s13^6 - 40*s13^7)*
           s23^4 + (240*s12^5*s13 + 872*s12^4*s13^2 - 1232*s12^3*s13^3 + 
            957*s12^2*s13^4 - 320*s12*s13^5 - 160*s13^6)*s23^5 + 
          (160*s12^4*s13 + 266*s12^3*s13^2 - 1248*s12^2*s13^3 - 
            80*s12*s13^4 - 40*s13^5)*s23^6 + (-2*s12^2*s13^2 + 30*s12*s13^3 + 
            40*s13^4)*s23^7) + p1q^4*p2q^4*
         ((423*s12^6*s13^4 + 1188*s12^5*s13^5 + 1107*s12^4*s13^6 + 
            342*s12^3*s13^7)*s23 + (970*s12^6*s13^3 + 3168*s12^5*s13^4 + 
            4663*s12^4*s13^5 + 2712*s12^3*s13^6 + 247*s12^2*s13^7)*s23^2 + 
          (-16*s12^6*s13^2 + 1628*s12^5*s13^3 + 3828*s12^4*s13^4 + 
            6231*s12^3*s13^5 + 2976*s12^2*s13^6)*s23^3 + 
          (-163*s12^6*s13 - 278*s12^5*s13^2 - 1682*s12^4*s13^3 - 
            415*s12^3*s13^4 + 3102*s12^2*s13^5 - 150*s12*s13^6 - 60*s13^7)*
           s23^4 + (-80*s12^6 - 486*s12^5*s13 - 757*s12^4*s13^2 - 
            4697*s12^3*s13^3 - 1592*s12^2*s13^4 - 100*s12*s13^5 - 40*s13^6)*
           s23^5 + (-160*s12^5 - 563*s12^4*s13 - 661*s12^3*s13^2 - 
            1971*s12^2*s13^3 + 100*s12*s13^4 + 90*s13^5)*s23^6 + 
          (-80*s12^4 - 240*s12^3*s13 - 6*s12^2*s13^2 + 50*s12*s13^3 + 
            60*s13^4)*s23^7 - 10*s13^3*s23^8) + p1q^5*p2q^3*
         ((112*s12^6*s13^3 + 21*s12^5*s13^4 - 6*s12^4*s13^5 + 85*s12^3*s13^6)*
           s23^2 + (-211*s12^6*s13^2 - 944*s12^5*s13^3 - 2327*s12^4*s13^4 - 
            801*s12^3*s13^5 + 505*s12^2*s13^6)*s23^3 + 
          (-243*s12^6*s13 - 888*s12^5*s13^2 - 3952*s12^4*s13^3 - 
            5082*s12^3*s13^4 - 513*s12^2*s13^5)*s23^4 + 
          (-80*s12^6 - 483*s12^5*s13 - 1068*s12^4*s13^2 - 4678*s12^3*s13^3 - 
            2519*s12^2*s13^4 + 70*s12*s13^5 + 40*s13^6)*s23^5 + 
          (-80*s12^5 - 157*s12^4*s13 - 479*s12^3*s13^2 - 1509*s12^2*s13^3 + 
            80*s12*s13^4 + 60*s13^5)*s23^6 + (80*s12^4 + 83*s12^3*s13 - 
            8*s12^2*s13^2 + 10*s12*s13^3)*s23^7 + (80*s12^3 - 20*s13^3)*
           s23^8) + p1q^6*p2q^2*((-112*s12^5*s13^3 - 512*s12^4*s13^4 - 
            400*s12^3*s13^5)*s23^3 + (211*s12^5*s13^2 - 417*s12^4*s13^3 - 
            1326*s12^3*s13^4 - 410*s12^2*s13^5)*s23^4 + 
          (243*s12^5*s13 + 661*s12^4*s13^2 - 723*s12^3*s13^3 - 
            824*s12^2*s13^4)*s23^5 + (80*s12^5 + 566*s12^4*s13 + 
            446*s12^3*s13^2 - 418*s12^2*s13^3 - 10*s12*s13^4 - 10*s13^5)*
           s23^6 + (160*s12^4 + 323*s12^3*s13 - 4*s12^2*s13^2 - 
            10*s12*s13^3 - 20*s13^4)*s23^7 + (80*s12^3 - 10*s13^3)*s23^8) + 
        p3q^7*(p1q*(27*s12^9*s13^2 + 81*s12^8*s13^3 + 81*s12^7*s13^4 + 
            27*s12^6*s13^5 + (-837*s12^8*s13^2 - 2421*s12^7*s13^3 - 
              1971*s12^6*s13^4 - 27*s12^5*s13^5 + 360*s12^4*s13^6)*s23 + 
            (-20*s12^9 - 80*s12^8*s13 - 2975*s12^7*s13^2 - 5465*s12^6*s13^3 - 
              2046*s12^5*s13^4 + 944*s12^4*s13^5 + 440*s12^3*s13^6)*s23^2 + 
            (-10*s12^7*s13 - 2115*s12^6*s13^2 - 1133*s12^5*s13^3 + 
              1786*s12^4*s13^4 + 1318*s12^3*s13^5)*s23^3 + 
            (60*s12^7 + 160*s12^6*s13 + 1062*s12^5*s13^2 + 2252*s12^4*s13^3 + 
              1300*s12^3*s13^4)*s23^4 + (40*s12^6 + 90*s12^5*s13 + 
              1066*s12^4*s13^2 + 422*s12^3*s13^3)*s23^5) + 
          p2q*(-576*s12^8*s13^3 - 576*s12^7*s13^4 + 
            (-90*s12^10 - 27*s12^9*s13 - 2115*s12^8*s13^2 - 5760*s12^7*s13^
                3 - 4599*s12^6*s13^4 - 135*s12^5*s13^5 + 162*s12^4*s13^6)*
             s23 + (-210*s12^9 - 64*s12^8*s13 - 6063*s12^7*s13^2 - 
              10716*s12^6*s13^3 - 5246*s12^5*s13^4 + 213*s12^4*s13^5 - 
              128*s12^3*s13^6)*s23^2 + (-140*s12^8 - 77*s12^7*s13 - 
              5362*s12^6*s13^2 - 5442*s12^5*s13^3 + 3*s12^4*s13^4 + 
              830*s12^3*s13^5)*s23^3 + (-10*s12^7 - 10*s12^6*s13 - 
              860*s12^5*s13^2 + 634*s12^4*s13^3 + 1224*s12^3*s13^4)*s23^4 + 
            (10*s12^6 + 30*s12^5*s13 + 544*s12^4*s13^2 + 434*s12^3*s13^3)*
             s23^5)) + p3q^6*(p2q^2*(-1152*s12^8*s13^3 + 1152*s12^7*s13^4 + 
            2304*s12^6*s13^5 + (-180*s12^10 + 306*s12^9*s13 - 
              4770*s12^8*s13^2 - 7398*s12^7*s13^3 + 1260*s12^6*s13^4 + 
              7992*s12^5*s13^5 + 1206*s12^4*s13^6 + 936*s12^3*s13^7)*s23 + 
            (-300*s12^9 + 669*s12^8*s13 - 10760*s12^7*s13^2 - 
              8417*s12^6*s13^3 + 6129*s12^5*s13^4 + 7166*s12^4*s13^5 + 
              777*s12^3*s13^6 + 748*s12^2*s13^7)*s23^2 + 
            (-30*s12^8 + 350*s12^7*s13 - 5460*s12^6*s13^2 + 3298*s12^5*s13^
                3 + 11242*s12^4*s13^4 + 4226*s12^3*s13^5 + 1222*s12^2*s13^6)*
             s23^3 + (120*s12^7 + 77*s12^6*s13 + 2834*s12^5*s13^2 + 
              8052*s12^4*s13^3 + 5983*s12^3*s13^4 + 628*s12^2*s13^5)*s23^4 + 
            (30*s12^6 + 90*s12^5*s13 + 2354*s12^4*s13^2 + 2178*s12^3*s13^3 + 
              154*s12^2*s13^4)*s23^5) + p1q*p2q*(81*s12^9*s13^2 - 
            1017*s12^8*s13^3 - 657*s12^7*s13^4 + 333*s12^6*s13^5 - 
            108*s12^5*s13^6 + (-90*s12^10 + 216*s12^9*s13 - 5463*s12^8*s13^
                2 - 10836*s12^7*s13^3 - 4554*s12^6*s13^4 + 5094*s12^5*s13^5 + 
              1323*s12^4*s13^6 + 198*s12^3*s13^7)*s23 + 
            (210*s12^9 + 520*s12^8*s13 - 12894*s12^7*s13^2 - 12229*s12^6*s13^
                3 + 5900*s12^5*s13^4 + 10599*s12^4*s13^5 + 1850*s12^3*s13^6 + 
              568*s12^2*s13^7)*s23^2 + (820*s12^8 + 302*s12^7*s13 - 
              3719*s12^6*s13^2 + 9493*s12^5*s13^3 + 19076*s12^4*s13^4 + 
              8387*s12^3*s13^5 + 858*s12^2*s13^6)*s23^3 + 
            (620*s12^7 + 218*s12^6*s13 + 8589*s12^5*s13^2 + 14381*s12^4*s13^
                3 + 8993*s12^3*s13^4 + 362*s12^2*s13^5)*s23^4 + 
            (70*s12^6 + 160*s12^5*s13 + 4366*s12^4*s13^2 + 2040*s12^3*s13^3 + 
              74*s12^2*s13^4)*s23^5 + (-30*s12^5 - 60*s12^4*s13 - 
              542*s12^3*s13^2 + 2*s12^2*s13^3)*s23^6) + 
          p1q^2*(27*s12^9*s13^2 + 54*s12^8*s13^3 - 54*s12^6*s13^5 - 
            27*s12^5*s13^6 + (-1224*s12^8*s13^2 - 3078*s12^7*s13^3 - 
              1431*s12^6*s13^4 + 1476*s12^5*s13^5 + 1053*s12^4*s13^6)*s23 + 
            (-10*s12^9 - 40*s12^8*s13 - 3460*s12^7*s13^2 - 4141*s12^6*s13^3 + 
              2536*s12^5*s13^4 + 4623*s12^4*s13^5 + 1376*s12^3*s13^6)*s23^2 + 
            (60*s12^8 + 190*s12^7*s13 + 302*s12^6*s13^2 + 5572*s12^5*s13^3 + 
              7638*s12^4*s13^4 + 3447*s12^3*s13^5 - 24*s12^2*s13^6)*s23^3 + 
            (90*s12^7 + 260*s12^6*s13 + 5123*s12^5*s13^2 + 6349*s12^4*s13^3 + 
              2291*s12^3*s13^4 - 126*s12^2*s13^5)*s23^4 + 
            (-40*s12^6 - 60*s12^5*s13 + 2082*s12^4*s13^2 - 230*s12^3*s13^3 - 
              100*s12^2*s13^4)*s23^5 + (-60*s12^5 - 90*s12^4*s13 - 
              530*s12^3*s13^2 + 2*s12^2*s13^3)*s23^6)) + 
        p3q^5*(p2q^3*(-576*s12^8*s13^3 + 4032*s12^7*s13^4 + 
            1152*s12^6*s13^5 - 3456*s12^5*s13^6 + 
            (-90*s12^10 + 693*s12^9*s13 - 5589*s12^8*s13^2 + 126*s12^7*s13^
                3 + 10791*s12^6*s13^4 + 9729*s12^5*s13^5 - 1926*s12^4*s13^6 + 
              2430*s12^3*s13^7 - 1008*s12^2*s13^8)*s23 + 
            (-10*s12^9 + 1100*s12^8*s13 - 8678*s12^7*s13^2 + 7596*s12^6*s13^
                3 + 18273*s12^5*s13^4 + 6850*s12^4*s13^5 + 1684*s12^3*s13^6 + 
              853*s12^2*s13^7 - 270*s12*s13^8)*s23^2 + 
            (280*s12^8 + 191*s12^7*s13 + 1975*s12^6*s13^2 + 18403*s12^5*s13^
                3 + 20623*s12^4*s13^4 + 6391*s12^3*s13^5 + 3897*s12^2*s13^6 - 
              460*s12*s13^7)*s23^3 + (230*s12^7 - 126*s12^6*s13 + 
              8878*s12^5*s13^2 + 16542*s12^4*s13^3 + 11034*s12^3*s13^4 + 
              2726*s12^2*s13^5 - 190*s12*s13^6)*s23^4 + 
            (30*s12^6 + 90*s12^5*s13 + 4024*s12^4*s13^2 + 4464*s12^3*s13^3 + 
              770*s12^2*s13^4)*s23^5) + p1q*p2q^2*(81*s12^9*s13^2 - 
            1809*s12^8*s13^3 + 2889*s12^7*s13^4 + 3051*s12^6*s13^5 - 
            1566*s12^5*s13^6 + 162*s12^4*s13^7 + 
            (-180*s12^10 + 702*s12^9*s13 - 11916*s12^8*s13^2 - 
              8505*s12^7*s13^3 + 9666*s12^6*s13^4 + 18180*s12^5*s13^5 - 
              1440*s12^4*s13^6 + 2295*s12^3*s13^7 - 738*s12^2*s13^8)*s23 + 
            (480*s12^9 + 537*s12^8*s13 - 19014*s12^7*s13^2 + 9218*s12^6*s13^
                3 + 38079*s12^5*s13^4 + 24021*s12^4*s13^5 + 4559*s12^3*s13^
                6 + 3324*s12^2*s13^7 - 180*s12*s13^8)*s23^2 + 
            (1300*s12^8 - 1353*s12^7*s13 + 7789*s12^6*s13^2 + 
              44392*s12^5*s13^3 + 54167*s12^4*s13^4 + 19321*s12^3*s13^5 + 
              6885*s12^2*s13^6 - 20*s12*s13^7)*s23^3 + 
            (360*s12^7 - 819*s12^6*s13 + 23804*s12^5*s13^2 + 36453*s12^4*s13^
                3 + 24660*s12^3*s13^4 + 3065*s12^2*s13^5 + 240*s12*s13^6)*
             s23^4 + (-360*s12^6 + 189*s12^5*s13 + 7518*s12^4*s13^2 + 
              6050*s12^3*s13^3 + 318*s12^2*s13^4 + 60*s12*s13^5)*s23^5 + 
            (-80*s12^5 - 180*s12^4*s13 - 1750*s12^3*s13^2 - 164*s12^2*s13^3 - 
              20*s12*s13^4)*s23^6) + p1q^2*p2q*(81*s12^9*s13^2 - 
            495*s12^8*s13^3 + 414*s12^7*s13^4 + 990*s12^6*s13^5 + 
            81*s12^5*s13^6 + 81*s12^4*s13^7 + (243*s12^9*s13 - 
              6201*s12^8*s13^2 - 6408*s12^7*s13^3 + 4896*s12^6*s13^4 + 
              13752*s12^5*s13^5 + 3735*s12^4*s13^6 + 891*s12^3*s13^7)*s23 + 
            (420*s12^9 - 388*s12^8*s13 - 10082*s12^7*s13^2 + 5728*s12^6*s13^
                3 + 30546*s12^5*s13^4 + 26530*s12^4*s13^5 + 6637*s12^3*s13^
                6 + 1771*s12^2*s13^7)*s23^2 + (170*s12^8 - 1757*s12^7*s13 + 
              10758*s12^6*s13^2 + 36298*s12^5*s13^3 + 42930*s12^4*s13^4 + 
              18412*s12^3*s13^5 + 2439*s12^2*s13^6 + 80*s12*s13^7)*s23^3 + 
            (-1130*s12^7 - 778*s12^6*s13 + 22048*s12^5*s13^2 + 
              24416*s12^4*s13^3 + 15484*s12^3*s13^4 + 504*s12^2*s13^5 - 
              30*s12*s13^6)*s23^4 + (-1060*s12^6 + 28*s12^5*s13 + 
              3900*s12^4*s13^2 - 909*s12^3*s13^3 + 70*s12^2*s13^4 - 
              60*s12*s13^5)*s23^5 + (-150*s12^5 - 290*s12^4*s13 - 
              3492*s12^3*s13^2 - 8*s12^2*s13^3 + 50*s12*s13^4)*s23^6 + 
            (30*s12^4 + 30*s12^3*s13 - 2*s12^2*s13^2)*s23^7) + 
          p1q^3*(-27*s12^8*s13^3 - 81*s12^7*s13^4 - 81*s12^6*s13^5 - 
            27*s12^5*s13^6 + (-693*s12^8*s13^2 - 963*s12^7*s13^3 + 
              1593*s12^6*s13^4 + 3303*s12^5*s13^5 + 1440*s12^4*s13^6)*s23 + 
            (-766*s12^7*s13^2 + 3543*s12^6*s13^3 + 10197*s12^5*s13^4 + 
              8006*s12^4*s13^5 + 2118*s12^3*s13^6)*s23^2 + 
            (40*s12^8 + 130*s12^7*s13 + 5104*s12^6*s13^2 + 14125*s12^5*s13^
                3 + 12575*s12^4*s13^4 + 5237*s12^3*s13^5 + 171*s12^2*s13^6)*
             s23^3 + (-40*s12^7 - 80*s12^6*s13 + 7704*s12^5*s13^2 + 
              7338*s12^4*s13^3 + 2844*s12^3*s13^4 + 695*s12^2*s13^5 + 
              80*s12*s13^6)*s23^4 + (-160*s12^6 - 320*s12^5*s13 + 
              795*s12^4*s13^2 - 2042*s12^3*s13^3 + 872*s12^2*s13^4 + 
              240*s12*s13^5)*s23^5 + (-40*s12^5 - 80*s12^4*s13 - 
              1734*s12^3*s13^2 + 266*s12^2*s13^3 + 160*s12*s13^4)*s23^6 + 
            (40*s12^4 + 30*s12^3*s13 - 2*s12^2*s13^2)*s23^7)) + 
        p3q^4*(p2q^4*(2304*s12^7*s13^4 - 4608*s12^6*s13^5 - 
            4608*s12^5*s13^6 + 2304*s12^4*s13^7 + 
            (360*s12^9*s13 - 3798*s12^8*s13^2 + 5688*s12^7*s13^3 + 
              5418*s12^6*s13^4 + 1494*s12^5*s13^5 - 1872*s12^4*s13^6 + 
              3258*s12^3*s13^7 - 2988*s12^2*s13^8 + 360*s12*s13^9)*s23 + 
            (90*s12^9 + 137*s12^8*s13 - 2538*s12^7*s13^2 + 12802*s12^6*s13^
                3 + 10015*s12^5*s13^4 + 295*s12^4*s13^5 + 3892*s12^3*s13^6 - 
              1728*s12^2*s13^7 + 137*s12*s13^8 + 90*s13^9)*s23^2 + 
            (190*s12^8 - 626*s12^7*s13 + 7610*s12^6*s13^2 + 18188*s12^5*s13^
                3 + 16284*s12^4*s13^4 + 7658*s12^3*s13^5 + 5180*s12^2*s13^6 - 
              626*s12*s13^7 + 190*s13^8)*s23^3 + (110*s12^7 - 373*s12^6*s13 + 
              9598*s12^5*s13^2 + 16309*s12^4*s13^3 + 12259*s12^3*s13^4 + 
              5548*s12^2*s13^5 - 373*s12*s13^6 + 110*s13^7)*s23^4 + 
            (10*s12^6 + 30*s12^5*s13 + 3478*s12^4*s13^2 + 5116*s12^3*s13^3 + 
              1858*s12^2*s13^4 + 30*s12*s13^5 + 10*s13^6)*s23^5) + 
          p1q*p2q^3*(27*s12^9*s13^2 - 819*s12^8*s13^3 + 5355*s12^7*s13^4 - 
            1899*s12^6*s13^5 - 6102*s12^5*s13^6 + 1890*s12^4*s13^7 - 
            108*s12^3*s13^8 + (-90*s12^10 + 756*s12^9*s13 - 11691*s12^8*s13^
                2 + 6885*s12^7*s13^3 + 14742*s12^6*s13^4 + 10953*s12^5*s13^
                5 - 8010*s12^4*s13^6 + 6480*s12^3*s13^7 - 4167*s12^2*s13^8 + 
              270*s12*s13^9)*s23 + (340*s12^9 - 689*s12^8*s13 - 
              8050*s12^7*s13^2 + 36522*s12^6*s13^3 + 44220*s12^5*s13^4 + 
              17437*s12^4*s13^5 + 12835*s12^3*s13^6 + 3963*s12^2*s13^7 - 
              806*s12*s13^8 + 90*s13^9)*s23^2 + (410*s12^8 - 3051*s12^7*s13 + 
              26657*s12^6*s13^2 + 63453*s12^5*s13^3 + 68157*s12^4*s13^4 + 
              28979*s12^3*s13^5 + 18431*s12^2*s13^6 - 1406*s12*s13^7 - 
              70*s13^8)*s23^3 + (-630*s12^7 - 1061*s12^6*s13 + 
              31292*s12^5*s13^2 + 48706*s12^4*s13^3 + 37137*s12^3*s13^4 + 
              11886*s12^2*s13^5 + 56*s12*s13^6 - 430*s13^7)*s23^4 + 
            (-680*s12^6 + 345*s12^5*s13 + 7029*s12^4*s13^2 + 10652*s12^3*s13^
                3 + 1759*s12^2*s13^4 + 286*s12*s13^5 - 290*s13^6)*s23^5 + 
            (-70*s12^5 - 200*s12^4*s13 - 2204*s12^3*s13^2 - 676*s12^2*s13^3 - 
              100*s12*s13^4 - 20*s13^5)*s23^6) + p1q^2*p2q^2*
           (81*s12^9*s13^2 - 657*s12^8*s13^3 + 2475*s12^7*s13^4 + 
            576*s12^6*s13^5 - 2475*s12^5*s13^6 + 81*s12^4*s13^7 - 
            81*s12^3*s13^8 + (486*s12^9*s13 - 10503*s12^8*s13^2 + 
              2916*s12^7*s13^3 + 19188*s12^6*s13^4 + 24642*s12^5*s13^5 + 
              1350*s12^4*s13^6 + 4734*s12^3*s13^7 - 1449*s12^2*s13^8)*s23 + 
            (780*s12^9 - 1293*s12^8*s13 - 5537*s12^7*s13^2 + 40525*s12^6*s13^
                3 + 71137*s12^5*s13^4 + 49824*s12^4*s13^5 + 18043*s12^3*s13^
                6 + 6934*s12^2*s13^7 - 673*s12*s13^8)*s23^2 + 
            (-10*s12^8 - 3369*s12^7*s13 + 35111*s12^6*s13^2 + 
              76867*s12^5*s13^3 + 94773*s12^4*s13^4 + 41827*s12^3*s13^5 + 
              15500*s12^2*s13^6 - 124*s12*s13^7 - 260*s13^8)*s23^3 + 
            (-2100*s12^7 + 286*s12^6*s13 + 36801*s12^5*s13^2 + 
              47226*s12^4*s13^3 + 41302*s12^3*s13^4 + 6796*s12^2*s13^5 + 
              1068*s12*s13^6 - 290*s13^7)*s23^4 + 
            (-980*s12^6 + 1207*s12^5*s13 + 621*s12^4*s13^2 + 3276*s12^3*s13^
                3 - 52*s12^2*s13^4 + 536*s12*s13^5 + 210*s13^6)*s23^5 + 
            (400*s12^5 - 579*s12^4*s13 - 6704*s12^3*s13^2 - 909*s12^2*s13^3 + 
              47*s12*s13^4 + 250*s13^5)*s23^6 + (70*s12^4 + 90*s12^3*s13 - 
              8*s12^2*s13^2 + 30*s12*s13^3 + 10*s13^4)*s23^7) + 
          p1q^4*((666*s12^7*s13^3 + 2079*s12^6*s13^4 + 2160*s12^5*s13^5 + 
              747*s12^4*s13^6)*s23 + (895*s12^7*s13^2 + 4656*s12^6*s13^3 + 
              6931*s12^5*s13^4 + 4464*s12^4*s13^5 + 1294*s12^3*s13^6)*s23^2 + 
            (4272*s12^6*s13^2 + 7527*s12^5*s13^3 + 4152*s12^4*s13^4 + 
              1952*s12^3*s13^5 - 16*s12^2*s13^6)*s23^3 + 
            (-60*s12^7 - 150*s12^6*s13 + 3102*s12^5*s13^2 - 2359*s12^4*s13^
                3 - 2654*s12^3*s13^4 - 278*s12^2*s13^5 - 163*s12*s13^6)*
             s23^4 + (-40*s12^6 - 100*s12^5*s13 - 2888*s12^4*s13^2 - 
              6317*s12^3*s13^3 - 757*s12^2*s13^4 - 486*s12*s13^5 - 80*s13^6)*
             s23^5 + (90*s12^5 + 100*s12^4*s13 - 2619*s12^3*s13^2 - 
              661*s12^2*s13^3 - 563*s12*s13^4 - 160*s13^5)*s23^6 + 
            (60*s12^4 + 50*s12^3*s13 - 6*s12^2*s13^2 - 240*s12*s13^3 - 
              80*s13^4)*s23^7 - 10*s12^3*s23^8) + p1q^3*p2q*
           (-81*s12^8*s13^3 + 387*s12^7*s13^4 + 495*s12^6*s13^5 + 
            81*s12^5*s13^6 + 54*s12^4*s13^7 + (-2853*s12^8*s13^2 + 
              756*s12^7*s13^3 + 9045*s12^6*s13^4 + 13005*s12^5*s13^5 + 
              4140*s12^4*s13^6 + 1179*s12^3*s13^7)*s23 + 
            (-972*s12^8*s13 + 811*s12^7*s13^2 + 18849*s12^6*s13^3 + 
              36047*s12^5*s13^4 + 29672*s12^4*s13^5 + 9660*s12^3*s13^6 + 
              2353*s12^2*s13^7)*s23^2 + (-790*s12^8 - 678*s12^7*s13 + 
              21732*s12^6*s13^2 + 38674*s12^5*s13^3 + 43768*s12^4*s13^4 + 
              22106*s12^3*s13^5 + 4073*s12^2*s13^6 + 566*s12*s13^7)*s23^3 + 
            (-1010*s12^7 + 2178*s12^6*s13 + 19740*s12^5*s13^2 + 
              13462*s12^4*s13^3 + 14189*s12^3*s13^4 + 1810*s12^2*s13^5 + 
              1016*s12*s13^6 + 250*s13^7)*s23^4 + 
            (500*s12^6 + 1342*s12^5*s13 - 5513*s12^4*s13^2 - 8214*s12^3*s13^
                3 + 120*s12^2*s13^4 + 604*s12*s13^5 + 430*s13^6)*s23^5 + 
            (860*s12^5 - 402*s12^4*s13 - 7099*s12^3*s13^2 - 694*s12^2*s13^3 + 
              34*s12*s13^4 + 110*s13^5)*s23^6 + (130*s12^4 + 140*s12^3*s13 - 
              14*s12^2*s13^2 - 120*s12*s13^3 - 70*s13^4)*s23^7 - 
            10*s12^3*s23^8)) + p3q*(p2q^7*(-576*s12^4*s13^7 - 
            576*s12^3*s13^8 + (-324*s12^6*s13^4 - 783*s12^5*s13^5 - 
              3627*s12^4*s13^6 - 3816*s12^3*s13^7 - 1305*s12^2*s13^8 - 
              27*s12*s13^9 - 90*s13^10)*s23 + (-452*s12^6*s13^3 - 
              1083*s12^5*s13^4 - 4598*s12^4*s13^5 - 6828*s12^3*s13^6 - 
              3795*s12^2*s13^7 - 64*s12*s13^8 - 210*s13^9)*s23^2 + 
            (20*s12^5*s13^3 - 969*s12^4*s13^4 - 3660*s12^3*s13^5 - 
              3418*s12^2*s13^6 - 77*s12*s13^7 - 140*s13^8)*s23^3 + 
            (576*s12^4*s13^3 + 310*s12^3*s13^4 - 536*s12^2*s13^5 - 
              10*s12*s13^6 - 10*s13^7)*s23^4 + (272*s12^3*s13^3 + 
              382*s12^2*s13^4 + 30*s12*s13^5 + 10*s13^6)*s23^5) + 
          p1q*p2q^6*(-108*s12^6*s13^5 + 333*s12^5*s13^6 - 657*s12^4*s13^7 - 
            1017*s12^3*s13^8 + 81*s12^2*s13^9 + (522*s12^7*s13^3 + 
              189*s12^6*s13^4 + 1854*s12^5*s13^5 - 4230*s12^4*s13^6 - 
              6624*s12^3*s13^7 - 3357*s12^2*s13^8 + 216*s12*s13^9 - 
              90*s13^10)*s23 + (730*s12^7*s13^2 + 1526*s12^6*s13^3 + 
              5091*s12^5*s13^4 + 878*s12^4*s13^5 - 7855*s12^3*s13^6 - 
              8520*s12^2*s13^7 + 520*s12*s13^8 + 210*s13^9)*s23^2 + 
            (1344*s12^6*s13^2 + 5957*s12^5*s13^3 + 11138*s12^4*s13^4 + 
              5119*s12^3*s13^5 - 3071*s12^2*s13^6 + 302*s12*s13^7 + 
              820*s13^8)*s23^3 + (848*s12^5*s13^2 + 6563*s12^4*s13^3 + 
              9359*s12^3*s13^4 + 5349*s12^2*s13^5 + 218*s12*s13^6 + 
              620*s13^7)*s23^4 + (236*s12^4*s13^2 + 1554*s12^3*s13^3 + 
              2908*s12^2*s13^4 + 160*s12*s13^5 + 70*s13^6)*s23^5 + 
            (2*s12^3*s13^2 - 380*s12^2*s13^3 - 60*s12*s13^4 - 30*s13^5)*
             s23^6) + p1q^2*p2q^5*(81*s12^7*s13^4 + 81*s12^6*s13^5 + 
            990*s12^5*s13^6 + 414*s12^4*s13^7 - 495*s12^3*s13^8 + 
            81*s12^2*s13^9 + (1701*s12^7*s13^3 + 2439*s12^6*s13^4 + 
              7272*s12^5*s13^5 + 1332*s12^4*s13^6 - 3330*s12^3*s13^7 - 
              3933*s12^2*s13^8 + 243*s12*s13^9)*s23 + 
            (2257*s12^7*s13^2 + 6799*s12^6*s13^3 + 16810*s12^5*s13^4 + 
              14994*s12^4*s13^5 + 2002*s12^3*s13^6 - 7652*s12^2*s13^7 - 
              388*s12*s13^8 + 420*s13^9)*s23^2 + 
            (80*s12^7*s13 + 3735*s12^6*s13^2 + 15010*s12^5*s13^3 + 
              28026*s12^4*s13^4 + 20908*s12^3*s13^5 + 5574*s12^2*s13^6 - 
              1757*s12*s13^7 + 170*s13^8)*s23^3 + 
            (-30*s12^6*s13 + 1476*s12^5*s13^2 + 12568*s12^4*s13^3 + 
              16964*s12^3*s13^4 + 14596*s12^2*s13^5 - 778*s12*s13^6 - 
              1130*s13^7)*s23^4 + (-60*s12^5*s13 + 70*s12^4*s13^2 + 
              63*s12^3*s13^3 + 2928*s12^2*s13^4 + 28*s12*s13^5 - 1060*s13^6)*
             s23^5 + (50*s12^4*s13 - 170*s12^3*s13^2 - 2358*s12^2*s13^3 - 
              290*s12*s13^4 - 150*s13^5)*s23^6 + (-2*s12^2*s13^2 + 
              30*s12*s13^3 + 30*s13^4)*s23^7) + p1q^3*p2q^4*
           (54*s12^7*s13^4 + 81*s12^6*s13^5 + 495*s12^5*s13^6 + 
            387*s12^4*s13^7 - 81*s12^3*s13^8 + (2151*s12^7*s13^3 + 
              4140*s12^6*s13^4 + 8145*s12^5*s13^5 + 4185*s12^4*s13^6 + 
              756*s12^3*s13^7 - 1881*s12^2*s13^8)*s23 + 
            (3001*s12^7*s13^2 + 10794*s12^6*s13^3 + 23840*s12^5*s13^4 + 
              22277*s12^4*s13^5 + 10101*s12^3*s13^6 - 485*s12^2*s13^7 - 
              972*s12*s13^8)*s23^2 + (566*s12^7*s13 + 5531*s12^6*s13^2 + 
              20648*s12^5*s13^3 + 35506*s12^4*s13^4 + 25876*s12^3*s13^5 + 
              14280*s12^2*s13^6 - 678*s12*s13^7 - 790*s13^8)*s23^3 + 
            (250*s12^7 + 1016*s12^6*s13 + 2296*s12^5*s13^2 + 14027*s12^4*s13^
                3 + 13624*s12^3*s13^4 + 14880*s12^2*s13^5 + 2178*s12*s13^6 - 
              1010*s13^7)*s23^4 + (430*s12^6 + 604*s12^5*s13 - 
              690*s12^4*s13^2 - 4488*s12^3*s13^3 - 2921*s12^2*s13^4 + 
              1342*s12*s13^5 + 500*s13^6)*s23^5 + (110*s12^5 + 34*s12^4*s13 - 
              1180*s12^3*s13^2 - 4831*s12^2*s13^3 - 402*s12*s13^4 + 
              860*s13^5)*s23^6 + (-70*s12^4 - 120*s12^3*s13 - 
              14*s12^2*s13^2 + 140*s12*s13^3 + 130*s13^4)*s23^7 - 
            10*s13^3*s23^8) + p1q^4*p2q^3*((1107*s12^7*s13^3 + 
              2808*s12^6*s13^4 + 4482*s12^5*s13^5 + 2952*s12^4*s13^6 + 
              1467*s12^3*s13^7)*s23 + (1651*s12^7*s13^2 + 6675*s12^6*s13^3 + 
              15985*s12^5*s13^4 + 15483*s12^4*s13^5 + 7540*s12^3*s13^6 + 
              2442*s12^2*s13^7)*s23^2 + (729*s12^7*s13 + 2905*s12^6*s13^2 + 
              11297*s12^5*s13^3 + 21010*s12^4*s13^4 + 13087*s12^3*s13^5 + 
              8610*s12^2*s13^6 + 1458*s12*s13^7)*s23^3 + 
            (330*s12^7 + 800*s12^6*s13 - 1397*s12^5*s13^2 + 2880*s12^4*s13^
                3 - 22*s12^3*s13^4 + 2258*s12^2*s13^5 + 2212*s12*s13^6 + 
              750*s13^7)*s23^4 + (190*s12^6 - 841*s12^5*s13 - 
              4329*s12^4*s13^2 - 9398*s12^3*s13^3 - 8717*s12^2*s13^4 - 
              717*s12*s13^5 + 1260*s13^6)*s23^5 + 
            (-540*s12^5 - 836*s12^4*s13 - 2246*s12^3*s13^2 - 4785*s12^2*s13^
                3 - 1238*s12*s13^4 + 230*s13^5)*s23^6 + 
            (-330*s12^4 + 76*s12^3*s13 - 28*s12^2*s13^2 + 233*s12*s13^3 - 
              320*s13^4)*s23^7 + (70*s12^3 - 40*s13^3)*s23^8) + 
          p1q^5*p2q^2*((-303*s12^6*s13^3 + 828*s12^5*s13^4 + 1125*s12^4*s13^
                5 - 6*s12^3*s13^6)*s23^2 + (-1483*s12^6*s13^2 - 
              3157*s12^5*s13^3 - 1509*s12^4*s13^4 - 1718*s12^3*s13^5 - 
              443*s12^2*s13^6)*s23^3 + (-1215*s12^6*s13 - 5457*s12^5*s13^2 - 
              7919*s12^4*s13^3 - 7753*s12^3*s13^4 - 4110*s12^2*s13^5 - 
              972*s12*s13^6)*s23^4 + (-480*s12^6 - 2471*s12^5*s13 - 
              5078*s12^4*s13^2 - 7608*s12^3*s13^3 - 5557*s12^2*s13^4 - 
              1918*s12*s13^5 - 360*s13^6)*s23^5 + 
            (-820*s12^5 - 747*s12^4*s13 - 1198*s12^3*s13^2 - 1904*s12^2*s13^
                3 - 510*s12*s13^4 - 680*s13^5)*s23^6 + 
            (-200*s12^4 + 509*s12^3*s13 - 24*s12^2*s13^2 + 436*s12*s13^3 - 
              280*s13^4)*s23^7 + (140*s12^3 + 40*s13^3)*s23^8) + 
          p1q^6*p2q*((-512*s12^5*s13^3 - 1024*s12^4*s13^4 - 512*s12^3*s13^5)*
             s23^3 + (-199*s12^5*s13^2 - 1743*s12^4*s13^3 - 1743*s12^3*s13^
                4 - 199*s12^2*s13^5)*s23^4 + (243*s12^5*s13 - 
              163*s12^4*s13^2 - 1446*s12^3*s13^3 - 163*s12^2*s13^4 + 
              243*s12*s13^5)*s23^5 + (70*s12^5 + 556*s12^4*s13 + 
              28*s12^3*s13^2 + 28*s12^2*s13^3 + 556*s12*s13^4 + 70*s13^5)*
             s23^6 + (140*s12^4 + 313*s12^3*s13 - 8*s12^2*s13^2 + 
              313*s12*s13^3 + 140*s13^4)*s23^7 + (70*s12^3 + 70*s13^3)*
             s23^8)) + p3q^3*(p2q^5*(-3456*s12^6*s13^5 + 1152*s12^5*s13^6 + 
            4032*s12^4*s13^7 - 576*s12^3*s13^8 + (-1170*s12^8*s13^2 + 
              4374*s12^7*s13^3 + 18*s12^6*s13^4 + 3897*s12^5*s13^5 + 
              3501*s12^4*s13^6 + 126*s12^3*s13^7 - 3969*s12^2*s13^8 + 
              693*s12*s13^9 - 90*s13^10)*s23 + (-270*s12^8*s13 + 
              1177*s12^7*s13^2 + 6220*s12^6*s13^3 + 3610*s12^5*s13^4 + 
              2721*s12^4*s13^5 + 2736*s12^3*s13^6 - 5438*s12^2*s13^7 + 
              1100*s12*s13^8 - 10*s13^9)*s23^2 + (-460*s12^7*s13 + 
              5841*s12^6*s13^2 + 8821*s12^5*s13^3 + 10579*s12^4*s13^4 + 
              7873*s12^3*s13^5 + 1975*s12^2*s13^6 + 191*s12*s13^7 + 
              280*s13^8)*s23^3 + (-190*s12^6*s13 + 4994*s12^5*s13^2 + 
              10062*s12^4*s13^3 + 10062*s12^3*s13^4 + 5638*s12^2*s13^5 - 
              126*s12*s13^6 + 230*s13^7)*s23^4 + (1580*s12^4*s13^2 + 
              3654*s12^3*s13^3 + 2404*s12^2*s13^4 + 90*s12*s13^5 + 30*s13^6)*
             s23^5) + p1q*p2q^4*(-108*s12^8*s13^3 + 1890*s12^7*s13^4 - 
            6102*s12^6*s13^5 - 1899*s12^5*s13^6 + 5355*s12^4*s13^7 - 
            819*s12^3*s13^8 + 27*s12^2*s13^9 + (270*s12^9*s13 - 
              5301*s12^8*s13^2 + 11016*s12^7*s13^3 + 1710*s12^6*s13^4 + 
              4473*s12^5*s13^5 - 648*s12^4*s13^6 + 4941*s12^3*s13^7 - 
              8775*s12^2*s13^8 + 756*s12*s13^9 - 90*s13^10)*s23 + 
            (90*s12^9 - 806*s12^8*s13 + 4449*s12^7*s13^2 + 28225*s12^6*s13^
                3 + 23917*s12^5*s13^4 + 15870*s12^4*s13^5 + 19512*s12^3*s13^
                6 - 5134*s12^2*s13^7 - 689*s12*s13^8 + 340*s13^9)*s23^2 + 
            (-70*s12^8 - 1406*s12^7*s13 + 26045*s12^6*s13^2 + 
              44045*s12^5*s13^3 + 56331*s12^4*s13^4 + 36399*s12^3*s13^5 + 
              18881*s12^2*s13^6 - 3051*s12*s13^7 + 410*s13^8)*s23^3 + 
            (-430*s12^7 + 56*s12^6*s13 + 20472*s12^5*s13^2 + 40215*s12^4*s13^
                3 + 37204*s12^3*s13^4 + 19628*s12^2*s13^5 - 1061*s12*s13^6 - 
              630*s13^7)*s23^4 + (-290*s12^6 + 286*s12^5*s13 + 
              3703*s12^4*s13^2 + 10490*s12^3*s13^3 + 4113*s12^2*s13^4 + 
              345*s12*s13^5 - 680*s13^6)*s23^5 + (-20*s12^5 - 100*s12^4*s13 - 
              1324*s12^3*s13^2 - 1232*s12^2*s13^3 - 200*s12*s13^4 - 70*s13^5)*
             s23^6) + p1q^2*p2q^3*(27*s12^9*s13^2 - 189*s12^8*s13^3 + 
            2061*s12^7*s13^4 - 3051*s12^6*s13^5 - 3051*s12^5*s13^6 + 
            2061*s12^4*s13^7 - 189*s12^3*s13^8 + 27*s12^2*s13^9 + 
            (243*s12^9*s13 - 7299*s12^8*s13^2 + 12861*s12^7*s13^3 + 
              15813*s12^6*s13^4 + 19008*s12^5*s13^5 + 1233*s12^4*s13^6 + 
              8001*s12^3*s13^7 - 5679*s12^2*s13^8 + 243*s12*s13^9)*s23 + 
            (350*s12^9 - 1618*s12^8*s13 + 7706*s12^7*s13^2 + 51772*s12^6*s13^
                3 + 70612*s12^5*s13^4 + 50524*s12^4*s13^5 + 29740*s12^3*s13^
                6 + 5762*s12^2*s13^7 - 1618*s12*s13^8 + 350*s13^9)*s23^2 + 
            (-380*s12^8 - 1626*s12^7*s13 + 43038*s12^6*s13^2 + 
              78943*s12^5*s13^3 + 108810*s12^4*s13^4 + 54643*s12^3*s13^5 + 
              30078*s12^2*s13^6 - 1626*s12*s13^7 - 380*s13^8)*s23^3 + 
            (-1170*s12^7 + 2422*s12^6*s13 + 30092*s12^5*s13^2 + 
              56854*s12^4*s13^3 + 52318*s12^3*s13^4 + 19076*s12^2*s13^5 + 
              2422*s12*s13^6 - 1170*s13^7)*s23^4 + 
            (250*s12^6 + 1715*s12^5*s13 - 1905*s12^4*s13^2 + 8738*s12^3*s13^
                3 - 933*s12^2*s13^4 + 1715*s12*s13^5 + 250*s13^6)*s23^5 + 
            (740*s12^5 - 382*s12^4*s13 - 5613*s12^3*s13^2 - 3021*s12^2*s13^
                3 - 382*s12*s13^4 + 740*s13^5)*s23^6 + 
            (50*s12^4 + 90*s12^3*s13 - 12*s12^2*s13^2 + 90*s12*s13^3 + 
              50*s13^4)*s23^7) + p1q^3*p2q^2*(-81*s12^8*s13^3 + 
            495*s12^7*s13^4 - 360*s12^6*s13^5 - 828*s12^5*s13^6 + 
            81*s12^4*s13^7 - 27*s12^3*s13^8 + (-3627*s12^8*s13^2 + 
              5544*s12^7*s13^3 + 12411*s12^6*s13^4 + 15840*s12^5*s13^5 + 
              3159*s12^4*s13^6 + 3240*s12^3*s13^7 - 1143*s12^2*s13^8)*s23 + 
            (-1701*s12^8*s13 + 6255*s12^7*s13^2 + 31998*s12^6*s13^3 + 
              53903*s12^5*s13^4 + 44265*s12^4*s13^5 + 17484*s12^3*s13^6 + 
              5735*s12^2*s13^7 - 729*s12*s13^8)*s23^2 + 
            (-1340*s12^8 - 829*s12^7*s13 + 31100*s12^6*s13^2 + 
              50043*s12^5*s13^3 + 77555*s12^4*s13^4 + 37719*s12^3*s13^5 + 
              14324*s12^2*s13^6 + 545*s12*s13^7 - 510*s13^8)*s23^3 + 
            (-1200*s12^7 + 3922*s12^6*s13 + 16284*s12^5*s13^2 + 
              24067*s12^4*s13^3 + 31412*s12^3*s13^4 + 4229*s12^2*s13^5 + 
              2600*s12*s13^6 + 20*s13^7)*s23^4 + 
            (1460*s12^6 + 1500*s12^5*s13 - 13487*s12^4*s13^2 - 
              5486*s12^3*s13^3 - 4853*s12^2*s13^4 + 202*s12*s13^5 + 
              1230*s13^6)*s23^5 + (1140*s12^5 - 1237*s12^4*s13 - 
              9205*s12^3*s13^2 - 3018*s12^2*s13^3 - 1041*s12*s13^4 + 
              350*s13^5)*s23^6 + (-200*s12^4 + 313*s12^3*s13 - 
              32*s12^2*s13^2 + 83*s12*s13^3 - 360*s13^4)*s23^7 + 
            (-20*s12^3 - 10*s13^3)*s23^8) + p1q^4*p2q*
           ((2439*s12^7*s13^3 + 5544*s12^6*s13^4 + 6426*s12^5*s13^5 + 
              2808*s12^4*s13^6 + 783*s12^3*s13^7)*s23 + 
            (4062*s12^7*s13^2 + 12076*s12^6*s13^3 + 20343*s12^5*s13^4 + 
              18253*s12^4*s13^5 + 6675*s12^3*s13^6 + 1327*s12^2*s13^7)*
             s23^2 + (1458*s12^7*s13 + 11526*s12^6*s13^2 + 14707*s12^5*s13^
                3 + 21658*s12^4*s13^4 + 12917*s12^3*s13^5 + 2581*s12^2*s13^
                6 + 729*s12*s13^7)*s23^3 + (750*s12^7 + 2212*s12^6*s13 + 
              1286*s12^5*s13^2 - 5854*s12^4*s13^3 + 2880*s12^3*s13^4 - 
              425*s12^2*s13^5 + 800*s12*s13^6 + 330*s13^7)*s23^4 + 
            (1260*s12^6 - 717*s12^5*s13 - 12929*s12^4*s13^2 - 
              12638*s12^3*s13^3 - 2709*s12^2*s13^4 - 841*s12*s13^5 + 
              190*s13^6)*s23^5 + (230*s12^5 - 1238*s12^4*s13 - 
              6729*s12^3*s13^2 - 1598*s12^2*s13^3 - 836*s12*s13^4 - 
              540*s13^5)*s23^6 + (-320*s12^4 + 233*s12^3*s13 - 
              28*s12^2*s13^2 + 76*s12*s13^3 - 330*s13^4)*s23^7 + 
            (-40*s12^3 + 70*s13^3)*s23^8) + 
          p1q^5*((-239*s12^6*s13^3 - 654*s12^5*s13^4 - 303*s12^4*s13^5 + 
              112*s12^3*s13^6)*s23^2 + (181*s12^6*s13^2 - 2421*s12^5*s13^3 - 
              3947*s12^4*s13^4 - 1268*s12^3*s13^5 - 211*s12^2*s13^6)*s23^3 + 
            (-1485*s12^5*s13^2 - 7350*s12^4*s13^3 - 4924*s12^3*s13^4 - 
              888*s12^2*s13^5 - 243*s12*s13^6)*s23^4 + 
            (40*s12^6 + 70*s12^5*s13 - 3491*s12^4*s13^2 - 5650*s12^3*s13^3 - 
              1068*s12^2*s13^4 - 483*s12*s13^5 - 80*s13^6)*s23^5 + 
            (60*s12^5 + 80*s12^4*s13 - 1833*s12^3*s13^2 - 479*s12^2*s13^3 - 
              157*s12*s13^4 - 80*s13^5)*s23^6 + (10*s12^3*s13 - 
              8*s12^2*s13^2 + 83*s12*s13^3 + 80*s13^4)*s23^7 + 
            (-20*s12^3 + 80*s13^3)*s23^8)) + 
        p3q^2*(p2q^6*(2304*s12^5*s13^6 + 1152*s12^4*s13^7 - 
            1152*s12^3*s13^8 + (1422*s12^7*s13^3 + 234*s12^6*s13^4 + 
              3780*s12^5*s13^5 - 684*s12^4*s13^6 - 4968*s12^3*s13^7 - 
              3150*s12^2*s13^8 + 306*s12*s13^9 - 180*s13^10)*s23 + 
            (910*s12^7*s13^2 + 939*s12^6*s13^3 + 1658*s12^5*s13^4 - 
              675*s12^4*s13^5 - 5663*s12^3*s13^6 - 6710*s12^2*s13^7 + 
              669*s12*s13^8 - 300*s13^9)*s23^2 + (1708*s12^6*s13^2 + 
              2444*s12^5*s13^3 + 4114*s12^4*s13^4 + 868*s12^3*s13^5 - 
              3030*s12^2*s13^6 + 350*s12*s13^7 - 30*s13^8)*s23^3 + 
            (1114*s12^5*s13^2 + 3877*s12^4*s13^3 + 4650*s12^3*s13^4 + 
              2024*s12^2*s13^5 + 77*s12*s13^6 + 120*s13^7)*s23^4 + 
            (316*s12^4*s13^2 + 1530*s12^3*s13^3 + 1544*s12^2*s13^4 + 
              90*s12*s13^5 + 30*s13^6)*s23^5) + p1q*p2q^5*(162*s12^7*s13^4 - 
            1566*s12^6*s13^5 + 3051*s12^5*s13^6 + 2889*s12^4*s13^7 - 
            1809*s12^3*s13^8 + 81*s12^2*s13^9 + (-900*s12^8*s13^2 + 
              4563*s12^7*s13^3 - 792*s12^6*s13^4 + 8460*s12^5*s13^5 + 
              1728*s12^4*s13^6 - 4941*s12^3*s13^7 - 8352*s12^2*s13^8 + 
              702*s12*s13^9 - 180*s13^10)*s23 + (-180*s12^8*s13 + 
              4134*s12^7*s13^2 + 8933*s12^6*s13^3 + 14463*s12^5*s13^4 + 
              15075*s12^4*s13^5 + 5330*s12^3*s13^6 - 13020*s12^2*s13^7 + 
              537*s12*s13^8 + 480*s13^9)*s23^2 + (-20*s12^7*s13 + 
              10125*s12^6*s13^2 + 19483*s12^5*s13^3 + 35213*s12^4*s13^4 + 
              25762*s12^3*s13^5 + 5035*s12^2*s13^6 - 1353*s12*s13^7 + 
              1300*s13^8)*s23^3 + (240*s12^6*s13 + 6305*s12^5*s13^2 + 
              21582*s12^4*s13^3 + 24951*s12^3*s13^4 + 15218*s12^2*s13^5 - 
              819*s12*s13^6 + 360*s13^7)*s23^4 + 
            (60*s12^5*s13 + 1128*s12^4*s13^2 + 5564*s12^3*s13^3 + 
              4764*s12^2*s13^4 + 189*s12*s13^5 - 360*s13^6)*s23^5 + 
            (-20*s12^4*s13 - 326*s12^3*s13^2 - 1102*s12^2*s13^3 - 
              180*s12*s13^4 - 80*s13^5)*s23^6) + p1q^2*p2q^4*
           (-81*s12^8*s13^3 + 81*s12^7*s13^4 - 2475*s12^6*s13^5 + 
            576*s12^5*s13^6 + 2475*s12^4*s13^7 - 657*s12^3*s13^8 + 
            81*s12^2*s13^9 + (-1773*s12^8*s13^2 + 8460*s12^7*s13^3 + 
              5400*s12^6*s13^4 + 14112*s12^5*s13^5 + 5418*s12^4*s13^6 + 
              2592*s12^3*s13^7 - 7587*s12^2*s13^8 + 486*s12*s13^9)*s23 + 
            (-673*s12^8*s13 + 8878*s12^7*s13^2 + 27601*s12^6*s13^3 + 
              43506*s12^5*s13^4 + 38575*s12^4*s13^5 + 22867*s12^3*s13^6 - 
              4565*s12^2*s13^7 - 1293*s12*s13^8 + 780*s13^9)*s23^2 + 
            (-260*s12^8 - 124*s12^7*s13 + 22142*s12^6*s13^2 + 
              46525*s12^5*s13^3 + 74685*s12^4*s13^4 + 46735*s12^3*s13^5 + 
              23123*s12^2*s13^6 - 3369*s12*s13^7 - 10*s13^8)*s23^3 + 
            (-290*s12^7 + 1068*s12^6*s13 + 11818*s12^5*s13^2 + 
              39520*s12^4*s13^3 + 37506*s12^3*s13^4 + 24165*s12^2*s13^5 + 
              286*s12*s13^6 - 2100*s13^7)*s23^4 + 
            (210*s12^6 + 536*s12^5*s13 - 538*s12^4*s13^2 + 5220*s12^3*s13^3 + 
              621*s12^2*s13^4 + 1207*s12*s13^5 - 980*s13^6)*s23^5 + 
            (250*s12^5 + 47*s12^4*s13 - 2043*s12^3*s13^2 - 4112*s12^2*s13^3 - 
              579*s12*s13^4 + 400*s13^5)*s23^6 + (10*s12^4 + 30*s12^3*s13 - 
              8*s12^2*s13^2 + 90*s12*s13^3 + 70*s13^4)*s23^7) + 
          p1q^3*p2q^3*(-27*s12^8*s13^3 + 81*s12^7*s13^4 - 828*s12^6*s13^5 - 
            360*s12^5*s13^6 + 495*s12^4*s13^7 - 81*s12^3*s13^8 + 
            (-1467*s12^8*s13^2 + 5832*s12^7*s13^3 + 8019*s12^6*s13^4 + 
              12600*s12^5*s13^5 + 4311*s12^4*s13^6 + 3600*s12^3*s13^7 - 
              2655*s12^2*s13^8)*s23 + (-729*s12^8*s13 + 7679*s12^7*s13^2 + 
              25584*s12^6*s13^3 + 46533*s12^5*s13^4 + 39647*s12^4*s13^5 + 
              19362*s12^3*s13^6 + 3987*s12^2*s13^7 - 1701*s12*s13^8)*s23^2 + 
            (-510*s12^8 + 545*s12^7*s13 + 19832*s12^6*s13^2 + 
              41931*s12^5*s13^3 + 73343*s12^4*s13^4 + 38055*s12^3*s13^5 + 
              22028*s12^2*s13^6 - 829*s12*s13^7 - 1340*s13^8)*s23^3 + 
            (20*s12^7 + 2600*s12^6*s13 + 5849*s12^5*s13^2 + 29468*s12^4*s13^
                3 + 27955*s12^3*s13^4 + 12396*s12^2*s13^5 + 3922*s12*s13^6 - 
              1200*s13^7)*s23^4 + (1230*s12^6 + 202*s12^5*s13 - 
              8741*s12^4*s13^2 - 2570*s12^3*s13^3 - 7979*s12^2*s13^4 + 
              1500*s12*s13^5 + 1460*s13^6)*s23^5 + 
            (350*s12^5 - 1041*s12^4*s13 - 5286*s12^3*s13^2 - 5641*s12^2*s13^
                3 - 1237*s12*s13^4 + 1140*s13^5)*s23^6 + 
            (-360*s12^4 + 83*s12^3*s13 - 32*s12^2*s13^2 + 313*s12*s13^3 - 
              200*s13^4)*s23^7 + (-10*s12^3 - 20*s13^3)*s23^8) + 
          p1q^4*p2q^2*((2880*s12^7*s13^3 + 5706*s12^6*s13^4 + 
              7272*s12^5*s13^5 + 3762*s12^4*s13^6 + 1908*s12^3*s13^7)*s23 + 
            (4818*s12^7*s13^2 + 12981*s12^6*s13^3 + 25509*s12^5*s13^4 + 
              23889*s12^4*s13^5 + 10065*s12^3*s13^6 + 3522*s12^2*s13^7)*
             s23^2 + (2187*s12^7*s13 + 10175*s12^6*s13^2 + 16417*s12^5*s13^
                3 + 33680*s12^4*s13^4 + 17389*s12^3*s13^5 + 8231*s12^2*s13^
                6 + 2187*s12*s13^7)*s23^3 + (1140*s12^7 + 3325*s12^6*s13 - 
              2935*s12^5*s13^2 + 635*s12^4*s13^3 + 5495*s12^3*s13^4 - 
              991*s12^2*s13^5 + 3325*s12*s13^6 + 1140*s13^7)*s23^4 + 
            (1570*s12^6 - 972*s12^5*s13 - 13613*s12^4*s13^2 - 
              11166*s12^3*s13^3 - 9077*s12^2*s13^4 - 972*s12*s13^5 + 
              1570*s13^6)*s23^5 + (-240*s12^5 - 1611*s12^4*s13 - 
              5695*s12^3*s13^2 - 3751*s12^2*s13^3 - 1611*s12*s13^4 - 
              240*s13^5)*s23^6 + (-630*s12^4 + 499*s12^3*s13 - 
              44*s12^2*s13^2 + 499*s12*s13^3 - 630*s13^4)*s23^7 + 
            (40*s12^3 + 40*s13^3)*s23^8) + 
          p1q^6*((-400*s12^5*s13^3 - 512*s12^4*s13^4 - 112*s12^3*s13^5)*
             s23^3 + (-410*s12^5*s13^2 - 1326*s12^4*s13^3 - 417*s12^3*s13^4 + 
              211*s12^2*s13^5)*s23^4 + (-824*s12^4*s13^2 - 723*s12^3*s13^3 + 
              661*s12^2*s13^4 + 243*s12*s13^5)*s23^5 + 
            (-10*s12^5 - 10*s12^4*s13 - 418*s12^3*s13^2 + 446*s12^2*s13^3 + 
              566*s12*s13^4 + 80*s13^5)*s23^6 + (-20*s12^4 - 10*s12^3*s13 - 
              4*s12^2*s13^2 + 323*s12*s13^3 + 160*s13^4)*s23^7 + 
            (-10*s12^3 + 80*s13^3)*s23^8) + p1q^5*p2q*
           ((-654*s12^6*s13^3 + 153*s12^5*s13^4 + 828*s12^4*s13^5 + 
              21*s12^3*s13^6)*s23^2 + (-1091*s12^6*s13^2 - 4634*s12^5*s13^3 - 
              3129*s12^4*s13^4 - 2185*s12^3*s13^5 - 1159*s12^2*s13^6)*s23^3 + 
            (-972*s12^6*s13 - 6054*s12^5*s13^2 - 11317*s12^4*s13^3 - 
              7595*s12^3*s13^4 - 4485*s12^2*s13^5 - 1215*s12*s13^6)*s23^4 + 
            (-360*s12^6 - 1918*s12^5*s13 - 7501*s12^4*s13^2 - 
              8580*s12^3*s13^3 - 4106*s12^2*s13^4 - 2471*s12*s13^5 - 
              480*s13^6)*s23^5 + (-680*s12^5 - 510*s12^4*s13 - 
              2552*s12^3*s13^2 - 874*s12^2*s13^3 - 747*s12*s13^4 - 820*s13^5)*
             s23^6 + (-280*s12^4 + 436*s12^3*s13 - 24*s12^2*s13^2 + 
              509*s12*s13^3 - 200*s13^4)*s23^7 + (40*s12^3 + 140*s13^3)*
             s23^8))))/(p2q*p3q^7*((162*s12^6*s13^3 + 162*s12^5*s13^4)*
          s23^2 + (162*s12^5*s13^3 + 162*s12^4*s13^4)*s23^3) + 
       p3q^6*(p1q*p2q*((324*s12^6*s13^3 + 162*s12^5*s13^4 - 162*s12^4*s13^5)*
            s23^2 - 162*s12^3*s13^5*s23^3 + (-324*s12^4*s13^3 - 
             162*s12^3*s13^4)*s23^4) + 
         p2q^2*((648*s12^6*s13^3 + 324*s12^5*s13^4 - 324*s12^4*s13^5)*s23^2 + 
           (486*s12^5*s13^3 + 324*s12^4*s13^4 - 162*s12^3*s13^5)*s23^3 + 
           (-162*s12^4*s13^3 - 162*s12^3*s13^4)*s23^4)) + 
       p3q^5*(p2q^3*((972*s12^6*s13^3 - 324*s12^5*s13^4 - 1134*s12^4*s13^5 + 
             162*s12^3*s13^6)*s23^2 + (324*s12^5*s13^3 - 162*s12^4*s13^4 - 
             486*s12^3*s13^5)*s23^3 + (-648*s12^4*s13^3 - 648*s12^3*s13^4)*
            s23^4) + p1q*p2q^2*((1134*s12^6*s13^3 - 972*s12^4*s13^5 + 
             162*s12^3*s13^6)*s23^2 + (-324*s12^5*s13^3 - 324*s12^4*s13^4 - 
             810*s12^3*s13^5)*s23^3 + (-1296*s12^4*s13^3 - 810*s12^3*s13^4)*
            s23^4 + 162*s12^3*s13^3*s23^5) + p1q^2*p2q*
          ((162*s12^6*s13^3 - 162*s12^5*s13^4 - 324*s12^4*s13^5)*s23^2 + 
           (-486*s12^5*s13^3 - 324*s12^4*s13^4 - 324*s12^3*s13^5)*s23^3 + 
           (-486*s12^4*s13^3 - 162*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*
            s23^5)) + p3q*(p2q^7*((162*s12^4*s13^5 + 162*s12^3*s13^6)*s23^2 + 
           (162*s12^4*s13^4 + 162*s12^3*s13^5)*s23^3) + 
         p1q*p2q^6*((-162*s12^5*s13^4 + 162*s12^4*s13^5 + 324*s12^3*s13^6)*
            s23^2 - 162*s12^5*s13^3*s23^3 + (-162*s12^4*s13^3 - 
             324*s12^3*s13^4)*s23^4) + p1q^2*p2q^5*
          ((-324*s12^5*s13^4 - 162*s12^4*s13^5 + 162*s12^3*s13^6)*s23^2 + 
           (-324*s12^5*s13^3 - 324*s12^4*s13^4 - 486*s12^3*s13^5)*s23^3 + 
           (-162*s12^4*s13^3 - 486*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*
            s23^5) + p1q^4*p2q^3*(162*s12^4*s13^4*s23^3 + 
           (162*s12^4*s13^3 + 162*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*
            s23^5) + p1q^3*p2q^4*((-162*s12^5*s13^4 - 162*s12^4*s13^5)*
            s23^2 + (-162*s12^5*s13^3 - 324*s12^3*s13^5)*s23^3 + 
           162*s12^4*s13^3*s23^4 + 324*s12^3*s13^3*s23^5)) + 
       p3q^4*(p2q^4*((648*s12^6*s13^3 - 1296*s12^5*s13^4 - 1296*s12^4*s13^5 + 
             648*s12^3*s13^6)*s23^2 + (-324*s12^5*s13^3 - 648*s12^4*s13^4 - 
             324*s12^3*s13^5)*s23^3 + (-972*s12^4*s13^3 - 972*s12^3*s13^4)*
            s23^4) + p1q^3*p2q*((-162*s12^5*s13^4 - 162*s12^4*s13^5)*s23^2 + 
           (-324*s12^5*s13^3 - 162*s12^3*s13^5)*s23^3 + 162*s12^3*s13^4*
            s23^4 + 324*s12^3*s13^3*s23^5) + p1q*p2q^3*
          ((1458*s12^6*s13^3 - 1134*s12^5*s13^4 - 1782*s12^4*s13^5 + 
             810*s12^3*s13^6)*s23^2 + (-1134*s12^5*s13^3 - 972*s12^4*s13^4 - 
             1458*s12^3*s13^5)*s23^3 + (-2106*s12^4*s13^3 - 1782*s12^3*s13^4)*
            s23^4 + 486*s12^3*s13^3*s23^5) + p1q^2*p2q^2*
          ((486*s12^6*s13^3 - 810*s12^5*s13^4 - 1134*s12^4*s13^5 + 
             162*s12^3*s13^6)*s23^2 + (-1620*s12^5*s13^3 - 972*s12^4*s13^4 - 
             1296*s12^3*s13^5)*s23^3 + (-1296*s12^4*s13^3 - 648*s12^3*s13^4)*
            s23^4 + 810*s12^3*s13^3*s23^5)) + 
       p3q^2*(p2q^6*((-324*s12^5*s13^4 + 324*s12^4*s13^5 + 648*s12^3*s13^6)*
            s23^2 + (-162*s12^5*s13^3 + 324*s12^4*s13^4 + 486*s12^3*s13^5)*
            s23^3 + (-162*s12^4*s13^3 - 162*s12^3*s13^4)*s23^4) + 
         p1q*p2q^5*((162*s12^6*s13^3 - 972*s12^5*s13^4 + 1134*s12^3*s13^6)*
            s23^2 + (-810*s12^5*s13^3 - 324*s12^4*s13^4 - 324*s12^3*s13^5)*
            s23^3 + (-810*s12^4*s13^3 - 1296*s12^3*s13^4)*s23^4 + 
           162*s12^3*s13^3*s23^5) + p1q^4*p2q^2*(324*s12^4*s13^4*s23^3 + 
           (324*s12^4*s13^3 + 324*s12^3*s13^4)*s23^4 + 324*s12^3*s13^3*
            s23^5) + p1q^2*p2q^4*((162*s12^6*s13^3 - 1134*s12^5*s13^4 - 
             810*s12^4*s13^5 + 486*s12^3*s13^6)*s23^2 + 
           (-1296*s12^5*s13^3 - 972*s12^4*s13^4 - 1620*s12^3*s13^5)*s23^3 + 
           (-648*s12^4*s13^3 - 1296*s12^3*s13^4)*s23^4 + 810*s12^3*s13^3*
            s23^5) + p1q^3*p2q^3*((-486*s12^5*s13^4 - 486*s12^4*s13^5)*
            s23^2 + (-648*s12^5*s13^3 - 810*s12^3*s13^5)*s23^3 + 
           (324*s12^4*s13^3 + 162*s12^3*s13^4)*s23^4 + 972*s12^3*s13^3*
            s23^5)) + p3q^3*(p2q^5*((162*s12^6*s13^3 - 1134*s12^5*s13^4 - 
             324*s12^4*s13^5 + 972*s12^3*s13^6)*s23^2 + 
           (-486*s12^5*s13^3 - 162*s12^4*s13^4 + 324*s12^3*s13^5)*s23^3 + 
           (-648*s12^4*s13^3 - 648*s12^3*s13^4)*s23^4) + 
         p1q^4*p2q*(162*s12^4*s13^4*s23^3 + (162*s12^4*s13^3 + 
             162*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*s23^5) + 
         p1q*p2q^4*((810*s12^6*s13^3 - 1782*s12^5*s13^4 - 1134*s12^4*s13^5 + 
             1458*s12^3*s13^6)*s23^2 + (-1458*s12^5*s13^3 - 972*s12^4*s13^4 - 
             1134*s12^3*s13^5)*s23^3 + (-1782*s12^4*s13^3 - 2106*s12^3*s13^4)*
            s23^4 + 486*s12^3*s13^3*s23^5) + p1q^3*p2q^2*
          ((-486*s12^5*s13^4 - 486*s12^4*s13^5)*s23^2 + 
           (-810*s12^5*s13^3 - 648*s12^3*s13^5)*s23^3 + 
           (162*s12^4*s13^3 + 324*s12^3*s13^4)*s23^4 + 972*s12^3*s13^3*
            s23^5) + p1q^2*p2q^3*((486*s12^6*s13^3 - 1458*s12^5*s13^4 - 
             1458*s12^4*s13^5 + 486*s12^3*s13^6)*s23^2 + 
           (-2106*s12^5*s13^3 - 1296*s12^4*s13^4 - 2106*s12^3*s13^5)*s23^3 + 
           (-1296*s12^4*s13^3 - 1296*s12^3*s13^4)*s23^4 + 1296*s12^3*s13^3*
            s23^5))) + ((p3q^5*((9*s12^3 + 27*s12^2*s13 + 18*s12*s13^2)*s23 + 
          (17*s12^2 + 26*s12*s13)*s23^2 + 8*s12*s23^3) + 
        p2q^5*((18*s12^2*s13 + 27*s12*s13^2 + 9*s13^3)*s23 + 
          (26*s12*s13 + 17*s13^2)*s23^2 + 8*s13*s23^3) + 
        p1q^3*p2q^2*((-40*s12^2 - 62*s12*s13 - 22*s13^2)*s23^2 + 
          (-60*s12 - 42*s13)*s23^3 - 20*s23^4) + p1q^2*p2q^3*
         ((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
          (-40*s12^2 - 10*s12*s13 + 12*s13^2)*s23^2 + (-60*s12 - 26*s13)*
           s23^3 - 20*s23^4) + p1q*p2q^4*((36*s12^2*s13 + 54*s12*s13^2 + 
            18*s13^3)*s23 + (-20*s12^2 + 21*s12*s13 + 23*s13^2)*s23^2 + 
          (-30*s12 - 5*s13)*s23^3 - 10*s23^4) + 
        p3q*(p2q^4*(36*s12*s13^3 + (18*s12^3 + 54*s12^2*s13 + 126*s12*s13^2 + 
              54*s13^3)*s23 + (28*s12^2 + 97*s12*s13 + 89*s13^2)*s23^2 + 
            (9*s12 + 34*s13)*s23^3) + p1q^2*p2q^2*
           ((36*s12^3 + 36*s12^2*s13 + 54*s12*s13^2 + 54*s13^3)*s23 + 
            (-68*s12^2 - 174*s12*s13 - 16*s13^2)*s23^2 + (-164*s12 - 130*s13)*
             s23^3 - 60*s23^4) + p1q^3*p2q*((-62*s12^2 - 124*s12*s13 - 
              62*s13^2)*s23^2 + (-102*s12 - 102*s13)*s23^3 - 40*s23^4) + 
          p1q*p2q^3*(36*s12*s13^3 + (36*s12^3 + 54*s12^2*s13 + 
              144*s12*s13^2 + 90*s13^3)*s23 + (-15*s12^2 - 27*s12*s13 + 
              80*s13^2)*s23^2 + (-92*s12 - 51*s13)*s23^3 - 40*s23^4)) + 
        p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + 
            (63*s12^3 + 63*s12^2*s13 + 126*s12*s13^2 + 90*s13^3)*s23 + 
            (102*s12^2 + 143*s12*s13 + 146*s13^2)*s23^2 + (36*s12 + 53*s13)*
             s23^3) + p1q^2*p2q*((54*s12^3 + 54*s12^2*s13 + 36*s12*s13^2 + 
              36*s13^3)*s23 + (-16*s12^2 - 174*s12*s13 - 68*s13^2)*s23^2 + 
            (-130*s12 - 164*s13)*s23^3 - 60*s23^4) + 
          p1q*p2q^2*(-72*s12^2*s13^2 + (108*s12^3 + 36*s12^2*s13 + 
              36*s12*s13^2 + 108*s13^3)*s23 + (62*s12^2 - 132*s12*s13 + 
              62*s13^2)*s23^2 + (-108*s12 - 108*s13)*s23^3 - 60*s23^4) + 
          p1q^3*((-22*s12^2 - 62*s12*s13 - 40*s13^2)*s23^2 + 
            (-42*s12 - 60*s13)*s23^3 - 20*s23^4)) + 
        p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + 
            (90*s12^3 + 126*s12^2*s13 + 63*s12*s13^2 + 63*s13^3)*s23 + 
            (146*s12^2 + 143*s12*s13 + 102*s13^2)*s23^2 + (53*s12 + 36*s13)*
             s23^3) + p1q*p2q*(36*s12^3*s13 + (90*s12^3 + 144*s12^2*s13 + 
              54*s12*s13^2 + 36*s13^3)*s23 + (80*s12^2 - 27*s12*s13 - 
              15*s13^2)*s23^2 + (-51*s12 - 92*s13)*s23^3 - 40*s23^4) + 
          p1q^2*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (12*s12^2 - 10*s12*s13 - 40*s13^2)*s23^2 + (-26*s12 - 60*s13)*
             s23^3 - 20*s23^4)) + 
        p3q^4*(p2q*(36*s12^3*s13 + (54*s12^3 + 126*s12^2*s13 + 54*s12*s13^2 + 
              18*s13^3)*s23 + (89*s12^2 + 97*s12*s13 + 28*s13^2)*s23^2 + 
            (34*s12 + 9*s13)*s23^3) + p1q*((18*s12^3 + 54*s12^2*s13 + 
              36*s12*s13^2)*s23 + (23*s12^2 + 21*s12*s13 - 20*s13^2)*s23^2 + 
            (-5*s12 - 30*s13)*s23^3 - 10*s23^4)))*Log[p1q/(p1q + p2q + p3q)]^
        2)/(27*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 
         81*p2q^2*s12*s13*s23^2) + p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 
         81*p2q^3*s12*s13*s23^2) + p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 
         27*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((-9*s12^3 - 27*s12^2*s13 - 18*s12*s13^2)*s23 + 
          (-26*s12^2 - 35*s12*s13)*s23^2 - 17*s12*s23^3) + 
        p2q^5*((s12*s13 + s13^2)*s23^2 + s13*s23^3) + 
        p1q*p2q^4*((2*s12^2 + 6*s12*s13 + 4*s13^2)*s23^2 + 
          (3*s12 + 5*s13)*s23^3 + s23^4) + p1q^3*p2q^2*
         ((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*s23^3 + 
          2*s23^4) + p1q^2*p2q^3*((4*s12^2 + 10*s12*s13 + 6*s13^2)*s23^2 + 
          (6*s12 + 8*s13)*s23^3 + 2*s23^4) + 
        p3q^4*(p2q*(-18*s12^3*s13 + (-54*s12^3 - 99*s12^2*s13 - 45*s12*s13^2)*
             s23 + (-98*s12^2 - 97*s12*s13 - s13^2)*s23^2 - 52*s12*s23^3) + 
          p1q*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-59*s12^2 - 75*s12*s13 + 2*s13^2)*s23^2 + (-40*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-90*s12^3 - 90*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-128*s12^2 - 98*s12*s13 - 3*s13^2)*s23^2 - 62*s12*s23^3) + 
          p1q^2*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-66*s12^2 - 80*s12*s13 + 4*s13^2)*s23^2 + (-46*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 + 
            (-90*s12^3 - 144*s12^2*s13 - 54*s12*s13^2)*s23 + 
            (-170*s12^2 - 135*s12*s13 + 6*s13^2)*s23^2 + (-84*s12 + 11*s13)*
             s23^3 + 4*s23^4)) + p3q^2*(p2q^3*(36*s12^2*s13^2 - 
            18*s12*s13^3 + (-63*s12^3 - 27*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-75*s12^2 - 53*s12*s13 - 2*s13^2)*s23^2 + (-36*s12 + s13)*
             s23^3) + p1q^3*((-14*s12^2 - 10*s12*s13 + 4*s13^2)*s23^2 + 
            (-12*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q^2*
           (36*s12^2*s13^2 + (-108*s12^3 - 54*s12^2*s13 + 18*s12*s13^2)*s23 + 
            (-152*s12^2 - 30*s12*s13 + 10*s13^2)*s23^2 + (-54*s12 + 18*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((-54*s12^3 - 72*s12^2*s13 - 
              18*s12*s13^2)*s23 + (-128*s12^2 - 78*s12*s13 + 14*s13^2)*
             s23^2 + (-68*s12 + 20*s13)*s23^3 + 6*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-18*s12^3 - 9*s12^2*s13 - 27*s12*s13^2)*
             s23 + (-19*s12^2 - 16*s12*s13 + s13^2)*s23^2 + 
            (-9*s12 + 2*s13)*s23^3) + p1q^3*p2q*
           ((-10*s12^2 - 2*s12*s13 + 8*s13^2)*s23^2 + (-6*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q*p2q^3*(-18*s12*s13^3 - 36*s12^3*s23 + 
            (-39*s12^2 + 18*s12*s13 + 10*s13^2)*s23^2 + (-7*s12 + 15*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^2*((-36*s12^3 - 18*s12^2*s13 + 
              18*s12*s13^2)*s23 + (-58*s12^2 + 12*s12*s13 + 16*s13^2)*s23^2 + 
            (-16*s12 + 22*s13)*s23^3 + 6*s23^4)))*Log[p2q/(p1q + p2q + p3q)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*(-5*s12^4 - 19*s12^3*s13 - 14*s12^2*s13^2 + 
          (-11*s12^3 - 20*s12^2*s13)*s23 - 6*s12^2*s23^2) + 
        p2q^5*(-5*s12^2*s13^2 - s12*s13^3 + 4*s13^4 + 
          (-13*s12^2*s13 - 26*s12*s13^2 - 4*s13^3)*s23 + 
          (-25*s12*s13 - 20*s13^2)*s23^2 - 12*s13*s23^3) + 
        p1q^3*p2q^2*(-10*s12^2*s13^2 - 2*s12*s13^3 + 8*s13^4 + 
          (-110*s12^2*s13 - 256*s12*s13^2 - 128*s13^3)*s23 + 
          (-52*s12^2 - 362*s12*s13 - 336*s13^2)*s23^2 + (-108*s12 - 256*s13)*
           s23^3 - 56*s23^4) + p1q^2*p2q^3*(-20*s12^2*s13^2 - 4*s12*s13^3 + 
          16*s13^4 + (-115*s12^2*s13 - 257*s12*s13^2 - 106*s13^3)*s23 + 
          (-39*s12^2 - 334*s12*s13 - 302*s13^2)*s23^2 + (-81*s12 - 222*s13)*
           s23^3 - 42*s23^4) + p1q^4*p2q*((-42*s12^2*s13 - 102*s12*s13^2 - 
            60*s13^3)*s23 + (-26*s12^2 - 156*s12*s13 - 148*s13^2)*s23^2 + 
          (-54*s12 - 116*s13)*s23^3 - 28*s23^4) + 
        p1q*p2q^4*(-15*s12^2*s13^2 - 3*s12*s13^3 + 12*s13^4 + 
          (-60*s12^2*s13 - 129*s12*s13^2 - 42*s13^3)*s23 + 
          (-13*s12^2 - 153*s12*s13 - 134*s13^2)*s23^2 + (-27*s12 - 94*s13)*
           s23^3 - 14*s23^4) + p3q^4*(p2q*(-15*s12^4 - 47*s12^3*s13 - 
            13*s12^2*s13^2 + 19*s12*s13^3 + (-27*s12^3 - 36*s12^2*s13 + 
              27*s12*s13^2)*s23 + (-7*s12^2 + 13*s12*s13)*s23^2 + 
            5*s12*s23^3) + p1q*(-10*s12^4 - 33*s12^3*s13 - 9*s12^2*s13^2 + 
            14*s12*s13^3 + (-4*s12^3 + 25*s12^2*s13 + 56*s12*s13^2)*s23 + 
            (26*s12^2 + 62*s12*s13)*s23^2 + 20*s12*s23^3)) + 
        p3q*(p2q^4*(10*s12^3*s13 + 14*s12^2*s13^2 - 2*s12*s13^3 - 6*s13^4 + 
            (4*s12^3 + 32*s12^2*s13 + 20*s12*s13^2 - 8*s13^3)*s23 + 
            (9*s12^2 + 19*s12*s13 - 6*s13^2)*s23^2 + (5*s12 - 4*s13)*s23^3) + 
          p1q^2*p2q^2*(48*s12^3*s13 + 66*s12^2*s13^2 - 12*s12*s13^3 - 
            30*s13^4 + (44*s12^3 + 110*s12^2*s13 - 158*s12*s13^2 - 224*s13^3)*
             s23 + (s12^2 - 295*s12*s13 - 464*s13^2)*s23^2 + 
            (-141*s12 - 368*s13)*s23^3 - 98*s23^4) + 
          p1q^3*p2q*(28*s12^3*s13 + 46*s12^2*s13^2 + 8*s12*s13^3 - 10*s13^4 + 
            (36*s12^3 + 68*s12^2*s13 - 138*s12*s13^2 - 170*s13^3)*s23 + 
            (-2*s12^2 - 268*s12*s13 - 394*s13^2)*s23^2 + (-122*s12 - 318*s13)*
             s23^3 - 84*s23^4) + p1q*p2q^3*(34*s12^3*s13 + 51*s12^2*s13^2 - 
            9*s12*s13^3 - 26*s13^4 + (26*s12^3 + 96*s12^2*s13 - 
              25*s12*s13^2 - 104*s13^3)*s23 + (15*s12^2 - 85*s12*s13 - 
              188*s13^2)*s23^2 + (-53*s12 - 152*s13)*s23^3 - 42*s23^4) + 
          p1q^4*((-24*s12^2*s13 - 66*s12*s13^2 - 42*s13^3)*s23 + 
            (-26*s12^2 - 120*s12*s13 - 112*s13^2)*s23^2 + (-54*s12 - 98*s13)*
             s23^3 - 28*s23^4)) + p3q^2*(p2q^3*(-5*s12^4 + 2*s12^3*s13 + 
            58*s12^2*s13^2 + 45*s12*s13^3 - 6*s13^4 + 
            (3*s12^3 + 73*s12^2*s13 + 131*s12*s13^2 + 16*s13^3)*s23 + 
            (23*s12^2 + 85*s12*s13 + 34*s13^2)*s23^2 + (15*s12 + 12*s13)*
             s23^3) + p1q^2*p2q*(-10*s12^4 + 20*s12^3*s13 + 132*s12^2*s13^2 + 
            92*s12*s13^3 - 10*s13^4 + (58*s12^3 + 276*s12^2*s13 + 
              196*s12*s13^2 - 94*s13^3)*s23 + (91*s12^2 + 49*s12*s13 - 
              236*s13^2)*s23^2 + (-47*s12 - 222*s13)*s23^3 - 70*s23^4) + 
          p1q*p2q^2*(-10*s12^4 + 17*s12^3*s13 + 156*s12^2*s13^2 + 
            113*s12*s13^3 - 16*s13^4 + (50*s12^3 + 264*s12^2*s13 + 
              294*s12*s13^2 - 28*s13^3)*s23 + (97*s12^2 + 152*s12*s13 - 
              74*s13^2)*s23^2 + (-5*s12 - 104*s13)*s23^3 - 42*s23^4) + 
          p1q^3*(10*s12^3*s13 + 38*s12^2*s13^2 + 28*s12*s13^3 + 
            (36*s12^3 + 106*s12^2*s13 + 46*s12*s13^2 - 42*s13^3)*s23 + 
            (50*s12^2 + 4*s12*s13 - 112*s13^2)*s23^2 + (-14*s12 - 98*s13)*
             s23^3 - 28*s23^4)) + p3q^3*(p2q^2*(-15*s12^4 - 45*s12^3*s13 + 
            13*s12^2*s13^2 + 38*s12*s13^3 - 5*s13^4 + 
            (-17*s12^3 - 6*s12^2*s13 + 76*s12*s13^2 + 2*s13^3)*s23 + 
            (13*s12^2 + 45*s12*s13 + 11*s13^2)*s23^2 + (15*s12 + 4*s13)*
             s23^3) + p1q^2*(-10*s12^4 - 28*s12^3*s13 + 10*s12^2*s13^2 + 
            28*s12*s13^3 + (14*s12^3 + 78*s12^2*s13 + 79*s12*s13^2 - 
              21*s13^3)*s23 + (51*s12^2 + 64*s12*s13 - 56*s13^2)*s23^2 + 
            (13*s12 - 49*s13)*s23^3 - 14*s23^4) + 
          p1q*p2q*(-20*s12^4 - 59*s12^3*s13 + 36*s12^2*s13^2 + 70*s12*s13^3 - 
            5*s13^4 + (20*s12^3 + 124*s12^2*s13 + 192*s12*s13^2 - 11*s13^3)*
             s23 + (95*s12^2 + 155*s12*s13 - 29*s13^2)*s23^2 + 
            (41*s12 - 37*s13)*s23^3 - 14*s23^4)))*
       Log[(p1q + p2q)/(p1q + p2q + p3q)]^2)/(27*p2q*p3q^4*s12^2*s13*s23 + 
       p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
           81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + 
       p3q^3*(p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2))) + 
     ((p3q^5*((s12^2 + s12*s13)*s23^2 + s12*s23^3) + 
        p2q^5*((-18*s12^2*s13 - 27*s12*s13^2 - 9*s13^3)*s23 + 
          (-35*s12*s13 - 26*s13^2)*s23^2 - 17*s13*s23^3) + 
        p1q*p2q^4*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
          (2*s12^2 - 75*s12*s13 - 59*s13^2)*s23^2 + (3*s12 - 40*s13)*s23^3 + 
          s23^4) + p1q^2*p2q^3*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*
           s23 + (4*s12^2 - 80*s12*s13 - 66*s13^2)*s23^2 + 
          (6*s12 - 46*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
         ((4*s12^2 - 10*s12*s13 - 14*s13^2)*s23^2 + (6*s12 - 12*s13)*s23^3 + 
          2*s23^4) + p3q^4*(p2q*(-18*s12^3*s13 + (-27*s12^2*s13 - 
              9*s12*s13^2 - 18*s13^3)*s23 + (s12^2 - 16*s12*s13 - 19*s13^2)*
             s23^2 + (2*s12 - 9*s13)*s23^3) + 
          p1q*((4*s12^2 + 6*s12*s13 + 2*s13^2)*s23^2 + (5*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-36*s12^2*s13 - 27*s12*s13^2 - 63*s13^3)*s23 + 
            (-2*s12^2 - 53*s12*s13 - 75*s13^2)*s23^2 + (s12 - 36*s13)*
             s23^3) + p1q^2*((6*s12^2 + 10*s12*s13 + 4*s13^2)*s23^2 + 
            (8*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 - 
            36*s13^3*s23 + (10*s12^2 + 18*s12*s13 - 39*s13^2)*s23^2 + 
            (15*s12 - 7*s13)*s23^3 + 4*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-45*s12^2*s13 - 99*s12*s13^2 - 54*s13^3)*
             s23 + (-s12^2 - 97*s12*s13 - 98*s13^2)*s23^2 - 52*s13*s23^3) + 
          p1q*p2q^3*(-18*s12*s13^3 + (-54*s12^2*s13 - 144*s12*s13^2 - 
              90*s13^3)*s23 + (6*s12^2 - 135*s12*s13 - 170*s13^2)*s23^2 + 
            (11*s12 - 84*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
           ((8*s12^2 - 2*s12*s13 - 10*s13^2)*s23^2 + (12*s12 - 6*s13)*s23^3 + 
            4*s23^4) + p1q^2*p2q^2*((-18*s12^2*s13 - 72*s12*s13^2 - 54*s13^3)*
             s23 + (14*s12^2 - 78*s12*s13 - 128*s13^2)*s23^2 + 
            (20*s12 - 68*s13)*s23^3 + 6*s23^4)) + 
        p3q^2*(p2q^3*(36*s12^2*s13^2 - 18*s12*s13^3 + 
            (-36*s12^2*s13 - 90*s12*s13^2 - 90*s13^3)*s23 + 
            (-3*s12^2 - 98*s12*s13 - 128*s13^2)*s23^2 - 62*s13*s23^3) + 
          p1q^3*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q^2*(36*s12^2*s13^2 + 
            (18*s12^2*s13 - 54*s12*s13^2 - 108*s13^3)*s23 + 
            (10*s12^2 - 30*s12*s13 - 152*s13^2)*s23^2 + (18*s12 - 54*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((18*s12^2*s13 - 18*s12*s13^2 - 
              36*s13^3)*s23 + (16*s12^2 + 12*s12*s13 - 58*s13^2)*s23^2 + 
            (22*s12 - 16*s13)*s23^3 + 6*s23^4)))*Log[p3q/(p1q + p2q + p3q)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p2q^5*(14*s12^2*s13^2 + 19*s12*s13^3 + 5*s13^4 + 
          (20*s12*s13^2 + 11*s13^3)*s23 + 6*s13^2*s23^2) + 
        p3q^5*(-4*s12^4 + s12^3*s13 + 5*s12^2*s13^2 + 
          (4*s12^3 + 26*s12^2*s13 + 13*s12*s13^2)*s23 + 
          (20*s12^2 + 25*s12*s13)*s23^2 + 12*s12*s23^3) + 
        p1q*p2q^4*(-14*s12^3*s13 + 9*s12^2*s13^2 + 33*s12*s13^3 + 10*s13^4 + 
          (-56*s12^2*s13 - 25*s12*s13^2 + 4*s13^3)*s23 + 
          (-62*s12*s13 - 26*s13^2)*s23^2 - 20*s13*s23^3) + 
        p1q^2*p2q^3*(-28*s12^3*s13 - 10*s12^2*s13^2 + 28*s12*s13^3 + 
          10*s13^4 + (21*s12^3 - 79*s12^2*s13 - 78*s12*s13^2 - 14*s13^3)*
           s23 + (56*s12^2 - 64*s12*s13 - 51*s13^2)*s23^2 + 
          (49*s12 - 13*s13)*s23^3 + 14*s23^4) + p1q^3*p2q^2*
         (-28*s12^3*s13 - 38*s12^2*s13^2 - 10*s12*s13^3 + 
          (42*s12^3 - 46*s12^2*s13 - 106*s12*s13^2 - 36*s13^3)*s23 + 
          (112*s12^2 - 4*s12*s13 - 50*s13^2)*s23^2 + (98*s12 + 14*s13)*
           s23^3 + 28*s23^4) + p1q^4*p2q*((42*s12^3 + 66*s12^2*s13 + 
            24*s12*s13^2)*s23 + (112*s12^2 + 120*s12*s13 + 26*s13^2)*s23^2 + 
          (98*s12 + 54*s13)*s23^3 + 28*s23^4) + 
        p3q^4*(p2q*(6*s12^4 + 2*s12^3*s13 - 14*s12^2*s13^2 - 10*s12*s13^3 + 
            (8*s12^3 - 20*s12^2*s13 - 32*s12*s13^2 - 4*s13^3)*s23 + 
            (6*s12^2 - 19*s12*s13 - 9*s13^2)*s23^2 + (4*s12 - 5*s13)*s23^3) + 
          p1q*(-12*s12^4 + 3*s12^3*s13 + 15*s12^2*s13^2 + 
            (42*s12^3 + 129*s12^2*s13 + 60*s12*s13^2)*s23 + 
            (134*s12^2 + 153*s12*s13 + 13*s13^2)*s23^2 + (94*s12 + 27*s13)*
             s23^3 + 14*s23^4)) + p3q^3*(p2q^2*(6*s12^4 - 45*s12^3*s13 - 
            58*s12^2*s13^2 - 2*s12*s13^3 + 5*s13^4 + 
            (-16*s12^3 - 131*s12^2*s13 - 73*s12*s13^2 - 3*s13^3)*s23 + 
            (-34*s12^2 - 85*s12*s13 - 23*s13^2)*s23^2 + (-12*s12 - 15*s13)*
             s23^3) + p1q*p2q*(26*s12^4 + 9*s12^3*s13 - 51*s12^2*s13^2 - 
            34*s12*s13^3 + (104*s12^3 + 25*s12^2*s13 - 96*s12*s13^2 - 
              26*s13^3)*s23 + (188*s12^2 + 85*s12*s13 - 15*s13^2)*s23^2 + 
            (152*s12 + 53*s13)*s23^3 + 42*s23^4) + 
          p1q^2*(-16*s12^4 + 4*s12^3*s13 + 20*s12^2*s13^2 + 
            (106*s12^3 + 257*s12^2*s13 + 115*s12*s13^2)*s23 + 
            (302*s12^2 + 334*s12*s13 + 39*s13^2)*s23^2 + (222*s12 + 81*s13)*
             s23^3 + 42*s23^4)) + 
        p3q*(p2q^4*(-19*s12^3*s13 + 13*s12^2*s13^2 + 47*s12*s13^3 + 
            15*s13^4 + (-27*s12^2*s13 + 36*s12*s13^2 + 27*s13^3)*s23 + 
            (-13*s12*s13 + 7*s13^2)*s23^2 - 5*s13*s23^3) + 
          p1q*p2q^3*(5*s12^4 - 70*s12^3*s13 - 36*s12^2*s13^2 + 59*s12*s13^3 + 
            20*s13^4 + (11*s12^3 - 192*s12^2*s13 - 124*s12*s13^2 - 20*s13^3)*
             s23 + (29*s12^2 - 155*s12*s13 - 95*s13^2)*s23^2 + 
            (37*s12 - 41*s13)*s23^3 + 14*s23^4) + 
          p1q^4*((60*s12^3 + 102*s12^2*s13 + 42*s12*s13^2)*s23 + 
            (148*s12^2 + 156*s12*s13 + 26*s13^2)*s23^2 + (116*s12 + 54*s13)*
             s23^3 + 28*s23^4) + p1q^2*p2q^2*(10*s12^4 - 92*s12^3*s13 - 
            132*s12^2*s13^2 - 20*s12*s13^3 + 10*s13^4 + 
            (94*s12^3 - 196*s12^2*s13 - 276*s12*s13^2 - 58*s13^3)*s23 + 
            (236*s12^2 - 49*s12*s13 - 91*s13^2)*s23^2 + (222*s12 + 47*s13)*
             s23^3 + 70*s23^4) + p1q^3*p2q*(10*s12^4 - 8*s12^3*s13 - 
            46*s12^2*s13^2 - 28*s12*s13^3 + (170*s12^3 + 138*s12^2*s13 - 
              68*s12*s13^2 - 36*s13^3)*s23 + (394*s12^2 + 268*s12*s13 + 
              2*s13^2)*s23^2 + (318*s12 + 122*s13)*s23^3 + 84*s23^4)) + 
        p3q^2*(p2q^3*(5*s12^4 - 38*s12^3*s13 - 13*s12^2*s13^2 + 
            45*s12*s13^3 + 15*s13^4 + (-2*s12^3 - 76*s12^2*s13 + 
              6*s12*s13^2 + 17*s13^3)*s23 + (-11*s12^2 - 45*s12*s13 - 
              13*s13^2)*s23^2 + (-4*s12 - 15*s13)*s23^3) + 
          p1q*p2q^2*(16*s12^4 - 113*s12^3*s13 - 156*s12^2*s13^2 - 
            17*s12*s13^3 + 10*s13^4 + (28*s12^3 - 294*s12^2*s13 - 
              264*s12*s13^2 - 50*s13^3)*s23 + (74*s12^2 - 152*s12*s13 - 
              97*s13^2)*s23^2 + (104*s12 + 5*s13)*s23^3 + 42*s23^4) + 
          p1q^3*(-8*s12^4 + 2*s12^3*s13 + 10*s12^2*s13^2 + 
            (128*s12^3 + 256*s12^2*s13 + 110*s12*s13^2)*s23 + 
            (336*s12^2 + 362*s12*s13 + 52*s13^2)*s23^2 + (256*s12 + 108*s13)*
             s23^3 + 56*s23^4) + p1q^2*p2q*(30*s12^4 + 12*s12^3*s13 - 
            66*s12^2*s13^2 - 48*s12*s13^3 + (224*s12^3 + 158*s12^2*s13 - 
              110*s12*s13^2 - 44*s13^3)*s23 + (464*s12^2 + 295*s12*s13 - 
              s13^2)*s23^2 + (368*s12 + 141*s13)*s23^3 + 98*s23^4)))*
       Log[(p1q + p3q)/(p1q + p2q + p3q)]^2)/
      (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
       p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
           27*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 
           54*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 
           54*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
           81*s12*s13*s23^2))) + 
     ((p3q^6*((3*s12^4 - 9*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
          (3*s12^3 - 6*s12^2*s13 - 9*s12*s13^2)*s23^2 - 3*s12*s13*s23^3) + 
        p2q^6*((-12*s12^3*s13 - 27*s12^2*s13^2 - 18*s12*s13^3 - 3*s13^4)*
           s23 + (-21*s12^2*s13 - 30*s12*s13^2 - 9*s13^3)*s23^2 + 
          (-9*s12*s13 - 6*s13^2)*s23^3) + p1q*p2q^5*
         ((-24*s12^3*s13 - 54*s12^2*s13^2 - 36*s12*s13^3 - 6*s13^4)*s23 + 
          (3*s12^3 - 30*s12^2*s13 - 51*s12*s13^2 - 18*s13^3)*s23^2 + 
          (3*s12^2 - 3*s12*s13 - 6*s13^2)*s23^3 + 6*s13*s23^4) + 
        p1q^4*p2q^2*((-6*s12^2 + 6*s13^2)*s23^3 + (-6*s12 + 6*s13)*s23^4) + 
        p1q^2*p2q^4*((-24*s12^3*s13 - 54*s12^2*s13^2 - 36*s12*s13^3 - 
            6*s13^4)*s23 + (6*s12^3 - 18*s12^2*s13 - 42*s12*s13^2 - 18*s13^3)*
           s23^2 + (3*s12^2 + 12*s12*s13 + 3*s13^2)*s23^3 + 
          (-3*s12 + 15*s13)*s23^4) + p1q^3*p2q^3*
         ((6*s12^3 + 24*s12^2*s13 + 18*s12*s13^2)*s23^2 + 
          (30*s12*s13 + 18*s13^2)*s23^3 + (-6*s12 + 18*s13)*s23^4) + 
        p3q^5*(p2q*(-24*s12^4*s13 - 24*s12^3*s13^2 + 
            (9*s12^4 - 18*s12^3*s13 - 9*s12^2*s13^2 - 12*s12*s13^3 - 6*s13^4)*
             s23 + (18*s12^3 + 3*s12^2*s13 - 12*s12*s13^2 - 9*s13^3)*s23^2 + 
            (9*s12^2 - 3*s12*s13 - 3*s13^2)*s23^3) + 
          p1q*((6*s12^4 - 18*s12^2*s13^2 - 12*s12*s13^3)*s23 + 
            (-15*s12^2*s13 - 12*s12*s13^2 + 3*s13^3)*s23^2 + 
            (-6*s12^2 - 3*s12*s13 + 3*s13^2)*s23^3)) + 
        p3q^4*(p2q^2*(-48*s12^4*s13 + 48*s12^2*s13^3 + 
            (12*s12^4 - 6*s12^3*s13 + 93*s12^2*s13^2 - 12*s12*s13^3 - 
              27*s13^4)*s23 + (39*s12^3 + 60*s12^2*s13 + 3*s12*s13^2 - 
              42*s13^3)*s23^2 + (27*s12^2 + 3*s12*s13 - 15*s13^2)*s23^3) + 
          p1q^2*((6*s12^4 - 18*s12^2*s13^2 - 12*s12*s13^3)*s23 + 
            (-6*s12^3 - 18*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23^2 + 
            (-9*s12^2 + 3*s13^2)*s23^3 + (3*s12 - 3*s13)*s23^4) + 
          p1q*p2q*(-24*s12^4*s13 - 24*s12^3*s13^2 + 
            (12*s12^4 + 30*s12^3*s13 + 48*s12^2*s13^2 - 6*s12*s13^3 - 
              12*s13^4)*s23 + (21*s12^3 + 54*s12^2*s13 + 21*s12*s13^2)*
             s23^2 + (3*s12^2 + 15*s13^2)*s23^3 + (-6*s12 + 3*s13)*s23^4)) + 
        p3q^3*(p2q^3*(-24*s12^4*s13 + 72*s12^3*s13^2 + 72*s12^2*s13^3 - 
            24*s12*s13^4 + (9*s12^4 + 42*s12^3*s13 + 150*s12^2*s13^2 - 
              78*s12*s13^3 - 51*s13^4)*s23 + (39*s12^3 + 81*s12^2*s13 - 
              39*s12*s13^2 - 81*s13^3)*s23^2 + (30*s12^2 - 6*s12*s13 - 
              30*s13^2)*s23^3) + p1q^3*((-12*s12^3 - 6*s12^2*s13 + 
              12*s12*s13^2 + 6*s13^3)*s23^2 + (-6*s12^2 + 6*s12*s13)*s23^3 + 
            (6*s12 - 6*s13)*s23^4) + p1q^2*p2q*
           ((12*s12^4 + 72*s12^3*s13 + 72*s12^2*s13^2 - 12*s13^4)*s23 + 
            (18*s12^3 + 42*s12^2*s13 + 18*s12*s13^2 + 18*s13^3)*s23^2 + 
            (-3*s12^2 - 36*s12*s13 + 27*s13^2)*s23^3 + (-9*s12 - 3*s13)*
             s23^4) + p1q*p2q^2*(-24*s12^4*s13 + 24*s12^3*s13^2 + 
            48*s12^2*s13^3 + (6*s12^4 + 90*s12^3*s13 + 198*s12^2*s13^2 - 
              6*s12*s13^3 - 48*s13^4)*s23 + (48*s12^3 + 132*s12^2*s13 + 
              42*s12*s13^2 - 30*s13^3)*s23^2 + (27*s12^2 - 21*s12*s13 + 
              30*s13^2)*s23^3 + (-15*s12 + 12*s13)*s23^4)) + 
        p3q^2*(p2q^4*(48*s12^3*s13^2 - 48*s12*s13^4 + 
            (3*s12^4 + 18*s12^3*s13 + 3*s12^2*s13^2 - 156*s12*s13^3 - 
              48*s13^4)*s23 + (18*s12^3 + 3*s12^2*s13 - 120*s12*s13^2 - 
              81*s13^3)*s23^2 + (15*s12^2 - 27*s12*s13 - 33*s13^2)*s23^3) + 
          p1q^3*p2q*((-6*s12^3 - 48*s12^2*s13 - 18*s12*s13^2 + 24*s13^3)*
             s23^2 + (-12*s12^2 - 54*s12*s13 + 18*s13^2)*s23^3 + 
            (-6*s12 - 6*s13)*s23^4) + p1q^4*((6*s12^2 - 6*s13^2)*s23^3 + 
            (6*s12 - 6*s13)*s23^4) + p1q^2*p2q^2*
           ((6*s12^4 + 48*s12^3*s13 + 48*s12^2*s13^2 - 24*s12*s13^3 - 
              30*s13^4)*s23 + (48*s12^3 - 12*s12^2*s13 - 48*s12*s13^2 + 
              12*s13^3)*s23^2 + (18*s12^2 - 108*s12*s13 + 54*s13^2)*s23^3 + 
            (-24*s12 + 12*s13)*s23^4) + p1q*p2q^3*(48*s12^3*s13^2 + 
            24*s12^2*s13^3 - 24*s12*s13^4 + (66*s12^3*s13 + 126*s12^2*s13^2 - 
              78*s12*s13^3 - 66*s13^4)*s23 + (42*s12^3 + 78*s12^2*s13 - 
              12*s12*s13^2 - 60*s13^3)*s23^2 + (30*s12^2 - 21*s12*s13 + 
              27*s13^2)*s23^3 + (-12*s12 + 21*s13)*s23^4)) + 
        p3q*(p2q^5*(-24*s12^2*s13^3 - 24*s12*s13^4 + 
            (-24*s12^3*s13 - 81*s12^2*s13^2 - 102*s12*s13^3 - 21*s13^4)*s23 + 
            (3*s12^3 - 48*s12^2*s13 - 105*s12*s13^2 - 42*s13^3)*s23^2 + 
            (3*s12^2 - 27*s12*s13 - 21*s13^2)*s23^3) + 
          p1q^3*p2q^2*((12*s12^3 - 18*s12^2*s13 - 12*s12*s13^2 + 18*s13^3)*
             s23^2 + (-6*s12^2 - 30*s12*s13 + 36*s13^2)*s23^3 + 
            (-18*s12 + 18*s13)*s23^4) + p1q*p2q^4*(-24*s12^2*s13^3 - 
            24*s12*s13^4 + (-18*s12^3*s13 - 60*s12^2*s13^2 - 102*s12*s13^3 - 
              36*s13^4)*s23 + (18*s12^3 - 15*s12^2*s13 - 72*s12*s13^2 - 
              51*s13^3)*s23^2 + (15*s12^2 + 3*s13^2)*s23^3 + 
            (-3*s12 + 18*s13)*s23^4) + p1q^2*p2q^3*
           ((-24*s12*s13^3 - 24*s13^4)*s23 + (30*s12^3 + 6*s12^2*s13 - 
              18*s12*s13^2 - 18*s13^3)*s23^2 + (15*s12^2 - 12*s12*s13 + 
              33*s13^2)*s23^3 + (-15*s12 + 27*s13)*s23^4)))*
       Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/
      (p2q*p3q^5*(s12^2*s13 + s12*s13^2)*s23^2 + 
       p3q^3*(p2q^3*(6*s12^2*s13 + 6*s12*s13^2)*s23^2 - 
         p1q^2*p2q*s12*s13*s23^3 + p1q*p2q^2*((3*s12^2*s13 + 3*s12*s13^2)*
            s23^2 - 3*s12*s13*s23^3)) + 
       p3q^2*(p2q^4*(4*s12^2*s13 + 4*s12*s13^2)*s23^2 - 2*p1q^2*p2q^2*s12*s13*
          s23^3 + p1q*p2q^3*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
           3*s12*s13*s23^3)) + p3q^4*(p2q^2*(4*s12^2*s13 + 4*s12*s13^2)*
          s23^2 + p1q*p2q*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3)) + 
       p3q*(p2q^5*(s12^2*s13 + s12*s13^2)*s23^2 - p1q^2*p2q^3*s12*s13*s23^3 + 
         p1q*p2q^4*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3))) + 
     ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
          (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
        p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
          (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
        p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
          (4*s12^2 - 150*s12*s13 - 118*s13^2)*s23^2 + (6*s12 - 80*s13)*
           s23^3 + 2*s23^4) + p1q^2*p2q^3*((-72*s12^2*s13 - 108*s12*s13^2 - 
            36*s13^3)*s23 + (8*s12^2 - 160*s12*s13 - 132*s13^2)*s23^2 + 
          (12*s12 - 92*s13)*s23^3 + 4*s23^4) + p1q^3*p2q^2*
         ((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + (12*s12 - 24*s13)*s23^3 + 
          4*s23^4) + p3q^4*(p2q*(-72*s12^3*s13 + 
            (-108*s12^3 - 252*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (-196*s12^2 - 230*s12*s13 - 38*s13^2)*s23^2 + (-104*s12 - 18*s13)*
             s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
            (-118*s12^2 - 150*s12*s13 + 4*s13^2)*s23^2 + (-80*s12 + 6*s13)*
             s23^3 + 2*s23^4)) + p3q^3*(p2q^2*(-72*s12^3*s13 + 
            144*s12^2*s13^2 + (-180*s12^3 - 252*s12^2*s13 - 126*s12*s13^2 - 
              126*s13^3)*s23 + (-256*s12^2 - 304*s12*s13 - 150*s13^2)*s23^2 + 
            (-124*s12 - 72*s13)*s23^3) + 
          p1q^2*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
            (-132*s12^2 - 160*s12*s13 + 8*s13^2)*s23^2 + (-92*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q*p2q*(-72*s12^3*s13 + 
            (-180*s12^3 - 288*s12^2*s13 - 108*s12*s13^2 - 72*s13^3)*s23 + 
            (-340*s12^2 - 270*s12*s13 - 78*s13^2)*s23^2 + (-168*s12 - 14*s13)*
             s23^3 + 8*s23^4)) + 
        p3q*(p2q^4*(-72*s12*s13^3 + (-36*s12^3 - 108*s12^2*s13 - 
              252*s12*s13^2 - 108*s13^3)*s23 + (-38*s12^2 - 230*s12*s13 - 
              196*s13^2)*s23^2 + (-18*s12 - 104*s13)*s23^3) + 
          p1q*p2q^3*(-72*s12*s13^3 + (-72*s12^3 - 108*s12^2*s13 - 
              288*s12*s13^2 - 180*s13^3)*s23 + (-78*s12^2 - 270*s12*s13 - 
              340*s13^2)*s23^2 + (-14*s12 - 168*s13)*s23^3 + 8*s23^4) + 
          p1q^3*p2q*((-20*s12^2 - 40*s12*s13 - 20*s13^2)*s23^2 + 
            (-12*s12 - 12*s13)*s23^3 + 8*s23^4) + p1q^2*p2q^2*
           ((-72*s12^3 - 72*s12^2*s13 - 108*s12*s13^2 - 108*s13^3)*s23 + 
            (-116*s12^2 - 192*s12*s13 - 256*s13^2)*s23^2 + 
            (-32*s12 - 136*s13)*s23^3 + 12*s23^4)) + 
        p3q^2*(p2q^3*(144*s12^2*s13^2 - 72*s12*s13^3 + 
            (-126*s12^3 - 126*s12^2*s13 - 252*s12*s13^2 - 180*s13^3)*s23 + 
            (-150*s12^2 - 304*s12*s13 - 256*s13^2)*s23^2 + 
            (-72*s12 - 124*s13)*s23^3) + 
          p1q^3*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + 
            (-24*s12 + 12*s13)*s23^3 + 4*s23^4) + p1q*p2q^2*
           (144*s12^2*s13^2 + (-216*s12^3 - 72*s12^2*s13 - 72*s12*s13^2 - 
              216*s13^3)*s23 + (-304*s12^2 - 168*s12*s13 - 304*s13^2)*s23^2 + 
            (-108*s12 - 108*s13)*s23^3 + 12*s23^4) + 
          p1q^2*p2q*((-108*s12^3 - 108*s12^2*s13 - 72*s12*s13^2 - 72*s13^3)*
             s23 + (-256*s12^2 - 192*s12*s13 - 116*s13^2)*s23^2 + 
            (-136*s12 - 32*s13)*s23^3 + 12*s23^4)))*Log[-s12 - s13 - s23]^2)/
      (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((s12^2 + s12*s13)*s23^2 + s12*s23^3) + 
        p2q^5*((-18*s12^2*s13 - 27*s12*s13^2 - 9*s13^3)*s23 + 
          (-35*s12*s13 - 26*s13^2)*s23^2 - 17*s13*s23^3) + 
        p1q*p2q^4*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
          (2*s12^2 - 75*s12*s13 - 59*s13^2)*s23^2 + (3*s12 - 40*s13)*s23^3 + 
          s23^4) + p1q^2*p2q^3*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*
           s23 + (4*s12^2 - 80*s12*s13 - 66*s13^2)*s23^2 + 
          (6*s12 - 46*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
         ((4*s12^2 - 10*s12*s13 - 14*s13^2)*s23^2 + (6*s12 - 12*s13)*s23^3 + 
          2*s23^4) + p3q^4*(p2q*(-18*s12^3*s13 + (-27*s12^2*s13 - 
              9*s12*s13^2 - 18*s13^3)*s23 + (s12^2 - 16*s12*s13 - 19*s13^2)*
             s23^2 + (2*s12 - 9*s13)*s23^3) + 
          p1q*((4*s12^2 + 6*s12*s13 + 2*s13^2)*s23^2 + (5*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-36*s12^2*s13 - 27*s12*s13^2 - 63*s13^3)*s23 + 
            (-2*s12^2 - 53*s12*s13 - 75*s13^2)*s23^2 + (s12 - 36*s13)*
             s23^3) + p1q^2*((6*s12^2 + 10*s12*s13 + 4*s13^2)*s23^2 + 
            (8*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 - 
            36*s13^3*s23 + (10*s12^2 + 18*s12*s13 - 39*s13^2)*s23^2 + 
            (15*s12 - 7*s13)*s23^3 + 4*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-45*s12^2*s13 - 99*s12*s13^2 - 54*s13^3)*
             s23 + (-s12^2 - 97*s12*s13 - 98*s13^2)*s23^2 - 52*s13*s23^3) + 
          p1q*p2q^3*(-18*s12*s13^3 + (-54*s12^2*s13 - 144*s12*s13^2 - 
              90*s13^3)*s23 + (6*s12^2 - 135*s12*s13 - 170*s13^2)*s23^2 + 
            (11*s12 - 84*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
           ((8*s12^2 - 2*s12*s13 - 10*s13^2)*s23^2 + (12*s12 - 6*s13)*s23^3 + 
            4*s23^4) + p1q^2*p2q^2*((-18*s12^2*s13 - 72*s12*s13^2 - 54*s13^3)*
             s23 + (14*s12^2 - 78*s12*s13 - 128*s13^2)*s23^2 + 
            (20*s12 - 68*s13)*s23^3 + 6*s23^4)) + 
        p3q^2*(p2q^3*(36*s12^2*s13^2 - 18*s12*s13^3 + 
            (-36*s12^2*s13 - 90*s12*s13^2 - 90*s13^3)*s23 + 
            (-3*s12^2 - 98*s12*s13 - 128*s13^2)*s23^2 - 62*s13*s23^3) + 
          p1q^3*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q^2*(36*s12^2*s13^2 + 
            (18*s12^2*s13 - 54*s12*s13^2 - 108*s13^3)*s23 + 
            (10*s12^2 - 30*s12*s13 - 152*s13^2)*s23^2 + (18*s12 - 54*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((18*s12^2*s13 - 18*s12*s13^2 - 
              36*s13^3)*s23 + (16*s12^2 + 12*s12*s13 - 58*s13^2)*s23^2 + 
            (22*s12 - 16*s13)*s23^3 + 6*s23^4)))*Log[s12/(s12 + s13 + s23)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((-9*s12^3 - 27*s12^2*s13 - 18*s12*s13^2)*s23 + 
          (-26*s12^2 - 35*s12*s13)*s23^2 - 17*s12*s23^3) + 
        p2q^5*((s12*s13 + s13^2)*s23^2 + s13*s23^3) + 
        p1q*p2q^4*((2*s12^2 + 6*s12*s13 + 4*s13^2)*s23^2 + 
          (3*s12 + 5*s13)*s23^3 + s23^4) + p1q^3*p2q^2*
         ((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*s23^3 + 
          2*s23^4) + p1q^2*p2q^3*((4*s12^2 + 10*s12*s13 + 6*s13^2)*s23^2 + 
          (6*s12 + 8*s13)*s23^3 + 2*s23^4) + 
        p3q^4*(p2q*(-18*s12^3*s13 + (-54*s12^3 - 99*s12^2*s13 - 45*s12*s13^2)*
             s23 + (-98*s12^2 - 97*s12*s13 - s13^2)*s23^2 - 52*s12*s23^3) + 
          p1q*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-59*s12^2 - 75*s12*s13 + 2*s13^2)*s23^2 + (-40*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-90*s12^3 - 90*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-128*s12^2 - 98*s12*s13 - 3*s13^2)*s23^2 - 62*s12*s23^3) + 
          p1q^2*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-66*s12^2 - 80*s12*s13 + 4*s13^2)*s23^2 + (-46*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 + 
            (-90*s12^3 - 144*s12^2*s13 - 54*s12*s13^2)*s23 + 
            (-170*s12^2 - 135*s12*s13 + 6*s13^2)*s23^2 + (-84*s12 + 11*s13)*
             s23^3 + 4*s23^4)) + p3q^2*(p2q^3*(36*s12^2*s13^2 - 
            18*s12*s13^3 + (-63*s12^3 - 27*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-75*s12^2 - 53*s12*s13 - 2*s13^2)*s23^2 + (-36*s12 + s13)*
             s23^3) + p1q^3*((-14*s12^2 - 10*s12*s13 + 4*s13^2)*s23^2 + 
            (-12*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q^2*
           (36*s12^2*s13^2 + (-108*s12^3 - 54*s12^2*s13 + 18*s12*s13^2)*s23 + 
            (-152*s12^2 - 30*s12*s13 + 10*s13^2)*s23^2 + (-54*s12 + 18*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((-54*s12^3 - 72*s12^2*s13 - 
              18*s12*s13^2)*s23 + (-128*s12^2 - 78*s12*s13 + 14*s13^2)*
             s23^2 + (-68*s12 + 20*s13)*s23^3 + 6*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-18*s12^3 - 9*s12^2*s13 - 27*s12*s13^2)*
             s23 + (-19*s12^2 - 16*s12*s13 + s13^2)*s23^2 + 
            (-9*s12 + 2*s13)*s23^3) + p1q^3*p2q*
           ((-10*s12^2 - 2*s12*s13 + 8*s13^2)*s23^2 + (-6*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q*p2q^3*(-18*s12*s13^3 - 36*s12^3*s23 + 
            (-39*s12^2 + 18*s12*s13 + 10*s13^2)*s23^2 + (-7*s12 + 15*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^2*((-36*s12^3 - 18*s12^2*s13 + 
              18*s12*s13^2)*s23 + (-58*s12^2 + 12*s12*s13 + 16*s13^2)*s23^2 + 
            (-16*s12 + 22*s13)*s23^3 + 6*s23^4)))*Log[s13/(s12 + s13 + s23)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((-3*s12^3 - 9*s12^2*s13 - 6*s12*s13^2)*s23 + 
          (-9*s12^2 - 12*s12*s13)*s23^2 - 6*s12*s23^3) + 
        p1q^2*p2q^3*((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23 + 
          (-30*s12*s13 - 24*s13^2)*s23^2 - 18*s13*s23^3) + 
        p1q*p2q^4*((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23 + 
          (-27*s12*s13 - 21*s13^2)*s23^2 - 15*s13*s23^3) + 
        p2q^5*((-6*s12^2*s13 - 9*s12*s13^2 - 3*s13^3)*s23 + 
          (-12*s12*s13 - 9*s13^2)*s23^2 - 6*s13*s23^3) + 
        p1q^3*p2q^2*((-6*s12*s13 - 6*s13^2)*s23^2 - 6*s13*s23^3) + 
        p3q^2*(p1q^3*((-6*s12^2 - 6*s12*s13)*s23^2 - 6*s12*s23^3) + 
          p1q*p2q^2*(24*s12^2*s13^2 + (-36*s12^3 - 12*s12^2*s13 - 
              12*s12*s13^2 - 36*s13^3)*s23 + (-54*s12^2 - 36*s12*s13 - 
              54*s13^2)*s23^2 + (-24*s12 - 24*s13)*s23^3) + 
          p2q^3*(24*s12^2*s13^2 - 12*s12*s13^3 + (-21*s12^3 - 21*s12^2*s13 - 
              42*s12*s13^2 - 30*s13^3)*s23 + (-24*s12^2 - 51*s12*s13 - 
              42*s13^2)*s23^2 + (-12*s12 - 21*s13)*s23^3) + 
          p1q^2*p2q*((-18*s12^3 - 18*s12^2*s13 - 12*s12*s13^2 - 12*s13^3)*
             s23 + (-48*s12^2 - 42*s12*s13 - 24*s13^2)*s23^2 + 
            (-30*s12 - 12*s13)*s23^3)) + 
        p3q^3*(p1q^2*((-6*s12^3 - 18*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-24*s12^2 - 30*s12*s13)*s23^2 - 18*s12*s23^3) + 
          p2q^2*(-12*s12^3*s13 + 24*s12^2*s13^2 + (-30*s12^3 - 42*s12^2*s13 - 
              21*s12*s13^2 - 21*s13^3)*s23 + (-42*s12^2 - 51*s12*s13 - 
              24*s13^2)*s23^2 + (-21*s12 - 12*s13)*s23^3) + 
          p1q*p2q*(-12*s12^3*s13 + (-30*s12^3 - 48*s12^2*s13 - 18*s12*s13^2 - 
              12*s13^3)*s23 + (-60*s12^2 - 51*s12*s13 - 15*s13^2)*s23^2 + 
            (-33*s12 - 6*s13)*s23^3)) + 
        p3q*(p1q*p2q^3*(-12*s12*s13^3 + (-12*s12^3 - 18*s12^2*s13 - 
              48*s12*s13^2 - 30*s13^3)*s23 + (-15*s12^2 - 51*s12*s13 - 
              60*s13^2)*s23^2 + (-6*s12 - 33*s13)*s23^3) + 
          p1q^2*p2q^2*((-12*s12^3 - 12*s12^2*s13 - 18*s12*s13^2 - 18*s13^3)*
             s23 + (-24*s12^2 - 42*s12*s13 - 48*s13^2)*s23^2 + 
            (-12*s12 - 30*s13)*s23^3) + p2q^4*(-12*s12*s13^3 + 
            (-6*s12^3 - 18*s12^2*s13 - 42*s12*s13^2 - 18*s13^3)*s23 + 
            (-6*s12^2 - 39*s12*s13 - 33*s13^2)*s23^2 + (-3*s12 - 18*s13)*
             s23^3) + p1q^3*p2q*((-6*s12^2 - 12*s12*s13 - 6*s13^2)*s23^2 + 
            (-6*s12 - 6*s13)*s23^3)) + 
        p3q^4*(p1q*((-6*s12^3 - 18*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-21*s12^2 - 27*s12*s13)*s23^2 - 15*s12*s23^3) + 
          p2q*(-12*s12^3*s13 + (-18*s12^3 - 42*s12^2*s13 - 18*s12*s13^2 - 
              6*s13^3)*s23 + (-33*s12^2 - 39*s12*s13 - 6*s13^2)*s23^2 + 
            (-18*s12 - 3*s13)*s23^3)))*Log[s23/(s12 + s13 + s23)]^2)/
      (p2q*p3q^4*s12*s13*s23^2 + p3q^3*(p1q*p2q*s12*s13*s23^2 + 
         3*p2q^2*s12*s13*s23^2) + p3q^2*(2*p1q*p2q^2*s12*s13*s23^2 + 
         3*p2q^3*s12*s13*s23^2) + p3q*(p1q*p2q^3*s12*s13*s23^2 + 
         p2q^4*s12*s13*s23^2)) + Log[(p1q + p3q)/(p1q + p2q + p3q)]*
      (((p2q^4*(-(s12*s13^2) - s13^3 - s13^2*s23) + 
          p3q^4*(2*s12^3 + 3*s12^2*s13 + s12*s13^2 + (4*s12^2 + 3*s12*s13)*
             s23 + 2*s12*s23^2) + p1q*p2q^3*(-3*s12*s13^2 - 3*s13^3 + 
            (s12*s13 - 2*s13^2)*s23 + s13*s23^2) + 
          p1q^4*(4*s12^3 + 8*s12^2*s13 + 4*s12*s13^2 + 
            (8*s12^2 + 10*s12*s13 + 2*s13^2)*s23 + (4*s12 + 2*s13)*s23^2) + 
          p1q^2*p2q^2*(2*s12^3 + 4*s12^2*s13 - 2*s12*s13^2 - 4*s13^3 + 
            (4*s12^2 + 7*s12*s13 - s13^2)*s23 + (2*s12 + 3*s13)*s23^2) + 
          p1q^3*p2q*(4*s12^3 + 8*s12^2*s13 + 2*s12*s13^2 - 2*s13^3 + 
            (8*s12^2 + 12*s12*s13 + 2*s13^2)*s23 + (4*s12 + 4*s13)*s23^2) + 
          p3q^3*(p2q*(-s12^3 - 2*s12^2*s13 - 2*s12*s13^2 - s13^3 + 
              (-s12^2 - s12*s13 - s13^2)*s23) + p1q*(8*s12^3 + 13*s12^2*s13 + 
              5*s12*s13^2 + (16*s12^2 + 14*s12*s13 + s13^2)*s23 + 
              (8*s12 + s13)*s23^2)) + p3q^2*(p2q^2*(-s12^3 + s12^2*s13 + 
              s12*s13^2 - s13^3 + (-s12^2 + 2*s12*s13 - s13^2)*s23) + 
            p1q*p2q*(-s12^3 - s12^2*s13 - 3*s12*s13^2 - 3*s13^3 + 
              (2*s12*s13 - 2*s13^2)*s23 + (s12 + s13)*s23^2) + 
            p1q^2*(14*s12^3 + 24*s12^2*s13 + 10*s12*s13^2 + (28*s12^2 + 
                27*s12*s13 + 3*s13^2)*s23 + (14*s12 + 3*s13)*s23^2)) + 
          p3q*(p2q^3*(2*s12^2*s13 + s12*s13^2 - s13^3 + (2*s12*s13 - s13^2)*
               s23) + p1q*p2q^2*(4*s12^2*s13 - 4*s13^3 + (s12^2 + 6*s12*s13 - 
                3*s13^2)*s23 + (s12 + s13)*s23^2) + p1q^2*p2q*
             (4*s12^3 + 8*s12^2*s13 - 4*s13^3 + (9*s12^2 + 13*s12*s13)*s23 + 
              (5*s12 + 4*s13)*s23^2) + p1q^3*(12*s12^3 + 22*s12^2*s13 + 
              10*s12*s13^2 + (24*s12^2 + 26*s12*s13 + 4*s13^2)*s23 + 
              (12*s12 + 4*s13)*s23^2)))*Log[s12/(s12 + s13 + s23)])/
        (p2q*p3q^3*(3*s12^2*s13 + 3*s12*s13*s23) + 
         p3q*(-3*p2q^3*s12*s13^2 + p1q^2*p2q*(3*s12^2*s13 + 3*s12*s13*s23) + 
           p1q*p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23)) + 
         p3q^2*(p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23) + 
           p1q*p2q*(6*s12^2*s13 + 6*s12*s13*s23))) + 
       ((p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + (-10*s12*s13^2 - s13^3)*s23 - 
            s13^2*s23^2) + p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + 
            (-16*s12^3 - 42*s12^2*s13 - 17*s12*s13^2)*s23 + 
            (-32*s12^2 - 33*s12*s13)*s23^2 - 16*s12*s23^3) + 
          p1q*p2q^4*(9*s12^3*s13 - 9*s12^2*s13^2 - 18*s12*s13^3 + 
            (27*s12^2*s13 - 3*s12*s13^2 - 3*s13^3)*s23 + 
            (19*s12*s13 - 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^4*p2q*((-14*s12^3 - 10*s12^2*s13 + 4*s12*s13^2)*s23 + 
            (-28*s12^2 - 8*s12*s13 + 2*s13^2)*s23^2 + (-14*s12 + 2*s13)*
             s23^3) + p1q^2*p2q^3*(18*s12^3*s13 - 18*s12*s13^3 + 
            (-7*s12^3 + 49*s12^2*s13 + 16*s12*s13^2 - 4*s13^3)*s23 + 
            (-14*s12^2 + 34*s12*s13 - s13^2)*s23^2 + (-7*s12 + 3*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^3*s13 + 18*s12^2*s13^2 + 
            (-14*s12^3 + 44*s12^2*s13 + 38*s12*s13^2 - 2*s13^3)*s23 + 
            (-28*s12^2 + 30*s12*s13 + 2*s13^2)*s23^2 + (-14*s12 + 4*s13)*
             s23^3) + p3q^4*(p2q*(-18*s12^4 - 27*s12^3*s13 + 9*s12*s13^3 + 
              (-44*s12^3 - 35*s12^2*s13 + 8*s12*s13^2 - s13^3)*s23 + 
              (-42*s12^2 - 16*s12*s13 - s13^2)*s23^2 - 16*s12*s23^3) + 
            p1q*(-27*s12^3*s13 - 27*s12^2*s13^2 + (-64*s12^3 - 149*s12^2*
                 s13 - 58*s12*s13^2)*s23 + (-128*s12^2 - 121*s12*s13 + s13^2)*
               s23^2 + (-64*s12 + s13)*s23^3)) + 
          p3q^3*(p2q^2*(-18*s12^4 + 18*s12^3*s13 + 45*s12^2*s13^2 + 
              9*s12*s13^3 + (-20*s12^3 + 62*s12^2*s13 + 35*s12*s13^2 - 
                2*s13^3)*s23 + (-2*s12^2 + 28*s12*s13 - 2*s13^2)*s23^2) + 
            p1q*p2q*(-54*s12^4 - 72*s12^3*s13 + 9*s12^2*s13^2 + 
              27*s12*s13^3 + (-146*s12^3 - 96*s12^2*s13 + 38*s12*s13^2 - 
                3*s13^3)*s23 + (-146*s12^2 - 38*s12*s13 - s13^2)*s23^2 + 
              (-54*s12 + 2*s13)*s23^3) + p1q^2*(-36*s12^3*s13 - 
              36*s12^2*s13^2 + (-112*s12^3 - 237*s12^2*s13 - 89*s12*s13^2)*
               s23 + (-224*s12^2 - 198*s12*s13 + 3*s13^2)*s23^2 + 
              (-112*s12 + 3*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-9*s12^4 + 27*s12^3*s13 + 18*s12^2*s13^2 - 
              18*s12*s13^3 + (-10*s12^3 + 39*s12^2*s13 - 16*s12*s13^2 - 
                2*s13^3)*s23 + (-s12^2 + 4*s12*s13 - 2*s13^2)*s23^2) + 
            p1q*p2q^2*(-36*s12^4 + 54*s12^3*s13 + 108*s12^2*s13^2 + 
              18*s12*s13^3 + (-46*s12^3 + 183*s12^2*s13 + 114*s12*s13^2 - 
                7*s13^3)*s23 + (-8*s12^2 + 107*s12*s13 - 5*s13^2)*s23^2 + 
              (2*s12 + 2*s13)*s23^3) + p1q^3*(-18*s12^3*s13 - 
              18*s12^2*s13^2 + (-96*s12^3 - 176*s12^2*s13 - 62*s12*s13^2)*
               s23 + (-192*s12^2 - 154*s12*s13 + 4*s13^2)*s23^2 + 
              (-96*s12 + 4*s13)*s23^3) + p1q^2*p2q*(-54*s12^4 - 
              72*s12^3*s13 + 18*s12^2*s13^2 + 36*s12*s13^3 + (-198*s12^3 - 
                130*s12^2*s13 + 64*s12*s13^2 - 4*s13^3)*s23 + 
              (-242*s12^2 - 59*s12*s13 + 3*s13^2)*s23^2 + (-98*s12 + 7*s13)*
               s23^3)) + p3q*(p2q^4*(18*s12^3*s13 - 18*s12*s13^3 + 
              (20*s12^2*s13 - 18*s12*s13^2 - 2*s13^3)*s23 + (2*s12*s13 - 
                2*s13^2)*s23^2) + p1q^4*((-32*s12^3 - 46*s12^2*s13 - 
                14*s12*s13^2)*s23 + (-64*s12^2 - 44*s12*s13 + 2*s13^2)*s23^
                2 + (-32*s12 + 2*s13)*s23^3) + p1q*p2q^3*(-9*s12^4 + 
              45*s12^3*s13 + 18*s12^2*s13^2 - 36*s12*s13^3 + 
              (-9*s12^3 + 103*s12^2*s13 + 6*s12*s13^2 - 7*s13^3)*s23 + 
              (s12^2 + 52*s12*s13 - 5*s13^2)*s23^2 + (s12 + 2*s13)*s23^3) + 
            p1q^2*p2q^2*(-18*s12^4 + 54*s12^3*s13 + 90*s12^2*s13^2 + 
              18*s12*s13^3 + (-48*s12^3 + 174*s12^2*s13 + 142*s12*s13^2 - 
                8*s13^3)*s23 + (-50*s12^2 + 119*s12*s13 - s13^2)*s23^2 + 
              (-20*s12 + 7*s13)*s23^3) + p1q^3*p2q*(-18*s12^4 - 
              18*s12^3*s13 + 18*s12^2*s13^2 + 18*s12*s13^3 + (-110*s12^3 - 
                60*s12^2*s13 + 48*s12*s13^2 - 2*s13^3)*s23 + (-166*s12^2 - 
                34*s12*s13 + 6*s13^2)*s23^2 + (-74*s12 + 8*s13)*s23^3)))*
         Log[s13/(s12 + s13 + s23)])/(p2q*p3q^4*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p3q*(-27*p2q^4*s12*s13^2*s23 + 
           p1q^2*p2q^2*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
             27*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 
             54*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 
             54*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*
              s23 + 81*s12*s13*s23^2))) + 
       ((p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + (19*s12*s13^2 + 10*s13^3)*s23 + 
            10*s13^2*s23^2) + p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + 
            (-2*s12^3 + 15*s12^2*s13 + 8*s12*s13^2)*s23 + 
            (-4*s12^2 + 6*s12*s13)*s23^2 - 2*s12*s23^3) + 
          p1q^3*p2q^2*(-18*s12^3*s13 - 18*s12^2*s13^2 + 
            (-22*s12^3 - 116*s12^2*s13 - 56*s12*s13^2 + 20*s13^3)*s23 + 
            (-44*s12^2 - 138*s12*s13 - 20*s13^2)*s23^2 + (-22*s12 - 40*s13)*
             s23^3) + p1q^2*p2q^3*(-18*s12^3*s13 + 18*s12*s13^3 + 
            (-11*s12^3 - 85*s12^2*s13 + 2*s12*s13^2 + 40*s13^3)*s23 + 
            (-22*s12^2 - 97*s12*s13 + 10*s13^2)*s23^2 + (-11*s12 - 30*s13)*
             s23^3) + p1q^4*p2q*((-22*s12^3 - 62*s12^2*s13 - 40*s12*s13^2)*
             s23 + (-44*s12^2 - 82*s12*s13 - 20*s13^2)*s23^2 + 
            (-22*s12 - 20*s13)*s23^3) + p1q*p2q^4*(-9*s12^3*s13 + 
            9*s12^2*s13^2 + 18*s12*s13^3 + (-27*s12^2*s13 + 30*s12*s13^2 + 
              30*s13^3)*s23 + (-28*s12*s13 + 20*s13^2)*s23^2 - 
            10*s13*s23^3) + p3q^3*(p2q^2*(18*s12^4 - 18*s12^3*s13 - 
              45*s12^2*s13^2 - 9*s12*s13^3 + (38*s12^3 - 53*s12^2*s13 - 
                26*s12*s13^2 + 20*s13^3)*s23 + (20*s12^2 - 37*s12*s13 + 
                20*s13^2)*s23^2) + p1q^2*(36*s12^3*s13 + 36*s12^2*s13^2 + 
              (-14*s12^3 + 21*s12^2*s13 - s12*s13^2)*s23 + (-28*s12^2 - 
                45*s12*s13 - 30*s13^2)*s23^2 + (-14*s12 - 30*s13)*s23^3) + 
            p1q*p2q*(54*s12^4 + 72*s12^3*s13 - 9*s12^2*s13^2 - 27*s12*s13^3 + 
              (83*s12^3 - 12*s12^2*s13 - 56*s12*s13^2 + 30*s13^3)*s23 + 
              (2*s12^2 - 106*s12*s13 + 10*s13^2)*s23^2 + (-27*s12 - 20*s13)*
               s23^3)) + p3q^2*(p2q^3*(9*s12^4 - 27*s12^3*s13 - 
              18*s12^2*s13^2 + 18*s12*s13^3 + (19*s12^3 - 66*s12^2*s13 - 
                2*s12*s13^2 + 20*s13^3)*s23 + (10*s12^2 - 40*s12*s13 + 
                20*s13^2)*s23^2) + p1q^2*p2q*(54*s12^4 + 72*s12^3*s13 - 
              18*s12^2*s13^2 - 36*s12*s13^3 + (36*s12^3 - 158*s12^2*s13 - 
                154*s12*s13^2 + 40*s13^3)*s23 + (-91*s12^2 - 301*s12*s13 - 
                30*s13^2)*s23^2 + (-73*s12 - 70*s13)*s23^3) + 
            p1q^3*(18*s12^3*s13 + 18*s12^2*s13^2 + (-12*s12^3 - 
                22*s12^2*s13 - 28*s12*s13^2)*s23 + (-24*s12^2 - 80*s12*s13 - 
                40*s13^2)*s23^2 + (-12*s12 - 40*s13)*s23^3) + 
            p1q*p2q^2*(36*s12^4 - 54*s12^3*s13 - 108*s12^2*s13^2 - 
              18*s12*s13^3 + (55*s12^3 - 210*s12^2*s13 - 87*s12*s13^2 + 
                70*s13^3)*s23 + (-s12^2 - 179*s12*s13 + 50*s13^2)*s23^2 + 
              (-20*s12 - 20*s13)*s23^3)) + 
          p3q*(p2q^4*(-18*s12^3*s13 + 18*s12*s13^3 + (-38*s12^2*s13 + 
                18*s12*s13^2 + 20*s13^3)*s23 + (-20*s12*s13 + 20*s13^2)*s23^
                2) + p1q^3*p2q*(18*s12^4 + 18*s12^3*s13 - 18*s12^2*s13^2 - 
              18*s12*s13^3 + (-34*s12^3 - 210*s12^2*s13 - 156*s12*s13^2 + 
                20*s13^3)*s23 + (-122*s12^2 - 308*s12*s13 - 60*s13^2)*s23^2 + 
              (-70*s12 - 80*s13)*s23^3) + p1q^2*p2q^2*(18*s12^4 - 
              54*s12^3*s13 - 90*s12^2*s13^2 - 18*s12*s13^3 + 
              (-6*s12^3 - 282*s12^2*s13 - 124*s12*s13^2 + 80*s13^3)*s23 + 
              (-67*s12^2 - 299*s12*s13 + 10*s13^2)*s23^2 + (-43*s12 - 70*s13)*
               s23^3) + p1q*p2q^3*(9*s12^4 - 45*s12^3*s13 - 18*s12^2*s13^2 + 
              36*s12*s13^3 + (9*s12^3 - 139*s12^2*s13 + 21*s12*s13^2 + 
                70*s13^3)*s23 + (-10*s12^2 - 115*s12*s13 + 50*s13^2)*s23^2 + 
              (-10*s12 - 20*s13)*s23^3) + p1q^4*((-4*s12^3 - 26*s12^2*s13 - 
                22*s12*s13^2)*s23 + (-8*s12^2 - 46*s12*s13 - 20*s13^2)*s23^
                2 + (-4*s12 - 20*s13)*s23^3)) + 
          p3q^4*(p2q*(18*s12^4 + 27*s12^3*s13 - 9*s12*s13^3 + 
              (35*s12^3 + 26*s12^2*s13 + s12*s13^2 + 10*s13^3)*s23 + 
              (15*s12^2 - 2*s12*s13 + 10*s13^2)*s23^2 - 2*s12*s23^3) + 
            p1q*(27*s12^3*s13 + 27*s12^2*s13^2 + (-8*s12^3 + 32*s12^2*s13 + 
                13*s12*s13^2)*s23 + (-16*s12^2 - 5*s12*s13 - 10*s13^2)*s23^
                2 + (-8*s12 - 10*s13)*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 54*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 54*s12*s13*s23^2)) + 
         p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
             81*s12*s13*s23^2)))) + Log[-s12 - s13 - s23]*
      ((p3q^5*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
           (-104*s12^2 - 140*s12*s13)*s23^2 - 68*s12*s23^3) + 
         p2q^5*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
           (-140*s12*s13 - 104*s13^2)*s23^2 - 68*s13*s23^3) + 
         p1q*p2q^4*((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + 
           (12*s12 - 24*s13)*s23^3 + 4*s23^4) + 
         p3q^4*(p2q*(-144*s12^3*s13 + (-144*s12^3 - 504*s12^2*s13 - 288*s12*
                s13^2 - 72*s13^3)*s23 + (-284*s12^2 - 568*s12*s13 - 76*s13^2)*
              s23^2 + (-204*s12 - 68*s13)*s23^3) + 
           p1q*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + (-24*s12 + 12*s13)*
              s23^3 + 4*s23^4)) + p3q^3*(p2q^2*(-144*s12^3*s13 + 
             288*s12^2*s13^2 + (-216*s12^3 - 576*s12^2*s13 - 396*s12*s13^2 - 
               180*s13^3)*s23 + (-296*s12^2 - 932*s12*s13 - 192*s13^2)*
              s23^2 + (-272*s12 - 204*s13)*s23^3) + 
           p1q*p2q*(-144*s12^3*s13 - 144*s12^2*s13*s23 + 
             (16*s12^2 - 140*s12*s13 + 52*s13^2)*s23^2 - 36*s12*s23^3 + 
             12*s23^4)) + p3q*(p2q^4*(-144*s12*s13^3 + 
             (-72*s12^3 - 288*s12^2*s13 - 504*s12*s13^2 - 144*s13^3)*s23 + 
             (-76*s12^2 - 568*s12*s13 - 284*s13^2)*s23^2 + 
             (-68*s12 - 204*s13)*s23^3) + p1q*p2q^3*(-144*s12*s13^3 - 
             144*s12*s13^2*s23 + (52*s12^2 - 140*s12*s13 + 16*s13^2)*s23^2 - 
             36*s13*s23^3 + 12*s23^4)) + 
         p3q^2*(p2q^3*(288*s12^2*s13^2 - 144*s12*s13^3 + 
             (-180*s12^3 - 396*s12^2*s13 - 576*s12*s13^2 - 216*s13^3)*s23 + 
             (-192*s12^2 - 932*s12*s13 - 296*s13^2)*s23^2 + 
             (-204*s12 - 272*s13)*s23^3) + p1q*p2q^2*(288*s12^2*s13^2 + 
             (144*s12^2*s13 + 144*s12*s13^2)*s23 + (88*s12^2 - 96*s12*s13 + 
               88*s13^2)*s23^2 + (-24*s12 - 24*s13)*s23^3 + 16*s23^4)))/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((2*s12^2 + 2*s12*s13)*s23^2 + 2*s12*s23^3) + 
          p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
            (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
          p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (4*s12^2 - 150*s12*s13 - 118*s13^2)*s23^2 + (6*s12 - 80*s13)*
             s23^3 + 2*s23^4) + p1q^2*p2q^3*((-72*s12^2*s13 - 108*s12*s13^2 - 
              36*s13^3)*s23 + (8*s12^2 - 160*s12*s13 - 132*s13^2)*s23^2 + 
            (12*s12 - 92*s13)*s23^3 + 4*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + (12*s12 - 24*s13)*
             s23^3 + 4*s23^4) + p3q^4*(p2q*(-36*s12^3*s13 + (-54*s12^2*s13 - 
                18*s12*s13^2 - 36*s13^3)*s23 + (2*s12^2 - 32*s12*s13 - 
                38*s13^2)*s23^2 + (4*s12 - 18*s13)*s23^3) + 
            p1q*((8*s12^2 + 12*s12*s13 + 4*s13^2)*s23^2 + (10*s12 + 6*s13)*
               s23^3 + 2*s23^4)) + p3q^3*(p2q^2*(-36*s12^3*s13 + 
              72*s12^2*s13^2 + (-72*s12^2*s13 - 54*s12*s13^2 - 126*s13^3)*
               s23 + (-4*s12^2 - 106*s12*s13 - 150*s13^2)*s23^2 + 
              (2*s12 - 72*s13)*s23^3) + p1q^2*((12*s12^2 + 20*s12*s13 + 
                8*s13^2)*s23^2 + (16*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q*(-36*s12^3*s13 - 72*s13^3*s23 + (20*s12^2 + 36*s12*s13 - 
                78*s13^2)*s23^2 + (30*s12 - 14*s13)*s23^3 + 8*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-90*s12^2*s13 - 198*s12*s13^2 - 
                108*s13^3)*s23 + (-2*s12^2 - 194*s12*s13 - 196*s13^2)*s23^2 - 
              104*s13*s23^3) + p1q*p2q^3*(-36*s12*s13^3 + (-108*s12^2*s13 - 
                288*s12*s13^2 - 180*s13^3)*s23 + (12*s12^2 - 270*s12*s13 - 
                340*s13^2)*s23^2 + (22*s12 - 168*s13)*s23^3 + 8*s23^4) + 
            p1q^3*p2q*((16*s12^2 - 4*s12*s13 - 20*s13^2)*s23^2 + 
              (24*s12 - 12*s13)*s23^3 + 8*s23^4) + p1q^2*p2q^2*
             ((-36*s12^2*s13 - 144*s12*s13^2 - 108*s13^3)*s23 + 
              (28*s12^2 - 156*s12*s13 - 256*s13^2)*s23^2 + (40*s12 - 136*s13)*
               s23^3 + 12*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 
              36*s12*s13^3 + (-72*s12^2*s13 - 180*s12*s13^2 - 180*s13^3)*
               s23 + (-6*s12^2 - 196*s12*s13 - 256*s13^2)*s23^2 - 
              124*s13*s23^3) + p1q^3*((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^
                2 + (12*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q^2*(72*s12^2*s13^2 + (36*s12^2*s13 - 108*s12*s13^2 - 
                216*s13^3)*s23 + (20*s12^2 - 60*s12*s13 - 304*s13^2)*s23^2 + 
              (36*s12 - 108*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((36*s12^2*s13 - 36*s12*s13^2 - 72*s13^3)*s23 + 
              (32*s12^2 + 24*s12*s13 - 116*s13^2)*s23^2 + (44*s12 - 32*s13)*
               s23^3 + 12*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
          p2q^5*((2*s12*s13 + 2*s13^2)*s23^2 + 2*s13*s23^3) + 
          p1q*p2q^4*((4*s12^2 + 12*s12*s13 + 8*s13^2)*s23^2 + 
            (6*s12 + 10*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^2 + (12*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^3*((8*s12^2 + 20*s12*s13 + 
              12*s13^2)*s23^2 + (12*s12 + 16*s13)*s23^3 + 4*s23^4) + 
          p3q^4*(p2q*(-36*s12^3*s13 + (-108*s12^3 - 198*s12^2*s13 - 
                90*s12*s13^2)*s23 + (-196*s12^2 - 194*s12*s13 - 2*s13^2)*s23^
                2 - 104*s12*s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 
                72*s12*s13^2)*s23 + (-118*s12^2 - 150*s12*s13 + 4*s13^2)*s23^
                2 + (-80*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
          p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + (-180*s12^3 - 
                180*s12^2*s13 - 72*s12*s13^2)*s23 + (-256*s12^2 - 
                196*s12*s13 - 6*s13^2)*s23^2 - 124*s12*s23^3) + 
            p1q^2*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-132*s12^2 - 160*s12*s13 + 8*s13^2)*s23^2 + (-92*s12 + 12*s13)*
               s23^3 + 4*s23^4) + p1q*p2q*(-36*s12^3*s13 + (-180*s12^3 - 
                288*s12^2*s13 - 108*s12*s13^2)*s23 + (-340*s12^2 - 
                270*s12*s13 + 12*s13^2)*s23^2 + (-168*s12 + 22*s13)*s23^3 + 
              8*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 36*s12*s13^3 + 
              (-126*s12^3 - 54*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-150*s12^2 - 106*s12*s13 - 4*s13^2)*s23^2 + (-72*s12 + 2*s13)*
               s23^3) + p1q^3*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 + 4*s23^4) + p1q*p2q^2*
             (72*s12^2*s13^2 + (-216*s12^3 - 108*s12^2*s13 + 36*s12*s13^2)*
               s23 + (-304*s12^2 - 60*s12*s13 + 20*s13^2)*s23^2 + 
              (-108*s12 + 36*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((-108*s12^3 - 144*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (-256*s12^2 - 156*s12*s13 + 28*s13^2)*s23^2 + (-136*s12 + 
                40*s13)*s23^3 + 12*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-36*s12^3 - 18*s12^2*s13 - 
                54*s12*s13^2)*s23 + (-38*s12^2 - 32*s12*s13 + 2*s13^2)*s23^
                2 + (-18*s12 + 4*s13)*s23^3) + p1q^3*p2q*
             ((-20*s12^2 - 4*s12*s13 + 16*s13^2)*s23^2 + (-12*s12 + 24*s13)*
               s23^3 + 8*s23^4) + p1q*p2q^3*(-36*s12*s13^3 - 72*s12^3*s23 + 
              (-78*s12^2 + 36*s12*s13 + 20*s13^2)*s23^2 + (-14*s12 + 30*s13)*
               s23^3 + 8*s23^4) + p1q^2*p2q^2*((-72*s12^3 - 36*s12^2*s13 + 
                36*s12*s13^2)*s23 + (-116*s12^2 + 24*s12*s13 + 32*s13^2)*s23^
                2 + (-32*s12 + 44*s13)*s23^3 + 12*s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-6*s12^3 - 18*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-18*s12^2 - 24*s12*s13)*s23^2 - 12*s12*s23^3) + 
          p1q^2*p2q^3*((-24*s12^2*s13 - 36*s12*s13^2 - 12*s13^3)*s23 + 
            (-60*s12*s13 - 48*s13^2)*s23^2 - 36*s13*s23^3) + 
          p1q*p2q^4*((-24*s12^2*s13 - 36*s12*s13^2 - 12*s13^3)*s23 + 
            (-54*s12*s13 - 42*s13^2)*s23^2 - 30*s13*s23^3) + 
          p2q^5*((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23 + 
            (-24*s12*s13 - 18*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^3*p2q^2*((-12*s12*s13 - 12*s13^2)*s23^2 - 12*s13*s23^3) + 
          p3q^2*(p1q^3*((-12*s12^2 - 12*s12*s13)*s23^2 - 12*s12*s23^3) + 
            p1q*p2q^2*(48*s12^2*s13^2 + (-72*s12^3 - 24*s12^2*s13 - 
                24*s12*s13^2 - 72*s13^3)*s23 + (-108*s12^2 - 72*s12*s13 - 
                108*s13^2)*s23^2 + (-48*s12 - 48*s13)*s23^3) + 
            p2q^3*(48*s12^2*s13^2 - 24*s12*s13^3 + (-42*s12^3 - 
                42*s12^2*s13 - 84*s12*s13^2 - 60*s13^3)*s23 + 
              (-48*s12^2 - 102*s12*s13 - 84*s13^2)*s23^2 + (-24*s12 - 42*s13)*
               s23^3) + p1q^2*p2q*((-36*s12^3 - 36*s12^2*s13 - 24*s12*s13^2 - 
                24*s13^3)*s23 + (-96*s12^2 - 84*s12*s13 - 48*s13^2)*s23^2 + 
              (-60*s12 - 24*s13)*s23^3)) + 
          p3q^3*(p1q^2*((-12*s12^3 - 36*s12^2*s13 - 24*s12*s13^2)*s23 + 
              (-48*s12^2 - 60*s12*s13)*s23^2 - 36*s12*s23^3) + 
            p2q^2*(-24*s12^3*s13 + 48*s12^2*s13^2 + (-60*s12^3 - 
                84*s12^2*s13 - 42*s12*s13^2 - 42*s13^3)*s23 + 
              (-84*s12^2 - 102*s12*s13 - 48*s13^2)*s23^2 + (-42*s12 - 24*s13)*
               s23^3) + p1q*p2q*(-24*s12^3*s13 + (-60*s12^3 - 96*s12^2*s13 - 
                36*s12*s13^2 - 24*s13^3)*s23 + (-120*s12^2 - 102*s12*s13 - 
                30*s13^2)*s23^2 + (-66*s12 - 12*s13)*s23^3)) + 
          p3q*(p1q*p2q^3*(-24*s12*s13^3 + (-24*s12^3 - 36*s12^2*s13 - 
                96*s12*s13^2 - 60*s13^3)*s23 + (-30*s12^2 - 102*s12*s13 - 
                120*s13^2)*s23^2 + (-12*s12 - 66*s13)*s23^3) + 
            p1q^2*p2q^2*((-24*s12^3 - 24*s12^2*s13 - 36*s12*s13^2 - 36*s13^3)*
               s23 + (-48*s12^2 - 84*s12*s13 - 96*s13^2)*s23^2 + 
              (-24*s12 - 60*s13)*s23^3) + p2q^4*(-24*s12*s13^3 + 
              (-12*s12^3 - 36*s12^2*s13 - 84*s12*s13^2 - 36*s13^3)*s23 + 
              (-12*s12^2 - 78*s12*s13 - 66*s13^2)*s23^2 + (-6*s12 - 36*s13)*
               s23^3) + p1q^3*p2q*((-12*s12^2 - 24*s12*s13 - 12*s13^2)*s23^
                2 + (-12*s12 - 12*s13)*s23^3)) + 
          p3q^4*(p1q*((-12*s12^3 - 36*s12^2*s13 - 24*s12*s13^2)*s23 + 
              (-42*s12^2 - 54*s12*s13)*s23^2 - 30*s12*s23^3) + 
            p2q*(-24*s12^3*s13 + (-36*s12^3 - 84*s12^2*s13 - 36*s12*s13^2 - 
                12*s13^3)*s23 + (-66*s12^2 - 78*s12*s13 - 12*s13^2)*s23^2 + 
              (-36*s12 - 6*s13)*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^4*s12*s13*s23^2 + p3q^3*(p1q*p2q*s12*s13*s23^2 + 
           3*p2q^2*s12*s13*s23^2) + p3q^2*(2*p1q*p2q^2*s12*s13*s23^2 + 
           3*p2q^3*s12*s13*s23^2) + p3q*(p1q*p2q^3*s12*s13*s23^2 + 
           p2q^4*s12*s13*s23^2))) + Log[p1q/(p1q + p2q + p3q)]*
      ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
           (34*s12^2 + 52*s12*s13)*s23^2 + 16*s12*s23^3) + 
         p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
           (52*s12*s13 + 34*s13^2)*s23^2 + 16*s13*s23^3) + 
         p1q*p2q^4*((-40*s12^2 - 62*s12*s13 - 22*s13^2)*s23^2 + 
           (-60*s12 - 42*s13)*s23^3 - 20*s23^4) + 
         p3q^2*(p2q^3*(-144*s12^2*s13^2 + 72*s12*s13^3 + 
             (90*s12^3 + 198*s12^2*s13 + 288*s12*s13^2 + 108*s13^3)*s23 + 
             (150*s12^2 + 448*s12*s13 + 184*s13^2)*s23^2 + (48*s12 + 64*s13)*
              s23^3) + p1q*p2q^2*(-144*s12^2*s13^2 + (-72*s12^2*s13 - 72*s12*
                s13^2)*s23 + (-116*s12^2 - 168*s12*s13 - 116*s13^2)*s23^2 + 
             (-204*s12 - 204*s13)*s23^3 - 80*s23^4)) + 
         p3q^3*(p2q^2*(72*s12^3*s13 - 144*s12^2*s13^2 + 
             (108*s12^3 + 288*s12^2*s13 + 198*s12*s13^2 + 90*s13^3)*s23 + 
             (184*s12^2 + 448*s12*s13 + 150*s13^2)*s23^2 + (64*s12 + 48*s13)*
              s23^3) + p1q*p2q*(72*s12^3*s13 + 72*s12^2*s13*s23 + 
             (-80*s12^2 - 110*s12*s13 - 98*s13^2)*s23^2 + 
             (-144*s12 - 162*s13)*s23^3 - 60*s23^4)) + 
         p3q*(p2q^4*(72*s12*s13^3 + (36*s12^3 + 144*s12^2*s13 + 252*s12*
                s13^2 + 72*s13^3)*s23 + (56*s12^2 + 248*s12*s13 + 124*s13^2)*
              s23^2 + (16*s12 + 48*s13)*s23^3) + p1q*p2q^3*
            (72*s12*s13^3 + 72*s12*s13^2*s23 + (-98*s12^2 - 110*s12*s13 - 80*
                s13^2)*s23^2 + (-162*s12 - 144*s13)*s23^3 - 60*s23^4)) + 
         p3q^4*(p2q*(72*s12^3*s13 + (72*s12^3 + 252*s12^2*s13 + 144*s12*
                s13^2 + 36*s13^3)*s23 + (124*s12^2 + 248*s12*s13 + 56*s13^2)*
              s23^2 + (48*s12 + 16*s13)*s23^3) + 
           p1q*((-22*s12^2 - 62*s12*s13 - 40*s13^2)*s23^2 + 
             (-42*s12 - 60*s13)*s23^3 - 20*s23^4)))/
        (27*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 
           81*p2q^2*s12*s13*s23^2) + p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 
           81*p2q^3*s12*s13*s23^2) + p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 
           27*p2q^4*s12*s13*s23^2)) + 
       ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
            (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
          p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
            (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
          p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (10*s12^2 - 12*s12*s13 - 22*s13^2)*s23 + (20*s12 + 4*s13)*s23^2 + 
            10*s23^3) + p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (20*s12^2 + 8*s12*s13 - 12*s13^2)*s23 + (40*s12 + 24*s13)*s23^2 + 
            20*s23^3) + p1q^3*((20*s12^2 + 40*s12*s13 + 20*s13^2)*s23 + 
            (40*s12 + 40*s13)*s23^2 + 20*s23^3) + 
          p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 36*s12*s13^2 - 8*s13^3 + 
              (-40*s12^2 - 56*s12*s13 - 16*s13^2)*s23 + (-20*s12 - 8*s13)*s23^
                2) + p1q*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
              (-30*s12^2 - 20*s12*s13 + 10*s13^2)*s23 + 20*s13*s23^2 + 
              10*s23^3)) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 
              42*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*
               s23 + (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 
              56*s12^2*s13 - 52*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 
                32*s12*s13 - 12*s13^2)*s23 + (20*s12 + 24*s13)*s23^2 + 
              20*s23^3) + p1q^2*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
              (-20*s12^2 + 20*s13^2)*s23 + (20*s12 + 40*s13)*s23^2 + 
              20*s23^3)))*Log[p2q/(p1q + p2q + p3q)])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23)) + 
       ((p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + (10*s12^3 + 19*s12^2*s13)*s23 + 
            10*s12^2*s23^2) + p1q^2*p2q^3*(36*s12^2*s13^2 + 36*s12*s13^3 + 
            (-(s12^2*s13) + 21*s12*s13^2 - 14*s13^3)*s23 + 
            (-30*s12^2 - 45*s12*s13 - 28*s13^2)*s23^2 + (-30*s12 - 14*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^2*s13^2 + 18*s12*s13^3 + 
            (-28*s12^2*s13 - 22*s12*s13^2 - 12*s13^3)*s23 + 
            (-40*s12^2 - 80*s12*s13 - 24*s13^2)*s23^2 + (-40*s12 - 12*s13)*
             s23^3) + p1q*p2q^4*(27*s12^2*s13^2 + 27*s12*s13^3 + 
            (13*s12^2*s13 + 32*s12*s13^2 - 8*s13^3)*s23 + 
            (-10*s12^2 - 5*s12*s13 - 16*s13^2)*s23^2 + (-10*s12 - 8*s13)*
             s23^3) + p1q^4*p2q*((-22*s12^2*s13 - 26*s12*s13^2 - 4*s13^3)*
             s23 + (-20*s12^2 - 46*s12*s13 - 8*s13^2)*s23^2 + 
            (-20*s12 - 4*s13)*s23^3) + p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + 
            (8*s12^2*s13 + 15*s12*s13^2 - 2*s13^3)*s23 + 
            (6*s12*s13 - 4*s13^2)*s23^2 - 2*s13*s23^3) + 
          p3q^4*(p2q*(18*s12^3*s13 - 18*s12*s13^3 + (20*s12^3 + 
                18*s12^2*s13 - 38*s12*s13^2)*s23 + (20*s12^2 - 20*s12*s13)*
               s23^2) + p1q*(18*s12^3*s13 + 9*s12^2*s13^2 - 9*s12*s13^3 + 
              (30*s12^3 + 30*s12^2*s13 - 27*s12*s13^2)*s23 + 
              (20*s12^2 - 28*s12*s13)*s23^2 - 10*s12*s23^3)) + 
          p3q^2*(p2q^3*(-9*s12^3*s13 - 45*s12^2*s13^2 - 18*s12*s13^3 + 
              18*s13^4 + (20*s12^3 - 26*s12^2*s13 - 53*s12*s13^2 + 38*s13^3)*
               s23 + (20*s12^2 - 37*s12*s13 + 20*s13^2)*s23^2) + 
            p1q^2*p2q*(-18*s12^3*s13 - 90*s12^2*s13^2 - 54*s12*s13^3 + 
              18*s13^4 + (80*s12^3 - 124*s12^2*s13 - 282*s12*s13^2 - 6*s13^3)*
               s23 + (10*s12^2 - 299*s12*s13 - 67*s13^2)*s23^2 + 
              (-70*s12 - 43*s13)*s23^3) + p1q^3*(-18*s12^2*s13^2 - 
              18*s12*s13^3 + (20*s12^3 - 56*s12^2*s13 - 116*s12*s13^2 - 
                22*s13^3)*s23 + (-20*s12^2 - 138*s12*s13 - 44*s13^2)*s23^2 + 
              (-40*s12 - 22*s13)*s23^3) + p1q*p2q^2*(-18*s12^3*s13 - 
              108*s12^2*s13^2 - 54*s12*s13^3 + 36*s13^4 + (70*s12^3 - 
                87*s12^2*s13 - 210*s12*s13^2 + 55*s13^3)*s23 + 
              (50*s12^2 - 179*s12*s13 - s13^2)*s23^2 + (-20*s12 - 20*s13)*s23^
                3)) + p3q^3*(p2q^2*(18*s12^3*s13 - 18*s12^2*s13^2 - 
              27*s12*s13^3 + 9*s13^4 + (20*s12^3 - 2*s12^2*s13 - 
                66*s12*s13^2 + 19*s13^3)*s23 + (20*s12^2 - 40*s12*s13 + 
                10*s13^2)*s23^2) + p1q^2*(18*s12^3*s13 - 18*s12*s13^3 + 
              (40*s12^3 + 2*s12^2*s13 - 85*s12*s13^2 - 11*s13^3)*s23 + 
              (10*s12^2 - 97*s12*s13 - 22*s13^2)*s23^2 + (-30*s12 - 11*s13)*
               s23^3) + p1q*p2q*(36*s12^3*s13 - 18*s12^2*s13^2 - 
              45*s12*s13^3 + 9*s13^4 + (70*s12^3 + 21*s12^2*s13 - 
                139*s12*s13^2 + 9*s13^3)*s23 + (50*s12^2 - 115*s12*s13 - 
                10*s13^2)*s23^2 + (-20*s12 - 10*s13)*s23^3)) + 
          p3q*(p1q^2*p2q^2*(-36*s12^3*s13 - 18*s12^2*s13^2 + 72*s12*s13^3 + 
              54*s13^4 + (40*s12^3 - 154*s12^2*s13 - 158*s12*s13^2 + 
                36*s13^3)*s23 + (-30*s12^2 - 301*s12*s13 - 91*s13^2)*s23^2 + 
              (-70*s12 - 73*s13)*s23^3) + p1q^3*p2q*(-18*s12^3*s13 - 
              18*s12^2*s13^2 + 18*s12*s13^3 + 18*s13^4 + (20*s12^3 - 
                156*s12^2*s13 - 210*s12*s13^2 - 34*s13^3)*s23 + 
              (-60*s12^2 - 308*s12*s13 - 122*s13^2)*s23^2 + (-80*s12 - 
                70*s13)*s23^3) + p1q*p2q^3*(-27*s12^3*s13 - 9*s12^2*s13^2 + 
              72*s12*s13^3 + 54*s13^4 + (30*s12^3 - 56*s12^2*s13 - 
                12*s12*s13^2 + 83*s13^3)*s23 + (10*s12^2 - 106*s12*s13 + 
                2*s13^2)*s23^2 + (-20*s12 - 27*s13)*s23^3) + 
            p1q^4*((-40*s12^2*s13 - 62*s12*s13^2 - 22*s13^3)*s23 + 
              (-20*s12^2 - 82*s12*s13 - 44*s13^2)*s23^2 + (-20*s12 - 22*s13)*
               s23^3) + p2q^4*(-9*s12^3*s13 + 27*s12*s13^3 + 18*s13^4 + 
              (10*s12^3 + s12^2*s13 + 26*s12*s13^2 + 35*s13^3)*s23 + 
              (10*s12^2 - 2*s12*s13 + 15*s13^2)*s23^2 - 2*s13*s23^3)))*
         Log[(p1q + p2q)/(p1q + p2q + p3q)])/(27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2))) + 
       ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
            (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
          p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
            (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
          p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (10*s12^2 - 20*s12*s13 - 30*s13^2)*s23 + 20*s12*s23^2 + 
            10*s23^3) + p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (20*s12^2 - 20*s13^2)*s23 + (40*s12 + 20*s13)*s23^2 + 20*s23^3) + 
          p1q^3*((20*s12^2 + 40*s12*s13 + 20*s13^2)*s23 + (40*s12 + 40*s13)*
             s23^2 + 20*s23^3) + p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 
              36*s12*s13^2 - 10*s13^3 + (-32*s12^2 - 52*s12*s13 - 20*s13^2)*
               s23 + (-16*s12 - 10*s13)*s23^2) + p1q*(-16*s12^3 - 
              32*s12^2*s13 - 16*s12*s13^2 + (-22*s12^2 - 12*s12*s13 + 
                10*s13^2)*s23 + (4*s12 + 20*s13)*s23^2 + 10*s23^3)) + 
          p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 48*s12*s13^2 - 20*s13^3 + 
              (-16*s12^2 - 56*s12*s13 - 40*s13^2)*s23 + (-8*s12 - 20*s13)*s23^
                2) + p1q*p2q*(-16*s12^3 - 52*s12^2*s13 - 56*s12*s13^2 - 
              20*s13^3 + (-12*s12^2 - 32*s12*s13 - 20*s13^2)*s23 + 
              (24*s12 + 20*s13)*s23^2 + 20*s23^3) + 
            p1q^2*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + (-12*s12^2 + 
                8*s12*s13 + 20*s13^2)*s23 + (24*s12 + 40*s13)*s23^2 + 
              20*s23^3)))*Log[p3q/(p1q + p2q + p3q)])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23)) + 
       ((p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + (-19*s12*s13^2 - 10*s13^3)*
             s23 - 10*s13^2*s23^2) + p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + 
            (2*s12^3 - 15*s12^2*s13 - 8*s12*s13^2)*s23 + 
            (4*s12^2 - 6*s12*s13)*s23^2 + 2*s12*s23^3) + 
          p1q*p2q^4*(9*s12^3*s13 - 9*s12^2*s13^2 - 18*s12*s13^3 + 
            (27*s12^2*s13 - 30*s12*s13^2 - 30*s13^3)*s23 + 
            (28*s12*s13 - 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^4*p2q*((22*s12^3 + 62*s12^2*s13 + 40*s12*s13^2)*s23 + 
            (44*s12^2 + 82*s12*s13 + 20*s13^2)*s23^2 + (22*s12 + 20*s13)*
             s23^3) + p1q^2*p2q^3*(18*s12^3*s13 - 18*s12*s13^3 + 
            (11*s12^3 + 85*s12^2*s13 - 2*s12*s13^2 - 40*s13^3)*s23 + 
            (22*s12^2 + 97*s12*s13 - 10*s13^2)*s23^2 + (11*s12 + 30*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^3*s13 + 18*s12^2*s13^2 + 
            (22*s12^3 + 116*s12^2*s13 + 56*s12*s13^2 - 20*s13^3)*s23 + 
            (44*s12^2 + 138*s12*s13 + 20*s13^2)*s23^2 + (22*s12 + 40*s13)*
             s23^3) + p3q^4*(p2q*(-18*s12^4 - 27*s12^3*s13 + 9*s12*s13^3 + 
              (-35*s12^3 - 26*s12^2*s13 - s12*s13^2 - 10*s13^3)*s23 + 
              (-15*s12^2 + 2*s12*s13 - 10*s13^2)*s23^2 + 2*s12*s23^3) + 
            p1q*(-27*s12^3*s13 - 27*s12^2*s13^2 + (8*s12^3 - 32*s12^2*s13 - 
                13*s12*s13^2)*s23 + (16*s12^2 + 5*s12*s13 + 10*s13^2)*s23^2 + 
              (8*s12 + 10*s13)*s23^3)) + 
          p3q^3*(p2q^2*(-18*s12^4 + 18*s12^3*s13 + 45*s12^2*s13^2 + 
              9*s12*s13^3 + (-38*s12^3 + 53*s12^2*s13 + 26*s12*s13^2 - 
                20*s13^3)*s23 + (-20*s12^2 + 37*s12*s13 - 20*s13^2)*s23^2) + 
            p1q*p2q*(-54*s12^4 - 72*s12^3*s13 + 9*s12^2*s13^2 + 
              27*s12*s13^3 + (-83*s12^3 + 12*s12^2*s13 + 56*s12*s13^2 - 
                30*s13^3)*s23 + (-2*s12^2 + 106*s12*s13 - 10*s13^2)*s23^2 + 
              (27*s12 + 20*s13)*s23^3) + p1q^2*(-36*s12^3*s13 - 
              36*s12^2*s13^2 + (14*s12^3 - 21*s12^2*s13 + s12*s13^2)*s23 + 
              (28*s12^2 + 45*s12*s13 + 30*s13^2)*s23^2 + (14*s12 + 30*s13)*
               s23^3)) + p3q^2*(p2q^3*(-9*s12^4 + 27*s12^3*s13 + 
              18*s12^2*s13^2 - 18*s12*s13^3 + (-19*s12^3 + 66*s12^2*s13 + 
                2*s12*s13^2 - 20*s13^3)*s23 + (-10*s12^2 + 40*s12*s13 - 
                20*s13^2)*s23^2) + p1q*p2q^2*(-36*s12^4 + 54*s12^3*s13 + 
              108*s12^2*s13^2 + 18*s12*s13^3 + (-55*s12^3 + 210*s12^2*s13 + 
                87*s12*s13^2 - 70*s13^3)*s23 + (s12^2 + 179*s12*s13 - 
                50*s13^2)*s23^2 + (20*s12 + 20*s13)*s23^3) + 
            p1q^3*(-18*s12^3*s13 - 18*s12^2*s13^2 + (12*s12^3 + 
                22*s12^2*s13 + 28*s12*s13^2)*s23 + (24*s12^2 + 80*s12*s13 + 
                40*s13^2)*s23^2 + (12*s12 + 40*s13)*s23^3) + 
            p1q^2*p2q*(-54*s12^4 - 72*s12^3*s13 + 18*s12^2*s13^2 + 
              36*s12*s13^3 + (-36*s12^3 + 158*s12^2*s13 + 154*s12*s13^2 - 
                40*s13^3)*s23 + (91*s12^2 + 301*s12*s13 + 30*s13^2)*s23^2 + 
              (73*s12 + 70*s13)*s23^3)) + 
          p3q*(p2q^4*(18*s12^3*s13 - 18*s12*s13^3 + (38*s12^2*s13 - 
                18*s12*s13^2 - 20*s13^3)*s23 + (20*s12*s13 - 20*s13^2)*s23^
                2) + p1q^4*((4*s12^3 + 26*s12^2*s13 + 22*s12*s13^2)*s23 + 
              (8*s12^2 + 46*s12*s13 + 20*s13^2)*s23^2 + (4*s12 + 20*s13)*s23^
                3) + p1q*p2q^3*(-9*s12^4 + 45*s12^3*s13 + 18*s12^2*s13^2 - 
              36*s12*s13^3 + (-9*s12^3 + 139*s12^2*s13 - 21*s12*s13^2 - 
                70*s13^3)*s23 + (10*s12^2 + 115*s12*s13 - 50*s13^2)*s23^2 + 
              (10*s12 + 20*s13)*s23^3) + p1q^2*p2q^2*(-18*s12^4 + 
              54*s12^3*s13 + 90*s12^2*s13^2 + 18*s12*s13^3 + 
              (6*s12^3 + 282*s12^2*s13 + 124*s12*s13^2 - 80*s13^3)*s23 + 
              (67*s12^2 + 299*s12*s13 - 10*s13^2)*s23^2 + (43*s12 + 70*s13)*
               s23^3) + p1q^3*p2q*(-18*s12^4 - 18*s12^3*s13 + 
              18*s12^2*s13^2 + 18*s12*s13^3 + (34*s12^3 + 210*s12^2*s13 + 
                156*s12*s13^2 - 20*s13^3)*s23 + (122*s12^2 + 308*s12*s13 + 
                60*s13^2)*s23^2 + (70*s12 + 80*s13)*s23^3)))*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 54*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 54*s12*s13*s23^2)) + 
         p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
             81*s12*s13*s23^2))) + 
       ((p3q^6*((-3*s12^3*s13 - 6*s12^2*s13^2 - 3*s12*s13^3)*s23 + 
            (-s12^3 - 6*s12^2*s13 - 5*s12*s13^2)*s23^2 + (-s12^2 - 2*s12*s13)*
             s23^3) + p2q^6*((-3*s12^3*s13 - 6*s12^2*s13^2 - 3*s12*s13^3)*
             s23 + (-5*s12^2*s13 - 6*s12*s13^2 - s13^3)*s23^2 + 
            (-2*s12*s13 - s13^2)*s23^3) + p1q*p2q^5*
           ((-6*s12^3*s13 - 12*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
            (s12^3 - 7*s12^2*s13 - 11*s12*s13^2 - 3*s13^3)*s23^2 + 
            (s12^2 - s12*s13 - 2*s13^2)*s23^3 + s13*s23^4) + 
          p1q^4*p2q^2*((-2*s12^2 + 2*s13^2)*s23^3 + (-2*s12 + 2*s13)*s23^4) + 
          p1q^2*p2q^4*((-6*s12^3*s13 - 12*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
            (2*s12^3 - 4*s12^2*s13 - 10*s12*s13^2 - 4*s13^3)*s23^2 + 
            (s12^2 + 2*s12*s13 - s13^2)*s23^3 + (-s12 + 3*s13)*s23^4) + 
          p1q^3*p2q^3*((2*s12^3 + 6*s12^2*s13 + 2*s12*s13^2 - 2*s13^3)*
             s23^2 + (6*s12*s13 + 2*s13^2)*s23^3 + (-2*s12 + 4*s13)*s23^4) + 
          p3q^5*(p2q*(-8*s12^4*s13 - 8*s12^3*s13^2 + (-2*s12^4 - 
                20*s12^3*s13 - 15*s12^2*s13^2 - 6*s12*s13^3 - s13^4)*s23 + 
              (-4*s12^3 - 17*s12^2*s13 - 10*s12*s13^2 - s13^3)*s23^2 + 
              (-2*s12^2 - 5*s12*s13)*s23^3) + 
            p1q*((-6*s12^3*s13 - 12*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
              (-3*s12^3 - 11*s12^2*s13 - 7*s12*s13^2 + s13^3)*s23^2 + 
              (-2*s12^2 - s12*s13 + s13^2)*s23^3 + s12*s23^4)) + 
          p3q^3*(p2q^3*(-8*s12^4*s13 + 24*s12^3*s13^2 + 24*s12^2*s13^3 - 
              8*s12*s13^4 + (-7*s12^4 - 6*s12^3*s13 + 50*s12^2*s13^2 - 
                6*s12*s13^3 - 7*s13^4)*s23 + (-7*s12^3 + 7*s12^2*s13 + 
                7*s12*s13^2 - 7*s13^3)*s23^2 - 2*s12*s13*s23^3) + 
            p1q*p2q^2*(-8*s12^4*s13 + 8*s12^3*s13^2 + 16*s12^2*s13^3 + 
              (-10*s12^4 + 2*s12^3*s13 + 54*s12^2*s13^2 + 10*s12*s13^3 - 
                8*s13^4)*s23 + (-2*s12^3 + 20*s12^2*s13 + 20*s12*s13^2 + 
                2*s13^3)*s23^2 + (9*s12^2 - 7*s12*s13 + 10*s13^2)*s23^3 + 
              s12*s23^4) + p1q^2*p2q*((-2*s12^4 + 8*s12^3*s13 + 
                12*s12^2*s13^2 - 2*s13^4)*s23 + (4*s12^2*s13 + 4*s12*s13^2 + 
                8*s13^3)*s23^2 + (5*s12^2 - 8*s12*s13 + 7*s13^2)*s23^3 + 
              (3*s12 - 3*s13)*s23^4) + p1q^3*((-2*s12^3 + 2*s12^2*s13 + 
                6*s12*s13^2 + 2*s13^3)*s23^2 + (2*s12^2 + 6*s12*s13)*s23^3 + 
              (4*s12 - 2*s13)*s23^4)) + 
          p3q^4*(p2q^2*(-16*s12^4*s13 + 16*s12^2*s13^3 + (-6*s12^4 - 
                27*s12^3*s13 + 16*s12^2*s13^2 + s12*s13^3 - 4*s13^4)*s23 + 
              (-7*s12^3 - 10*s12^2*s13 + s12*s13^2 - 4*s13^3)*s23^2 + 
              (-s12^2 - 4*s12*s13)*s23^3) + p1q*p2q*(-8*s12^4*s13 - 
              8*s12^3*s13^2 + (-4*s12^4 - 12*s12^3*s13 - 2*s12^2*s13^2 - 
                4*s12*s13^3 - 2*s13^4)*s23 + (-5*s12^3 - 3*s12^2*s13 + 
                s12*s13^2 + 3*s13^3)*s23^2 + (s12^2 + 5*s13^2)*s23^3 + 
              2*s12*s23^4) + p1q^2*((-6*s12^3*s13 - 12*s12^2*s13^2 - 
                6*s12*s13^3)*s23 + (-4*s12^3 - 10*s12^2*s13 - 4*s12*s13^2 + 
                2*s13^3)*s23^2 + (-s12^2 + 2*s12*s13 + s13^2)*s23^3 + 
              (3*s12 - s13)*s23^4)) + p3q^2*(p2q^4*(16*s12^3*s13^2 - 
              16*s12*s13^4 + (-4*s12^4 + s12^3*s13 + 16*s12^2*s13^2 - 
                27*s12*s13^3 - 6*s13^4)*s23 + (-4*s12^3 + s12^2*s13 - 
                10*s12*s13^2 - 7*s13^3)*s23^2 + (-4*s12*s13 - s13^2)*s23^3) + 
            p1q^3*p2q*((2*s12^3 - 10*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23^
                2 + (4*s12^2 - 14*s12*s13 + 2*s13^2)*s23^3 + 
              (2*s12 - 4*s13)*s23^4) + p1q^2*p2q^2*((-4*s12^4 + 4*s12^3*s13 + 
                16*s12^2*s13^2 + 4*s12*s13^3 - 4*s13^4)*s23 + 
              (10*s12^3 - 10*s12^2*s13 - 10*s12*s13^2 + 10*s13^3)*s23^2 + 
              (12*s12^2 - 36*s12*s13 + 12*s13^2)*s23^3 + (-2*s12 - 2*s13)*s23^
                4) + p1q^4*((2*s12^2 - 2*s13^2)*s23^3 + (2*s12 - 2*s13)*s23^
                4) + p1q*p2q^3*(16*s12^3*s13^2 + 8*s12^2*s13^3 - 
              8*s12*s13^4 + (-8*s12^4 + 10*s12^3*s13 + 54*s12^2*s13^2 + 
                2*s12*s13^3 - 10*s13^4)*s23 + (2*s12^3 + 20*s12^2*s13 + 
                20*s12*s13^2 - 2*s13^3)*s23^2 + (10*s12^2 - 7*s12*s13 + 
                9*s13^2)*s23^3 + s13*s23^4)) + 
          p3q*(p2q^5*(-8*s12^2*s13^3 - 8*s12*s13^4 + (-s12^4 - 6*s12^3*s13 - 
                15*s12^2*s13^2 - 20*s12*s13^3 - 2*s13^4)*s23 + 
              (-s12^3 - 10*s12^2*s13 - 17*s12*s13^2 - 4*s13^3)*s23^2 + 
              (-5*s12*s13 - 2*s13^2)*s23^3) + p1q*p2q^4*(-8*s12^2*s13^3 - 
              8*s12*s13^4 + (-2*s12^4 - 4*s12^3*s13 - 2*s12^2*s13^2 - 
                12*s12*s13^3 - 4*s13^4)*s23 + (3*s12^3 + s12^2*s13 - 
                3*s12*s13^2 - 5*s13^3)*s23^2 + (5*s12^2 + s13^2)*s23^3 + 
              2*s13*s23^4) + p1q^3*p2q^2*((6*s12^3 - 6*s12^2*s13 - 
                10*s12*s13^2 + 2*s13^3)*s23^2 + (2*s12^2 - 14*s12*s13 + 
                4*s13^2)*s23^3 + (-4*s12 + 2*s13)*s23^4) + 
            p1q^2*p2q^3*((-2*s12^4 + 12*s12^2*s13^2 + 8*s12*s13^3 - 2*s13^4)*
               s23 + (8*s12^3 + 4*s12^2*s13 + 4*s12*s13^2)*s23^2 + 
              (7*s12^2 - 8*s12*s13 + 5*s13^2)*s23^3 + (-3*s12 + 3*s13)*s23^
                4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 + 
         p3q^3*(p2q^3*(18*s12^2*s13 + 18*s12*s13^2)*s23^2 - 
           3*p1q^2*p2q*s12*s13*s23^3 + p1q*p2q^2*((9*s12^2*s13 + 9*s12*s13^2)*
              s23^2 - 9*s12*s13*s23^3)) + 
         p3q^2*(p2q^4*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 - 
           6*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*
            ((9*s12^2*s13 + 9*s12*s13^2)*s23^2 - 9*s12*s13*s23^3)) + 
         p3q^4*(p2q^2*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 + 
           p1q*p2q*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
         p3q*(p2q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*p1q^2*p2q^3*s12*s13*
            s23^3 + p1q*p2q^4*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
             3*s12*s13*s23^3))) + 
       ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (34*s12^2 + 52*s12*s13)*s23^2 + 16*s12*s23^3) + 
          p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
            (52*s12*s13 + 34*s13^2)*s23^2 + 16*s13*s23^3) + 
          p1q^3*p2q^2*((-80*s12^2 - 124*s12*s13 - 44*s13^2)*s23^2 + 
            (-120*s12 - 84*s13)*s23^3 - 40*s23^4) + p1q^2*p2q^3*
           ((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (-80*s12^2 - 20*s12*s13 + 24*s13^2)*s23^2 + (-120*s12 - 52*s13)*
             s23^3 - 40*s23^4) + p1q*p2q^4*((72*s12^2*s13 + 108*s12*s13^2 + 
              36*s13^3)*s23 + (-40*s12^2 + 42*s12*s13 + 46*s13^2)*s23^2 + 
            (-60*s12 - 10*s13)*s23^3 - 20*s23^4) + 
          p3q*(p2q^4*(72*s12*s13^3 + (36*s12^3 + 108*s12^2*s13 + 
                252*s12*s13^2 + 108*s13^3)*s23 + (56*s12^2 + 194*s12*s13 + 
                178*s13^2)*s23^2 + (18*s12 + 68*s13)*s23^3) + 
            p1q^2*p2q^2*((72*s12^3 + 72*s12^2*s13 + 108*s12*s13^2 + 
                108*s13^3)*s23 + (-136*s12^2 - 348*s12*s13 - 32*s13^2)*s23^
                2 + (-328*s12 - 260*s13)*s23^3 - 120*s23^4) + 
            p1q^3*p2q*((-124*s12^2 - 248*s12*s13 - 124*s13^2)*s23^2 + 
              (-204*s12 - 204*s13)*s23^3 - 80*s23^4) + p1q*p2q^3*
             (72*s12*s13^3 + (72*s12^3 + 108*s12^2*s13 + 288*s12*s13^2 + 
                180*s13^3)*s23 + (-30*s12^2 - 54*s12*s13 + 160*s13^2)*s23^2 + 
              (-184*s12 - 102*s13)*s23^3 - 80*s23^4)) + 
          p3q^2*(p2q^3*(-144*s12^2*s13^2 + 72*s12*s13^3 + (126*s12^3 + 
                126*s12^2*s13 + 252*s12*s13^2 + 180*s13^3)*s23 + 
              (204*s12^2 + 286*s12*s13 + 292*s13^2)*s23^2 + 
              (72*s12 + 106*s13)*s23^3) + p1q^2*p2q*
             ((108*s12^3 + 108*s12^2*s13 + 72*s12*s13^2 + 72*s13^3)*s23 + 
              (-32*s12^2 - 348*s12*s13 - 136*s13^2)*s23^2 + (-260*s12 - 
                328*s13)*s23^3 - 120*s23^4) + p1q*p2q^2*(-144*s12^2*s13^2 + 
              (216*s12^3 + 72*s12^2*s13 + 72*s12*s13^2 + 216*s13^3)*s23 + 
              (124*s12^2 - 264*s12*s13 + 124*s13^2)*s23^2 + (-216*s12 - 
                216*s13)*s23^3 - 120*s23^4) + 
            p1q^3*((-44*s12^2 - 124*s12*s13 - 80*s13^2)*s23^2 + 
              (-84*s12 - 120*s13)*s23^3 - 40*s23^4)) + 
          p3q^3*(p2q^2*(72*s12^3*s13 - 144*s12^2*s13^2 + (180*s12^3 + 
                252*s12^2*s13 + 126*s12*s13^2 + 126*s13^3)*s23 + 
              (292*s12^2 + 286*s12*s13 + 204*s13^2)*s23^2 + (106*s12 + 
                72*s13)*s23^3) + p1q*p2q*(72*s12^3*s13 + (180*s12^3 + 
                288*s12^2*s13 + 108*s12*s13^2 + 72*s13^3)*s23 + 
              (160*s12^2 - 54*s12*s13 - 30*s13^2)*s23^2 + (-102*s12 - 
                184*s13)*s23^3 - 80*s23^4) + p1q^2*
             ((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (24*s12^2 - 20*s12*s13 - 80*s13^2)*s23^2 + (-52*s12 - 120*s13)*
               s23^3 - 40*s23^4)) + p3q^4*(p2q*(72*s12^3*s13 + 
              (108*s12^3 + 252*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
              (178*s12^2 + 194*s12*s13 + 56*s13^2)*s23^2 + (68*s12 + 18*s13)*
               s23^3) + p1q*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (46*s12^2 + 42*s12*s13 - 40*s13^2)*s23^2 + (-10*s12 - 60*s13)*
               s23^3 - 20*s23^4)))*Log[-s12 - s13 - s23])/
        (27*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 
           81*p2q^2*s12*s13*s23^2) + p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 
           81*p2q^3*s12*s13*s23^2) + p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 
           27*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*(10*s12^4 + 11*s12^3*s13 + s12^2*s13^2 + 
            (10*s12^3 + s12^2*s13)*s23) + p2q^5*(-17*s12^2*s13^2 - 
            25*s12*s13^3 - 8*s13^4 + (-16*s12^2*s13 - 47*s12*s13^2 - 
              22*s13^3)*s23 + (-22*s12*s13 - 20*s13^2)*s23^2 - 6*s13*s23^3) + 
          p1q*p2q^4*(-51*s12^2*s13^2 - 75*s12*s13^3 - 24*s13^4 + 
            (-27*s12^2*s13 - 108*s12*s13^2 - 54*s13^3)*s23 + 
            (20*s12^2 - 3*s12*s13 - 26*s13^2)*s23^2 + (30*s12 + 14*s13)*
             s23^3 + 10*s23^4) + p1q^4*p2q*((42*s12^2*s13 + 66*s12*s13^2 + 
              24*s13^3)*s23 + (40*s12^2 + 126*s12*s13 + 68*s13^2)*s23^2 + 
            (60*s12 + 64*s13)*s23^3 + 20*s23^4) + p1q^2*p2q^3*
           (-68*s12^2*s13^2 - 100*s12*s13^3 - 32*s13^4 + 
            (-(s12^2*s13) - 89*s12*s13^2 - 52*s13^3)*s23 + 
            (60*s12^2 + 101*s12*s13 + 22*s13^2)*s23^2 + (90*s12 + 72*s13)*
             s23^3 + 30*s23^4) + p1q^3*p2q^2*(-34*s12^2*s13^2 - 
            50*s12*s13^3 - 16*s13^4 + (52*s12^2*s13 + 38*s12*s13^2 + 4*s13^3)*
             s23 + (80*s12^2 + 208*s12*s13 + 96*s13^2)*s23^2 + 
            (120*s12 + 116*s13)*s23^3 + 40*s23^4) + 
          p3q^4*(p1q*(20*s12^4 + 12*s12^3*s13 - 9*s12^2*s13^2 - s12*s13^3 + 
              (-10*s12^3 - 50*s12^2*s13 - 13*s12*s13^2)*s23 + 
              (-40*s12^2 - 22*s12*s13)*s23^2 - 10*s12*s23^3) + 
            p2q*(30*s12^4 + 40*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 + 
              (30*s12^3 + 18*s12^2*s13 + 24*s12*s13^2)*s23 + (-10*s12^2 - 
                2*s12*s13)*s23^2 - 10*s12*s23^3)) + 
          p3q^3*(p2q^2*(30*s12^4 + 36*s12^3*s13 + 28*s12^2*s13^2 + 
              5*s12*s13^3 - 17*s13^4 + (10*s12^3 - 18*s12^2*s13 - 
                8*s12*s13^2 - 43*s13^3)*s23 + (-50*s12^2 - 42*s12*s13 - 
                34*s13^2)*s23^2 + (-30*s12 - 8*s13)*s23^3) + 
            p1q*p2q*(40*s12^4 + 10*s12^3*s13 - 18*s12^2*s13^2 - 5*s12*s13^3 - 
              17*s13^4 + (-70*s12^3 - 167*s12^2*s13 - 21*s12*s13^2 - 
                23*s13^3)*s23 + (-160*s12^2 - 55*s12*s13 + 16*s13^2)*s23^2 + 
              (-40*s12 + 32*s13)*s23^3 + 10*s23^4) + 
            p1q^2*(20*s12^4 + 2*s12^3*s13 - 20*s12^2*s13^2 - 2*s12*s13^3 + 
              (-40*s12^3 - 72*s12^2*s13 + 25*s12*s13^2 + 21*s13^3)*s23 + 
              (-60*s12^2 + 37*s12*s13 + 52*s13^2)*s23^2 + (10*s12 + 41*s13)*
               s23^3 + 10*s23^4)) + p3q^2*(p2q^3*(10*s12^4 + 23*s12^3*s13 + 
              19*s12^2*s13^2 - 36*s12*s13^3 - 42*s13^4 + (-30*s12^3 - 
                50*s12^2*s13 - 85*s12*s13^2 - 110*s13^3)*s23 + 
              (-70*s12^2 - 77*s12*s13 - 92*s13^2)*s23^2 + (-30*s12 - 24*s13)*
               s23^3) + p1q^3*(-20*s12^3*s13 - 22*s12^2*s13^2 - 2*s12*s13^3 + 
              (-60*s12^3 - 44*s12^2*s13 + 76*s12*s13^2 + 42*s13^3)*s23 + 
              (-40*s12^2 + 118*s12*s13 + 104*s13^2)*s23^2 + (40*s12 + 82*s13)*
               s23^3 + 20*s23^4) + p1q*p2q^2*(20*s12^4 + 20*s12^3*s13 + 
              12*s12^2*s13^2 - 64*s12*s13^3 - 76*s13^4 + (-130*s12^3 - 
                159*s12^2*s13 - 66*s12*s13^2 - 145*s13^3)*s23 + 
              (-200*s12^2 - 19*s12*s13 - 29*s13^2)*s23^2 + (-20*s12 + 70*s13)*
               s23^3 + 30*s23^4) + p1q^2*p2q*(20*s12^4 + 14*s12^3*s13 + 
              6*s12^2*s13^2 - 22*s12*s13^3 - 34*s13^4 + (-140*s12^3 - 
                90*s12^2*s13 + 130*s12*s13^2 + 8*s13^3)*s23 + 
              (-140*s12^2 + 223*s12*s13 + 169*s13^2)*s23^2 + 
              (70*s12 + 177*s13)*s23^3 + 50*s23^4)) + 
          p3q*(p2q^4*(7*s12^3*s13 - 28*s12^2*s13^2 - 77*s12*s13^3 - 
              42*s13^4 + (-20*s12^3 - 49*s12^2*s13 - 136*s12*s13^2 - 
                107*s13^3)*s23 + (-30*s12^2 - 68*s12*s13 - 87*s13^2)*s23^2 + 
              (-10*s12 - 22*s13)*s23^3) + p1q^4*((60*s12^2*s13 + 
                102*s12*s13^2 + 42*s13^3)*s23 + (40*s12^2 + 162*s12*s13 + 
                104*s13^2)*s23^2 + (60*s12 + 82*s13)*s23^3 + 20*s23^4) + 
            p1q*p2q^3*(13*s12^3*s13 - 75*s12^2*s13^2 - 198*s12*s13^3 - 
              110*s13^4 + (-70*s12^3 - 78*s12^2*s13 - 220*s12*s13^2 - 
                221*s13^3)*s23 + (-60*s12^2 + 20*s12*s13 - 80*s13^2)*s23^2 + 
              (40*s12 + 61*s13)*s23^3 + 30*s23^4) + p1q^3*p2q*
             (-2*s12^3*s13 - 38*s12^2*s13^2 - 70*s12*s13^3 - 34*s13^4 + 
              (-60*s12^3 + 80*s12^2*s13 + 186*s12*s13^2 + 46*s13^3)*s23 + 
              (40*s12^2 + 416*s12*s13 + 254*s13^2)*s23^2 + (160*s12 + 
                234*s13)*s23^3 + 60*s23^4) + p1q^2*p2q^2*(12*s12^3*s13 - 
              78*s12^2*s13^2 - 192*s12*s13^3 - 102*s13^4 + (-100*s12^3 + 
                8*s12^2*s13 - 2*s12*s13^2 - 110*s13^3)*s23 + (-20*s12^2 + 
                341*s12*s13 + 157*s13^2)*s23^2 + (150*s12 + 235*s13)*s23^3 + 
              70*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2))) + 
       ((p2q^5*(-(s12^2*s13^2) - 11*s12*s13^3 - 10*s13^4 + 
            (-(s12*s13^2) - 10*s13^3)*s23) + p3q^5*(8*s12^4 + 25*s12^3*s13 + 
            17*s12^2*s13^2 + (22*s12^3 + 47*s12^2*s13 + 16*s12*s13^2)*s23 + 
            (20*s12^2 + 22*s12*s13)*s23^2 + 6*s12*s23^3) + 
          p1q*p2q^4*(s12^3*s13 + 9*s12^2*s13^2 - 12*s12*s13^3 - 20*s13^4 + 
            (13*s12^2*s13 + 50*s12*s13^2 + 10*s13^3)*s23 + 
            (22*s12*s13 + 40*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^4*p2q*((-42*s12^3 - 102*s12^2*s13 - 60*s12*s13^2)*s23 + 
            (-104*s12^2 - 162*s12*s13 - 40*s13^2)*s23^2 + (-82*s12 - 60*s13)*
             s23^3 - 20*s23^4) + p1q^3*p2q^2*(2*s12^3*s13 + 22*s12^2*s13^2 + 
            20*s12*s13^3 + (-42*s12^3 - 76*s12^2*s13 + 44*s12*s13^2 + 
              60*s13^3)*s23 + (-104*s12^2 - 118*s12*s13 + 40*s13^2)*s23^2 + 
            (-82*s12 - 40*s13)*s23^3 - 20*s23^4) + p1q^2*p2q^3*
           (2*s12^3*s13 + 20*s12^2*s13^2 - 2*s12*s13^3 - 20*s13^4 + 
            (-21*s12^3 - 25*s12^2*s13 + 72*s12*s13^2 + 40*s13^3)*s23 + 
            (-52*s12^2 - 37*s12*s13 + 60*s13^2)*s23^2 + (-41*s12 - 10*s13)*
             s23^3 - 10*s23^4) + p3q^3*(p2q^2*(42*s12^4 + 36*s12^3*s13 - 
              19*s12^2*s13^2 - 23*s12*s13^3 - 10*s13^4 + (110*s12^3 + 
                85*s12^2*s13 + 50*s12*s13^2 + 30*s13^3)*s23 + 
              (92*s12^2 + 77*s12*s13 + 70*s13^2)*s23^2 + (24*s12 + 30*s13)*
               s23^3) + p1q^2*(32*s12^4 + 100*s12^3*s13 + 68*s12^2*s13^2 + 
              (52*s12^3 + 89*s12^2*s13 + s12*s13^2)*s23 + (-22*s12^2 - 
                101*s12*s13 - 60*s13^2)*s23^2 + (-72*s12 - 90*s13)*s23^3 - 
              30*s23^4) + p1q*p2q*(110*s12^4 + 198*s12^3*s13 + 
              75*s12^2*s13^2 - 13*s12*s13^3 + (221*s12^3 + 220*s12^2*s13 + 
                78*s12*s13^2 + 70*s13^3)*s23 + (80*s12^2 - 20*s12*s13 + 
                60*s13^2)*s23^2 + (-61*s12 - 40*s13)*s23^3 - 30*s23^4)) + 
          p3q^2*(p2q^3*(17*s12^4 - 5*s12^3*s13 - 28*s12^2*s13^2 - 
              36*s12*s13^3 - 30*s13^4 + (43*s12^3 + 8*s12^2*s13 + 
                18*s12*s13^2 - 10*s13^3)*s23 + (34*s12^2 + 42*s12*s13 + 
                50*s13^2)*s23^2 + (8*s12 + 30*s13)*s23^3) + 
            p1q^2*p2q*(102*s12^4 + 192*s12^3*s13 + 78*s12^2*s13^2 - 
              12*s12*s13^3 + (110*s12^3 + 2*s12^2*s13 - 8*s12*s13^2 + 
                100*s13^3)*s23 + (-157*s12^2 - 341*s12*s13 + 20*s13^2)*s23^
                2 + (-235*s12 - 150*s13)*s23^3 - 70*s23^4) + 
            p1q^3*(16*s12^4 + 50*s12^3*s13 + 34*s12^2*s13^2 + 
              (-4*s12^3 - 38*s12^2*s13 - 52*s12*s13^2)*s23 + (-96*s12^2 - 
                208*s12*s13 - 80*s13^2)*s23^2 + (-116*s12 - 120*s13)*s23^3 - 
              40*s23^4) + p1q*p2q^2*(76*s12^4 + 64*s12^3*s13 - 
              12*s12^2*s13^2 - 20*s12*s13^3 - 20*s13^4 + (145*s12^3 + 
                66*s12^2*s13 + 159*s12*s13^2 + 130*s13^3)*s23 + 
              (29*s12^2 + 19*s12*s13 + 200*s13^2)*s23^2 + (-70*s12 + 20*s13)*
               s23^3 - 30*s23^4)) + p3q^4*(p2q*(42*s12^4 + 77*s12^3*s13 + 
              28*s12^2*s13^2 - 7*s12*s13^3 + (107*s12^3 + 136*s12^2*s13 + 
                49*s12*s13^2 + 20*s13^3)*s23 + (87*s12^2 + 68*s12*s13 + 
                30*s13^2)*s23^2 + (22*s12 + 10*s13)*s23^3) + 
            p1q*(24*s12^4 + 75*s12^3*s13 + 51*s12^2*s13^2 + (54*s12^3 + 
                108*s12^2*s13 + 27*s12*s13^2)*s23 + (26*s12^2 + 3*s12*s13 - 
                20*s13^2)*s23^2 + (-14*s12 - 30*s13)*s23^3 - 10*s23^4)) + 
          p3q*(p2q^4*(-16*s12^3*s13 - 26*s12^2*s13^2 - 40*s12*s13^3 - 
              30*s13^4 + (-24*s12^2*s13 - 18*s12*s13^2 - 30*s13^3)*s23 + 
              (2*s12*s13 + 10*s13^2)*s23^2 + 10*s13*s23^3) + 
            p1q^3*p2q*(34*s12^4 + 70*s12^3*s13 + 38*s12^2*s13^2 + 
              2*s12*s13^3 + (-46*s12^3 - 186*s12^2*s13 - 80*s12*s13^2 + 
                60*s13^3)*s23 + (-254*s12^2 - 416*s12*s13 - 40*s13^2)*s23^2 + 
              (-234*s12 - 160*s13)*s23^3 - 60*s23^4) + p1q^2*p2q^2*
             (34*s12^4 + 22*s12^3*s13 - 6*s12^2*s13^2 - 14*s12*s13^3 - 
              20*s13^4 + (-8*s12^3 - 130*s12^2*s13 + 90*s12*s13^2 + 
                140*s13^3)*s23 + (-169*s12^2 - 223*s12*s13 + 140*s13^2)*s23^
                2 + (-177*s12 - 70*s13)*s23^3 - 50*s23^4) + 
            p1q^4*((-24*s12^3 - 66*s12^2*s13 - 42*s12*s13^2)*s23 + 
              (-68*s12^2 - 126*s12*s13 - 40*s13^2)*s23^2 + (-64*s12 - 60*s13)*
               s23^3 - 20*s23^4) + p1q*p2q^3*(17*s12^4 + 5*s12^3*s13 + 
              18*s12^2*s13^2 - 10*s12*s13^3 - 40*s13^4 + (23*s12^3 + 
                21*s12^2*s13 + 167*s12*s13^2 + 70*s13^3)*s23 + 
              (-16*s12^2 + 55*s12*s13 + 160*s13^2)*s23^2 + (-32*s12 + 40*s13)*
               s23^3 - 10*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 54*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 54*s12*s13*s23^2)) + 
         p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
             81*s12*s13*s23^2))) + 
       ((p3q^6*(9*s12^3*s13 + 18*s12^2*s13^2 + 9*s12*s13^3 + 
            (11*s12^3 + 40*s12^2*s13 + 29*s12*s13^2)*s23 + 
            (11*s12^2 + 20*s12*s13)*s23^2) + p2q^6*(9*s12^3*s13 + 
            18*s12^2*s13^2 + 9*s12*s13^3 + (29*s12^2*s13 + 40*s12*s13^2 + 
              11*s13^3)*s23 + (20*s12*s13 + 11*s13^2)*s23^2) + 
          p1q^3*p2q^3*((22*s12^3 + 66*s12^2*s13 + 66*s12*s13^2 + 22*s13^3)*
             s23 + (-22*s12*s13 - 22*s13^2)*s23^2 + (-22*s12 - 44*s13)*
             s23^3) + p1q^2*p2q^4*(18*s12^3*s13 + 36*s12^2*s13^2 + 
            18*s12*s13^3 + (22*s12^3 + 124*s12^2*s13 + 146*s12*s13^2 + 
              44*s13^3)*s23 + (11*s12^2 + 40*s12*s13 + 11*s13^2)*s23^2 + 
            (-11*s12 - 33*s13)*s23^3) + p1q^4*p2q^2*
           ((-22*s12^2 - 44*s12*s13 - 22*s13^2)*s23^2 + (-22*s12 - 22*s13)*
             s23^3) + p1q*p2q^5*(18*s12^3*s13 + 36*s12^2*s13^2 + 
            18*s12*s13^3 + (11*s12^3 + 91*s12^2*s13 + 113*s12*s13^2 + 
              33*s13^3)*s23 + (11*s12^2 + 51*s12*s13 + 22*s13^2)*s23^2 - 
            11*s13*s23^3) + p3q^5*(p2q*(-18*s12^4 + 36*s12^3*s13 + 
              9*s12^2*s13^2 + 18*s12*s13^3 - 9*s13^4 + (4*s12^3 + 
                91*s12^2*s13 + 40*s12*s13^2 - 11*s13^3)*s23 + 
              (24*s12^2 + 51*s12*s13)*s23^2) + p1q*(18*s12^3*s13 + 
              36*s12^2*s13^2 + 18*s12*s13^3 + (33*s12^3 + 113*s12^2*s13 + 
                91*s12*s13^2 + 11*s13^3)*s23 + (22*s12^2 + 51*s12*s13 + 
                11*s13^2)*s23^2 - 11*s12*s23^3)) + 
          p3q^3*(p2q^3*(-63*s12^4 + 90*s12^3*s13 - 126*s12^2*s13^2 + 
              90*s12*s13^3 - 63*s13^4 + (-73*s12^3 - 51*s12^2*s13 - 
                51*s12*s13^2 - 73*s13^3)*s23 + (2*s12^2 + 22*s12*s13 + 
                2*s13^2)*s23^2) + p1q*p2q^2*(-90*s12^4 + 90*s12^3*s13 - 
              90*s12^2*s13^2 + 90*s12*s13^3 - 72*s13^4 + (38*s12^3 + 
                370*s12^2*s13 + 326*s12*s13^2 + 30*s13^3)*s23 + 
              (129*s12^2 + 267*s12*s13 + 114*s13^2)*s23^2 - 11*s12*s23^3) + 
            p1q^2*p2q*(-18*s12^4 - 36*s12^2*s13^2 - 18*s13^4 + 
              (136*s12^3 + 400*s12^2*s13 + 356*s12*s13^2 + 92*s13^3)*s23 + 
              (79*s12^2 + 154*s12*s13 + 79*s13^2)*s23^2 + (-77*s12 - 33*s13)*
               s23^3) + p1q^3*((22*s12^3 + 66*s12^2*s13 + 66*s12*s13^2 + 
                22*s13^3)*s23 + (-22*s12^2 - 22*s12*s13)*s23^2 + 
              (-44*s12 - 22*s13)*s23^3)) + 
          p3q^4*(p2q^2*(-54*s12^4 + 81*s12^3*s13 - 72*s12^2*s13^2 + 
              45*s12*s13^3 - 36*s13^4 + (-47*s12^3 + 40*s12^2*s13 - 
                29*s12*s13^2 - 44*s13^3)*s23 + (15*s12^2 + 42*s12*s13)*s23^
                2) + p1q*p2q*(-36*s12^4 + 36*s12^3*s13 - 18*s12^2*s13^2 + 
              36*s12*s13^3 - 18*s13^4 + (63*s12^3 + 271*s12^2*s13 + 
                205*s12*s13^2 + 33*s13^3)*s23 + (81*s12^2 + 150*s12*s13 + 
                55*s13^2)*s23^2 - 22*s12*s23^3) + p1q^2*(18*s12^3*s13 + 
              36*s12^2*s13^2 + 18*s12*s13^3 + (44*s12^3 + 146*s12^2*s13 + 
                124*s12*s13^2 + 22*s13^3)*s23 + (11*s12^2 + 40*s12*s13 + 
                11*s13^2)*s23^2 + (-33*s12 - 11*s13)*s23^3)) + 
          p3q*(p2q^5*(-9*s12^4 + 18*s12^3*s13 + 9*s12^2*s13^2 + 
              36*s12*s13^3 - 18*s13^4 + (-11*s12^3 + 40*s12^2*s13 + 
                91*s12*s13^2 + 4*s13^3)*s23 + (51*s12*s13 + 24*s13^2)*s23^
                2) + p1q^3*p2q^2*((66*s12^3 + 198*s12^2*s13 + 198*s12*s13^2 + 
                66*s13^3)*s23 + (-22*s12^2 - 66*s12*s13 - 44*s13^2)*s23^2 + 
              (-88*s12 - 110*s13)*s23^3) + p1q^2*p2q^3*(-18*s12^4 - 
              36*s12^2*s13^2 - 18*s13^4 + (92*s12^3 + 356*s12^2*s13 + 
                400*s12*s13^2 + 136*s13^3)*s23 + (79*s12^2 + 154*s12*s13 + 
                79*s13^2)*s23^2 + (-33*s12 - 77*s13)*s23^3) + 
            p1q^4*p2q*((-44*s12^2 - 88*s12*s13 - 44*s13^2)*s23^2 + 
              (-44*s12 - 44*s13)*s23^3) + p1q*p2q^4*(-18*s12^4 + 
              36*s12^3*s13 - 18*s12^2*s13^2 + 36*s12*s13^3 - 36*s13^4 + 
              (33*s12^3 + 205*s12^2*s13 + 271*s12*s13^2 + 63*s13^3)*s23 + 
              (55*s12^2 + 150*s12*s13 + 81*s13^2)*s23^2 - 22*s13*s23^3)) + 
          p3q^2*(p2q^4*(-36*s12^4 + 45*s12^3*s13 - 72*s12^2*s13^2 + 
              81*s12*s13^3 - 54*s13^4 + (-44*s12^3 - 29*s12^2*s13 + 
                40*s12*s13^2 - 47*s13^3)*s23 + (42*s12*s13 + 15*s13^2)*s23^
                2) + p1q^3*p2q*((66*s12^3 + 198*s12^2*s13 + 198*s12*s13^2 + 
                66*s13^3)*s23 + (-44*s12^2 - 66*s12*s13 - 22*s13^2)*s23^2 + 
              (-110*s12 - 88*s13)*s23^3) + p1q^2*p2q^2*(-36*s12^4 + 
              36*s12^3*s13 + 36*s12*s13^3 - 36*s13^4 + (162*s12^3 + 
                630*s12^2*s13 + 630*s12*s13^2 + 162*s13^3)*s23 + 
              (136*s12^2 + 300*s12*s13 + 136*s13^2)*s23^2 + (-66*s12 - 
                66*s13)*s23^3) + p1q^4*((-22*s12^2 - 44*s12*s13 - 22*s13^2)*
               s23^2 + (-22*s12 - 22*s13)*s23^3) + p1q*p2q^3*
             (-72*s12^4 + 90*s12^3*s13 - 90*s12^2*s13^2 + 90*s12*s13^3 - 
              90*s13^4 + (30*s12^3 + 326*s12^2*s13 + 370*s12*s13^2 + 
                38*s13^3)*s23 + (114*s12^2 + 267*s12*s13 + 129*s13^2)*s23^2 - 
              11*s13*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*(27*s12^2*s13 + 27*s12*s13^2)*s23 + 
         p3q^3*(p2q^3*(162*s12^2*s13 + 162*s12*s13^2)*s23 - 
           27*p1q^2*p2q*s12*s13*s23^2 + p1q*p2q^2*
            ((81*s12^2*s13 + 81*s12*s13^2)*s23 - 81*s12*s13*s23^2)) + 
         p3q^2*(p2q^4*(108*s12^2*s13 + 108*s12*s13^2)*s23 - 
           54*p1q^2*p2q^2*s12*s13*s23^2 + p1q*p2q^3*
            ((81*s12^2*s13 + 81*s12*s13^2)*s23 - 81*s12*s13*s23^2)) + 
         p3q^4*(p2q^2*(108*s12^2*s13 + 108*s12*s13^2)*s23 + 
           p1q*p2q*((27*s12^2*s13 + 27*s12*s13^2)*s23 - 27*s12*s13*s23^2)) + 
         p3q*(p2q^5*(27*s12^2*s13 + 27*s12*s13^2)*s23 - 27*p1q^2*p2q^3*s12*
            s13*s23^2 + p1q*p2q^4*((27*s12^2*s13 + 27*s12*s13^2)*s23 - 
             27*s12*s13*s23^2)))) + 
     ((p3q^5*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
           (104*s12^2 + 140*s12*s13)*s23^2 + 68*s12*s23^3) + 
         p2q^5*((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
           (140*s12*s13 + 104*s13^2)*s23^2 + 68*s13*s23^3) + 
         p1q*p2q^4*((-8*s12^2 + 20*s12*s13 + 28*s13^2)*s23^2 + 
           (-12*s12 + 24*s13)*s23^3 - 4*s23^4) + 
         p3q^2*(p2q^3*(-288*s12^2*s13^2 + 144*s12*s13^3 + 
             (180*s12^3 + 396*s12^2*s13 + 576*s12*s13^2 + 216*s13^3)*s23 + 
             (192*s12^2 + 932*s12*s13 + 296*s13^2)*s23^2 + 
             (204*s12 + 272*s13)*s23^3) + p1q*p2q^2*(-288*s12^2*s13^2 + 
             (-144*s12^2*s13 - 144*s12*s13^2)*s23 + (-88*s12^2 + 96*s12*s13 - 
               88*s13^2)*s23^2 + (24*s12 + 24*s13)*s23^3 - 16*s23^4)) + 
         p3q^3*(p2q^2*(144*s12^3*s13 - 288*s12^2*s13^2 + 
             (216*s12^3 + 576*s12^2*s13 + 396*s12*s13^2 + 180*s13^3)*s23 + 
             (296*s12^2 + 932*s12*s13 + 192*s13^2)*s23^2 + 
             (272*s12 + 204*s13)*s23^3) + p1q*p2q*(144*s12^3*s13 + 
             144*s12^2*s13*s23 + (-16*s12^2 + 140*s12*s13 - 52*s13^2)*s23^2 + 
             36*s12*s23^3 - 12*s23^4)) + 
         p3q*(p2q^4*(144*s12*s13^3 + (72*s12^3 + 288*s12^2*s13 + 504*s12*
                s13^2 + 144*s13^3)*s23 + (76*s12^2 + 568*s12*s13 + 284*s13^2)*
              s23^2 + (68*s12 + 204*s13)*s23^3) + p1q*p2q^3*
            (144*s12*s13^3 + 144*s12*s13^2*s23 + (-52*s12^2 + 140*s12*s13 - 
               16*s13^2)*s23^2 + 36*s13*s23^3 - 12*s23^4)) + 
         p3q^4*(p2q*(144*s12^3*s13 + (144*s12^3 + 504*s12^2*s13 + 288*s12*
                s13^2 + 72*s13^3)*s23 + (284*s12^2 + 568*s12*s13 + 76*s13^2)*
              s23^2 + (204*s12 + 68*s13)*s23^3) + 
           p1q*((28*s12^2 + 20*s12*s13 - 8*s13^2)*s23^2 + (24*s12 - 12*s13)*
              s23^3 - 4*s23^4)))/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-34*s12^2 - 52*s12*s13)*s23^2 - 16*s12*s23^3) + 
          p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
            (-52*s12*s13 - 34*s13^2)*s23^2 - 16*s13*s23^3) + 
          p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (40*s12^2 - 42*s12*s13 - 46*s13^2)*s23^2 + (60*s12 + 10*s13)*
             s23^3 + 20*s23^4) + p1q^2*p2q^3*
           ((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (80*s12^2 + 20*s12*s13 - 24*s13^2)*s23^2 + (120*s12 + 52*s13)*
             s23^3 + 40*s23^4) + p1q^3*p2q^2*
           ((80*s12^2 + 124*s12*s13 + 44*s13^2)*s23^2 + (120*s12 + 84*s13)*
             s23^3 + 40*s23^4) + p3q^4*(p2q*(-72*s12^3*s13 + (-108*s12^3 - 
                252*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
              (-178*s12^2 - 194*s12*s13 - 56*s13^2)*s23^2 + (-68*s12 - 
                18*s13)*s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 
                72*s12*s13^2)*s23 + (-46*s12^2 - 42*s12*s13 + 40*s13^2)*s23^
                2 + (10*s12 + 60*s13)*s23^3 + 20*s23^4)) + 
          p3q^3*(p2q^2*(-72*s12^3*s13 + 144*s12^2*s13^2 + (-180*s12^3 - 
                252*s12^2*s13 - 126*s12*s13^2 - 126*s13^3)*s23 + 
              (-292*s12^2 - 286*s12*s13 - 204*s13^2)*s23^2 + 
              (-106*s12 - 72*s13)*s23^3) + p1q^2*((-36*s12^3 - 108*s12^2*
                 s13 - 72*s12*s13^2)*s23 + (-24*s12^2 + 20*s12*s13 + 
                80*s13^2)*s23^2 + (52*s12 + 120*s13)*s23^3 + 40*s23^4) + 
            p1q*p2q*(-72*s12^3*s13 + (-180*s12^3 - 288*s12^2*s13 - 
                108*s12*s13^2 - 72*s13^3)*s23 + (-160*s12^2 + 54*s12*s13 + 
                30*s13^2)*s23^2 + (102*s12 + 184*s13)*s23^3 + 80*s23^4)) + 
          p3q*(p2q^4*(-72*s12*s13^3 + (-36*s12^3 - 108*s12^2*s13 - 
                252*s12*s13^2 - 108*s13^3)*s23 + (-56*s12^2 - 194*s12*s13 - 
                178*s13^2)*s23^2 + (-18*s12 - 68*s13)*s23^3) + 
            p1q*p2q^3*(-72*s12*s13^3 + (-72*s12^3 - 108*s12^2*s13 - 
                288*s12*s13^2 - 180*s13^3)*s23 + (30*s12^2 + 54*s12*s13 - 
                160*s13^2)*s23^2 + (184*s12 + 102*s13)*s23^3 + 80*s23^4) + 
            p1q^3*p2q*((124*s12^2 + 248*s12*s13 + 124*s13^2)*s23^2 + 
              (204*s12 + 204*s13)*s23^3 + 80*s23^4) + p1q^2*p2q^2*
             ((-72*s12^3 - 72*s12^2*s13 - 108*s12*s13^2 - 108*s13^3)*s23 + 
              (136*s12^2 + 348*s12*s13 + 32*s13^2)*s23^2 + (328*s12 + 
                260*s13)*s23^3 + 120*s23^4)) + 
          p3q^2*(p2q^3*(144*s12^2*s13^2 - 72*s12*s13^3 + (-126*s12^3 - 
                126*s12^2*s13 - 252*s12*s13^2 - 180*s13^3)*s23 + 
              (-204*s12^2 - 286*s12*s13 - 292*s13^2)*s23^2 + 
              (-72*s12 - 106*s13)*s23^3) + p1q^3*((44*s12^2 + 124*s12*s13 + 
                80*s13^2)*s23^2 + (84*s12 + 120*s13)*s23^3 + 40*s23^4) + 
            p1q*p2q^2*(144*s12^2*s13^2 + (-216*s12^3 - 72*s12^2*s13 - 
                72*s12*s13^2 - 216*s13^3)*s23 + (-124*s12^2 + 264*s12*s13 - 
                124*s13^2)*s23^2 + (216*s12 + 216*s13)*s23^3 + 120*s23^4) + 
            p1q^2*p2q*((-108*s12^3 - 108*s12^2*s13 - 72*s12*s13^2 - 72*s13^3)*
               s23 + (32*s12^2 + 348*s12*s13 + 136*s13^2)*s23^2 + 
              (260*s12 + 328*s13)*s23^3 + 120*s23^4)))*
         Log[p1q/(p1q + p2q + p3q)])/(27*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 81*p2q^2*s12*s13*s23^2) + 
         p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 81*p2q^3*s12*s13*s23^2) + 
         p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 27*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (52*s12^2 + 70*s12*s13)*s23^2 + 34*s12*s23^3) + 
          p2q^5*((-2*s12*s13 - 2*s13^2)*s23^2 - 2*s13*s23^3) + 
          p1q^2*p2q^3*((-8*s12^2 - 20*s12*s13 - 12*s13^2)*s23^2 + 
            (-12*s12 - 16*s13)*s23^3 - 4*s23^4) + p1q^3*p2q^2*
           ((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23^2 + (-12*s12 - 12*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((-4*s12^2 - 12*s12*s13 - 8*s13^2)*
             s23^2 + (-6*s12 - 10*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (36*s12^3 + 18*s12^2*s13 + 54*s12*s13^2)*
               s23 + (38*s12^2 + 32*s12*s13 - 2*s13^2)*s23^2 + 
              (18*s12 - 4*s13)*s23^3) + p1q^2*p2q^2*
             ((72*s12^3 + 36*s12^2*s13 - 36*s12*s13^2)*s23 + (116*s12^2 - 
                24*s12*s13 - 32*s13^2)*s23^2 + (32*s12 - 44*s13)*s23^3 - 
              12*s23^4) + p1q*p2q^3*(36*s12*s13^3 + 72*s12^3*s23 + 
              (78*s12^2 - 36*s12*s13 - 20*s13^2)*s23^2 + (14*s12 - 30*s13)*
               s23^3 - 8*s23^4) + p1q^3*p2q*((20*s12^2 + 4*s12*s13 - 
                16*s13^2)*s23^2 + (12*s12 - 24*s13)*s23^3 - 8*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (126*s12^3 + 
                54*s12^2*s13 + 72*s12*s13^2)*s23 + (150*s12^2 + 106*s12*s13 + 
                4*s13^2)*s23^2 + (72*s12 - 2*s13)*s23^3) + 
            p1q^2*p2q*((108*s12^3 + 144*s12^2*s13 + 36*s12*s13^2)*s23 + 
              (256*s12^2 + 156*s12*s13 - 28*s13^2)*s23^2 + (136*s12 - 40*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (216*s12^3 + 108*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (304*s12^2 + 60*s12*s13 - 20*s13^2)*s23^2 + (108*s12 - 36*s13)*
               s23^3 - 12*s23^4) + p1q^3*((28*s12^2 + 20*s12*s13 - 8*s13^2)*
               s23^2 + (24*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (180*s12^3 + 
                180*s12^2*s13 + 72*s12*s13^2)*s23 + (256*s12^2 + 
                196*s12*s13 + 6*s13^2)*s23^2 + 124*s12*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + (180*s12^3 + 288*s12^2*s13 + 
                108*s12*s13^2)*s23 + (340*s12^2 + 270*s12*s13 - 12*s13^2)*s23^
                2 + (168*s12 - 22*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (132*s12^2 + 160*s12*s13 - 8*s13^2)*s23^2 + (92*s12 - 12*s13)*
               s23^3 - 4*s23^4)) + p3q^4*(p2q*(36*s12^3*s13 + 
              (108*s12^3 + 198*s12^2*s13 + 90*s12*s13^2)*s23 + 
              (196*s12^2 + 194*s12*s13 + 2*s13^2)*s23^2 + 104*s12*s23^3) + 
            p1q*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (118*s12^2 + 150*s12*s13 - 4*s13^2)*s23^2 + (80*s12 - 6*s13)*
               s23^3 - 2*s23^4)))*Log[p2q/(p1q + p2q + p3q)])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-2*s12^2 - 2*s12*s13)*s23^2 - 2*s12*s23^3) + 
          p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
            (70*s12*s13 + 52*s13^2)*s23^2 + 34*s13*s23^3) + 
          p1q^3*p2q^2*((-8*s12^2 + 20*s12*s13 + 28*s13^2)*s23^2 + 
            (-12*s12 + 24*s13)*s23^3 - 4*s23^4) + p1q^2*p2q^3*
           ((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (-8*s12^2 + 160*s12*s13 + 132*s13^2)*s23^2 + (-12*s12 + 92*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((72*s12^2*s13 + 108*s12*s13^2 + 
              36*s13^3)*s23 + (-4*s12^2 + 150*s12*s13 + 118*s13^2)*s23^2 + 
            (-6*s12 + 80*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (90*s12^2*s13 + 198*s12*s13^2 + 
                108*s13^3)*s23 + (2*s12^2 + 194*s12*s13 + 196*s13^2)*s23^2 + 
              104*s13*s23^3) + p1q^2*p2q^2*((36*s12^2*s13 + 144*s12*s13^2 + 
                108*s13^3)*s23 + (-28*s12^2 + 156*s12*s13 + 256*s13^2)*s23^
                2 + (-40*s12 + 136*s13)*s23^3 - 12*s23^4) + 
            p1q^3*p2q*((-16*s12^2 + 4*s12*s13 + 20*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 - 8*s23^4) + p1q*p2q^3*
             (36*s12*s13^3 + (108*s12^2*s13 + 288*s12*s13^2 + 180*s13^3)*
               s23 + (-12*s12^2 + 270*s12*s13 + 340*s13^2)*s23^2 + 
              (-22*s12 + 168*s13)*s23^3 - 8*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (72*s12^2*s13 + 
                54*s12*s13^2 + 126*s13^3)*s23 + (4*s12^2 + 106*s12*s13 + 
                150*s13^2)*s23^2 + (-2*s12 + 72*s13)*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + 72*s13^3*s23 + (-20*s12^2 - 36*s12*s13 + 
                78*s13^2)*s23^2 + (-30*s12 + 14*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((-12*s12^2 - 20*s12*s13 - 8*s13^2)*s23^2 + 
              (-16*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (72*s12^2*s13 + 
                180*s12*s13^2 + 180*s13^3)*s23 + (6*s12^2 + 196*s12*s13 + 
                256*s13^2)*s23^2 + 124*s13*s23^3) + p1q^2*p2q*
             ((-36*s12^2*s13 + 36*s12*s13^2 + 72*s13^3)*s23 + 
              (-32*s12^2 - 24*s12*s13 + 116*s13^2)*s23^2 + (-44*s12 + 32*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (-36*s12^2*s13 + 108*s12*s13^2 + 216*s13^3)*s23 + 
              (-20*s12^2 + 60*s12*s13 + 304*s13^2)*s23^2 + (-36*s12 + 
                108*s13)*s23^3 - 12*s23^4) + p1q^3*((-8*s12^2 - 16*s12*s13 - 
                8*s13^2)*s23^2 + (-12*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^4*(p2q*(36*s12^3*s13 + (54*s12^2*s13 + 18*s12*s13^2 + 36*s13^3)*
               s23 + (-2*s12^2 + 32*s12*s13 + 38*s13^2)*s23^2 + 
              (-4*s12 + 18*s13)*s23^3) + p1q*((-8*s12^2 - 12*s12*s13 - 
                4*s13^2)*s23^2 + (-10*s12 - 6*s13)*s23^3 - 2*s23^4)))*
         Log[p3q/(p1q + p2q + p3q)])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
            (104*s12^2 + 140*s12*s13)*s23^2 + 68*s12*s23^3) + 
          p2q^5*((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (140*s12*s13 + 104*s13^2)*s23^2 + 68*s13*s23^3) + 
          p1q^3*p2q^2*((-16*s12^2 + 40*s12*s13 + 56*s13^2)*s23^2 + 
            (-24*s12 + 48*s13)*s23^3 - 8*s23^4) + p1q^2*p2q^3*
           ((144*s12^2*s13 + 216*s12*s13^2 + 72*s13^3)*s23 + 
            (-16*s12^2 + 320*s12*s13 + 264*s13^2)*s23^2 + (-24*s12 + 184*s13)*
             s23^3 - 8*s23^4) + p1q*p2q^4*((144*s12^2*s13 + 216*s12*s13^2 + 
              72*s13^3)*s23 + (-8*s12^2 + 300*s12*s13 + 236*s13^2)*s23^2 + 
            (-12*s12 + 160*s13)*s23^3 - 4*s23^4) + 
          p3q*(p2q^4*(144*s12*s13^3 + (72*s12^3 + 216*s12^2*s13 + 
                504*s12*s13^2 + 216*s13^3)*s23 + (76*s12^2 + 460*s12*s13 + 
                392*s13^2)*s23^2 + (36*s12 + 208*s13)*s23^3) + 
            p1q^2*p2q^2*((144*s12^3 + 144*s12^2*s13 + 216*s12*s13^2 + 
                216*s13^3)*s23 + (232*s12^2 + 384*s12*s13 + 512*s13^2)*s23^
                2 + (64*s12 + 272*s13)*s23^3 - 24*s23^4) + 
            p1q^3*p2q*((40*s12^2 + 80*s12*s13 + 40*s13^2)*s23^2 + 
              (24*s12 + 24*s13)*s23^3 - 16*s23^4) + p1q*p2q^3*
             (144*s12*s13^3 + (144*s12^3 + 216*s12^2*s13 + 576*s12*s13^2 + 
                360*s13^3)*s23 + (156*s12^2 + 540*s12*s13 + 680*s13^2)*s23^
                2 + (28*s12 + 336*s13)*s23^3 - 16*s23^4)) + 
          p3q^2*(p2q^3*(-288*s12^2*s13^2 + 144*s12*s13^3 + (252*s12^3 + 
                252*s12^2*s13 + 504*s12*s13^2 + 360*s13^3)*s23 + 
              (300*s12^2 + 608*s12*s13 + 512*s13^2)*s23^2 + (144*s12 + 
                248*s13)*s23^3) + p1q^2*p2q*((216*s12^3 + 216*s12^2*s13 + 
                144*s12*s13^2 + 144*s13^3)*s23 + (512*s12^2 + 384*s12*s13 + 
                232*s13^2)*s23^2 + (272*s12 + 64*s13)*s23^3 - 24*s23^4) + 
            p1q*p2q^2*(-288*s12^2*s13^2 + (432*s12^3 + 144*s12^2*s13 + 
                144*s12*s13^2 + 432*s13^3)*s23 + (608*s12^2 + 336*s12*s13 + 
                608*s13^2)*s23^2 + (216*s12 + 216*s13)*s23^3 - 24*s23^4) + 
            p1q^3*((56*s12^2 + 40*s12*s13 - 16*s13^2)*s23^2 + 
              (48*s12 - 24*s13)*s23^3 - 8*s23^4)) + 
          p3q^3*(p2q^2*(144*s12^3*s13 - 288*s12^2*s13^2 + (360*s12^3 + 
                504*s12^2*s13 + 252*s12*s13^2 + 252*s13^3)*s23 + 
              (512*s12^2 + 608*s12*s13 + 300*s13^2)*s23^2 + (248*s12 + 
                144*s13)*s23^3) + p1q*p2q*(144*s12^3*s13 + (360*s12^3 + 
                576*s12^2*s13 + 216*s12*s13^2 + 144*s13^3)*s23 + 
              (680*s12^2 + 540*s12*s13 + 156*s13^2)*s23^2 + (336*s12 + 
                28*s13)*s23^3 - 16*s23^4) + p1q^2*
             ((72*s12^3 + 216*s12^2*s13 + 144*s12*s13^2)*s23 + 
              (264*s12^2 + 320*s12*s13 - 16*s13^2)*s23^2 + (184*s12 - 24*s13)*
               s23^3 - 8*s23^4)) + p3q^4*(p2q*(144*s12^3*s13 + 
              (216*s12^3 + 504*s12^2*s13 + 216*s12*s13^2 + 72*s13^3)*s23 + 
              (392*s12^2 + 460*s12*s13 + 76*s13^2)*s23^2 + (208*s12 + 36*s13)*
               s23^3) + p1q*((72*s12^3 + 216*s12^2*s13 + 144*s12*s13^2)*s23 + 
              (236*s12^2 + 300*s12*s13 - 8*s13^2)*s23^2 + (160*s12 - 12*s13)*
               s23^3 - 4*s23^4)))*Log[-s12 - s13 - s23])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-2*s12^2 - 2*s12*s13)*s23^2 - 2*s12*s23^3) + 
          p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
            (70*s12*s13 + 52*s13^2)*s23^2 + 34*s13*s23^3) + 
          p1q^3*p2q^2*((-8*s12^2 + 20*s12*s13 + 28*s13^2)*s23^2 + 
            (-12*s12 + 24*s13)*s23^3 - 4*s23^4) + p1q^2*p2q^3*
           ((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (-8*s12^2 + 160*s12*s13 + 132*s13^2)*s23^2 + (-12*s12 + 92*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((72*s12^2*s13 + 108*s12*s13^2 + 
              36*s13^3)*s23 + (-4*s12^2 + 150*s12*s13 + 118*s13^2)*s23^2 + 
            (-6*s12 + 80*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (90*s12^2*s13 + 198*s12*s13^2 + 
                108*s13^3)*s23 + (2*s12^2 + 194*s12*s13 + 196*s13^2)*s23^2 + 
              104*s13*s23^3) + p1q^2*p2q^2*((36*s12^2*s13 + 144*s12*s13^2 + 
                108*s13^3)*s23 + (-28*s12^2 + 156*s12*s13 + 256*s13^2)*s23^
                2 + (-40*s12 + 136*s13)*s23^3 - 12*s23^4) + 
            p1q^3*p2q*((-16*s12^2 + 4*s12*s13 + 20*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 - 8*s23^4) + p1q*p2q^3*
             (36*s12*s13^3 + (108*s12^2*s13 + 288*s12*s13^2 + 180*s13^3)*
               s23 + (-12*s12^2 + 270*s12*s13 + 340*s13^2)*s23^2 + 
              (-22*s12 + 168*s13)*s23^3 - 8*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (72*s12^2*s13 + 
                54*s12*s13^2 + 126*s13^3)*s23 + (4*s12^2 + 106*s12*s13 + 
                150*s13^2)*s23^2 + (-2*s12 + 72*s13)*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + 72*s13^3*s23 + (-20*s12^2 - 36*s12*s13 + 
                78*s13^2)*s23^2 + (-30*s12 + 14*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((-12*s12^2 - 20*s12*s13 - 8*s13^2)*s23^2 + 
              (-16*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (72*s12^2*s13 + 
                180*s12*s13^2 + 180*s13^3)*s23 + (6*s12^2 + 196*s12*s13 + 
                256*s13^2)*s23^2 + 124*s13*s23^3) + p1q^2*p2q*
             ((-36*s12^2*s13 + 36*s12*s13^2 + 72*s13^3)*s23 + 
              (-32*s12^2 - 24*s12*s13 + 116*s13^2)*s23^2 + (-44*s12 + 32*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (-36*s12^2*s13 + 108*s12*s13^2 + 216*s13^3)*s23 + 
              (-20*s12^2 + 60*s12*s13 + 304*s13^2)*s23^2 + (-36*s12 + 
                108*s13)*s23^3 - 12*s23^4) + p1q^3*((-8*s12^2 - 16*s12*s13 - 
                8*s13^2)*s23^2 + (-12*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^4*(p2q*(36*s12^3*s13 + (54*s12^2*s13 + 18*s12*s13^2 + 36*s13^3)*
               s23 + (-2*s12^2 + 32*s12*s13 + 38*s13^2)*s23^2 + 
              (-4*s12 + 18*s13)*s23^3) + p1q*((-8*s12^2 - 12*s12*s13 - 
                4*s13^2)*s23^2 + (-10*s12 - 6*s13)*s23^3 - 2*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (52*s12^2 + 70*s12*s13)*s23^2 + 34*s12*s23^3) + 
          p2q^5*((-2*s12*s13 - 2*s13^2)*s23^2 - 2*s13*s23^3) + 
          p1q^2*p2q^3*((-8*s12^2 - 20*s12*s13 - 12*s13^2)*s23^2 + 
            (-12*s12 - 16*s13)*s23^3 - 4*s23^4) + p1q^3*p2q^2*
           ((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23^2 + (-12*s12 - 12*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((-4*s12^2 - 12*s12*s13 - 8*s13^2)*
             s23^2 + (-6*s12 - 10*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (36*s12^3 + 18*s12^2*s13 + 54*s12*s13^2)*
               s23 + (38*s12^2 + 32*s12*s13 - 2*s13^2)*s23^2 + 
              (18*s12 - 4*s13)*s23^3) + p1q^2*p2q^2*
             ((72*s12^3 + 36*s12^2*s13 - 36*s12*s13^2)*s23 + (116*s12^2 - 
                24*s12*s13 - 32*s13^2)*s23^2 + (32*s12 - 44*s13)*s23^3 - 
              12*s23^4) + p1q*p2q^3*(36*s12*s13^3 + 72*s12^3*s23 + 
              (78*s12^2 - 36*s12*s13 - 20*s13^2)*s23^2 + (14*s12 - 30*s13)*
               s23^3 - 8*s23^4) + p1q^3*p2q*((20*s12^2 + 4*s12*s13 - 
                16*s13^2)*s23^2 + (12*s12 - 24*s13)*s23^3 - 8*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (126*s12^3 + 
                54*s12^2*s13 + 72*s12*s13^2)*s23 + (150*s12^2 + 106*s12*s13 + 
                4*s13^2)*s23^2 + (72*s12 - 2*s13)*s23^3) + 
            p1q^2*p2q*((108*s12^3 + 144*s12^2*s13 + 36*s12*s13^2)*s23 + 
              (256*s12^2 + 156*s12*s13 - 28*s13^2)*s23^2 + (136*s12 - 40*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (216*s12^3 + 108*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (304*s12^2 + 60*s12*s13 - 20*s13^2)*s23^2 + (108*s12 - 36*s13)*
               s23^3 - 12*s23^4) + p1q^3*((28*s12^2 + 20*s12*s13 - 8*s13^2)*
               s23^2 + (24*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (180*s12^3 + 
                180*s12^2*s13 + 72*s12*s13^2)*s23 + (256*s12^2 + 
                196*s12*s13 + 6*s13^2)*s23^2 + 124*s12*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + (180*s12^3 + 288*s12^2*s13 + 
                108*s12*s13^2)*s23 + (340*s12^2 + 270*s12*s13 - 12*s13^2)*s23^
                2 + (168*s12 - 22*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (132*s12^2 + 160*s12*s13 - 8*s13^2)*s23^2 + (92*s12 - 12*s13)*
               s23^3 - 4*s23^4)) + p3q^4*(p2q*(36*s12^3*s13 + 
              (108*s12^3 + 198*s12^2*s13 + 90*s12*s13^2)*s23 + 
              (196*s12^2 + 194*s12*s13 + 2*s13^2)*s23^2 + 104*s12*s23^3) + 
            p1q*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (118*s12^2 + 150*s12*s13 - 4*s13^2)*s23^2 + (80*s12 - 6*s13)*
               s23^3 - 2*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((6*s12^3 + 18*s12^2*s13 + 12*s12*s13^2)*s23 + 
            (18*s12^2 + 24*s12*s13)*s23^2 + 12*s12*s23^3) + 
          p1q^3*p2q^2*((12*s12*s13 + 12*s13^2)*s23^2 + 12*s13*s23^3) + 
          p2q^5*((12*s12^2*s13 + 18*s12*s13^2 + 6*s13^3)*s23 + 
            (24*s12*s13 + 18*s13^2)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((24*s12^2*s13 + 36*s12*s13^2 + 12*s13^3)*s23 + 
            (54*s12*s13 + 42*s13^2)*s23^2 + 30*s13*s23^3) + 
          p1q^2*p2q^3*((24*s12^2*s13 + 36*s12*s13^2 + 12*s13^3)*s23 + 
            (60*s12*s13 + 48*s13^2)*s23^2 + 36*s13*s23^3) + 
          p3q^4*(p1q*((12*s12^3 + 36*s12^2*s13 + 24*s12*s13^2)*s23 + 
              (42*s12^2 + 54*s12*s13)*s23^2 + 30*s12*s23^3) + 
            p2q*(24*s12^3*s13 + (36*s12^3 + 84*s12^2*s13 + 36*s12*s13^2 + 
                12*s13^3)*s23 + (66*s12^2 + 78*s12*s13 + 12*s13^2)*s23^2 + 
              (36*s12 + 6*s13)*s23^3)) + 
          p3q^3*(p1q^2*((12*s12^3 + 36*s12^2*s13 + 24*s12*s13^2)*s23 + 
              (48*s12^2 + 60*s12*s13)*s23^2 + 36*s12*s23^3) + 
            p1q*p2q*(24*s12^3*s13 + (60*s12^3 + 96*s12^2*s13 + 36*s12*s13^2 + 
                24*s13^3)*s23 + (120*s12^2 + 102*s12*s13 + 30*s13^2)*s23^2 + 
              (66*s12 + 12*s13)*s23^3) + p2q^2*(24*s12^3*s13 - 
              48*s12^2*s13^2 + (60*s12^3 + 84*s12^2*s13 + 42*s12*s13^2 + 
                42*s13^3)*s23 + (84*s12^2 + 102*s12*s13 + 48*s13^2)*s23^2 + 
              (42*s12 + 24*s13)*s23^3)) + 
          p3q^2*(p1q^3*((12*s12^2 + 12*s12*s13)*s23^2 + 12*s12*s23^3) + 
            p1q^2*p2q*((36*s12^3 + 36*s12^2*s13 + 24*s12*s13^2 + 24*s13^3)*
               s23 + (96*s12^2 + 84*s12*s13 + 48*s13^2)*s23^2 + 
              (60*s12 + 24*s13)*s23^3) + p2q^3*(-48*s12^2*s13^2 + 
              24*s12*s13^3 + (42*s12^3 + 42*s12^2*s13 + 84*s12*s13^2 + 
                60*s13^3)*s23 + (48*s12^2 + 102*s12*s13 + 84*s13^2)*s23^2 + 
              (24*s12 + 42*s13)*s23^3) + p1q*p2q^2*(-48*s12^2*s13^2 + 
              (72*s12^3 + 24*s12^2*s13 + 24*s12*s13^2 + 72*s13^3)*s23 + 
              (108*s12^2 + 72*s12*s13 + 108*s13^2)*s23^2 + (48*s12 + 48*s13)*
               s23^3)) + p3q*(p1q^3*p2q*((12*s12^2 + 24*s12*s13 + 12*s13^2)*
               s23^2 + (12*s12 + 12*s13)*s23^3) + p2q^4*(24*s12*s13^3 + 
              (12*s12^3 + 36*s12^2*s13 + 84*s12*s13^2 + 36*s13^3)*s23 + 
              (12*s12^2 + 78*s12*s13 + 66*s13^2)*s23^2 + (6*s12 + 36*s13)*s23^
                3) + p1q^2*p2q^2*((24*s12^3 + 24*s12^2*s13 + 36*s12*s13^2 + 
                36*s13^3)*s23 + (48*s12^2 + 84*s12*s13 + 96*s13^2)*s23^2 + 
              (24*s12 + 60*s13)*s23^3) + p1q*p2q^3*(24*s12*s13^3 + 
              (24*s12^3 + 36*s12^2*s13 + 96*s12*s13^2 + 60*s13^3)*s23 + 
              (30*s12^2 + 102*s12*s13 + 120*s13^2)*s23^2 + (12*s12 + 66*s13)*
               s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^4*s12*s13*s23^2 + p3q^3*(p1q*p2q*s12*s13*s23^2 + 
           3*p2q^2*s12*s13*s23^2) + p3q^2*(2*p1q*p2q^2*s12*s13*s23^2 + 
           3*p2q^3*s12*s13*s23^2) + p3q*(p1q*p2q^3*s12*s13*s23^2 + 
           p2q^4*s12*s13*s23^2)))/ep + Log[(p1q + p2q)/(p1q + p2q + p3q)]*
      (((p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + (-s12^3 - 10*s12^2*s13)*s23 - 
            s12^2*s23^2) + p1q^2*p2q^3*(-36*s12^2*s13^2 - 36*s12*s13^3 + 
            (-89*s12^2*s13 - 237*s12*s13^2 - 112*s13^3)*s23 + 
            (3*s12^2 - 198*s12*s13 - 224*s13^2)*s23^2 + (3*s12 - 112*s13)*
             s23^3) + p1q^3*p2q^2*(-18*s12^2*s13^2 - 18*s12*s13^3 + 
            (-62*s12^2*s13 - 176*s12*s13^2 - 96*s13^3)*s23 + 
            (4*s12^2 - 154*s12*s13 - 192*s13^2)*s23^2 + (4*s12 - 96*s13)*
             s23^3) + p1q*p2q^4*(-27*s12^2*s13^2 - 27*s12*s13^3 + 
            (-58*s12^2*s13 - 149*s12*s13^2 - 64*s13^3)*s23 + 
            (s12^2 - 121*s12*s13 - 128*s13^2)*s23^2 + (s12 - 64*s13)*s23^3) + 
          p1q^4*p2q*((-14*s12^2*s13 - 46*s12*s13^2 - 32*s13^3)*s23 + 
            (2*s12^2 - 44*s12*s13 - 64*s13^2)*s23^2 + (2*s12 - 32*s13)*
             s23^3) + p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + 
            (-17*s12^2*s13 - 42*s12*s13^2 - 16*s13^3)*s23 + 
            (-33*s12*s13 - 32*s13^2)*s23^2 - 16*s13*s23^3) + 
          p3q^4*(p2q*(-18*s12^3*s13 + 18*s12*s13^3 + (-2*s12^3 - 
                18*s12^2*s13 + 20*s12*s13^2)*s23 + (-2*s12^2 + 2*s12*s13)*s23^
                2) + p1q*(-18*s12^3*s13 - 9*s12^2*s13^2 + 9*s12*s13^3 + 
              (-3*s12^3 - 3*s12^2*s13 + 27*s12*s13^2)*s23 + (-2*s12^2 + 
                19*s12*s13)*s23^2 + s12*s23^3)) + 
          p3q*(p1q^2*p2q^2*(36*s12^3*s13 + 18*s12^2*s13^2 - 72*s12*s13^3 - 
              54*s13^4 + (-4*s12^3 + 64*s12^2*s13 - 130*s12*s13^2 - 
                198*s13^3)*s23 + (3*s12^2 - 59*s12*s13 - 242*s13^2)*s23^2 + 
              (7*s12 - 98*s13)*s23^3) + p1q^3*p2q*(18*s12^3*s13 + 
              18*s12^2*s13^2 - 18*s12*s13^3 - 18*s13^4 + (-2*s12^3 + 
                48*s12^2*s13 - 60*s12*s13^2 - 110*s13^3)*s23 + 
              (6*s12^2 - 34*s12*s13 - 166*s13^2)*s23^2 + (8*s12 - 74*s13)*s23^
                3) + p1q*p2q^3*(27*s12^3*s13 + 9*s12^2*s13^2 - 72*s12*s13^3 - 
              54*s13^4 + (-3*s12^3 + 38*s12^2*s13 - 96*s12*s13^2 - 146*s13^3)*
               s23 + (-s12^2 - 38*s12*s13 - 146*s13^2)*s23^2 + 
              (2*s12 - 54*s13)*s23^3) + p1q^4*((4*s12^2*s13 - 10*s12*s13^2 - 
                14*s13^3)*s23 + (2*s12^2 - 8*s12*s13 - 28*s13^2)*s23^2 + 
              (2*s12 - 14*s13)*s23^3) + p2q^4*(9*s12^3*s13 - 27*s12*s13^3 - 
              18*s13^4 + (-s12^3 + 8*s12^2*s13 - 35*s12*s13^2 - 44*s13^3)*
               s23 + (-s12^2 - 16*s12*s13 - 42*s13^2)*s23^2 - 
              16*s13*s23^3)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 18*s12^2*s13^2 + 
              27*s12*s13^3 - 9*s13^4 + (-2*s12^3 - 16*s12^2*s13 + 
                39*s12*s13^2 - 10*s13^3)*s23 + (-2*s12^2 + 4*s12*s13 - s13^2)*
               s23^2) + p1q^2*(-18*s12^3*s13 + 18*s12*s13^3 + 
              (-4*s12^3 + 16*s12^2*s13 + 49*s12*s13^2 - 7*s13^3)*s23 + 
              (-s12^2 + 34*s12*s13 - 14*s13^2)*s23^2 + (3*s12 - 7*s13)*s23^
                3) + p1q*p2q*(-36*s12^3*s13 + 18*s12^2*s13^2 + 45*s12*s13^3 - 
              9*s13^4 + (-7*s12^3 + 6*s12^2*s13 + 103*s12*s13^2 - 9*s13^3)*
               s23 + (-5*s12^2 + 52*s12*s13 + s13^2)*s23^2 + 
              (2*s12 + s13)*s23^3)) + p3q^2*
           (p2q^3*(9*s12^3*s13 + 45*s12^2*s13^2 + 18*s12*s13^3 - 18*s13^4 + 
              (-2*s12^3 + 35*s12^2*s13 + 62*s12*s13^2 - 20*s13^3)*s23 + 
              (-2*s12^2 + 28*s12*s13 - 2*s13^2)*s23^2) + 
            p1q^2*p2q*(18*s12^3*s13 + 90*s12^2*s13^2 + 54*s12*s13^3 - 
              18*s13^4 + (-8*s12^3 + 142*s12^2*s13 + 174*s12*s13^2 - 
                48*s13^3)*s23 + (-s12^2 + 119*s12*s13 - 50*s13^2)*s23^2 + 
              (7*s12 - 20*s13)*s23^3) + p1q^3*(18*s12^2*s13^2 + 
              18*s12*s13^3 + (-2*s12^3 + 38*s12^2*s13 + 44*s12*s13^2 - 
                14*s13^3)*s23 + (2*s12^2 + 30*s12*s13 - 28*s13^2)*s23^2 + 
              (4*s12 - 14*s13)*s23^3) + p1q*p2q^2*(18*s12^3*s13 + 
              108*s12^2*s13^2 + 54*s12*s13^3 - 36*s13^4 + (-7*s12^3 + 
                114*s12^2*s13 + 183*s12*s13^2 - 46*s13^3)*s23 + 
              (-5*s12^2 + 107*s12*s13 - 8*s13^2)*s23^2 + (2*s12 + 2*s13)*s23^
                3)))*Log[p3q/(p1q + p2q + p3q)])/(3*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((3*s12^2*s13 - 9*s12*s13^2)*s23 - 
             9*s12*s13*s23^2) + p2q^3*((3*s12^2*s13 - 6*s12*s13^2)*s23 - 
             6*s12*s13*s23^2) + p1q^2*p2q*(-3*s12*s13^2*s23 - 
             3*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-6*s12*s13^2*s23 - 
             6*s12*s13*s23^2) + p1q^2*p2q^2*(-3*s12*s13^2*s23 - 
             3*s12*s13*s23^2) + p2q^4*(-3*s12*s13^2*s23 - 3*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*((3*s12^2*s13 - 3*s12*s13^2)*s23 - 3*s12*s13*s23^2) + 
           p2q^2*((6*s12^2*s13 - 3*s12*s13^2)*s23 - 3*s12*s13*s23^2))) + 
       ((p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + (s12^3 + 10*s12^2*s13)*s23 + 
            s12^2*s23^2) + p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + 
            (17*s12^2*s13 + 42*s12*s13^2 + 16*s13^3)*s23 + 
            (33*s12*s13 + 32*s13^2)*s23^2 + 16*s13*s23^3) + 
          p1q^4*p2q*((14*s12^2*s13 + 46*s12*s13^2 + 32*s13^3)*s23 + 
            (-2*s12^2 + 44*s12*s13 + 64*s13^2)*s23^2 + (-2*s12 + 32*s13)*
             s23^3) + p1q*p2q^4*(27*s12^2*s13^2 + 27*s12*s13^3 + 
            (58*s12^2*s13 + 149*s12*s13^2 + 64*s13^3)*s23 + 
            (-s12^2 + 121*s12*s13 + 128*s13^2)*s23^2 + (-s12 + 64*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^2*s13^2 + 18*s12*s13^3 + 
            (62*s12^2*s13 + 176*s12*s13^2 + 96*s13^3)*s23 + 
            (-4*s12^2 + 154*s12*s13 + 192*s13^2)*s23^2 + (-4*s12 + 96*s13)*
             s23^3) + p1q^2*p2q^3*(36*s12^2*s13^2 + 36*s12*s13^3 + 
            (89*s12^2*s13 + 237*s12*s13^2 + 112*s13^3)*s23 + 
            (-3*s12^2 + 198*s12*s13 + 224*s13^2)*s23^2 + (-3*s12 + 112*s13)*
             s23^3) + p3q^4*(p2q*(18*s12^3*s13 - 18*s12*s13^3 + 
              (2*s12^3 + 18*s12^2*s13 - 20*s12*s13^2)*s23 + (2*s12^2 - 
                2*s12*s13)*s23^2) + p1q*(18*s12^3*s13 + 9*s12^2*s13^2 - 
              9*s12*s13^3 + (3*s12^3 + 3*s12^2*s13 - 27*s12*s13^2)*s23 + 
              (2*s12^2 - 19*s12*s13)*s23^2 - s12*s23^3)) + 
          p3q^3*(p2q^2*(18*s12^3*s13 - 18*s12^2*s13^2 - 27*s12*s13^3 + 
              9*s13^4 + (2*s12^3 + 16*s12^2*s13 - 39*s12*s13^2 + 10*s13^3)*
               s23 + (2*s12^2 - 4*s12*s13 + s13^2)*s23^2) + 
            p1q*p2q*(36*s12^3*s13 - 18*s12^2*s13^2 - 45*s12*s13^3 + 9*s13^4 + 
              (7*s12^3 - 6*s12^2*s13 - 103*s12*s13^2 + 9*s13^3)*s23 + 
              (5*s12^2 - 52*s12*s13 - s13^2)*s23^2 + (-2*s12 - s13)*s23^3) + 
            p1q^2*(18*s12^3*s13 - 18*s12*s13^3 + (4*s12^3 - 16*s12^2*s13 - 
                49*s12*s13^2 + 7*s13^3)*s23 + (s12^2 - 34*s12*s13 + 14*s13^2)*
               s23^2 + (-3*s12 + 7*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-9*s12^3*s13 - 45*s12^2*s13^2 - 18*s12*s13^3 + 
              18*s13^4 + (2*s12^3 - 35*s12^2*s13 - 62*s12*s13^2 + 20*s13^3)*
               s23 + (2*s12^2 - 28*s12*s13 + 2*s13^2)*s23^2) + 
            p1q*p2q^2*(-18*s12^3*s13 - 108*s12^2*s13^2 - 54*s12*s13^3 + 
              36*s13^4 + (7*s12^3 - 114*s12^2*s13 - 183*s12*s13^2 + 46*s13^3)*
               s23 + (5*s12^2 - 107*s12*s13 + 8*s13^2)*s23^2 + 
              (-2*s12 - 2*s13)*s23^3) + p1q^3*(-18*s12^2*s13^2 - 
              18*s12*s13^3 + (2*s12^3 - 38*s12^2*s13 - 44*s12*s13^2 + 
                14*s13^3)*s23 + (-2*s12^2 - 30*s12*s13 + 28*s13^2)*s23^2 + 
              (-4*s12 + 14*s13)*s23^3) + p1q^2*p2q*(-18*s12^3*s13 - 
              90*s12^2*s13^2 - 54*s12*s13^3 + 18*s13^4 + (8*s12^3 - 
                142*s12^2*s13 - 174*s12*s13^2 + 48*s13^3)*s23 + 
              (s12^2 - 119*s12*s13 + 50*s13^2)*s23^2 + (-7*s12 + 20*s13)*s23^
                3)) + p3q*(p2q^4*(-9*s12^3*s13 + 27*s12*s13^3 + 18*s13^4 + 
              (s12^3 - 8*s12^2*s13 + 35*s12*s13^2 + 44*s13^3)*s23 + 
              (s12^2 + 16*s12*s13 + 42*s13^2)*s23^2 + 16*s13*s23^3) + 
            p1q^4*((-4*s12^2*s13 + 10*s12*s13^2 + 14*s13^3)*s23 + 
              (-2*s12^2 + 8*s12*s13 + 28*s13^2)*s23^2 + (-2*s12 + 14*s13)*s23^
                3) + p1q*p2q^3*(-27*s12^3*s13 - 9*s12^2*s13^2 + 
              72*s12*s13^3 + 54*s13^4 + (3*s12^3 - 38*s12^2*s13 + 
                96*s12*s13^2 + 146*s13^3)*s23 + (s12^2 + 38*s12*s13 + 
                146*s13^2)*s23^2 + (-2*s12 + 54*s13)*s23^3) + 
            p1q^3*p2q*(-18*s12^3*s13 - 18*s12^2*s13^2 + 18*s12*s13^3 + 
              18*s13^4 + (2*s12^3 - 48*s12^2*s13 + 60*s12*s13^2 + 110*s13^3)*
               s23 + (-6*s12^2 + 34*s12*s13 + 166*s13^2)*s23^2 + 
              (-8*s12 + 74*s13)*s23^3) + p1q^2*p2q^2*(-36*s12^3*s13 - 
              18*s12^2*s13^2 + 72*s12*s13^3 + 54*s13^4 + (4*s12^3 - 
                64*s12^2*s13 + 130*s12*s13^2 + 198*s13^3)*s23 + 
              (-3*s12^2 + 59*s12*s13 + 242*s13^2)*s23^2 + (-7*s12 + 98*s13)*
               s23^3)))*Log[s12/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2))) + 
       ((p3q^4*(s12^3 + s12^2*s13 + s12^2*s23) + p1q^2*p2q^2*
           (-10*s12^2*s13 - 24*s12*s13^2 - 14*s13^3 + 
            (-3*s12^2 - 27*s12*s13 - 28*s13^2)*s23 + (-3*s12 - 14*s13)*
             s23^2) + p1q^3*p2q*(-10*s12^2*s13 - 22*s12*s13^2 - 12*s13^3 + 
            (-4*s12^2 - 26*s12*s13 - 24*s13^2)*s23 + (-4*s12 - 12*s13)*
             s23^2) + p1q*p2q^3*(-5*s12^2*s13 - 13*s12*s13^2 - 8*s13^3 + 
            (-s12^2 - 14*s12*s13 - 16*s13^2)*s23 + (-s12 - 8*s13)*s23^2) + 
          p1q^4*(-4*s12^2*s13 - 8*s12*s13^2 - 4*s13^3 + 
            (-2*s12^2 - 10*s12*s13 - 8*s13^2)*s23 + (-2*s12 - 4*s13)*s23^2) + 
          p2q^4*(-(s12^2*s13) - 3*s12*s13^2 - 2*s13^3 + 
            (-3*s12*s13 - 4*s13^2)*s23 - 2*s13*s23^2) + 
          p3q^3*(p2q*(s12^3 - s12^2*s13 - 2*s12*s13^2 + (s12^2 - 2*s12*s13)*
               s23) + p1q*(3*s12^3 + 3*s12^2*s13 + (2*s12^2 - s12*s13)*s23 - 
              s12*s23^2)) + p3q*(p2q^3*(s12^3 + 2*s12^2*s13 + 2*s12*s13^2 + 
              s13^3 + (s12^2 + s12*s13 + s13^2)*s23) + p1q^2*p2q*
             (4*s12^3 - 8*s12*s13^2 - 4*s13^3 + (-13*s12*s13 - 9*s13^2)*s23 + 
              (-4*s12 - 5*s13)*s23^2) + p1q^3*(2*s12^3 - 2*s12^2*s13 - 
              8*s12*s13^2 - 4*s13^3 + (-2*s12^2 - 12*s12*s13 - 8*s13^2)*s23 + 
              (-4*s12 - 4*s13)*s23^2) + p1q*p2q^2*(3*s12^3 + 3*s12^2*s13 + 
              s12*s13^2 + s13^3 + (2*s12^2 - 2*s12*s13)*s23 + 
              (-s12 - s13)*s23^2)) + p3q^2*(p2q^2*(s12^3 - s12^2*s13 - 
              s12*s13^2 + s13^3 + (s12^2 - 2*s12*s13 + s13^2)*s23) + 
            p1q^2*(4*s12^3 + 2*s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 
              (s12^2 - 7*s12*s13 - 4*s13^2)*s23 + (-3*s12 - 2*s13)*s23^2) + 
            p1q*p2q*(4*s12^3 - 4*s12*s13^2 + (3*s12^2 - 6*s12*s13 - s13^2)*
               s23 + (-s12 - s13)*s23^2)))*Log[s13/(s12 + s13 + s23)])/
        (3*p2q*p3q^3*s12^2*s13 + p3q*(p1q*p2q^2*(-6*s12*s13^2 - 
             6*s12*s13*s23) + p1q^2*p2q*(-3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^3*(-3*s12*s13^2 - 3*s12*s13*s23)) + 
         p3q^2*(p1q*p2q*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^2*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23))) + 
       ((p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + (-10*s12^3 - 19*s12^2*s13)*
             s23 - 10*s12^2*s23^2) + p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + 
            (-8*s12^2*s13 - 15*s12*s13^2 + 2*s13^3)*s23 + 
            (-6*s12*s13 + 4*s13^2)*s23^2 + 2*s13*s23^3) + 
          p1q^4*p2q*((22*s12^2*s13 + 26*s12*s13^2 + 4*s13^3)*s23 + 
            (20*s12^2 + 46*s12*s13 + 8*s13^2)*s23^2 + (20*s12 + 4*s13)*
             s23^3) + p1q*p2q^4*(-27*s12^2*s13^2 - 27*s12*s13^3 + 
            (-13*s12^2*s13 - 32*s12*s13^2 + 8*s13^3)*s23 + 
            (10*s12^2 + 5*s12*s13 + 16*s13^2)*s23^2 + (10*s12 + 8*s13)*
             s23^3) + p1q^3*p2q^2*(-18*s12^2*s13^2 - 18*s12*s13^3 + 
            (28*s12^2*s13 + 22*s12*s13^2 + 12*s13^3)*s23 + 
            (40*s12^2 + 80*s12*s13 + 24*s13^2)*s23^2 + (40*s12 + 12*s13)*
             s23^3) + p1q^2*p2q^3*(-36*s12^2*s13^2 - 36*s12*s13^3 + 
            (s12^2*s13 - 21*s12*s13^2 + 14*s13^3)*s23 + 
            (30*s12^2 + 45*s12*s13 + 28*s13^2)*s23^2 + (30*s12 + 14*s13)*
             s23^3) + p3q^4*(p2q*(-18*s12^3*s13 + 18*s12*s13^3 + 
              (-20*s12^3 - 18*s12^2*s13 + 38*s12*s13^2)*s23 + 
              (-20*s12^2 + 20*s12*s13)*s23^2) + p1q*(-18*s12^3*s13 - 
              9*s12^2*s13^2 + 9*s12*s13^3 + (-30*s12^3 - 30*s12^2*s13 + 
                27*s12*s13^2)*s23 + (-20*s12^2 + 28*s12*s13)*s23^2 + 
              10*s12*s23^3)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 18*s12^2*s13^2 + 
              27*s12*s13^3 - 9*s13^4 + (-20*s12^3 + 2*s12^2*s13 + 
                66*s12*s13^2 - 19*s13^3)*s23 + (-20*s12^2 + 40*s12*s13 - 
                10*s13^2)*s23^2) + p1q*p2q*(-36*s12^3*s13 + 18*s12^2*s13^2 + 
              45*s12*s13^3 - 9*s13^4 + (-70*s12^3 - 21*s12^2*s13 + 
                139*s12*s13^2 - 9*s13^3)*s23 + (-50*s12^2 + 115*s12*s13 + 
                10*s13^2)*s23^2 + (20*s12 + 10*s13)*s23^3) + 
            p1q^2*(-18*s12^3*s13 + 18*s12*s13^3 + (-40*s12^3 - 2*s12^2*s13 + 
                85*s12*s13^2 + 11*s13^3)*s23 + (-10*s12^2 + 97*s12*s13 + 
                22*s13^2)*s23^2 + (30*s12 + 11*s13)*s23^3)) + 
          p3q^2*(p2q^3*(9*s12^3*s13 + 45*s12^2*s13^2 + 18*s12*s13^3 - 
              18*s13^4 + (-20*s12^3 + 26*s12^2*s13 + 53*s12*s13^2 - 38*s13^3)*
               s23 + (-20*s12^2 + 37*s12*s13 - 20*s13^2)*s23^2) + 
            p1q*p2q^2*(18*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3 - 
              36*s13^4 + (-70*s12^3 + 87*s12^2*s13 + 210*s12*s13^2 - 
                55*s13^3)*s23 + (-50*s12^2 + 179*s12*s13 + s13^2)*s23^2 + 
              (20*s12 + 20*s13)*s23^3) + p1q^3*(18*s12^2*s13^2 + 
              18*s12*s13^3 + (-20*s12^3 + 56*s12^2*s13 + 116*s12*s13^2 + 
                22*s13^3)*s23 + (20*s12^2 + 138*s12*s13 + 44*s13^2)*s23^2 + 
              (40*s12 + 22*s13)*s23^3) + p1q^2*p2q*(18*s12^3*s13 + 
              90*s12^2*s13^2 + 54*s12*s13^3 - 18*s13^4 + (-80*s12^3 + 
                124*s12^2*s13 + 282*s12*s13^2 + 6*s13^3)*s23 + 
              (-10*s12^2 + 299*s12*s13 + 67*s13^2)*s23^2 + (70*s12 + 43*s13)*
               s23^3)) + p3q*(p2q^4*(9*s12^3*s13 - 27*s12*s13^3 - 18*s13^4 + 
              (-10*s12^3 - s12^2*s13 - 26*s12*s13^2 - 35*s13^3)*s23 + 
              (-10*s12^2 + 2*s12*s13 - 15*s13^2)*s23^2 + 2*s13*s23^3) + 
            p1q^4*((40*s12^2*s13 + 62*s12*s13^2 + 22*s13^3)*s23 + 
              (20*s12^2 + 82*s12*s13 + 44*s13^2)*s23^2 + (20*s12 + 22*s13)*
               s23^3) + p1q*p2q^3*(27*s12^3*s13 + 9*s12^2*s13^2 - 
              72*s12*s13^3 - 54*s13^4 + (-30*s12^3 + 56*s12^2*s13 + 
                12*s12*s13^2 - 83*s13^3)*s23 + (-10*s12^2 + 106*s12*s13 - 
                2*s13^2)*s23^2 + (20*s12 + 27*s13)*s23^3) + 
            p1q^3*p2q*(18*s12^3*s13 + 18*s12^2*s13^2 - 18*s12*s13^3 - 
              18*s13^4 + (-20*s12^3 + 156*s12^2*s13 + 210*s12*s13^2 + 
                34*s13^3)*s23 + (60*s12^2 + 308*s12*s13 + 122*s13^2)*s23^2 + 
              (80*s12 + 70*s13)*s23^3) + p1q^2*p2q^2*(36*s12^3*s13 + 
              18*s12^2*s13^2 - 72*s12*s13^3 - 54*s13^4 + (-40*s12^3 + 
                154*s12^2*s13 + 158*s12*s13^2 - 36*s13^3)*s23 + 
              (30*s12^2 + 301*s12*s13 + 91*s13^2)*s23^2 + (70*s12 + 73*s13)*
               s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2)))) + 
     Log[p2q/(p1q + p2q + p3q)]*
      ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
           (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
         p2q^5*((2*s12*s13 + 2*s13^2)*s23^2 + 2*s13*s23^3) + 
         p1q*p2q^4*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + 
           (6*s12 + 6*s13)*s23^3 + 2*s23^4) + 
         p3q^4*(p2q*(-36*s12^3*s13 + (-72*s12^3 - 162*s12^2*s13 - 90*s12*
                s13^2)*s23 + (-142*s12^2 - 194*s12*s13 - 2*s13^2)*s23^2 + 
             (-102*s12 + 2*s13)*s23^3) + p1q*((-14*s12^2 - 10*s12*s13 + 4*
                s13^2)*s23^2 + (-12*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
         p3q*(p2q^4*(-36*s12*s13^3 + (-36*s12^3 - 54*s12^2*s13 - 90*s12*
                s13^2)*s23 + (-38*s12^2 - 86*s12*s13 + 2*s13^2)*s23^2 + 
             (-34*s12 + 6*s13)*s23^3) + p1q*p2q^3*(-36*s12*s13^3 - 
             72*s12*s13^2*s23 + (26*s12^2 - 34*s12*s13 + 8*s13^2)*s23^2 + 
             18*s13*s23^3 + 6*s23^4)) + 
         p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + 
             (-108*s12^3 - 144*s12^2*s13 - 108*s12*s13^2)*s23 + 
             (-148*s12^2 - 250*s12*s13 - 6*s13^2)*s23^2 + (-136*s12 + 6*s13)*
              s23^3) + p1q*p2q*(-36*s12^3*s13 + (8*s12^2 - 16*s12*s13 + 8*
                s13^2)*s23^2 + (-18*s12 + 18*s13)*s23^3 + 6*s23^4)) + 
         p3q^2*(p2q^3*(72*s12^2*s13^2 - 36*s12*s13^3 + 
             (-90*s12^3 - 90*s12^2*s13 - 144*s12*s13^2)*s23 + 
             (-96*s12^2 - 214*s12*s13 - 4*s13^2)*s23^2 + (-102*s12 + 8*s13)*
              s23^3) + p1q*p2q^2*(72*s12^2*s13^2 + 72*s12^2*s13*s23 + 
             (44*s12^2 - 12*s12*s13 + 8*s13^2)*s23^2 + (-12*s12 + 24*s13)*
              s23^3 + 8*s23^4)))/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^4*(10*s12^4 + 20*s12^3*s13 + 10*s12^2*s13^2 + 
            (11*s12^3 + 11*s12^2*s13)*s23 + s12^2*s23^2) + 
          p2q^4*(-8*s12^2*s13^2 - 16*s12*s13^3 - 8*s13^4 + 
            (s12^2*s13 - 5*s12*s13^2 - 6*s13^3)*s23 + (11*s12*s13 + 12*s13^2)*
             s23^2 + 10*s13*s23^3) + p1q*p2q^3*(-24*s12^2*s13^2 - 
            48*s12*s13^3 - 24*s13^4 + (49*s12^2*s13 + 77*s12*s13^2 + 
              28*s13^3)*s23 + (37*s12^2 + 190*s12*s13 + 156*s13^2)*s23^2 + 
            (65*s12 + 132*s13)*s23^3 + 28*s23^4) + 
          p1q^4*((92*s12^2*s13 + 184*s12*s13^2 + 92*s13^3)*s23 + 
            (74*s12^2 + 314*s12*s13 + 240*s13^2)*s23^2 + (130*s12 + 204*s13)*
             s23^3 + 56*s23^4) + p1q^2*p2q^2*(-32*s12^2*s13^2 - 
            64*s12*s13^3 - 32*s13^4 + (142*s12^2*s13 + 256*s12*s13^2 + 
              114*s13^3)*s23 + (111*s12^2 + 515*s12*s13 + 408*s13^2)*s23^2 + 
            (195*s12 + 346*s13)*s23^3 + 84*s23^4) + 
          p1q^3*p2q*(-16*s12^2*s13^2 - 32*s12*s13^3 - 16*s13^4 + 
            (186*s12^2*s13 + 358*s12*s13^2 + 172*s13^3)*s23 + 
            (148*s12^2 + 650*s12*s13 + 504*s13^2)*s23^2 + (260*s12 + 428*s13)*
             s23^3 + 112*s23^4) + p3q^3*(p1q*(20*s12^4 + 30*s12^3*s13 - 
              10*s12*s13^3 + (-25*s12^3 - 83*s12^2*s13 - 58*s12*s13^2)*s23 + 
              (-74*s12^2 - 77*s12*s13)*s23^2 - 29*s12*s23^3) + 
            p2q*(20*s12^4 + 38*s12^3*s13 + 16*s12^2*s13^2 - 2*s12*s13^3 + 
              (21*s12^3 + 25*s12^2*s13 + 4*s12*s13^2)*s23 + (-9*s12^2 - 
                4*s12*s13)*s23^2 - 10*s12*s23^3)) + 
          p3q^2*(p2q^2*(10*s12^4 + 16*s12^3*s13 - 6*s12^2*s13^2 - 
              20*s12*s13^3 - 8*s13^4 + (-9*s12^3 - 27*s12^2*s13 - 
                51*s12*s13^2 - 33*s13^3)*s23 + (-39*s12^2 - 42*s12*s13 - 
                33*s13^2)*s23^2 + (-20*s12 - 8*s13)*s23^3) + 
            p1q*p2q*(20*s12^4 + 16*s12^3*s13 - 36*s12^2*s13^2 - 
              40*s12*s13^3 - 8*s13^4 + (-92*s12^3 - 180*s12^2*s13 - 
                84*s12*s13^2 + 4*s13^3)*s23 + (-171*s12^2 - 66*s12*s13 + 
                69*s13^2)*s23^2 + (-31*s12 + 85*s13)*s23^3 + 28*s23^4) + 
            p1q^2*(20*s12^4 + 20*s12^3*s13 - 20*s12^2*s13^2 - 20*s12*s13^3 + 
              (-72*s12^3 - 142*s12^2*s13 - 24*s12*s13^2 + 46*s13^3)*s23 + 
              (-113*s12^2 + 3*s12*s13 + 120*s13^2)*s23^2 + (7*s12 + 102*s13)*
               s23^3 + 28*s23^4)) + p3q*(p2q^3*(-2*s12^3*s13 - 
              20*s12^2*s13^2 - 34*s12*s13^3 - 16*s13^4 + (-19*s12^3 - 
                58*s12^2*s13 - 96*s12*s13^2 - 57*s13^3)*s23 + 
              (-29*s12^2 - 63*s12*s13 - 57*s13^2)*s23^2 + (-10*s12 - 16*s13)*
               s23^3) + p1q*p2q^2*(-14*s12^3*s13 - 60*s12^2*s13^2 - 
              78*s12*s13^3 - 32*s13^4 + (-85*s12^3 - 147*s12^2*s13 - 
                111*s12*s13^2 - 49*s13^3)*s23 + (-78*s12^2 + 48*s12*s13 + 
                72*s13^2)*s23^2 + (63*s12 + 145*s13)*s23^3 + 56*s23^4) + 
            p1q^3*(-20*s12^3*s13 - 40*s12^2*s13^2 - 20*s12*s13^3 + 
              (-94*s12^3 - 118*s12^2*s13 + 68*s12*s13^2 + 92*s13^3)*s23 + 
              (-78*s12^2 + 160*s12*s13 + 240*s13^2)*s23^2 + 
              (72*s12 + 204*s13)*s23^3 + 56*s23^4) + p1q^2*p2q*
             (-24*s12^3*s13 - 64*s12^2*s13^2 - 56*s12*s13^3 - 16*s13^4 + 
              (-132*s12^3 - 144*s12^2*s13 + 88*s12*s13^2 + 100*s13^3)*s23 + 
              (-80*s12^2 + 317*s12*s13 + 369*s13^2)*s23^2 + (164*s12 + 
                365*s13)*s23^3 + 112*s23^4)))*
         Log[(p1q + p2q)/(p1q + p2q + p3q)])/(27*p2q*p3q^3*s12^2*s13*s23 + 
         p3q*(p1q*p2q^2*(-54*s12*s13^2*s23 - 54*s12*s13*s23^2) + 
           p1q^2*p2q*(-27*s12*s13^2*s23 - 27*s12*s13*s23^2) + 
           p2q^3*(-27*s12*s13^2*s23 - 27*s12*s13*s23^2)) + 
         p3q^2*(p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
             27*s12*s13*s23^2) + p2q^2*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
             27*s12*s13*s23^2))) + 
       ((p2q^2*(6*s12^2 + 12*s12*s13 + 6*s13^2 + (12*s12 + 12*s13)*s23 + 
            6*s23^2) + p3q^2*(6*s12^2 + 12*s12*s13 + 6*s13^2 + 
            (12*s12 + 12*s13)*s23 + 6*s23^2) + p1q^2*(12*s12^2 + 24*s12*s13 + 
            12*s13^2 + (24*s12 + 24*s13)*s23 + 12*s23^2) + 
          p1q*p2q*(12*s12^2 + 24*s12*s13 + 12*s13^2 + (24*s12 + 24*s13)*s23 + 
            12*s23^2) + p3q*(p1q*(12*s12^2 + 24*s12*s13 + 12*s13^2 + 
              (24*s12 + 24*s13)*s23 + 12*s23^2) + 
            p2q*(12*s12^2 + 24*s12*s13 + 12*s13^2 + (24*s12 + 24*s13)*s23 + 
              12*s23^2)))*Log[p3q/(p1q + p2q + p3q)])/(p1q*p2q*s13*s23 + 
         p2q^2*s13*s23 + p2q*p3q*s13*s23) + 
       ((p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + (10*s12*s13^2 + s13^3)*s23 + 
            s13^2*s23^2) + p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + 
            (16*s12^3 + 42*s12^2*s13 + 17*s12*s13^2)*s23 + 
            (32*s12^2 + 33*s12*s13)*s23^2 + 16*s12*s23^3) + 
          p1q^3*p2q^2*(-18*s12^3*s13 - 18*s12^2*s13^2 + 
            (14*s12^3 - 44*s12^2*s13 - 38*s12*s13^2 + 2*s13^3)*s23 + 
            (28*s12^2 - 30*s12*s13 - 2*s13^2)*s23^2 + (14*s12 - 4*s13)*
             s23^3) + p1q^2*p2q^3*(-18*s12^3*s13 + 18*s12*s13^3 + 
            (7*s12^3 - 49*s12^2*s13 - 16*s12*s13^2 + 4*s13^3)*s23 + 
            (14*s12^2 - 34*s12*s13 + s13^2)*s23^2 + (7*s12 - 3*s13)*s23^3) + 
          p1q^4*p2q*((14*s12^3 + 10*s12^2*s13 - 4*s12*s13^2)*s23 + 
            (28*s12^2 + 8*s12*s13 - 2*s13^2)*s23^2 + (14*s12 - 2*s13)*
             s23^3) + p1q*p2q^4*(-9*s12^3*s13 + 9*s12^2*s13^2 + 
            18*s12*s13^3 + (-27*s12^2*s13 + 3*s12*s13^2 + 3*s13^3)*s23 + 
            (-19*s12*s13 + 2*s13^2)*s23^2 - s13*s23^3) + 
          p3q^2*(p2q^3*(9*s12^4 - 27*s12^3*s13 - 18*s12^2*s13^2 + 
              18*s12*s13^3 + (10*s12^3 - 39*s12^2*s13 + 16*s12*s13^2 + 
                2*s13^3)*s23 + (s12^2 - 4*s12*s13 + 2*s13^2)*s23^2) + 
            p1q^2*p2q*(54*s12^4 + 72*s12^3*s13 - 18*s12^2*s13^2 - 
              36*s12*s13^3 + (198*s12^3 + 130*s12^2*s13 - 64*s12*s13^2 + 
                4*s13^3)*s23 + (242*s12^2 + 59*s12*s13 - 3*s13^2)*s23^2 + 
              (98*s12 - 7*s13)*s23^3) + p1q^3*(18*s12^3*s13 + 
              18*s12^2*s13^2 + (96*s12^3 + 176*s12^2*s13 + 62*s12*s13^2)*
               s23 + (192*s12^2 + 154*s12*s13 - 4*s13^2)*s23^2 + 
              (96*s12 - 4*s13)*s23^3) + p1q*p2q^2*(36*s12^4 - 54*s12^3*s13 - 
              108*s12^2*s13^2 - 18*s12*s13^3 + (46*s12^3 - 183*s12^2*s13 - 
                114*s12*s13^2 + 7*s13^3)*s23 + (8*s12^2 - 107*s12*s13 + 
                5*s13^2)*s23^2 + (-2*s12 - 2*s13)*s23^3)) + 
          p3q*(p2q^4*(-18*s12^3*s13 + 18*s12*s13^3 + (-20*s12^2*s13 + 
                18*s12*s13^2 + 2*s13^3)*s23 + (-2*s12*s13 + 2*s13^2)*s23^2) + 
            p1q^3*p2q*(18*s12^4 + 18*s12^3*s13 - 18*s12^2*s13^2 - 
              18*s12*s13^3 + (110*s12^3 + 60*s12^2*s13 - 48*s12*s13^2 + 
                2*s13^3)*s23 + (166*s12^2 + 34*s12*s13 - 6*s13^2)*s23^2 + 
              (74*s12 - 8*s13)*s23^3) + p1q^2*p2q^2*(18*s12^4 - 
              54*s12^3*s13 - 90*s12^2*s13^2 - 18*s12*s13^3 + 
              (48*s12^3 - 174*s12^2*s13 - 142*s12*s13^2 + 8*s13^3)*s23 + 
              (50*s12^2 - 119*s12*s13 + s13^2)*s23^2 + (20*s12 - 7*s13)*s23^
                3) + p1q*p2q^3*(9*s12^4 - 45*s12^3*s13 - 18*s12^2*s13^2 + 
              36*s12*s13^3 + (9*s12^3 - 103*s12^2*s13 - 6*s12*s13^2 + 
                7*s13^3)*s23 + (-s12^2 - 52*s12*s13 + 5*s13^2)*s23^2 + 
              (-s12 - 2*s13)*s23^3) + p1q^4*((32*s12^3 + 46*s12^2*s13 + 
                14*s12*s13^2)*s23 + (64*s12^2 + 44*s12*s13 - 2*s13^2)*s23^2 + 
              (32*s12 - 2*s13)*s23^3)) + 
          p3q^3*(p2q^2*(18*s12^4 - 18*s12^3*s13 - 45*s12^2*s13^2 - 
              9*s12*s13^3 + (20*s12^3 - 62*s12^2*s13 - 35*s12*s13^2 + 
                2*s13^3)*s23 + (2*s12^2 - 28*s12*s13 + 2*s13^2)*s23^2) + 
            p1q^2*(36*s12^3*s13 + 36*s12^2*s13^2 + (112*s12^3 + 237*s12^2*
                 s13 + 89*s12*s13^2)*s23 + (224*s12^2 + 198*s12*s13 - 
                3*s13^2)*s23^2 + (112*s12 - 3*s13)*s23^3) + 
            p1q*p2q*(54*s12^4 + 72*s12^3*s13 - 9*s12^2*s13^2 - 27*s12*s13^3 + 
              (146*s12^3 + 96*s12^2*s13 - 38*s12*s13^2 + 3*s13^3)*s23 + 
              (146*s12^2 + 38*s12*s13 + s13^2)*s23^2 + (54*s12 - 2*s13)*s23^
                3)) + p3q^4*(p2q*(18*s12^4 + 27*s12^3*s13 - 9*s12*s13^3 + 
              (44*s12^3 + 35*s12^2*s13 - 8*s12*s13^2 + s13^3)*s23 + 
              (42*s12^2 + 16*s12*s13 + s13^2)*s23^2 + 16*s12*s23^3) + 
            p1q*(27*s12^3*s13 + 27*s12^2*s13^2 + (64*s12^3 + 149*s12^2*s13 + 
                58*s12*s13^2)*s23 + (128*s12^2 + 121*s12*s13 - s13^2)*s23^2 + 
              (64*s12 - s13)*s23^3)))*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^4*(3*s12^2*s13*s23 + 3*s12*s13*s23^2) + 
         p3q*(-3*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(3*s12^2*s13*s23 + 
             3*s12*s13*s23^2) + p1q*p2q^3*((3*s12^2*s13 - 3*s12*s13^2)*s23 + 
             3*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(6*s12^2*s13*s23 + 
             6*s12*s13*s23^2) + p2q^2*((6*s12^2*s13 - 3*s12*s13^2)*s23 + 
             6*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(3*s12^2*s13*s23 + 
             3*s12*s13*s23^2) + p2q^3*((3*s12^2*s13 - 6*s12*s13^2)*s23 + 
             3*s12*s13*s23^2) + p1q*p2q^2*((9*s12^2*s13 - 3*s12*s13^2)*s23 + 
             9*s12*s13*s23^2))) + 
       ((p2q^6*((3*s12^2*s13 + 6*s12*s13^2 + 3*s13^3)*s23 + 
            (3*s12*s13 + 3*s13^2)*s23^2) + p1q*p2q^5*
           ((6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3)*s23 + 
            (-3*s12^2 - 3*s12*s13)*s23^2 + (-3*s12 - 6*s13)*s23^3) + 
          p3q^6*((6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3)*s23 + 
            (3*s12^2 + 15*s12*s13 + 12*s13^2)*s23^2 + (3*s12 + 6*s13)*
             s23^3) + p1q^2*p2q^4*((6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3)*
             s23 + (-6*s12^2 - 12*s12*s13 - 6*s13^2)*s23^2 + 
            (-3*s12 - 9*s13)*s23^3 + 3*s23^4) + p1q^3*p2q^3*
           ((-6*s12^2 - 18*s12*s13 - 12*s13^2)*s23^2 - 6*s13*s23^3 + 
            6*s23^4) + p1q^4*p2q^2*((6*s12 + 6*s13)*s23^3 + 6*s23^4) + 
          p3q^4*(p2q^2*(24*s12^3*s13 - 24*s12*s13^3 + (18*s12^3 + 
                48*s12^2*s13 - 18*s12*s13^2)*s23 + (21*s12^2 + 21*s12*s13 + 
                12*s13^2)*s23^2 + (3*s12 + 12*s13)*s23^3) + 
            p1q^2*((12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3)*s23 + 
              (12*s12^2 + 36*s12*s13 + 24*s13^2)*s23^2 + (3*s12 + 3*s13)*s23^
                3 - 9*s23^4) + p1q*p2q*(12*s12^3*s13 + 12*s12^2*s13^2 + 
              (12*s12^3 + 36*s12^2*s13 + 24*s12*s13^2 + 12*s13^3)*s23 + 
              (15*s12^2 + 42*s12*s13 + 39*s13^2)*s23^2 + (-3*s12 + 21*s13)*
               s23^3 - 6*s23^4)) + p3q^5*(p2q*(12*s12^3*s13 + 
              12*s12^2*s13^2 + (6*s12^3 + 36*s12^2*s13 + 30*s12*s13^2 + 
                12*s13^3)*s23 + (12*s12^2 + 39*s12*s13 + 27*s13^2)*s23^2 + 
              (6*s12 + 15*s13)*s23^3) + p1q*((12*s12^2*s13 + 24*s12*s13^2 + 
                12*s13^3)*s23 + (9*s12^2 + 33*s12*s13 + 24*s13^2)*s23^2 + 
              (6*s12 + 9*s13)*s23^3 - 3*s23^4)) + 
          p3q^3*(p2q^3*(12*s12^3*s13 - 36*s12^2*s13^2 - 36*s12*s13^3 + 
              12*s13^4 + (21*s12^3 + 12*s12^2*s13 - 75*s12*s13^2 + 6*s13^3)*
               s23 + (21*s12^2 - 18*s12*s13 - 3*s13^2)*s23^2 + 3*s13*s23^3) + 
            p1q^3*((6*s12^2 + 6*s12*s13)*s23^2 + (-6*s12 - 12*s13)*s23^3 - 
              12*s23^4) + p1q^2*p2q*((6*s12^3 - 6*s12*s13^2)*s23 + 
              (24*s12*s13 + 36*s13^2)*s23^2 + (-15*s12 + 27*s13)*s23^3 - 
              9*s23^4) + p1q*p2q^2*(12*s12^3*s13 - 12*s12^2*s13^2 - 
              24*s12*s13^3 + (30*s12^3 + 24*s12^2*s13 - 66*s12*s13^2 - 
                24*s13^3)*s23 + (6*s12^2 - 15*s12*s13 + 3*s13^2)*s23^2 + 
              (-27*s12 + 24*s13)*s23^3 - 3*s23^4)) + 
          p3q^2*(p2q^4*(-24*s12^2*s13^2 + 24*s13^4 + (12*s12^3 - 
                3*s12^2*s13 - 30*s12*s13^2 + 33*s13^3)*s23 + 
              (12*s12^2 - 15*s12*s13 + 9*s13^2)*s23^2) + 
            p1q*p2q^3*(-24*s12^2*s13^2 - 12*s12*s13^3 + 12*s13^4 + 
              (24*s12^3 - 6*s12^2*s13 - 96*s12*s13^2 - 30*s13^3)*s23 + 
              (-6*s12^2 - 63*s12*s13 - 45*s13^2)*s23^2 + (-30*s12 - 3*s13)*
               s23^3) + p1q^4*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + 
            p1q^3*p2q*((-6*s12^2 + 18*s12*s13 + 24*s13^2)*s23^2 + 
              (-12*s12 + 18*s13)*s23^3 - 6*s23^4) + p1q^2*p2q^2*
             ((12*s12^3 + 6*s12^2*s13 - 24*s12*s13^2 - 18*s13^3)*s23 + 
              (-30*s12^2 + 30*s13^2)*s23^2 + (-36*s12 + 54*s13)*s23^3 + 
              6*s23^4)) + p3q*(p2q^5*(12*s12*s13^3 + 12*s13^4 + 
              (3*s12^3 + 6*s12^2*s13 + 15*s12*s13^2 + 24*s13^3)*s23 + 
              (3*s12^2 + 3*s12*s13 + 12*s13^2)*s23^2) + 
            p1q*p2q^4*(12*s12*s13^3 + 12*s13^4 + (6*s12^3 - 18*s12*s13^2)*
               s23 + (-9*s12^2 - 42*s12*s13 - 33*s13^2)*s23^2 + 
              (-15*s12 - 21*s13)*s23^3) + p1q^2*p2q^3*
             ((6*s12^3 - 30*s12*s13^2 - 24*s13^3)*s23 + (-24*s12^2 - 
                48*s12*s13 - 36*s13^2)*s23^2 + (-21*s12 - 3*s13)*s23^3 + 
              9*s23^4) + p1q^3*p2q^2*((-18*s12^2 - 6*s12*s13 + 12*s13^2)*s23^
                2 + (-6*s12 + 24*s13)*s23^3 + 12*s23^4)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q*p3q^5*(s12*s13 + s13^2)*
          s23^2 + p3q^3*(p2q^3*(6*s12*s13 + 6*s13^2)*s23^2 - 
           p1q^2*p2q*s13*s23^3 + p1q*p2q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 
             3*s13*s23^3)) + p3q^2*(p2q^4*(4*s12*s13 + 4*s13^2)*s23^2 - 
           2*p1q^2*p2q^2*s13*s23^3 + p1q*p2q^3*((3*s12*s13 + 3*s13^2)*s23^2 - 
             3*s13*s23^3)) + p3q^4*(p2q^2*(4*s12*s13 + 4*s13^2)*s23^2 + 
           p1q*p2q*((s12*s13 + s13^2)*s23^2 - s13*s23^3)) + 
         p3q*(p2q^5*(s12*s13 + s13^2)*s23^2 - p1q^2*p2q^3*s13*s23^3 + 
           p1q*p2q^4*((s12*s13 + s13^2)*s23^2 - s13*s23^3))) + 
       ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
          p2q^5*((2*s12*s13 + 2*s13^2)*s23^2 + 2*s13*s23^3) + 
          p1q*p2q^4*((4*s12^2 + 12*s12*s13 + 8*s13^2)*s23^2 + 
            (6*s12 + 10*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^2 + (12*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^3*((8*s12^2 + 20*s12*s13 + 
              12*s13^2)*s23^2 + (12*s12 + 16*s13)*s23^3 + 4*s23^4) + 
          p3q^4*(p2q*(-36*s12^3*s13 + (-108*s12^3 - 198*s12^2*s13 - 
                90*s12*s13^2)*s23 + (-196*s12^2 - 194*s12*s13 - 2*s13^2)*s23^
                2 - 104*s12*s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 
                72*s12*s13^2)*s23 + (-118*s12^2 - 150*s12*s13 + 4*s13^2)*s23^
                2 + (-80*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
          p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + (-180*s12^3 - 
                180*s12^2*s13 - 72*s12*s13^2)*s23 + (-256*s12^2 - 
                196*s12*s13 - 6*s13^2)*s23^2 - 124*s12*s23^3) + 
            p1q^2*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-132*s12^2 - 160*s12*s13 + 8*s13^2)*s23^2 + (-92*s12 + 12*s13)*
               s23^3 + 4*s23^4) + p1q*p2q*(-36*s12^3*s13 + (-180*s12^3 - 
                288*s12^2*s13 - 108*s12*s13^2)*s23 + (-340*s12^2 - 
                270*s12*s13 + 12*s13^2)*s23^2 + (-168*s12 + 22*s13)*s23^3 + 
              8*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 36*s12*s13^3 + 
              (-126*s12^3 - 54*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-150*s12^2 - 106*s12*s13 - 4*s13^2)*s23^2 + (-72*s12 + 2*s13)*
               s23^3) + p1q^3*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 + 4*s23^4) + p1q*p2q^2*
             (72*s12^2*s13^2 + (-216*s12^3 - 108*s12^2*s13 + 36*s12*s13^2)*
               s23 + (-304*s12^2 - 60*s12*s13 + 20*s13^2)*s23^2 + 
              (-108*s12 + 36*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((-108*s12^3 - 144*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (-256*s12^2 - 156*s12*s13 + 28*s13^2)*s23^2 + (-136*s12 + 
                40*s13)*s23^3 + 12*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-36*s12^3 - 18*s12^2*s13 - 
                54*s12*s13^2)*s23 + (-38*s12^2 - 32*s12*s13 + 2*s13^2)*s23^
                2 + (-18*s12 + 4*s13)*s23^3) + p1q^3*p2q*
             ((-20*s12^2 - 4*s12*s13 + 16*s13^2)*s23^2 + (-12*s12 + 24*s13)*
               s23^3 + 8*s23^4) + p1q*p2q^3*(-36*s12*s13^3 - 72*s12^3*s23 + 
              (-78*s12^2 + 36*s12*s13 + 20*s13^2)*s23^2 + (-14*s12 + 30*s13)*
               s23^3 + 8*s23^4) + p1q^2*p2q^2*((-72*s12^3 - 36*s12^2*s13 + 
                36*s12*s13^2)*s23 + (-116*s12^2 + 24*s12*s13 + 32*s13^2)*s23^
                2 + (-32*s12 + 44*s13)*s23^3 + 12*s23^4)))*
         Log[-s12 - s13 - s23])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^4*(s12^3 + s12^2*s13 + s12^2*s23) + 
          p2q^4*(-(s12^2*s13) - 3*s12*s13^2 - 2*s13^3 + 
            (-3*s12*s13 - 4*s13^2)*s23 - 2*s13*s23^2) + 
          p1q^3*p2q*(-18*s12^2*s13 - 38*s12*s13^2 - 20*s13^3 + 
            (-12*s12^2 - 58*s12*s13 - 48*s13^2)*s23 + (-20*s12 - 36*s13)*
             s23^2 - 8*s23^3) + p1q^2*p2q^2*(-16*s12^2*s13 - 36*s12*s13^2 - 
            20*s13^3 + (-9*s12^2 - 51*s12*s13 - 46*s13^2)*s23 + 
            (-15*s12 - 32*s13)*s23^2 - 6*s23^3) + 
          p1q^4*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
            (-6*s12^2 - 26*s12*s13 - 20*s13^2)*s23 + (-10*s12 - 16*s13)*
             s23^2 - 4*s23^3) + p1q*p2q^3*(-7*s12^2*s13 - 17*s12*s13^2 - 
            10*s13^3 + (-3*s12^2 - 22*s12*s13 - 22*s13^2)*s23 + 
            (-5*s12 - 14*s13)*s23^2 - 2*s23^3) + 
          p3q^3*(p2q*(s12^3 - s12^2*s13 - 2*s12*s13^2 + (s12^2 - 2*s12*s13)*
               s23) + p1q*(5*s12^3 + 7*s12^2*s13 + 2*s12*s13^2 + 
              (6*s12^2 + 3*s12*s13)*s23 + s12*s23^2)) + 
          p3q*(p2q^3*(s12^3 + 2*s12^2*s13 + 2*s12*s13^2 + s13^3 + 
              (s12^2 + s12*s13 + s13^2)*s23) + p1q^2*p2q*(8*s12^3 - 
              20*s12*s13^2 - 12*s13^3 + (-37*s12*s13 - 33*s13^2)*s23 + 
              (-16*s12 - 29*s13)*s23^2 - 8*s23^3) + 
            p1q^3*(6*s12^3 + 2*s12^2*s13 - 12*s12*s13^2 - 8*s13^3 + 
              (2*s12^2 - 20*s12*s13 - 20*s13^2)*s23 + (-8*s12 - 16*s13)*s23^
                2 - 4*s23^3) + p1q*p2q^2*(5*s12^3 + 3*s12^2*s13 - 
              5*s12*s13^2 - 3*s13^3 + (2*s12^2 - 14*s12*s13 - 12*s13^2)*s23 + 
              (-7*s12 - 13*s13)*s23^2 - 4*s23^3)) + 
          p3q^2*(p2q^2*(s12^3 - s12^2*s13 - s12*s13^2 + s13^3 + 
              (s12^2 - 2*s12*s13 + s13^2)*s23) + p1q^2*(8*s12^3 + 
              8*s12^2*s13 - 4*s12*s13^2 - 4*s13^3 + (7*s12^2 - 7*s12*s13 - 
                10*s13^2)*s23 + (-3*s12 - 8*s13)*s23^2 - 2*s23^3) + 
            p1q*p2q*(8*s12^3 + 6*s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 
              (9*s12^2 - 6*s12*s13 - 7*s13^2)*s23 + (-s12 - 7*s13)*s23^2 - 
              2*s23^3)))*Log[s12/(s12 + s13 + s23)])/(3*p2q*p3q^3*s12^2*s13 + 
         p3q*(p1q*p2q^2*(-6*s12*s13^2 - 6*s12*s13*s23) + 
           p1q^2*p2q*(-3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^3*(-3*s12*s13^2 - 3*s12*s13*s23)) + 
         p3q^2*(p1q*p2q*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^2*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23))) + 
       ((p3q^6*((9*s12^3*s13 + 9*s12^2*s13^2)*s23 + 
            (10*s12^2*s13 + s12*s13^2)*s23^2 + s12*s13*s23^3) + 
          p2q^6*((-9*s12^2*s13^2 - 9*s12*s13^3)*s23 + (-8*s12*s13^2 + s13^3)*
             s23^2 + s13^2*s23^3) + p1q^3*p2q^3*
           ((18*s12^3*s13 + 18*s12^2*s13^2)*s23 + (-18*s12^3 + 36*s12^2*s13 + 
              38*s12*s13^2 + 2*s13^3)*s23^2 + (-36*s12^2 + 14*s12*s13 - 
              2*s13^2)*s23^3 + (-18*s12 - 4*s13)*s23^4) + 
          p1q^2*p2q^4*((18*s12^3*s13 - 18*s12*s13^3)*s23 + 
            (-9*s12^3 + 45*s12^2*s13 + 22*s12*s13^2 + 4*s13^3)*s23^2 + 
            (-18*s12^2 + 24*s12*s13 + s13^2)*s23^3 + (-9*s12 - 3*s13)*
             s23^4) + p1q^4*p2q^2*((-18*s12^3 - 18*s12^2*s13)*s23^2 + 
            (-36*s12^2 - 20*s12*s13 - 2*s13^2)*s23^3 + (-18*s12 - 2*s13)*
             s23^4) + p1q*p2q^5*((9*s12^3*s13 - 9*s12^2*s13^2 - 18*s12*s13^3)*
             s23 + (27*s12^2*s13 + 3*s12*s13^2 + 3*s13^3)*s23^2 + 
            (17*s12*s13 + 2*s13^2)*s23^3 - s13*s23^4) + 
          p3q^4*(p2q^2*(36*s12^4*s13 - 108*s12^3*s13^2 + (36*s12^4 - 
                45*s12^3*s13 - 117*s12^2*s13^2)*s23 + (48*s12^3 - 
                81*s12^2*s13 - 37*s12*s13^2 - 5*s13^3)*s23^2 + 
              (12*s12^2 - 40*s12*s13 + 3*s13^2)*s23^3) + 
            p1q*p2q*(72*s12^4*s13 + (54*s12^4 + 99*s12^3*s13 - 36*s12^2*
                 s13^2 - 9*s12*s13^3)*s23 + (82*s12^3 - 47*s12^2*s13 - 
                86*s12*s13^2 - s13^3)*s23^2 + (18*s12^2 - 93*s12*s13)*s23^3 + 
              (-10*s12 - 3*s13)*s23^4) + p1q^2*((36*s12^3*s13 + 
                36*s12^2*s13^2)*s23 + (13*s12^2*s13 - 23*s12*s13^2)*s23^2 + 
              (-26*s12*s13 - 3*s13^2)*s23^3 - 3*s13*s23^4)) + 
          p3q^3*(p1q^2*p2q*(36*s12^4*s13 + (54*s12^4 - 90*s12^2*s13^2)*s23 + 
              (54*s12^3 - 253*s12^2*s13 - 177*s12*s13^2)*s23^2 + 
              (-46*s12^2 - 237*s12*s13 - 10*s13^2)*s23^3 + (-46*s12 - 12*s13)*
               s23^4) + p1q*p2q^2*(36*s12^4*s13 - 180*s12^3*s13^2 + 
              (90*s12^4 - 198*s12^3*s13 - 279*s12^2*s13^2 + 45*s12*s13^3)*
               s23 + (128*s12^3 - 341*s12^2*s13 - 100*s12*s13^2 - 6*s13^3)*
               s23^2 + (26*s12^2 - 171*s12*s13 - 2*s13^2)*s23^3 + 
              (-12*s12 - 8*s13)*s23^4) + p1q^3*((18*s12^3*s13 + 
                18*s12^2*s13^2)*s23 + (-16*s12^2*s13 - 34*s12*s13^2)*s23^2 + 
              (-38*s12*s13 - 4*s13^2)*s23^3 - 4*s13*s23^4) + 
            p2q^3*(-108*s12^3*s13^2 + 108*s12^2*s13^3 + (27*s12^4 - 
                117*s12^3*s13 + 27*s12^2*s13^2 + 63*s12*s13^3)*s23 + 
              (30*s12^3 - 67*s12^2*s13 + 43*s12*s13^2 - 10*s13^3)*s23^2 + 
              (3*s12^2 - 24*s12*s13)*s23^3 - 2*s13*s23^4)) + 
          p3q^2*(p1q^2*p2q^2*(-72*s12^3*s13^2 + (72*s12^4 - 198*s12^3*s13 - 
                180*s12^2*s13^2 + 90*s12*s13^3)*s23 + (54*s12^3 - 
                428*s12^2*s13 - 74*s12*s13^2 + 4*s13^3)*s23^2 + 
              (-92*s12^2 - 264*s12*s13 - 10*s13^2)*s23^3 + (-74*s12 - 18*s13)*
               s23^4) + p1q^3*p2q*((18*s12^4 - 36*s12^3*s13 - 36*s12^2*
                 s13^2 + 18*s12*s13^3)*s23 + (-18*s12^3 - 212*s12^2*s13 - 
                102*s12*s13^2 + 2*s13^3)*s23^2 + (-90*s12^2 - 188*s12*s13 - 
                10*s13^2)*s23^3 + (-54*s12 - 12*s13)*s23^4) + 
            p1q*p2q^3*(-72*s12^3*s13^2 + 144*s12^2*s13^3 + (45*s12^4 - 
                171*s12^3*s13 + 126*s12^2*s13^2 + 198*s12*s13^3)*s23 + 
              (55*s12^3 - 106*s12^2*s13 + 208*s12*s13^2 - 6*s13^3)*s23^2 + 
              (7*s12^2 - 11*s12*s13 - 6*s13^2)*s23^3 + (-3*s12 - 12*s13)*s23^
                4) + p2q^4*(108*s12^2*s13^3 - 36*s12*s13^4 + 
              (9*s12^4 - 27*s12^3*s13 + 144*s12^2*s13^2)*s23 + 
              (10*s12^3 + 31*s12^2*s13 + 38*s12*s13^2 - 8*s13^3)*s23^2 + 
              (s12^2 - 2*s12*s13 - 4*s13^2)*s23^3 - 4*s13*s23^4) + 
            p1q^4*((-18*s12^2*s13 - 18*s12*s13^2)*s23^2 + (-20*s12*s13 - 
                2*s13^2)*s23^3 - 2*s13*s23^4)) + 
          p3q*(p1q^3*p2q^2*((18*s12^4 - 36*s12^3*s13 - 36*s12^2*s13^2 + 
                18*s12*s13^3)*s23 + (-36*s12^3 - 160*s12^2*s13 - 
                30*s12*s13^2 + 4*s13^3)*s23^2 + (-126*s12^2 - 136*s12*s13 - 
                8*s13^2)*s23^3 + (-72*s12 - 12*s13)*s23^4) + 
            p1q^2*p2q^3*(36*s12^2*s13^3 + (18*s12^4 - 36*s12^3*s13 + 
                90*s12^2*s13^2 + 108*s12*s13^3)*s23 + (-9*s12^3 - 
                9*s12^2*s13 + 174*s12*s13^2 + 8*s13^3)*s23^2 + 
              (-64*s12^2 + 7*s12*s13 - 2*s13^2)*s23^3 + (-37*s12 - 12*s13)*
               s23^4) + p1q*p2q^4*(36*s12^2*s13^3 - 36*s12*s13^4 + 
              (9*s12^4 + 117*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
              (9*s12^3 + 86*s12^2*s13 + 123*s12*s13^2 + 2*s13^3)*s23^2 + 
              (-s12^2 + 55*s12*s13 - s13^2)*s23^3 + (-s12 - 7*s13)*s23^4) + 
            p1q^4*p2q*((-18*s12^3 - 36*s12^2*s13 - 18*s12*s13^2)*s23^2 + 
              (-36*s12^2 - 40*s12*s13 - 4*s13^2)*s23^3 + (-18*s12 - 4*s13)*
               s23^4) + p2q^5*(-36*s12*s13^4 + (9*s12^2*s13^2 - 63*s12*s13^3)*
               s23 + (16*s12^2*s13 - 26*s12*s13^2 - s13^3)*s23^2 + 
              (-2*s12*s13 - s13^2)*s23^3 - 2*s13*s23^4)) + 
          p3q^5*(p2q*(36*s12^4*s13 + (18*s12^4 + 54*s12^3*s13 - 
                9*s12^2*s13^2 - 9*s12*s13^3)*s23 + (28*s12^3 + 11*s12^2*s13 - 
                23*s12*s13^2 - s13^3)*s23^2 + (10*s12^2 - 15*s12*s13 + s13^2)*
               s23^3) + p1q*((27*s12^3*s13 + 27*s12^2*s13^2)*s23 + 
              (21*s12^2*s13 - 6*s12*s13^2)*s23^2 + (-7*s12*s13 - s13^2)*s23^
                3 - s13*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^5*(3*s12^2*s13*s23^2 + 3*s12*s13*s23^3) + 
         p3q*(-3*p2q^5*s12*s13^2*s23^2 + p1q^2*p2q^3*(3*s12^2*s13*s23^2 + 
             3*s12*s13*s23^3) + p1q*p2q^4*((3*s12^2*s13 - 3*s12*s13^2)*
              s23^2 + 3*s12*s13*s23^3)) + 
         p3q^4*(p1q*p2q*(6*s12^2*s13*s23^2 + 6*s12*s13*s23^3) + 
           p2q^2*((9*s12^2*s13 - 3*s12*s13^2)*s23^2 + 9*s12*s13*s23^3)) + 
         p3q^2*(p2q^4*((3*s12^2*s13 - 9*s12*s13^2)*s23^2 + 3*s12*s13*s23^3) + 
           p1q^2*p2q^2*(6*s12^2*s13*s23^2 + 6*s12*s13*s23^3) + 
           p1q*p2q^3*((12*s12^2*s13 - 6*s12*s13^2)*s23^2 + 
             12*s12*s13*s23^3)) + p3q^3*(p1q^2*p2q*(3*s12^2*s13*s23^2 + 
             3*s12*s13*s23^3) + p2q^3*((9*s12^2*s13 - 9*s12*s13^2)*s23^2 + 
             9*s12*s13*s23^3) + p1q*p2q^2*((15*s12^2*s13 - 3*s12*s13^2)*
              s23^2 + 15*s12*s13*s23^3))) + 
       ((p2q^6*((-3*s12^2*s13 - 6*s12*s13^2 - 3*s13^3)*s23 + 
            (-3*s12*s13 - 3*s13^2)*s23^2) + 
          p3q^6*((-6*s12^3 - 24*s12^2*s13 - 30*s12*s13^2 - 12*s13^3)*s23 + 
            (-15*s12^2 - 39*s12*s13 - 24*s13^2)*s23^2 + (-9*s12 - 12*s13)*
             s23^3) + p1q*p2q^5*((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*
             s23 + (3*s12^2 + 3*s12*s13)*s23^2 + (3*s12 + 6*s13)*s23^3) + 
          p1q^4*p2q^2*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + 
          p1q^3*p2q^3*((6*s12^2 + 18*s12*s13 + 12*s13^2)*s23^2 + 
            6*s13*s23^3 - 6*s23^4) + p1q^2*p2q^4*
           ((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*s23 + 
            (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + (3*s12 + 9*s13)*s23^3 - 
            3*s23^4) + p3q*(p1q^3*p2q^2*((30*s12^2 + 30*s12*s13)*s23^2 + 
              30*s12*s23^3) + p2q^5*(-12*s12*s13^3 - 12*s13^4 + 
              (-9*s12^3 - 24*s12^2*s13 - 33*s12*s13^2 - 30*s13^3)*s23 + 
              (-15*s12^2 - 27*s12*s13 - 24*s13^2)*s23^2 + (-6*s12 - 6*s13)*
               s23^3) + p1q^2*p2q^3*((-18*s12^3 - 36*s12^2*s13 - 
                6*s12*s13^2 + 12*s13^3)*s23 + (12*s12^2 + 24*s12*s13 + 
                24*s13^2)*s23^2 + (33*s12 + 15*s13)*s23^3 + 3*s23^4) + 
            p1q*p2q^4*(-12*s12*s13^3 - 12*s13^4 + (-18*s12^3 - 36*s12^2*s13 - 
                18*s12*s13^2 - 12*s13^3)*s23 + (-9*s12^2 + 6*s12*s13 + 
                15*s13^2)*s23^2 + (15*s12 + 21*s13)*s23^3 + 6*s23^4)) + 
          p3q^5*(p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + (-36*s12^3 - 
                126*s12^2*s13 - 120*s12*s13^2 - 42*s13^3)*s23 + 
              (-72*s12^2 - 159*s12*s13 - 87*s13^2)*s23^2 + (-36*s12 - 45*s13)*
               s23^3) + p1q*((-12*s12^3 - 48*s12^2*s13 - 60*s12*s13^2 - 
                24*s13^3)*s23 + (-27*s12^2 - 69*s12*s13 - 42*s13^2)*s23^2 + 
              (-6*s12 - 9*s13)*s23^3 + 9*s23^4)) + 
          p3q^4*(p2q^2*(-24*s12^3*s13 + 24*s12*s13^3 + (-78*s12^3 - 
                228*s12^2*s13 - 162*s12*s13^2 - 60*s13^3)*s23 + 
              (-141*s12^2 - 261*s12*s13 - 132*s13^2)*s23^2 + 
              (-63*s12 - 72*s13)*s23^3) + p1q^2*((-12*s12^3 - 48*s12^2*s13 - 
                60*s12*s13^2 - 24*s13^3)*s23 + (-24*s12^2 - 60*s12*s13 - 
                36*s13^2)*s23^2 + (9*s12 + 9*s13)*s23^3 + 21*s23^4) + 
            p1q*p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + (-60*s12^3 - 
                180*s12^2*s13 - 168*s12*s13^2 - 60*s13^3)*s23 + 
              (-87*s12^2 - 186*s12*s13 - 111*s13^2)*s23^2 + (3*s12 - 21*s13)*
               s23^3 + 30*s23^4)) + p3q^2*(p2q^4*(24*s12^2*s13^2 - 24*s13^4 + 
              (-42*s12^3 - 87*s12^2*s13 - 60*s12*s13^2 - 63*s13^3)*s23 + 
              (-72*s12^2 - 105*s12*s13 - 69*s13^2)*s23^2 + (-30*s12 - 30*s13)*
               s23^3) + p1q^4*((6*s12 + 6*s13)*s23^3 + 6*s23^4) + 
            p1q*p2q^3*(24*s12^2*s13^2 + 12*s12*s13^3 - 12*s13^4 + 
              (-72*s12^3 - 138*s12^2*s13 - 48*s12*s13^2 - 18*s13^3)*s23 + 
              (-66*s12^2 - 81*s12*s13 - 27*s13^2)*s23^2 + (30*s12 + 3*s13)*
               s23^3 + 24*s23^4) + p1q^2*p2q^2*((-48*s12^3 - 114*s12^2*s13 - 
                84*s12*s13^2 - 18*s13^3)*s23 + (-6*s12^2 - 72*s12*s13 - 
                66*s13^2)*s23^2 + (72*s12 - 18*s13)*s23^3 + 30*s23^4) + 
            p1q^3*p2q*((30*s12^2 + 30*s12*s13)*s23^2 + (60*s12 + 30*s13)*s23^
                3 + 30*s23^4)) + p3q^3*(p2q^3*(-12*s12^3*s13 + 
              36*s12^2*s13^2 + 36*s12*s13^3 - 12*s13^4 + (-81*s12^3 - 
                192*s12^2*s13 - 105*s12*s13^2 - 66*s13^3)*s23 + 
              (-141*s12^2 - 222*s12*s13 - 117*s13^2)*s23^2 + 
              (-60*s12 - 63*s13)*s23^3) + p1q^3*((6*s12^2 + 18*s12*s13 + 
                12*s13^2)*s23^2 + (30*s12 + 36*s13)*s23^3 + 24*s23^4) + 
            p1q*p2q^2*(-12*s12^3*s13 + 12*s12^2*s13^2 + 24*s12*s13^3 + 
              (-102*s12^3 - 240*s12^2*s13 - 150*s12*s13^2 - 48*s13^3)*s23 + 
              (-114*s12^2 - 201*s12*s13 - 111*s13^2)*s23^2 + 
              (27*s12 - 24*s13)*s23^3 + 39*s23^4) + p1q^2*p2q*
             ((-42*s12^3 - 108*s12^2*s13 - 102*s12*s13^2 - 36*s13^3)*s23 + 
              (-36*s12^2 - 96*s12*s13 - 72*s13^2)*s23^2 + (51*s12 + 9*s13)*
               s23^3 + 45*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*(s12*s13 + s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12*s13 + 6*s13^2)*s23^2 - p1q^2*p2q*s13*s23^3 + 
           p1q*p2q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^2*(p2q^4*(4*s12*s13 + 4*s13^2)*s23^2 - 2*p1q^2*p2q^2*s13*s23^3 + 
           p1q*p2q^3*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12*s13 + 4*s13^2)*s23^2 + 
           p1q*p2q*((s12*s13 + s13^2)*s23^2 - s13*s23^3)) + 
         p3q*(p2q^5*(s12*s13 + s13^2)*s23^2 - p1q^2*p2q^3*s13*s23^3 + 
           p1q*p2q^4*((s12*s13 + s13^2)*s23^2 - s13*s23^3)))) + 
     Log[p3q/(p1q + p2q + p3q)]*
      ((p3q^5*((2*s12^2 + 2*s12*s13)*s23^2 + 2*s12*s23^3) + 
         p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
           (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
         p1q*p2q^4*((4*s12^2 - 10*s12*s13 - 14*s13^2)*s23^2 + 
           (6*s12 - 12*s13)*s23^3 + 2*s23^4) + 
         p3q^4*(p2q*(-36*s12^3*s13 + (-90*s12^2*s13 - 54*s12*s13^2 - 36*
                s13^3)*s23 + (2*s12^2 - 86*s12*s13 - 38*s13^2)*s23^2 + 
             (6*s12 - 34*s13)*s23^3) + p1q*((4*s12^2 + 8*s12*s13 + 4*s13^2)*
              s23^2 + (6*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
         p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + 
             (-144*s12^2*s13 - 90*s12*s13^2 - 90*s13^3)*s23 + 
             (-4*s12^2 - 214*s12*s13 - 96*s13^2)*s23^2 + (8*s12 - 102*s13)*
              s23^3) + p1q*p2q*(-36*s12^3*s13 - 72*s12^2*s13*s23 + 
             (8*s12^2 - 34*s12*s13 + 26*s13^2)*s23^2 + 18*s12*s23^3 + 
             6*s23^4)) + p3q*(p2q^4*(-36*s12*s13^3 + (-90*s12^2*s13 - 162*s12*
                s13^2 - 72*s13^3)*s23 + (-2*s12^2 - 194*s12*s13 - 142*s13^2)*
              s23^2 + (2*s12 - 102*s13)*s23^3) + p1q*p2q^3*(-36*s12*s13^3 + 
             (8*s12^2 - 16*s12*s13 + 8*s13^2)*s23^2 + (18*s12 - 18*s13)*
              s23^3 + 6*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 
             36*s12*s13^3 + (-108*s12^2*s13 - 144*s12*s13^2 - 108*s13^3)*
              s23 + (-6*s12^2 - 250*s12*s13 - 148*s13^2)*s23^2 + 
             (6*s12 - 136*s13)*s23^3) + p1q*p2q^2*(72*s12^2*s13^2 + 
             72*s12*s13^2*s23 + (8*s12^2 - 12*s12*s13 + 44*s13^2)*s23^2 + 
             (24*s12 - 12*s13)*s23^3 + 8*s23^4)))/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p2q^4*(-10*s12^2*s13^2 - 20*s12*s13^3 - 10*s13^4 + 
            (-11*s12*s13^2 - 11*s13^3)*s23 - s13^2*s23^2) + 
          p3q^4*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 
            (6*s12^3 + 5*s12^2*s13 - s12*s13^2)*s23 + 
            (-12*s12^2 - 11*s12*s13)*s23^2 - 10*s12*s23^3) + 
          p1q*p2q^3*(10*s12^3*s13 - 30*s12*s13^3 - 20*s13^4 + 
            (58*s12^2*s13 + 83*s12*s13^2 + 25*s13^3)*s23 + 
            (77*s12*s13 + 74*s13^2)*s23^2 + 29*s13*s23^3) + 
          p1q^4*((-92*s12^3 - 184*s12^2*s13 - 92*s12*s13^2)*s23 + 
            (-240*s12^2 - 314*s12*s13 - 74*s13^2)*s23^2 + 
            (-204*s12 - 130*s13)*s23^3 - 56*s23^4) + 
          p1q^3*p2q*(20*s12^3*s13 + 40*s12^2*s13^2 + 20*s12*s13^3 + 
            (-92*s12^3 - 68*s12^2*s13 + 118*s12*s13^2 + 94*s13^3)*s23 + 
            (-240*s12^2 - 160*s12*s13 + 78*s13^2)*s23^2 + (-204*s12 - 72*s13)*
             s23^3 - 56*s23^4) + p1q^2*p2q^2*(20*s12^3*s13 + 20*s12^2*s13^2 - 
            20*s12*s13^3 - 20*s13^4 + (-46*s12^3 + 24*s12^2*s13 + 
              142*s12*s13^2 + 72*s13^3)*s23 + (-120*s12^2 - 3*s12*s13 + 
              113*s13^2)*s23^2 + (-102*s12 - 7*s13)*s23^3 - 28*s23^4) + 
          p3q^2*(p2q^2*(8*s12^4 + 20*s12^3*s13 + 6*s12^2*s13^2 - 
              16*s12*s13^3 - 10*s13^4 + (33*s12^3 + 51*s12^2*s13 + 
                27*s12*s13^2 + 9*s13^3)*s23 + (33*s12^2 + 42*s12*s13 + 
                39*s13^2)*s23^2 + (8*s12 + 20*s13)*s23^3) + 
            p1q^2*(32*s12^4 + 64*s12^3*s13 + 32*s12^2*s13^2 + 
              (-114*s12^3 - 256*s12^2*s13 - 142*s12*s13^2)*s23 + 
              (-408*s12^2 - 515*s12*s13 - 111*s13^2)*s23^2 + 
              (-346*s12 - 195*s13)*s23^3 - 84*s23^4) + 
            p1q*p2q*(32*s12^4 + 78*s12^3*s13 + 60*s12^2*s13^2 + 
              14*s12*s13^3 + (49*s12^3 + 111*s12^2*s13 + 147*s12*s13^2 + 
                85*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 78*s13^2)*s23^2 + 
              (-145*s12 - 63*s13)*s23^3 - 56*s23^4)) + 
          p3q^3*(p2q*(16*s12^4 + 34*s12^3*s13 + 20*s12^2*s13^2 + 
              2*s12*s13^3 + (57*s12^3 + 96*s12^2*s13 + 58*s12*s13^2 + 
                19*s13^3)*s23 + (57*s12^2 + 63*s12*s13 + 29*s13^2)*s23^2 + 
              (16*s12 + 10*s13)*s23^3) + p1q*(24*s12^4 + 48*s12^3*s13 + 
              24*s12^2*s13^2 + (-28*s12^3 - 77*s12^2*s13 - 49*s12*s13^2)*
               s23 + (-156*s12^2 - 190*s12*s13 - 37*s13^2)*s23^2 + 
              (-132*s12 - 65*s13)*s23^3 - 28*s23^4)) + 
          p3q*(p2q^3*(2*s12^3*s13 - 16*s12^2*s13^2 - 38*s12*s13^3 - 
              20*s13^4 + (-4*s12^2*s13 - 25*s12*s13^2 - 21*s13^3)*s23 + 
              (4*s12*s13 + 9*s13^2)*s23^2 + 10*s13*s23^3) + 
            p1q^3*(16*s12^4 + 32*s12^3*s13 + 16*s12^2*s13^2 + 
              (-172*s12^3 - 358*s12^2*s13 - 186*s12*s13^2)*s23 + 
              (-504*s12^2 - 650*s12*s13 - 148*s13^2)*s23^2 + 
              (-428*s12 - 260*s13)*s23^3 - 112*s23^4) + 
            p1q^2*p2q*(16*s12^4 + 56*s12^3*s13 + 64*s12^2*s13^2 + 
              24*s12*s13^3 + (-100*s12^3 - 88*s12^2*s13 + 144*s12*s13^2 + 
                132*s13^3)*s23 + (-369*s12^2 - 317*s12*s13 + 80*s13^2)*s23^
                2 + (-365*s12 - 164*s13)*s23^3 - 112*s23^4) + 
            p1q*p2q^2*(8*s12^4 + 40*s12^3*s13 + 36*s12^2*s13^2 - 
              16*s12*s13^3 - 20*s13^4 + (-4*s12^3 + 84*s12^2*s13 + 
                180*s12*s13^2 + 92*s13^3)*s23 + (-69*s12^2 + 66*s12*s13 + 
                171*s13^2)*s23^2 + (-85*s12 + 31*s13)*s23^3 - 28*s23^4)))*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^3*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^3*s12*s13^2*s23 + p1q^2*p2q*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^2*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^2*(p2q^2*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
             27*s12*s13*s23^2) + p1q*p2q*(54*s12^2*s13*s23 + 
             54*s12*s13*s23^2))) + 
       ((p3q^6*((-6*s12^4 - 15*s12^3*s13 - 12*s12^2*s13^2 - 3*s12*s13^3)*
             s23 + (-12*s12^3 - 21*s12^2*s13 - 9*s12*s13^2)*s23^2 + 
            (-6*s12^2 - 6*s12*s13)*s23^3) + 
          p2q^6*((12*s12^3*s13 + 30*s12^2*s13^2 + 24*s12*s13^3 + 6*s13^4)*
             s23 + (24*s12^2*s13 + 39*s12*s13^2 + 15*s13^3)*s23^2 + 
            (12*s12*s13 + 9*s13^2)*s23^3) + p1q^3*p2q^3*
           ((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23^2 + 
            (-36*s12*s13 - 30*s13^2)*s23^3 - 24*s13*s23^4) + 
          p1q^2*p2q^4*((24*s12^3*s13 + 60*s12^2*s13^2 + 48*s12*s13^3 + 
              12*s13^4)*s23 + (36*s12^2*s13 + 60*s12*s13^2 + 24*s13^3)*
             s23^2 + (-9*s12*s13 - 9*s13^2)*s23^3 - 21*s13*s23^4) + 
          p1q*p2q^5*((24*s12^3*s13 + 60*s12^2*s13^2 + 48*s12*s13^3 + 
              12*s13^4)*s23 + (42*s12^2*s13 + 69*s12*s13^2 + 27*s13^3)*
             s23^2 + (9*s12*s13 + 6*s13^2)*s23^3 - 9*s13*s23^4) + 
          p1q^4*p2q^2*((-6*s12*s13 - 6*s13^2)*s23^3 - 6*s13*s23^4) + 
          p3q^5*(p2q*(12*s12^4*s13 + 12*s12^3*s13^2 + (-30*s12^4 - 
                60*s12^3*s13 - 57*s12^2*s13^2 - 6*s12*s13^3 + 9*s13^4)*s23 + 
              (-60*s12^3 - 96*s12^2*s13 - 33*s12*s13^2 + 15*s13^3)*s23^2 + 
              (-30*s12^2 - 24*s12*s13 + 6*s13^2)*s23^3) + 
            p1q*((-12*s12^4 - 30*s12^3*s13 - 24*s12^2*s13^2 - 6*s12*s13^3)*
               s23 + (-18*s12^3 - 36*s12^2*s13 - 21*s12*s13^2 - 3*s13^3)*s23^
                2 + (-6*s12*s13 - 3*s13^2)*s23^3 + 6*s12*s23^4)) + 
          p3q*(p2q^5*(12*s12^2*s13^3 + 12*s12*s13^4 + (-6*s12^4 + 
                24*s12^3*s13 + 102*s12^2*s13^2 + 120*s12*s13^3 + 36*s13^4)*
               s23 + (-12*s12^3 + 63*s12^2*s13 + 147*s12*s13^2 + 72*s13^3)*
               s23^2 + (-6*s12^2 + 39*s12*s13 + 36*s13^2)*s23^3) + 
            p1q^2*p2q^3*((-12*s12^4 + 66*s12^2*s13^2 + 96*s12*s13^3 + 
                42*s13^4)*s23 + (-12*s12^3 + 48*s12^2*s13 + 84*s12*s13^2 + 
                36*s13^3)*s23^2 + (12*s12^2 + 3*s12*s13 - 51*s13^2)*s23^3 + 
              (12*s12 - 45*s13)*s23^4) + p1q*p2q^4*(12*s12^2*s13^3 + 
              12*s12*s13^4 + (-12*s12^4 + 24*s12^3*s13 + 132*s12^2*s13^2 + 
                168*s12*s13^3 + 60*s13^4)*s23 + (-18*s12^3 + 75*s12^2*s13 + 
                168*s12*s13^2 + 87*s13^3)*s23^2 + (21*s12*s13 - 3*s13^2)*s23^
                3 + (6*s12 - 30*s13)*s23^4) + p1q^3*p2q^2*
             ((12*s12^3 + 24*s12^2*s13 - 18*s12*s13^2 - 30*s13^3)*s23^2 + 
              (24*s12^2 - 6*s12*s13 - 60*s13^2)*s23^3 + (12*s12 - 30*s13)*s23^
                4)) + p3q^2*(p2q^4*(-24*s12^3*s13^2 + 24*s12*s13^4 + 
              (-30*s12^4 - 30*s12^3*s13 + 72*s12^2*s13^2 + 198*s12*s13^3 + 
                78*s13^4)*s23 + (-60*s12^3 + 12*s12^2*s13 + 201*s12*s13^2 + 
                141*s13^3)*s23^2 + (-30*s12^2 + 42*s12*s13 + 63*s13^2)*s23^
                3) + p1q^3*p2q*((24*s12^3 + 48*s12^2*s13 - 6*s12*s13^2 - 
                30*s13^3)*s23^2 + (48*s12^2 + 48*s12*s13 - 30*s13^2)*s23^3 + 
              24*s12*s23^4) + p1q*p2q^3*(-24*s12^3*s13^2 - 12*s12^2*s13^3 + 
              12*s12*s13^4 + (-48*s12^4 - 96*s12^3*s13 + 6*s12^2*s13^2 + 
                192*s12*s13^3 + 102*s13^4)*s23 + (-72*s12^3 - 33*s12^2*s13 + 
                129*s12*s13^2 + 114*s13^3)*s23^2 + (24*s12*s13 - 27*s13^2)*
               s23^3 + (24*s12 - 39*s13)*s23^4) + p1q^2*p2q^2*
             ((-36*s12^4 - 90*s12^3*s13 - 24*s12^2*s13^2 + 78*s12*s13^3 + 
                48*s13^4)*s23 + (-36*s12^3 - 6*s12^2*s13 + 36*s12*s13^2 + 
                6*s13^3)*s23^2 + (36*s12^2 + 54*s12*s13 - 72*s13^2)*s23^3 + 
              (36*s12 - 30*s13)*s23^4) + p1q^4*((6*s12*s13 + 6*s13^2)*s23^3 + 
              6*s13*s23^4)) + p3q^4*(p2q^2*(24*s12^4*s13 - 24*s12^2*s13^3 + 
              (-60*s12^4 - 117*s12^3*s13 - 120*s12^2*s13^2 + 27*s12*s13^3 + 
                42*s13^4)*s23 + (-120*s12^3 - 171*s12^2*s13 - 15*s12*s13^2 + 
                72*s13^3)*s23^2 + (-60*s12^2 - 30*s12*s13 + 30*s13^2)*s23^
                3) + p1q*p2q*(12*s12^4*s13 + 12*s12^3*s13^2 + 
              (-48*s12^4 - 132*s12^3*s13 - 126*s12^2*s13^2 - 12*s12*s13^3 + 
                18*s13^4)*s23 + (-72*s12^3 - 159*s12^2*s13 - 78*s12*s13^2 + 
                9*s13^3)*s23^2 + (-21*s12*s13 - 15*s13^2)*s23^3 + 
              (24*s12 - 6*s13)*s23^4) + p1q^2*((-12*s12^4 - 30*s12^3*s13 - 
                24*s12^2*s13^2 - 6*s12*s13^3)*s23 + (-12*s12^3 - 
                30*s12^2*s13 - 24*s12*s13^2 - 6*s13^3)*s23^2 + 
              (12*s12^2 + 3*s12*s13 - 3*s13^2)*s23^3 + (12*s12 + 3*s13)*s23^
                4)) + p3q^3*(p2q^3*(12*s12^4*s13 - 36*s12^3*s13^2 - 
              36*s12^2*s13^3 + 12*s12*s13^4 + (-60*s12^4 - 114*s12^3*s13 - 
                75*s12^2*s13^2 + 132*s12*s13^3 + 81*s13^4)*s23 + 
              (-120*s12^3 - 123*s12^2*s13 + 102*s12*s13^2 + 141*s13^3)*s23^
                2 + (-60*s12^2 + 3*s12*s13 + 60*s13^2)*s23^3) + 
            p1q*p2q^2*(12*s12^4*s13 - 12*s12^3*s13^2 - 24*s12^2*s13^3 + 
              (-72*s12^4 - 198*s12^3*s13 - 168*s12^2*s13^2 + 66*s12*s13^3 + 
                72*s13^4)*s23 + (-108*s12^3 - 189*s12^2*s13 - 27*s12*s13^2 + 
                66*s13^3)*s23^2 + (-3*s12*s13 - 30*s13^2)*s23^3 + 
              (36*s12 - 24*s13)*s23^4) + p1q^2*p2q*
             ((-36*s12^4 - 120*s12^3*s13 - 102*s12^2*s13^2 + 18*s13^4)*s23 + 
              (-36*s12^3 - 96*s12^2*s13 - 60*s12*s13^2 - 12*s13^3)*s23^2 + 
              (36*s12^2 + 21*s12*s13 - 33*s13^2)*s23^3 + (36*s12 - 3*s13)*s23^
                4) + p1q^3*((12*s12^3 + 12*s12^2*s13 - 6*s12*s13^2 - 6*s13^3)*
               s23^2 + (24*s12^2 + 18*s12*s13)*s23^3 + (12*s12 + 6*s13)*s23^
                4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^5*(s12^2*s13 + s12*s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2*s13 + 6*s12*s13^2)*s23^2 - p1q^2*p2q*s12*s13*
            s23^3 + p1q*p2q^2*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
             3*s12*s13*s23^3)) + p3q^2*(p2q^4*(4*s12^2*s13 + 4*s12*s13^2)*
            s23^2 - 2*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*
            ((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2*s13 + 4*s12*s13^2)*s23^2 + 
           p1q*p2q*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3)) + 
         p3q*(p2q^5*(s12^2*s13 + s12*s13^2)*s23^2 - p1q^2*p2q^3*s12*s13*
            s23^3 + p1q*p2q^4*((s12^2*s13 + s12*s13^2)*s23^2 - 
             s12*s13*s23^3))) + 
       ((p3q^5*((2*s12^2 + 2*s12*s13)*s23^2 + 2*s12*s23^3) + 
          p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
            (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
          p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (4*s12^2 - 150*s12*s13 - 118*s13^2)*s23^2 + (6*s12 - 80*s13)*
             s23^3 + 2*s23^4) + p1q^2*p2q^3*((-72*s12^2*s13 - 108*s12*s13^2 - 
              36*s13^3)*s23 + (8*s12^2 - 160*s12*s13 - 132*s13^2)*s23^2 + 
            (12*s12 - 92*s13)*s23^3 + 4*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + (12*s12 - 24*s13)*
             s23^3 + 4*s23^4) + p3q^4*(p2q*(-36*s12^3*s13 + (-54*s12^2*s13 - 
                18*s12*s13^2 - 36*s13^3)*s23 + (2*s12^2 - 32*s12*s13 - 
                38*s13^2)*s23^2 + (4*s12 - 18*s13)*s23^3) + 
            p1q*((8*s12^2 + 12*s12*s13 + 4*s13^2)*s23^2 + (10*s12 + 6*s13)*
               s23^3 + 2*s23^4)) + p3q^3*(p2q^2*(-36*s12^3*s13 + 
              72*s12^2*s13^2 + (-72*s12^2*s13 - 54*s12*s13^2 - 126*s13^3)*
               s23 + (-4*s12^2 - 106*s12*s13 - 150*s13^2)*s23^2 + 
              (2*s12 - 72*s13)*s23^3) + p1q^2*((12*s12^2 + 20*s12*s13 + 
                8*s13^2)*s23^2 + (16*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q*(-36*s12^3*s13 - 72*s13^3*s23 + (20*s12^2 + 36*s12*s13 - 
                78*s13^2)*s23^2 + (30*s12 - 14*s13)*s23^3 + 8*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-90*s12^2*s13 - 198*s12*s13^2 - 
                108*s13^3)*s23 + (-2*s12^2 - 194*s12*s13 - 196*s13^2)*s23^2 - 
              104*s13*s23^3) + p1q*p2q^3*(-36*s12*s13^3 + (-108*s12^2*s13 - 
                288*s12*s13^2 - 180*s13^3)*s23 + (12*s12^2 - 270*s12*s13 - 
                340*s13^2)*s23^2 + (22*s12 - 168*s13)*s23^3 + 8*s23^4) + 
            p1q^3*p2q*((16*s12^2 - 4*s12*s13 - 20*s13^2)*s23^2 + 
              (24*s12 - 12*s13)*s23^3 + 8*s23^4) + p1q^2*p2q^2*
             ((-36*s12^2*s13 - 144*s12*s13^2 - 108*s13^3)*s23 + 
              (28*s12^2 - 156*s12*s13 - 256*s13^2)*s23^2 + (40*s12 - 136*s13)*
               s23^3 + 12*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 
              36*s12*s13^3 + (-72*s12^2*s13 - 180*s12*s13^2 - 180*s13^3)*
               s23 + (-6*s12^2 - 196*s12*s13 - 256*s13^2)*s23^2 - 
              124*s13*s23^3) + p1q^3*((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^
                2 + (12*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q^2*(72*s12^2*s13^2 + (36*s12^2*s13 - 108*s12*s13^2 - 
                216*s13^3)*s23 + (20*s12^2 - 60*s12*s13 - 304*s13^2)*s23^2 + 
              (36*s12 - 108*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((36*s12^2*s13 - 36*s12*s13^2 - 72*s13^3)*s23 + 
              (32*s12^2 + 24*s12*s13 - 116*s13^2)*s23^2 + (44*s12 - 32*s13)*
               s23^3 + 12*s23^4)))*Log[-s12 - s13 - s23])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^6*((9*s12^3*s13 + 9*s12^2*s13^2)*s23 + (-s12^3 + 8*s12^2*s13)*
             s23^2 - s12^2*s23^3) + p2q^6*((-9*s12^2*s13^2 - 9*s12*s13^3)*
             s23 + (-(s12^2*s13) - 10*s12*s13^2)*s23^2 - s12*s13*s23^3) + 
          p1q*p2q^5*((-27*s12^2*s13^2 - 27*s12*s13^3)*s23 + 
            (6*s12^2*s13 - 21*s12*s13^2)*s23^2 + (s12^2 + 7*s12*s13)*s23^3 + 
            s12*s23^4) + p1q^4*p2q^2*((18*s12^2*s13 + 18*s12*s13^2)*s23^2 + 
            (2*s12^2 + 20*s12*s13)*s23^3 + 2*s12*s23^4) + 
          p1q^2*p2q^4*((-36*s12^2*s13^2 - 36*s12*s13^3)*s23 + 
            (23*s12^2*s13 - 13*s12*s13^2)*s23^2 + (3*s12^2 + 26*s12*s13)*
             s23^3 + 3*s12*s23^4) + p1q^3*p2q^3*
           ((-18*s12^2*s13^2 - 18*s12*s13^3)*s23 + 
            (34*s12^2*s13 + 16*s12*s13^2)*s23^2 + (4*s12^2 + 38*s12*s13)*
             s23^3 + 4*s12*s23^4) + p3q^5*
           (p1q*((18*s12^3*s13 + 9*s12^2*s13^2 - 9*s12*s13^3)*s23 + 
              (-3*s12^3 - 3*s12^2*s13 - 27*s12*s13^2)*s23^2 + 
              (-2*s12^2 - 17*s12*s13)*s23^3 + s12*s23^4) + 
            p2q*(36*s12^4*s13 + (63*s12^3*s13 - 9*s12^2*s13^2)*s23 + 
              (s12^3 + 26*s12^2*s13 - 16*s12*s13^2)*s23^2 + 
              (s12^2 + 2*s12*s13)*s23^3 + 2*s12*s23^4)) + 
          p3q^4*(p2q^2*(36*s12^4*s13 - 108*s12^3*s13^2 + (-144*s12^2*s13^2 + 
                27*s12*s13^3 - 9*s13^4)*s23 + (8*s12^3 - 38*s12^2*s13 - 
                31*s12*s13^2 - 10*s13^3)*s23^2 + (4*s12^2 + 2*s12*s13 - 
                s13^2)*s23^3 + 4*s12*s23^4) + p1q*p2q*(36*s12^4*s13 - 
              36*s12^3*s13^2 + (-18*s12^3*s13 - 117*s12^2*s13^2 - 9*s13^4)*
               s23 + (-2*s12^3 - 123*s12^2*s13 - 86*s12*s13^2 - 9*s13^3)*s23^
                2 + (s12^2 - 55*s12*s13 + s13^2)*s23^3 + (7*s12 + s13)*s23^
                4) + p1q^2*((18*s12^3*s13 - 18*s12*s13^3)*s23 + 
              (-4*s12^3 - 22*s12^2*s13 - 45*s12*s13^2 + 9*s13^3)*s23^2 + 
              (-s12^2 - 24*s12*s13 + 18*s13^2)*s23^3 + (3*s12 + 9*s13)*s23^
                4)) + p3q^3*(p2q^3*(-108*s12^3*s13^2 + 108*s12^2*s13^3 + 
              (-63*s12^3*s13 - 27*s12^2*s13^2 + 117*s12*s13^3 - 27*s13^4)*
               s23 + (10*s12^3 - 43*s12^2*s13 + 67*s12*s13^2 - 30*s13^3)*s23^
                2 + (24*s12*s13 - 3*s13^2)*s23^3 + 2*s12*s23^4) + 
            p1q*p2q^2*(-144*s12^3*s13^2 + 72*s12^2*s13^3 + (-198*s12^3*s13 - 
                126*s12^2*s13^2 + 171*s12*s13^3 - 45*s13^4)*s23 + 
              (6*s12^3 - 208*s12^2*s13 + 106*s12*s13^2 - 55*s13^3)*s23^2 + 
              (6*s12^2 + 11*s12*s13 - 7*s13^2)*s23^3 + (12*s12 + 3*s13)*s23^
                4) + p1q^3*((-18*s12^2*s13^2 - 18*s12*s13^3)*s23 + 
              (-2*s12^3 - 38*s12^2*s13 - 36*s12*s13^2 + 18*s13^3)*s23^2 + 
              (2*s12^2 - 14*s12*s13 + 36*s13^2)*s23^3 + (4*s12 + 18*s13)*s23^
                4) + p1q^2*p2q*(-36*s12^3*s13^2 + (-108*s12^3*s13 - 
                90*s12^2*s13^2 + 36*s12*s13^3 - 18*s13^4)*s23 + 
              (-8*s12^3 - 174*s12^2*s13 + 9*s12*s13^2 + 9*s13^3)*s23^2 + 
              (2*s12^2 - 7*s12*s13 + 64*s13^2)*s23^3 + (12*s12 + 37*s13)*s23^
                4)) + p3q*(p2q^5*(-36*s12*s13^4 + (9*s12^3*s13 + 
                9*s12^2*s13^2 - 54*s12*s13^3 - 18*s13^4)*s23 + 
              (s12^3 + 23*s12^2*s13 - 11*s12*s13^2 - 28*s13^3)*s23^2 + 
              (-s12^2 + 15*s12*s13 - 10*s13^2)*s23^3) + 
            p1q*p2q^4*(-72*s12*s13^4 + (9*s12^3*s13 + 36*s12^2*s13^2 - 
                99*s12*s13^3 - 54*s13^4)*s23 + (s12^3 + 86*s12^2*s13 + 
                47*s12*s13^2 - 82*s13^3)*s23^2 + (93*s12*s13 - 18*s13^2)*s23^
                3 + (3*s12 + 10*s13)*s23^4) + p1q^4*p2q*
             ((18*s12^2*s13 + 36*s12*s13^2 + 18*s13^3)*s23^2 + 
              (4*s12^2 + 40*s12*s13 + 36*s13^2)*s23^3 + (4*s12 + 18*s13)*s23^
                4) + p1q^2*p2q^3*(-36*s12*s13^4 + (90*s12^2*s13^2 - 54*s13^4)*
               s23 + (177*s12^2*s13 + 253*s12*s13^2 - 54*s13^3)*s23^2 + 
              (10*s12^2 + 237*s12*s13 + 46*s13^2)*s23^3 + (12*s12 + 46*s13)*
               s23^4) + p1q^3*p2q^2*((-18*s12^3*s13 + 36*s12^2*s13^2 + 
                36*s12*s13^3 - 18*s13^4)*s23 + (-2*s12^3 + 102*s12^2*s13 + 
                212*s12*s13^2 + 18*s13^3)*s23^2 + (10*s12^2 + 188*s12*s13 + 
                90*s13^2)*s23^3 + (12*s12 + 54*s13)*s23^4)) + 
          p3q^2*(p2q^4*(108*s12^2*s13^3 - 36*s12*s13^4 + (117*s12^2*s13^2 + 
                45*s12*s13^3 - 36*s13^4)*s23 + (5*s12^3 + 37*s12^2*s13 + 
                81*s12*s13^2 - 48*s13^3)*s23^2 + (-3*s12^2 + 40*s12*s13 - 
                12*s13^2)*s23^3) + p1q*p2q^3*(180*s12^2*s13^3 - 
              36*s12*s13^4 + (-45*s12^3*s13 + 279*s12^2*s13^2 + 
                198*s12*s13^3 - 90*s13^4)*s23 + (6*s12^3 + 100*s12^2*s13 + 
                341*s12*s13^2 - 128*s13^3)*s23^2 + (2*s12^2 + 171*s12*s13 - 
                26*s13^2)*s23^3 + (8*s12 + 12*s13)*s23^4) + 
            p1q^4*((18*s12*s13^2 + 18*s13^3)*s23^2 + (2*s12^2 + 20*s12*s13 + 
                36*s13^2)*s23^3 + (2*s12 + 18*s13)*s23^4) + 
            p1q^3*p2q*((-18*s12^3*s13 + 36*s12^2*s13^2 + 36*s12*s13^3 - 
                18*s13^4)*s23 + (-4*s12^3 + 30*s12^2*s13 + 160*s12*s13^2 + 
                36*s13^3)*s23^2 + (8*s12^2 + 136*s12*s13 + 126*s13^2)*s23^3 + 
              (12*s12 + 72*s13)*s23^4) + p1q^2*p2q^2*(72*s12^2*s13^3 + 
              (-90*s12^3*s13 + 180*s12^2*s13^2 + 198*s12*s13^3 - 72*s13^4)*
               s23 + (-4*s12^3 + 74*s12^2*s13 + 428*s12*s13^2 - 54*s13^3)*s23^
                2 + (10*s12^2 + 264*s12*s13 + 92*s13^2)*s23^3 + 
              (18*s12 + 74*s13)*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (3*p2q*p3q^5*s12^2*s13*s23^2 + 
         p3q^2*(p1q*p2q^3*((3*s12^2*s13 - 15*s12*s13^2)*s23^2 - 
             15*s12*s13*s23^3) + p2q^4*((3*s12^2*s13 - 9*s12*s13^2)*s23^2 - 
             9*s12*s13*s23^3) + p1q^2*p2q^2*(-6*s12*s13^2*s23^2 - 
             6*s12*s13*s23^3)) + p3q^3*
          (p1q*p2q^2*((6*s12^2*s13 - 12*s12*s13^2)*s23^2 - 
             12*s12*s13*s23^3) + p2q^3*((9*s12^2*s13 - 9*s12*s13^2)*s23^2 - 
             9*s12*s13*s23^3) + p1q^2*p2q*(-3*s12*s13^2*s23^2 - 
             3*s12*s13*s23^3)) + p3q*(p1q*p2q^4*(-6*s12*s13^2*s23^2 - 
             6*s12*s13*s23^3) + p1q^2*p2q^3*(-3*s12*s13^2*s23^2 - 
             3*s12*s13*s23^3) + p2q^5*(-3*s12*s13^2*s23^2 - 
             3*s12*s13*s23^3)) + p3q^4*(p1q*p2q*((3*s12^2*s13 - 3*s12*s13^2)*
              s23^2 - 3*s12*s13*s23^3) + p2q^2*((9*s12^2*s13 - 3*s12*s13^2)*
              s23^2 - 3*s12*s13*s23^3))) + 
       ((p2q^4*(-(s12*s13^2) - s13^3 - s13^2*s23) + 
          p3q^4*(2*s12^3 + 3*s12^2*s13 + s12*s13^2 + (4*s12^2 + 3*s12*s13)*
             s23 + 2*s12*s23^2) + p1q*p2q^3*(-2*s12^2*s13 - 7*s12*s13^2 - 
            5*s13^3 + (-3*s12*s13 - 6*s13^2)*s23 - s13*s23^2) + 
          p1q^2*p2q^2*(4*s12^3 + 4*s12^2*s13 - 8*s12*s13^2 - 8*s13^3 + 
            (10*s12^2 + 7*s12*s13 - 7*s13^2)*s23 + (8*s12 + 3*s13)*s23^2 + 
            2*s23^3) + p1q^3*p2q*(8*s12^3 + 12*s12^2*s13 - 2*s12*s13^2 - 
            6*s13^3 + (20*s12^2 + 20*s12*s13 - 2*s13^2)*s23 + 
            (16*s12 + 8*s13)*s23^2 + 4*s23^3) + 
          p1q^4*(8*s12^3 + 16*s12^2*s13 + 8*s12*s13^2 + 
            (20*s12^2 + 26*s12*s13 + 6*s13^2)*s23 + (16*s12 + 10*s13)*s23^2 + 
            4*s23^3) + p3q^3*(p2q*(-s12^3 - 2*s12^2*s13 - 2*s12*s13^2 - 
              s13^3 + (-s12^2 - s12*s13 - s13^2)*s23) + 
            p1q*(10*s12^3 + 17*s12^2*s13 + 7*s12*s13^2 + (22*s12^2 + 
                22*s12*s13 + 3*s13^2)*s23 + (14*s12 + 5*s13)*s23^2 + 
              2*s23^3)) + p3q^2*(p2q^2*(-s12^3 + s12^2*s13 + s12*s13^2 - 
              s13^3 + (-s12^2 + 2*s12*s13 - s13^2)*s23) + 
            p1q*p2q*(3*s12^3 + 5*s12^2*s13 - 3*s12*s13^2 - 5*s13^3 + 
              (12*s12^2 + 14*s12*s13 - 2*s13^2)*s23 + (13*s12 + 7*s13)*s23^
                2 + 4*s23^3) + p1q^2*(20*s12^3 + 36*s12^2*s13 + 
              16*s12*s13^2 + (46*s12^2 + 51*s12*s13 + 9*s13^2)*s23 + 
              (32*s12 + 15*s13)*s23^2 + 6*s23^3)) + 
          p3q*(p2q^3*(2*s12^2*s13 + s12*s13^2 - s13^3 + (2*s12*s13 - s13^2)*
               s23) + p1q*p2q^2*(2*s12^3 + 4*s12^2*s13 - 6*s12*s13^2 - 
              8*s13^3 + (7*s12^2 + 6*s12*s13 - 9*s13^2)*s23 + 
              (7*s12 + s13)*s23^2 + 2*s23^3) + p1q^2*p2q*(12*s12^3 + 
              20*s12^2*s13 - 8*s13^3 + (33*s12^2 + 37*s12*s13)*s23 + 
              (29*s12 + 16*s13)*s23^2 + 8*s23^3) + 
            p1q^3*(20*s12^3 + 38*s12^2*s13 + 18*s12*s13^2 + (48*s12^2 + 
                58*s12*s13 + 12*s13^2)*s23 + (36*s12 + 20*s13)*s23^2 + 
              8*s23^3)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^3*(3*s12^2*s13 + 3*s12*s13*s23) + 
         p3q*(-3*p2q^3*s12*s13^2 + p1q^2*p2q*(3*s12^2*s13 + 3*s12*s13*s23) + 
           p1q*p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23)) + 
         p3q^2*(p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23) + 
           p1q*p2q*(6*s12^2*s13 + 6*s12*s13*s23))) + 
       ((p3q^6*((-3*s12^3 - 6*s12^2*s13 - 3*s12*s13^2)*s23 + 
            (-3*s12^2 - 3*s12*s13)*s23^2) + 
          p2q^6*((-12*s12^3 - 30*s12^2*s13 - 24*s12*s13^2 - 6*s13^3)*s23 + 
            (-24*s12^2 - 39*s12*s13 - 15*s13^2)*s23^2 + (-12*s12 - 9*s13)*
             s23^3) + p1q^4*p2q^2*((6*s12 + 6*s13)*s23^3 + 6*s23^4) + 
          p1q*p2q^5*((-24*s12^3 - 60*s12^2*s13 - 48*s12*s13^2 - 12*s13^3)*
             s23 + (-42*s12^2 - 69*s12*s13 - 27*s13^2)*s23^2 + 
            (-9*s12 - 6*s13)*s23^3 + 9*s23^4) + p1q^2*p2q^4*
           ((-24*s12^3 - 60*s12^2*s13 - 48*s12*s13^2 - 12*s13^3)*s23 + 
            (-36*s12^2 - 60*s12*s13 - 24*s13^2)*s23^2 + (9*s12 + 9*s13)*
             s23^3 + 21*s23^4) + p1q^3*p2q^3*
           ((12*s12^2 + 18*s12*s13 + 6*s13^2)*s23^2 + (36*s12 + 30*s13)*
             s23^3 + 24*s23^4) + p3q^5*(p2q*(-12*s12^4 - 12*s12^3*s13 + 
              (-30*s12^3 - 33*s12^2*s13 - 24*s12*s13^2 - 9*s13^3)*s23 + 
              (-24*s12^2 - 27*s12*s13 - 15*s13^2)*s23^2 + (-6*s12 - 6*s13)*
               s23^3) + p1q*((-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2)*s23 + 
              (3*s12*s13 + 3*s13^2)*s23^2 + (6*s12 + 3*s13)*s23^3)) + 
          p3q^4*(p2q^2*(-24*s12^4 + 24*s12^2*s13^2 + (-63*s12^3 - 
                60*s12^2*s13 - 87*s12*s13^2 - 42*s13^3)*s23 + 
              (-69*s12^2 - 105*s12*s13 - 72*s13^2)*s23^2 + (-30*s12 - 30*s13)*
               s23^3) + p1q^2*((-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2)*s23 + 
              (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + (9*s12 + 3*s13)*s23^
                3 - 3*s23^4) + p1q*p2q*(-12*s12^4 - 12*s12^3*s13 + 
              (-12*s12^3 - 18*s12^2*s13 - 36*s12*s13^2 - 18*s13^3)*s23 + 
              (15*s12^2 + 6*s12*s13 - 9*s13^2)*s23^2 + (21*s12 + 15*s13)*s23^
                3 + 6*s23^4)) + p3q^3*(p2q^3*(-12*s12^4 + 36*s12^3*s13 + 
              36*s12^2*s13^2 - 12*s12*s13^3 + (-66*s12^3 - 105*s12^2*s13 - 
                192*s12*s13^2 - 81*s13^3)*s23 + (-117*s12^2 - 222*s12*s13 - 
                141*s13^2)*s23^2 + (-63*s12 - 60*s13)*s23^3) + 
            p1q^3*((12*s12^2 + 18*s12*s13 + 6*s13^2)*s23^2 + 6*s12*s23^3 - 
              6*s23^4) + p1q^2*p2q*((12*s12^3 - 6*s12^2*s13 - 36*s12*s13^2 - 
                18*s13^3)*s23 + (24*s12^2 + 24*s12*s13 + 12*s13^2)*s23^2 + 
              (15*s12 + 33*s13)*s23^3 + 3*s23^4) + p1q*p2q^2*
             (-12*s12^4 + 12*s12^3*s13 + 24*s12^2*s13^2 + (-18*s12^3 - 
                48*s12^2*s13 - 138*s12*s13^2 - 72*s13^3)*s23 + 
              (-27*s12^2 - 81*s12*s13 - 66*s13^2)*s23^2 + (3*s12 + 30*s13)*
               s23^3 + 24*s23^4)) + p3q^2*(p2q^4*(24*s12^3*s13 - 
              24*s12*s13^3 + (-60*s12^3 - 162*s12^2*s13 - 228*s12*s13^2 - 
                78*s13^3)*s23 + (-132*s12^2 - 261*s12*s13 - 141*s13^2)*s23^
                2 + (-72*s12 - 63*s13)*s23^3) + p1q^3*p2q*
             ((30*s12*s13 + 30*s13^2)*s23^2 + 30*s13*s23^3) + 
            p1q^4*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + p1q^2*p2q^2*
             ((-18*s12^3 - 84*s12^2*s13 - 114*s12*s13^2 - 48*s13^3)*s23 + 
              (-66*s12^2 - 72*s12*s13 - 6*s13^2)*s23^2 + (-18*s12 + 72*s13)*
               s23^3 + 30*s23^4) + p1q*p2q^3*(24*s12^3*s13 + 12*s12^2*s13^2 - 
              12*s12*s13^3 + (-48*s12^3 - 150*s12^2*s13 - 240*s12*s13^2 - 
                102*s13^3)*s23 + (-111*s12^2 - 201*s12*s13 - 114*s13^2)*s23^
                2 + (-24*s12 + 27*s13)*s23^3 + 39*s23^4)) + 
          p3q*(p2q^5*(-12*s12^2*s13^2 - 12*s12*s13^3 + (-42*s12^3 - 
                120*s12^2*s13 - 126*s12*s13^2 - 36*s13^3)*s23 + 
              (-87*s12^2 - 159*s12*s13 - 72*s13^2)*s23^2 + (-45*s12 - 36*s13)*
               s23^3) + p1q*p2q^4*(-12*s12^2*s13^2 - 12*s12*s13^3 + 
              (-60*s12^3 - 168*s12^2*s13 - 180*s12*s13^2 - 60*s13^3)*s23 + 
              (-111*s12^2 - 186*s12*s13 - 87*s13^2)*s23^2 + (-21*s12 + 3*s13)*
               s23^3 + 30*s23^4) + p1q^3*p2q^2*((30*s12*s13 + 30*s13^2)*s23^
                2 + (30*s12 + 60*s13)*s23^3 + 30*s23^4) + 
            p1q^2*p2q^3*((-36*s12^3 - 102*s12^2*s13 - 108*s12*s13^2 - 
                42*s13^3)*s23 + (-72*s12^2 - 96*s12*s13 - 36*s13^2)*s23^2 + 
              (9*s12 + 51*s13)*s23^3 + 45*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p2q*p3q^5*(s12^2 + s12*s13)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2 + 6*s12*s13)*s23^2 - p1q^2*p2q*s12*s23^3 + 
           p1q*p2q^2*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^2*(p2q^4*(4*s12^2 + 4*s12*s13)*s23^2 - 2*p1q^2*p2q^2*s12*s23^3 + 
           p1q*p2q^3*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2 + 4*s12*s13)*s23^2 + 
           p1q*p2q*((s12^2 + s12*s13)*s23^2 - s12*s23^3)) + 
         p3q*(p2q^5*(s12^2 + s12*s13)*s23^2 - p1q^2*p2q^3*s12*s23^3 + 
           p1q*p2q^4*((s12^2 + s12*s13)*s23^2 - s12*s23^3)))) + 
     Log[(p2q + p3q)/(p1q + p2q + p3q)]*
      (((p3q^6*((-3*s12^3 - 6*s12^2*s13 - 3*s12*s13^2)*s23 + 
            (-3*s12^2 - 3*s12*s13)*s23^2) + 
          p2q^6*((-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2)*s23 + 
            (-12*s12^2 - 15*s12*s13 - 3*s13^2)*s23^2 + (-6*s12 - 3*s13)*
             s23^3) + p1q*p2q^5*((-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2)*
             s23 + (-24*s12^2 - 33*s12*s13 - 9*s13^2)*s23^2 + 
            (-9*s12 - 6*s13)*s23^3 + 3*s23^4) + p1q^4*p2q^2*
           ((6*s12 + 6*s13)*s23^3 + 6*s23^4) + p1q^2*p2q^4*
           ((-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-24*s12^2 - 36*s12*s13 - 12*s13^2)*s23^2 + (-3*s12 - 3*s13)*
             s23^3 + 9*s23^4) + p1q^3*p2q^3*((-6*s12*s13 - 6*s13^2)*s23^2 + 
            (12*s12 + 6*s13)*s23^3 + 12*s23^4) + 
          p3q^5*(p2q*(-12*s12^4 - 12*s12^3*s13 + (-24*s12^3 - 15*s12^2*s13 - 
                6*s12*s13^2 - 3*s13^3)*s23 + (-12*s12^2 - 3*s12*s13 - 
                3*s13^2)*s23^2) + p1q*((-6*s12^3 - 12*s12^2*s13 - 
                6*s12*s13^2)*s23 + (3*s12*s13 + 3*s13^2)*s23^2 + 
              (6*s12 + 3*s13)*s23^3)) + 
          p3q^3*(p2q^3*(-12*s12^4 + 36*s12^3*s13 + 36*s12^2*s13^2 - 
              12*s12*s13^3 + (-6*s12^3 + 75*s12^2*s13 - 12*s12*s13^2 - 
                21*s13^3)*s23 + (3*s12^2 + 18*s12*s13 - 21*s13^2)*s23^2 - 
              3*s12*s23^3) + p1q*p2q^2*(-12*s12^4 + 12*s12^3*s13 + 
              24*s12^2*s13^2 + (30*s12^3 + 96*s12^2*s13 + 6*s12*s13^2 - 
                24*s13^3)*s23 + (45*s12^2 + 63*s12*s13 + 6*s13^2)*s23^2 + 
              (3*s12 + 30*s13)*s23^3) + p1q^2*p2q*((24*s12^3 + 30*s12^2*s13 - 
                6*s13^3)*s23 + (36*s12^2 + 48*s12*s13 + 24*s13^2)*s23^2 + 
              (3*s12 + 21*s13)*s23^3 - 9*s23^4) + 
            p1q^3*((12*s12^2 + 18*s12*s13 + 6*s13^2)*s23^2 + 6*s12*s23^3 - 
              6*s23^4)) + p3q^4*(p2q^2*(-24*s12^4 + 24*s12^2*s13^2 + 
              (-33*s12^3 + 30*s12^2*s13 + 3*s12*s13^2 - 12*s13^3)*s23 + 
              (-9*s12^2 + 15*s12*s13 - 12*s13^2)*s23^2) + 
            p1q*p2q*(-12*s12^4 - 12*s12^3*s13 + (18*s12^2*s13 - 6*s13^3)*
               s23 + (33*s12^2 + 42*s12*s13 + 9*s13^2)*s23^2 + 
              (21*s12 + 15*s13)*s23^3) + p1q^2*((-6*s12^3 - 12*s12^2*s13 - 
                6*s12*s13^2)*s23 + (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + 
              (9*s12 + 3*s13)*s23^3 - 3*s23^4)) + 
          p3q^2*(p2q^4*(24*s12^3*s13 - 24*s12*s13^3 + (18*s12^2*s13 - 
                48*s12*s13^2 - 18*s13^3)*s23 + (-12*s12^2 - 21*s12*s13 - 
                21*s13^2)*s23^2 + (-12*s12 - 3*s13)*s23^3) + 
            p1q^3*p2q*((-12*s12^2 + 6*s12*s13 + 18*s13^2)*s23^2 + 
              (-24*s12 + 6*s13)*s23^3 - 12*s23^4) + 
            p1q^4*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + p1q^2*p2q^2*
             ((18*s12^3 + 24*s12^2*s13 - 6*s12*s13^2 - 12*s13^3)*s23 + 
              (-30*s12^2 + 30*s13^2)*s23^2 + (-54*s12 + 36*s13)*s23^3 - 
              6*s23^4) + p1q*p2q^3*(24*s12^3*s13 + 12*s12^2*s13^2 - 
              12*s12*s13^3 + (24*s12^3 + 66*s12^2*s13 - 24*s12*s13^2 - 
                30*s13^3)*s23 + (-3*s12^2 + 15*s12*s13 - 6*s13^2)*s23^2 + 
              (-24*s12 + 27*s13)*s23^3 + 3*s23^4)) + 
          p3q*(p2q^5*(-12*s12^2*s13^2 - 12*s12*s13^3 + (-12*s12^3 - 
                30*s12^2*s13 - 36*s12*s13^2 - 6*s13^3)*s23 + (-27*s12^2 - 
                39*s12*s13 - 12*s13^2)*s23^2 + (-15*s12 - 6*s13)*s23^3) + 
            p1q*p2q^4*(-12*s12^2*s13^2 - 12*s12*s13^3 + (-12*s12^3 - 
                24*s12^2*s13 - 36*s12*s13^2 - 12*s13^3)*s23 + 
              (-39*s12^2 - 42*s12*s13 - 15*s13^2)*s23^2 + (-21*s12 + 3*s13)*
               s23^3 + 6*s23^4) + p1q^3*p2q^2*((-24*s12^2 - 18*s12*s13 + 
                6*s13^2)*s23^2 + (-18*s12 + 12*s13)*s23^3 + 6*s23^4) + 
            p1q^2*p2q^3*((6*s12^2*s13 - 6*s13^3)*s23 + (-36*s12^2 - 
                24*s12*s13)*s23^2 + (-27*s12 + 15*s13)*s23^3 + 9*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(p2q*p3q^5*(s12^2 + s12*s13)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2 + 6*s12*s13)*s23^2 - p1q^2*p2q*s12*s23^3 + 
           p1q*p2q^2*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^2*(p2q^4*(4*s12^2 + 4*s12*s13)*s23^2 - 2*p1q^2*p2q^2*s12*s23^3 + 
           p1q*p2q^3*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2 + 4*s12*s13)*s23^2 + 
           p1q*p2q*((s12^2 + s12*s13)*s23^2 - s12*s23^3)) + 
         p3q*(p2q^5*(s12^2 + s12*s13)*s23^2 - p1q^2*p2q^3*s12*s23^3 + 
           p1q*p2q^4*((s12^2 + s12*s13)*s23^2 - s12*s23^3))) + 
       ((p2q^6*((-3*s12^2*s13 - 6*s12*s13^2 - 3*s13^3)*s23 + 
            (-3*s12*s13 - 3*s13^2)*s23^2) + 
          p3q^6*((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*s23 + 
            (-3*s12^2 - 15*s12*s13 - 12*s13^2)*s23^2 + (-3*s12 - 6*s13)*
             s23^3) + p1q*p2q^5*((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*
             s23 + (3*s12^2 + 3*s12*s13)*s23^2 + (3*s12 + 6*s13)*s23^3) + 
          p1q^4*p2q^2*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + 
          p1q^3*p2q^3*((6*s12^2 + 18*s12*s13 + 12*s13^2)*s23^2 + 
            6*s13*s23^3 - 6*s23^4) + p1q^2*p2q^4*
           ((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*s23 + 
            (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + (3*s12 + 9*s13)*s23^3 - 
            3*s23^4) + p3q*(p2q^5*(-12*s12*s13^3 - 12*s13^4 + 
              (-3*s12^3 - 6*s12^2*s13 - 15*s12*s13^2 - 24*s13^3)*s23 + 
              (-3*s12^2 - 3*s12*s13 - 12*s13^2)*s23^2) + 
            p1q*p2q^4*(-12*s12*s13^3 - 12*s13^4 + (-6*s12^3 + 18*s12*s13^2)*
               s23 + (9*s12^2 + 42*s12*s13 + 33*s13^2)*s23^2 + 
              (15*s12 + 21*s13)*s23^3) + p1q^3*p2q^2*((18*s12^2 + 6*s12*s13 - 
                12*s13^2)*s23^2 + (6*s12 - 24*s13)*s23^3 - 12*s23^4) + 
            p1q^2*p2q^3*((-6*s12^3 + 30*s12*s13^2 + 24*s13^3)*s23 + 
              (24*s12^2 + 48*s12*s13 + 36*s13^2)*s23^2 + (21*s12 + 3*s13)*s23^
                3 - 9*s23^4)) + p3q^5*(p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + 
              (-6*s12^3 - 36*s12^2*s13 - 30*s12*s13^2 - 12*s13^3)*s23 + 
              (-12*s12^2 - 39*s12*s13 - 27*s13^2)*s23^2 + (-6*s12 - 15*s13)*
               s23^3) + p1q*((-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3)*s23 + 
              (-9*s12^2 - 33*s12*s13 - 24*s13^2)*s23^2 + (-6*s12 - 9*s13)*s23^
                3 + 3*s23^4)) + p3q^2*(p2q^4*(24*s12^2*s13^2 - 24*s13^4 + 
              (-12*s12^3 + 3*s12^2*s13 + 30*s12*s13^2 - 33*s13^3)*s23 + 
              (-12*s12^2 + 15*s12*s13 - 9*s13^2)*s23^2) + 
            p1q*p2q^3*(24*s12^2*s13^2 + 12*s12*s13^3 - 12*s13^4 + 
              (-24*s12^3 + 6*s12^2*s13 + 96*s12*s13^2 + 30*s13^3)*s23 + 
              (6*s12^2 + 63*s12*s13 + 45*s13^2)*s23^2 + (30*s12 + 3*s13)*s23^
                3) + p1q^2*p2q^2*((-12*s12^3 - 6*s12^2*s13 + 24*s12*s13^2 + 
                18*s13^3)*s23 + (30*s12^2 - 30*s13^2)*s23^2 + 
              (36*s12 - 54*s13)*s23^3 - 6*s23^4) + p1q^3*p2q*
             ((6*s12^2 - 18*s12*s13 - 24*s13^2)*s23^2 + (12*s12 - 18*s13)*s23^
                3 + 6*s23^4) + p1q^4*((6*s12 + 6*s13)*s23^3 + 6*s23^4)) + 
          p3q^4*(p2q^2*(-24*s12^3*s13 + 24*s12*s13^3 + (-18*s12^3 - 
                48*s12^2*s13 + 18*s12*s13^2)*s23 + (-21*s12^2 - 21*s12*s13 - 
                12*s13^2)*s23^2 + (-3*s12 - 12*s13)*s23^3) + 
            p1q*p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + (-12*s12^3 - 
                36*s12^2*s13 - 24*s12*s13^2 - 12*s13^3)*s23 + 
              (-15*s12^2 - 42*s12*s13 - 39*s13^2)*s23^2 + (3*s12 - 21*s13)*
               s23^3 + 6*s23^4) + p1q^2*((-12*s12^2*s13 - 24*s12*s13^2 - 
                12*s13^3)*s23 + (-12*s12^2 - 36*s12*s13 - 24*s13^2)*s23^2 + 
              (-3*s12 - 3*s13)*s23^3 + 9*s23^4)) + 
          p3q^3*(p2q^3*(-12*s12^3*s13 + 36*s12^2*s13^2 + 36*s12*s13^3 - 
              12*s13^4 + (-21*s12^3 - 12*s12^2*s13 + 75*s12*s13^2 - 6*s13^3)*
               s23 + (-21*s12^2 + 18*s12*s13 + 3*s13^2)*s23^2 - 
              3*s13*s23^3) + p1q*p2q^2*(-12*s12^3*s13 + 12*s12^2*s13^2 + 
              24*s12*s13^3 + (-30*s12^3 - 24*s12^2*s13 + 66*s12*s13^2 + 
                24*s13^3)*s23 + (-6*s12^2 + 15*s12*s13 - 3*s13^2)*s23^2 + 
              (27*s12 - 24*s13)*s23^3 + 3*s23^4) + p1q^2*p2q*
             ((-6*s12^3 + 6*s12*s13^2)*s23 + (-24*s12*s13 - 36*s13^2)*s23^2 + 
              (15*s12 - 27*s13)*s23^3 + 9*s23^4) + 
            p1q^3*((-6*s12^2 - 6*s12*s13)*s23^2 + (6*s12 + 12*s13)*s23^3 + 
              12*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^5*(s12*s13 + s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12*s13 + 6*s13^2)*s23^2 - p1q^2*p2q*s13*s23^3 + 
           p1q*p2q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^2*(p2q^4*(4*s12*s13 + 4*s13^2)*s23^2 - 2*p1q^2*p2q^2*s13*s23^3 + 
           p1q*p2q^3*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12*s13 + 4*s13^2)*s23^2 + 
           p1q*p2q*((s12*s13 + s13^2)*s23^2 - s13*s23^3)) + 
         p3q*(p2q^5*(s12*s13 + s13^2)*s23^2 - p1q^2*p2q^3*s13*s23^3 + 
           p1q*p2q^4*((s12*s13 + s13^2)*s23^2 - s13*s23^3))) + 
       ((p3q^6*((9*s12^3*s13 + 18*s12^2*s13^2 + 9*s12*s13^3)*s23 + 
            (3*s12^3 + 18*s12^2*s13 + 15*s12*s13^2)*s23^2 + 
            (3*s12^2 + 6*s12*s13)*s23^3) + 
          p2q^6*((9*s12^3*s13 + 18*s12^2*s13^2 + 9*s12*s13^3)*s23 + 
            (15*s12^2*s13 + 18*s12*s13^2 + 3*s13^3)*s23^2 + 
            (6*s12*s13 + 3*s13^2)*s23^3) + p1q^3*p2q^3*
           ((-6*s12^3 - 18*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23^2 + 
            (-18*s12*s13 - 6*s13^2)*s23^3 + (6*s12 - 12*s13)*s23^4) + 
          p1q^2*p2q^4*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
            (-6*s12^3 + 12*s12^2*s13 + 30*s12*s13^2 + 12*s13^3)*s23^2 + 
            (-3*s12^2 - 6*s12*s13 + 3*s13^2)*s23^3 + (3*s12 - 9*s13)*s23^4) + 
          p1q^4*p2q^2*((6*s12^2 - 6*s13^2)*s23^3 + (6*s12 - 6*s13)*s23^4) + 
          p1q*p2q^5*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
            (-3*s12^3 + 21*s12^2*s13 + 33*s12*s13^2 + 9*s13^3)*s23^2 + 
            (-3*s12^2 + 3*s12*s13 + 6*s13^2)*s23^3 - 3*s13*s23^4) + 
          p3q^5*(p2q*(24*s12^4*s13 + 24*s12^3*s13^2 + (6*s12^4 + 
                60*s12^3*s13 + 45*s12^2*s13^2 + 18*s12*s13^3 + 3*s13^4)*s23 + 
              (12*s12^3 + 51*s12^2*s13 + 30*s12*s13^2 + 3*s13^3)*s23^2 + 
              (6*s12^2 + 15*s12*s13)*s23^3) + 
            p1q*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
              (9*s12^3 + 33*s12^2*s13 + 21*s12*s13^2 - 3*s13^3)*s23^2 + 
              (6*s12^2 + 3*s12*s13 - 3*s13^2)*s23^3 - 3*s12*s23^4)) + 
          p3q*(p2q^5*(24*s12^2*s13^3 + 24*s12*s13^4 + (3*s12^4 + 
                18*s12^3*s13 + 45*s12^2*s13^2 + 60*s12*s13^3 + 6*s13^4)*s23 + 
              (3*s12^3 + 30*s12^2*s13 + 51*s12*s13^2 + 12*s13^3)*s23^2 + 
              (15*s12*s13 + 6*s13^2)*s23^3) + p1q^2*p2q^3*
             ((6*s12^4 - 36*s12^2*s13^2 - 24*s12*s13^3 + 6*s13^4)*s23 + 
              (-24*s12^3 - 12*s12^2*s13 - 12*s12*s13^2)*s23^2 + 
              (-21*s12^2 + 24*s12*s13 - 15*s13^2)*s23^3 + (9*s12 - 9*s13)*s23^
                4) + p1q^3*p2q^2*((-18*s12^3 + 18*s12^2*s13 + 30*s12*s13^2 - 
                6*s13^3)*s23^2 + (-6*s12^2 + 42*s12*s13 - 12*s13^2)*s23^3 + 
              (12*s12 - 6*s13)*s23^4) + p1q*p2q^4*(24*s12^2*s13^3 + 
              24*s12*s13^4 + (6*s12^4 + 12*s12^3*s13 + 6*s12^2*s13^2 + 
                36*s12*s13^3 + 12*s13^4)*s23 + (-9*s12^3 - 3*s12^2*s13 + 
                9*s12*s13^2 + 15*s13^3)*s23^2 + (-15*s12^2 - 3*s13^2)*s23^3 - 
              6*s13*s23^4)) + p3q^4*(p2q^2*(48*s12^4*s13 - 48*s12^2*s13^3 + 
              (18*s12^4 + 81*s12^3*s13 - 48*s12^2*s13^2 - 3*s12*s13^3 + 
                12*s13^4)*s23 + (21*s12^3 + 30*s12^2*s13 - 3*s12*s13^2 + 
                12*s13^3)*s23^2 + (3*s12^2 + 12*s12*s13)*s23^3) + 
            p1q*p2q*(24*s12^4*s13 + 24*s12^3*s13^2 + (12*s12^4 + 
                36*s12^3*s13 + 6*s12^2*s13^2 + 12*s12*s13^3 + 6*s13^4)*s23 + 
              (15*s12^3 + 9*s12^2*s13 - 3*s12*s13^2 - 9*s13^3)*s23^2 + 
              (-3*s12^2 - 15*s13^2)*s23^3 - 6*s12*s23^4) + 
            p1q^2*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
              (12*s12^3 + 30*s12^2*s13 + 12*s12*s13^2 - 6*s13^3)*s23^2 + 
              (3*s12^2 - 6*s12*s13 - 3*s13^2)*s23^3 + (-9*s12 + 3*s13)*s23^
                4)) + p3q^3*(p2q^3*(24*s12^4*s13 - 72*s12^3*s13^2 - 
              72*s12^2*s13^3 + 24*s12*s13^4 + (21*s12^4 + 18*s12^3*s13 - 
                150*s12^2*s13^2 + 18*s12*s13^3 + 21*s13^4)*s23 + 
              (21*s12^3 - 21*s12^2*s13 - 21*s12*s13^2 + 21*s13^3)*s23^2 + 
              6*s12*s13*s23^3) + p1q*p2q^2*(24*s12^4*s13 - 24*s12^3*s13^2 - 
              48*s12^2*s13^3 + (30*s12^4 - 6*s12^3*s13 - 162*s12^2*s13^2 - 
                30*s12*s13^3 + 24*s13^4)*s23 + (6*s12^3 - 60*s12^2*s13 - 
                60*s12*s13^2 - 6*s13^3)*s23^2 + (-27*s12^2 + 21*s12*s13 - 
                30*s13^2)*s23^3 - 3*s12*s23^4) + 
            p1q^3*((6*s12^3 - 6*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23^2 + 
              (-6*s12^2 - 18*s12*s13)*s23^3 + (-12*s12 + 6*s13)*s23^4) + 
            p1q^2*p2q*((6*s12^4 - 24*s12^3*s13 - 36*s12^2*s13^2 + 6*s13^4)*
               s23 + (-12*s12^2*s13 - 12*s12*s13^2 - 24*s13^3)*s23^2 + 
              (-15*s12^2 + 24*s12*s13 - 21*s13^2)*s23^3 + (-9*s12 + 9*s13)*
               s23^4)) + p3q^2*(p2q^4*(-48*s12^3*s13^2 + 48*s12*s13^4 + 
              (12*s12^4 - 3*s12^3*s13 - 48*s12^2*s13^2 + 81*s12*s13^3 + 
                18*s13^4)*s23 + (12*s12^3 - 3*s12^2*s13 + 30*s12*s13^2 + 
                21*s13^3)*s23^2 + (12*s12*s13 + 3*s13^2)*s23^3) + 
            p1q*p2q^3*(-48*s12^3*s13^2 - 24*s12^2*s13^3 + 24*s12*s13^4 + 
              (24*s12^4 - 30*s12^3*s13 - 162*s12^2*s13^2 - 6*s12*s13^3 + 
                30*s13^4)*s23 + (-6*s12^3 - 60*s12^2*s13 - 60*s12*s13^2 + 
                6*s13^3)*s23^2 + (-30*s12^2 + 21*s12*s13 - 27*s13^2)*s23^3 - 
              3*s13*s23^4) + p1q^4*((-6*s12^2 + 6*s13^2)*s23^3 + 
              (-6*s12 + 6*s13)*s23^4) + p1q^2*p2q^2*
             ((12*s12^4 - 12*s12^3*s13 - 48*s12^2*s13^2 - 12*s12*s13^3 + 
                12*s13^4)*s23 + (-30*s12^3 + 30*s12^2*s13 + 30*s12*s13^2 - 
                30*s13^3)*s23^2 + (-36*s12^2 + 108*s12*s13 - 36*s13^2)*s23^
                3 + (6*s12 + 6*s13)*s23^4) + p1q^3*p2q*
             ((-6*s12^3 + 30*s12^2*s13 + 18*s12*s13^2 - 18*s13^3)*s23^2 + 
              (-12*s12^2 + 42*s12*s13 - 6*s13^2)*s23^3 + (-6*s12 + 12*s13)*
               s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*(s12^2*s13 + s12*s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2*s13 + 6*s12*s13^2)*s23^2 - p1q^2*p2q*s12*s13*
            s23^3 + p1q*p2q^2*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
             3*s12*s13*s23^3)) + p3q^2*(p2q^4*(4*s12^2*s13 + 4*s12*s13^2)*
            s23^2 - 2*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*
            ((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2*s13 + 4*s12*s13^2)*s23^2 + 
           p1q*p2q*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3)) + 
         p3q*(p2q^5*(s12^2*s13 + s12*s13^2)*s23^2 - p1q^2*p2q^3*s12*s13*
            s23^3 + p1q*p2q^4*((s12^2*s13 + s12*s13^2)*s23^2 - 
             s12*s13*s23^3)))) + Log[s23/(s12 + s13 + s23)]*
      ((p3q^5*((-162*s12^6*s13 - 810*s12^5*s13^2 - 1458*s12^4*s13^3 - 
             1134*s12^3*s13^4 - 324*s12^2*s13^5)*s23 + 
           (-10*s12^6 - 408*s12^5*s13 - 1434*s12^4*s13^2 - 1684*s12^3*s13^3 - 
             648*s12^2*s13^4)*s23^2 + (-10*s12^5 - 236*s12^4*s13 - 
             550*s12^3*s13^2 - 324*s12^2*s13^3)*s23^3) + 
         p2q^5*((-324*s12^5*s13^2 - 1134*s12^4*s13^3 - 1458*s12^3*s13^4 - 
             810*s12^2*s13^5 - 162*s12*s13^6)*s23 + 
           (-648*s12^4*s13^2 - 1684*s12^3*s13^3 - 1434*s12^2*s13^4 - 
             408*s12*s13^5 - 10*s13^6)*s23^2 + (-324*s12^3*s13^2 - 
             550*s12^2*s13^3 - 236*s12*s13^4 - 10*s13^5)*s23^3) + 
         p1q*p2q^4*((-162*s12^4*s13^2 - 235*s12^3*s13^3 + 6*s12^2*s13^4 + 
             69*s12*s13^5 - 10*s13^6)*s23^2 + (-260*s12^3*s13^2 - 
             204*s12^2*s13^3 + 66*s12*s13^4 + 10*s13^5)*s23^3 + 
           (-98*s12^2*s13^2 - 33*s12*s13^3 + 20*s13^4)*s23^4) + 
         p1q^2*p2q^3*((-153*s12^4*s13^2 - 153*s12^3*s13^3 + 153*s12^2*s13^4 + 
             153*s12*s13^5)*s23^2 + (-80*s12^4*s13 - 609*s12^3*s13^2 - 
             562*s12^2*s13^3 - 13*s12*s13^4 + 20*s13^5)*s23^3 + 
           (-80*s12^3*s13 - 431*s12^2*s13^2 - 251*s12*s13^3 + 10*s13^4)*
            s23^4 + (-55*s12*s13^2 - 10*s13^3)*s23^5) + 
         p1q^3*p2q^2*((153*s12^4*s13 + 153*s12^3*s13^2 - 153*s12^2*s13^3 - 
             153*s12*s13^4)*s23^3 + (80*s12^4 + 358*s12^3*s13 + 
             70*s12^2*s13^2 - 218*s12*s13^3 - 10*s13^4)*s23^4 + 
           (80*s12^3 + 125*s12^2*s13 - 55*s12*s13^2 - 10*s13^3)*s23^5) + 
         p3q^4*(p2q*(-648*s12^6*s13^2 - 1296*s12^5*s13^3 - 648*s12^4*s13^4 + 
             (-90*s12^7 - 612*s12^6*s13 - 3744*s12^5*s13^2 - 6354*s12^4*
                s13^3 - 4842*s12^3*s13^4 - 2034*s12^2*s13^5 - 324*s12*s13^6)*
              s23 + (-110*s12^6 - 1014*s12^5*s13 - 4954*s12^4*s13^2 - 6712*
                s12^3*s13^3 - 3166*s12^2*s13^4 - 324*s12*s13^5)*s23^2 + 
             (-20*s12^5 - 796*s12^4*s13 - 1984*s12^3*s13^2 - 1532*s12^2*
                s13^3 - 324*s12*s13^4)*s23^3) + 
           p1q*((-10*s12^6 + 69*s12^5*s13 + 6*s12^4*s13^2 - 235*s12^3*s13^3 - 
               162*s12^2*s13^4)*s23^2 + (10*s12^5 + 66*s12^4*s13 - 204*s12^3*
                s13^2 - 260*s12^2*s13^3)*s23^3 + (20*s12^4 - 33*s12^3*s13 - 
               98*s12^2*s13^2)*s23^4)) + 
         p3q^3*(p2q^2*(-648*s12^6*s13^2 + 1944*s12^4*s13^4 + 
             1296*s12^3*s13^5 + (-90*s12^7 - 756*s12^6*s13 - 5094*s12^5*
                s13^2 - 7758*s12^4*s13^3 - 6570*s12^3*s13^4 - 3870*s12^2*
                s13^5 - 630*s12*s13^6)*s23 + (-100*s12^6 - 912*s12^5*s13 - 
               6990*s12^4*s13^2 - 10996*s12^3*s13^3 - 5988*s12^2*s13^4 - 630*
                s12*s13^5)*s23^2 + (-10*s12^5 - 1208*s12^4*s13 - 3202*s12^3*
                s13^2 - 2976*s12^2*s13^3 - 972*s12*s13^4)*s23^3) + 
           p1q*p2q*(-648*s12^6*s13^2 - 1296*s12^5*s13^3 - 648*s12^4*s13^4 + 
             (306*s12^6*s13 - 648*s12^5*s13^2 - 1296*s12^4*s13^3 - 648*s12^3*
                s13^4 - 306*s12^2*s13^5)*s23 + (250*s12^6 + 976*s12^5*s13 + 
               178*s12^4*s13^2 - 338*s12^3*s13^3 - 68*s12^2*s13^4 + 82*s12*
                s13^5)*s23^2 + (290*s12^5 + 90*s12^4*s13 - 34*s12^3*s13^2 + 
               124*s12^2*s13^3 - 222*s12*s13^4)*s23^3 + 
             (40*s12^4 - 46*s12^3*s13 + 24*s12^2*s13^2 + 20*s12*s13^3)*
              s23^4) + p1q^2*((153*s12^5*s13 + 153*s12^4*s13^2 - 153*s12^3*
                s13^3 - 153*s12^2*s13^4)*s23^2 + (20*s12^5 - 13*s12^4*s13 - 
               562*s12^3*s13^2 - 609*s12^2*s13^3 - 80*s12*s13^4)*s23^3 + 
             (10*s12^4 - 251*s12^3*s13 - 431*s12^2*s13^2 - 80*s12*s13^3)*
              s23^4 + (-10*s12^3 - 55*s12^2*s13)*s23^5)) + 
         p3q*(p2q^4*(-648*s12^4*s13^4 - 1296*s12^3*s13^5 - 648*s12^2*s13^6 + 
             (-324*s12^6*s13 - 2034*s12^5*s13^2 - 4842*s12^4*s13^3 - 6354*
                s12^3*s13^4 - 3744*s12^2*s13^5 - 612*s12*s13^6 - 90*s13^7)*
              s23 + (-324*s12^5*s13 - 3166*s12^4*s13^2 - 6712*s12^3*s13^3 - 
               4954*s12^2*s13^4 - 1014*s12*s13^5 - 110*s13^6)*s23^2 + 
             (-324*s12^4*s13 - 1532*s12^3*s13^2 - 1984*s12^2*s13^3 - 796*s12*
                s13^4 - 20*s13^5)*s23^3) + p1q*p2q^3*(-648*s12^4*s13^4 - 
             1296*s12^3*s13^5 - 648*s12^2*s13^6 + (-306*s12^5*s13^2 - 648*
                s12^4*s13^3 - 1296*s12^3*s13^4 - 648*s12^2*s13^5 + 306*s12*
                s13^6)*s23 + (82*s12^5*s13 - 68*s12^4*s13^2 - 338*s12^3*
                s13^3 + 178*s12^2*s13^4 + 976*s12*s13^5 + 250*s13^6)*s23^2 + 
             (-222*s12^4*s13 + 124*s12^3*s13^2 - 34*s12^2*s13^3 + 90*s12*
                s13^4 + 290*s13^5)*s23^3 + (20*s12^3*s13 + 24*s12^2*s13^2 - 
               46*s12*s13^3 + 40*s13^4)*s23^4) + p1q^2*p2q^2*
            ((-459*s12^5*s13 - 153*s12^4*s13^2 + 765*s12^3*s13^3 + 153*s12^2*
                s13^4 - 306*s12*s13^5)*s23^2 + (-250*s12^5 - 1199*s12^4*s13 - 
               340*s12^3*s13^2 - 293*s12^2*s13^3 - 1132*s12*s13^4 - 230*
                s13^5)*s23^3 + (-260*s12^4 - 555*s12^3*s13 - 321*s12^2*
                s13^2 - 726*s12*s13^3 - 250*s13^4)*s23^4 + 
             (-10*s12^3 - 55*s12^2*s13 - 110*s12*s13^2 - 20*s13^3)*s23^5) + 
           p1q^3*p2q*((70*s12^4 + 140*s12^3*s13 + 140*s12^2*s13^2 + 140*s12*
                s13^3 + 70*s13^4)*s23^4 + (70*s12^3 + 70*s12^2*s13 + 70*s12*
                s13^2 + 70*s13^3)*s23^5)) + 
         p3q^2*(p2q^3*(1296*s12^5*s13^3 + 1944*s12^4*s13^4 - 
             648*s12^2*s13^6 + (-630*s12^6*s13 - 3870*s12^5*s13^2 - 6570*
                s12^4*s13^3 - 7758*s12^3*s13^4 - 5094*s12^2*s13^5 - 756*s12*
                s13^6 - 90*s13^7)*s23 + (-630*s12^5*s13 - 5988*s12^4*s13^2 - 
               10996*s12^3*s13^3 - 6990*s12^2*s13^4 - 912*s12*s13^5 - 100*
                s13^6)*s23^2 + (-972*s12^4*s13 - 2976*s12^3*s13^2 - 3202*
                s12^2*s13^3 - 1208*s12*s13^4 - 10*s13^5)*s23^3) + 
           p1q*p2q^2*(1296*s12^5*s13^3 + 2592*s12^4*s13^4 + 
             1296*s12^3*s13^5 + (306*s12^6*s13 + 342*s12^5*s13^2 + 1944*s12^4*
                s13^3 + 1944*s12^3*s13^4 + 342*s12^2*s13^5 + 306*s12*s13^6)*
              s23 + (260*s12^6 + 989*s12^5*s13 + 914*s12^4*s13^2 + 1090*s12^3*
                s13^3 + 914*s12^2*s13^4 + 989*s12*s13^5 + 260*s13^6)*s23^2 + 
             (280*s12^5 - 198*s12^4*s13 + 554*s12^3*s13^2 + 554*s12^2*s13^3 - 
               198*s12*s13^4 + 280*s13^5)*s23^3 + (20*s12^4 + 7*s12^3*s13 + 
               244*s12^2*s13^2 + 7*s12*s13^3 + 20*s13^4)*s23^4) + 
           p1q^2*p2q*((-306*s12^5*s13 + 153*s12^4*s13^2 + 765*s12^3*s13^3 - 
               153*s12^2*s13^4 - 459*s12*s13^5)*s23^2 + 
             (-230*s12^5 - 1132*s12^4*s13 - 293*s12^3*s13^2 - 340*s12^2*
                s13^3 - 1199*s12*s13^4 - 250*s13^5)*s23^3 + 
             (-250*s12^4 - 726*s12^3*s13 - 321*s12^2*s13^2 - 555*s12*s13^3 - 
               260*s13^4)*s23^4 + (-20*s12^3 - 110*s12^2*s13 - 55*s12*s13^2 - 
               10*s13^3)*s23^5) + p1q^3*((-153*s12^4*s13 - 153*s12^3*s13^2 + 
               153*s12^2*s13^3 + 153*s12*s13^4)*s23^3 + 
             (-10*s12^4 - 218*s12^3*s13 + 70*s12^2*s13^2 + 358*s12*s13^3 + 80*
                s13^4)*s23^4 + (-10*s12^3 - 55*s12^2*s13 + 125*s12*s13^2 + 80*
                s13^3)*s23^5)))/(p2q*p3q^4*(27*s12^4*s13^2 + 54*s12^3*s13^3 + 
           27*s12^2*s13^4)*s23^2 + p3q*(p1q*p2q^3*(27*s12^4*s13^2 + 
             54*s12^3*s13^3 + 27*s12^2*s13^4)*s23^2 + 
           p2q^4*(27*s12^4*s13^2 + 54*s12^3*s13^3 + 27*s12^2*s13^4)*s23^2) + 
         p3q^3*(p1q*p2q*(27*s12^4*s13^2 + 54*s12^3*s13^3 + 27*s12^2*s13^4)*
            s23^2 + p2q^2*(81*s12^4*s13^2 + 162*s12^3*s13^3 + 81*s12^2*s13^4)*
            s23^2) + p3q^2*(p1q*p2q^2*(54*s12^4*s13^2 + 108*s12^3*s13^3 + 
             54*s12^2*s13^4)*s23^2 + p2q^3*(81*s12^4*s13^2 + 
             162*s12^3*s13^3 + 81*s12^2*s13^4)*s23^2)) + 
       ((p3q^5*((90*s12^5*s13^3 + 180*s12^4*s13^4 + 90*s12^3*s13^5)*s23 + 
            (10*s12^7 + 40*s12^6*s13 + 140*s12^5*s13^2 + 200*s12^4*s13^3 + 
              90*s12^3*s13^4)*s23^2 + (10*s12^6 + 30*s12^5*s13 + 
              110*s12^4*s13^2)*s23^3) + 
          p2q^5*((90*s12^5*s13^3 + 180*s12^4*s13^4 + 90*s12^3*s13^5)*s23 + 
            (90*s12^4*s13^3 + 200*s12^3*s13^4 + 140*s12^2*s13^5 + 
              40*s12*s13^6 + 10*s13^7)*s23^2 + (110*s12^2*s13^4 + 
              30*s12*s13^5 + 10*s13^6)*s23^3) + p1q*p2q^4*
           ((180*s12^5*s13^3 + 360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + 
            (-90*s12^5*s13^2 - 90*s12^4*s13^3 + 300*s12^3*s13^4 + 
              340*s12^2*s13^5 + 50*s12*s13^6 + 10*s13^7)*s23^2 + 
            (-90*s12^4*s13^2 - 290*s12^3*s13^3 + 130*s12^2*s13^4 - 
              50*s12*s13^5 - 20*s13^6)*s23^3 + (-110*s12^2*s13^3 - 
              60*s12*s13^4 - 30*s13^5)*s23^4) + p1q^2*p2q^3*
           ((180*s12^5*s13^3 + 360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + 
            (-17*s12^5*s13^2 - 34*s12^4*s13^3 + 353*s12^3*s13^4 + 
              380*s12^2*s13^5 + 10*s12*s13^6)*s23^2 + 
            (80*s12^5*s13 + 233*s12^4*s13^2 - 327*s12^3*s13^3 - 
              10*s12^2*s13^4 - 100*s12*s13^5 - 30*s13^6)*s23^3 + 
            (80*s12^4*s13 + 170*s12^3*s13^2 - 270*s12^2*s13^3 - 20*s12*s13^4)*
             s23^4 + (30*s12*s13^3 + 30*s13^4)*s23^5) + 
          p1q^3*p2q^2*((-180*s12^5*s13^2 - 540*s12^4*s13^3 - 180*s12^3*s13^
                4 + 180*s12^2*s13^5)*s23^2 + (-163*s12^5*s13 - 
              489*s12^4*s13^2 - 876*s12^3*s13^3 - 210*s12^2*s13^4 - 
              20*s12*s13^5)*s23^3 + (-80*s12^5 - 403*s12^4*s13 - 
              306*s12^3*s13^2 - 330*s12^2*s13^3 + 50*s12*s13^4 + 30*s13^5)*
             s23^4 + (-80*s12^4 - 160*s12^3*s13 + 30*s12*s13^3 + 20*s13^4)*
             s23^5 - 10*s13^3*s23^6) + p1q^4*p2q*
           ((180*s12^4*s13^2 - 180*s12^2*s13^4)*s23^3 + 
            (163*s12^4*s13 + 343*s12^3*s13^2 - 170*s12^2*s13^3 + 
              10*s12*s13^4)*s23^4 + (80*s12^4 + 243*s12^3*s13 - 10*s13^4)*
             s23^5 + (80*s12^3 - 10*s13^3)*s23^6) + 
          p3q^4*(p2q*(720*s12^6*s13^3 + 720*s12^5*s13^4 + (90*s12^8 + 
                27*s12^7*s13 + 477*s12^6*s13^2 + 990*s12^5*s13^3 + 
                927*s12^4*s13^4 + 117*s12^3*s13^5 + 360*s12^2*s13^6)*s23 + 
              (110*s12^7 + 17*s12^6*s13 + 730*s12^5*s13^2 + 674*s12^4*s13^3 + 
                381*s12^3*s13^4 + 170*s12^2*s13^5)*s23^2 + (20*s12^6 + 
                60*s12^5*s13 + 330*s12^4*s13^2 + 120*s12^3*s13^3 + 
                10*s12^2*s13^4)*s23^3) + p1q*((180*s12^5*s13^3 + 
                360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + (10*s12^7 + 
                50*s12^6*s13 + 340*s12^5*s13^2 + 300*s12^4*s13^3 - 
                90*s12^3*s13^4 - 90*s12^2*s13^5)*s23^2 + (-20*s12^6 - 
                50*s12^5*s13 + 130*s12^4*s13^2 - 290*s12^3*s13^3 - 
                90*s12^2*s13^4)*s23^3 + (-30*s12^5 - 60*s12^4*s13 - 
                110*s12^3*s13^2)*s23^4)) + 
          p3q^3*(p2q^2*(720*s12^6*s13^3 - 720*s12^5*s13^4 - 1440*s12^4*s13^
                5 + (90*s12^8 - 153*s12^7*s13 + 963*s12^6*s13^2 - 
                54*s12^5*s13^3 - 1053*s12^4*s13^4 - 927*s12^3*s13^5 + 
                846*s12^2*s13^6 - 180*s12*s13^7)*s23 + (100*s12^7 - 
                203*s12^6*s13 + 886*s12^5*s13^2 - 68*s12^4*s13^3 - 
                251*s12^3*s13^4 + 466*s12^2*s13^5 - 180*s12*s13^6)*s23^2 + 
              (10*s12^6 + 30*s12^5*s13 + 250*s12^4*s13^2 + 180*s12^3*s13^3 + 
                40*s12^2*s13^4)*s23^3) + p1q*p2q*(720*s12^6*s13^3 + 
              720*s12^5*s13^4 + (-153*s12^7*s13 + 927*s12^6*s13^2 + 
                180*s12^5*s13^3 + 180*s12^4*s13^4 - 387*s12^3*s13^5 + 
                693*s12^2*s13^6)*s23 + (-340*s12^7 - 234*s12^6*s13 + 
                1219*s12^5*s13^2 - 266*s12^4*s13^3 - 326*s12^3*s13^4 + 
                53*s12^2*s13^5 + 80*s12*s13^6)*s23^2 + (-390*s12^6 + 
                89*s12^5*s13 - 10*s12^4*s13^2 - 114*s12^3*s13^3 - 
                370*s12^2*s13^4 + 60*s12*s13^5)*s23^3 + (-50*s12^5 - 
                120*s12^4*s13 - 170*s12^3*s13^2 - 30*s12^2*s13^3 - 
                20*s12*s13^4)*s23^4) + p1q^2*((180*s12^5*s13^3 + 
                360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + (10*s12^6*s13 + 
                380*s12^5*s13^2 + 353*s12^4*s13^3 - 34*s12^3*s13^4 - 
                17*s12^2*s13^5)*s23^2 + (-30*s12^6 - 100*s12^5*s13 - 
                10*s12^4*s13^2 - 327*s12^3*s13^3 + 233*s12^2*s13^4 + 
                80*s12*s13^5)*s23^3 + (-20*s12^4*s13 - 270*s12^3*s13^2 + 
                170*s12^2*s13^3 + 80*s12*s13^4)*s23^4 + (30*s12^4 + 
                30*s12^3*s13)*s23^5)) + 
          p3q^2*(p2q^3*(-1440*s12^5*s13^4 - 720*s12^4*s13^5 + 
              720*s12^3*s13^6 + (-180*s12^7*s13 + 846*s12^6*s13^2 - 
                927*s12^5*s13^3 - 1053*s12^4*s13^4 - 54*s12^3*s13^5 + 
                963*s12^2*s13^6 - 153*s12*s13^7 + 90*s13^8)*s23 + 
              (-180*s12^6*s13 + 466*s12^5*s13^2 - 251*s12^4*s13^3 - 
                68*s12^3*s13^4 + 886*s12^2*s13^5 - 203*s12*s13^6 + 100*s13^7)*
               s23^2 + (40*s12^4*s13^2 + 180*s12^3*s13^3 + 250*s12^2*s13^4 + 
                30*s12*s13^5 + 10*s13^6)*s23^3) + p1q*p2q^2*
             (-1440*s12^5*s13^4 - 1440*s12^4*s13^5 + (-153*s12^7*s13 + 
                1620*s12^6*s13^2 - 2007*s12^5*s13^3 - 3240*s12^4*s13^4 - 
                2007*s12^3*s13^5 + 1620*s12^2*s13^6 - 153*s12*s13^7)*s23 + 
              (-260*s12^7 - 87*s12^6*s13 + 1166*s12^5*s13^2 - 1765*s12^4*
                 s13^3 - 1765*s12^3*s13^4 + 1166*s12^2*s13^5 - 87*s12*s13^6 - 
                260*s13^7)*s23^2 + (-280*s12^6 + 226*s12^5*s13 - 
                303*s12^4*s13^2 - 8*s12^3*s13^3 - 303*s12^2*s13^4 + 
                226*s12*s13^5 - 280*s13^6)*s23^3 + (-20*s12^5 - 
                80*s12^4*s13 - 90*s12^3*s13^2 - 90*s12^2*s13^3 - 
                80*s12*s13^4 - 20*s13^5)*s23^4) + p1q^2*p2q*
             ((540*s12^6*s13^2 - 900*s12^5*s13^3 - 720*s12^4*s13^4 - 
                180*s12^3*s13^5 + 540*s12^2*s13^6)*s23 + (479*s12^6*s13 + 
                509*s12^5*s13^2 - 120*s12^4*s13^3 + 573*s12^3*s13^4 + 
                319*s12^2*s13^5 + 316*s12*s13^6)*s23^2 + (490*s12^6 + 
                650*s12^5*s13 - 729*s12^4*s13^2 + 1073*s12^3*s13^3 - 
                243*s12^2*s13^4 + 623*s12*s13^5 + 250*s13^6)*s23^3 + 
              (530*s12^5 - 219*s12^4*s13 - 40*s12^3*s13^2 + 67*s12^2*s13^3 + 
                97*s12*s13^4 + 260*s13^5)*s23^4 + (40*s12^4 + 60*s12^3*s13 + 
                30*s12*s13^3 + 10*s13^4)*s23^5) + 
            p1q^3*((180*s12^5*s13^2 - 180*s12^4*s13^3 - 540*s12^3*s13^4 - 
                180*s12^2*s13^5)*s23^2 + (-20*s12^5*s13 - 210*s12^4*s13^2 - 
                876*s12^3*s13^3 - 489*s12^2*s13^4 - 163*s12*s13^5)*s23^3 + 
              (30*s12^5 + 50*s12^4*s13 - 330*s12^3*s13^2 - 306*s12^2*s13^3 - 
                403*s12*s13^4 - 80*s13^5)*s23^4 + (20*s12^4 + 30*s12^3*s13 - 
                160*s12*s13^3 - 80*s13^4)*s23^5 - 10*s12^3*s23^6)) + 
          p3q*(p2q^4*(720*s12^4*s13^5 + 720*s12^3*s13^6 + (360*s12^6*s13^2 + 
                117*s12^5*s13^3 + 927*s12^4*s13^4 + 990*s12^3*s13^5 + 
                477*s12^2*s13^6 + 27*s12*s13^7 + 90*s13^8)*s23 + 
              (170*s12^5*s13^2 + 381*s12^4*s13^3 + 674*s12^3*s13^4 + 
                730*s12^2*s13^5 + 17*s12*s13^6 + 110*s13^7)*s23^2 + 
              (10*s12^4*s13^2 + 120*s12^3*s13^3 + 330*s12^2*s13^4 + 
                60*s12*s13^5 + 20*s13^6)*s23^3) + p1q*p2q^3*
             (720*s12^4*s13^5 + 720*s12^3*s13^6 + (693*s12^6*s13^2 - 
                387*s12^5*s13^3 + 180*s12^4*s13^4 + 180*s12^3*s13^5 + 
                927*s12^2*s13^6 - 153*s12*s13^7)*s23 + (80*s12^6*s13 + 
                53*s12^5*s13^2 - 326*s12^4*s13^3 - 266*s12^3*s13^4 + 
                1219*s12^2*s13^5 - 234*s12*s13^6 - 340*s13^7)*s23^2 + 
              (60*s12^5*s13 - 370*s12^4*s13^2 - 114*s12^3*s13^3 - 
                10*s12^2*s13^4 + 89*s12*s13^5 - 390*s13^6)*s23^3 + 
              (-20*s12^4*s13 - 30*s12^3*s13^2 - 170*s12^2*s13^3 - 
                120*s12*s13^4 - 50*s13^5)*s23^4) + p1q^2*p2q^2*
             ((540*s12^6*s13^2 - 180*s12^5*s13^3 - 720*s12^4*s13^4 - 
                900*s12^3*s13^5 + 540*s12^2*s13^6)*s23 + (316*s12^6*s13 + 
                319*s12^5*s13^2 + 573*s12^4*s13^3 - 120*s12^3*s13^4 + 
                509*s12^2*s13^5 + 479*s12*s13^6)*s23^2 + (250*s12^6 + 
                623*s12^5*s13 - 243*s12^4*s13^2 + 1073*s12^3*s13^3 - 
                729*s12^2*s13^4 + 650*s12*s13^5 + 490*s13^6)*s23^3 + 
              (260*s12^5 + 97*s12^4*s13 + 67*s12^3*s13^2 - 40*s12^2*s13^3 - 
                219*s12*s13^4 + 530*s13^5)*s23^4 + (10*s12^4 + 30*s12^3*s13 + 
                60*s12*s13^3 + 40*s13^4)*s23^5) + p1q^3*p2q*
             ((-360*s12^5*s13^2 + 1080*s12^4*s13^3 + 1080*s12^3*s13^4 - 
                360*s12^2*s13^5)*s23^2 + (-489*s12^5*s13 - 699*s12^4*s13^2 + 
                1740*s12^3*s13^3 - 699*s12^2*s13^4 - 489*s12*s13^5)*s23^3 + 
              (-320*s12^5 - 686*s12^4*s13 + 273*s12^3*s13^2 + 273*s12^2*
                 s13^3 - 686*s12*s13^4 - 320*s13^5)*s23^4 + (-330*s12^4 + 
                113*s12^3*s13 + 113*s12*s13^3 - 330*s13^4)*s23^5 + 
              (-10*s12^3 - 10*s13^3)*s23^6) + p1q^4*((-180*s12^4*s13^2 + 
                180*s12^2*s13^4)*s23^3 + (10*s12^4*s13 - 170*s12^3*s13^2 + 
                343*s12^2*s13^3 + 163*s12*s13^4)*s23^4 + (-10*s12^4 + 
                243*s12*s13^3 + 80*s13^4)*s23^5 + (-10*s12^3 + 80*s13^3)*s23^
                6)))*Log[(s12 + s13)/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 + 
         p3q^2*(p2q^3*(81*s12^4*s13^3 + 81*s12^3*s13^4)*s23^2 - 
           27*p1q^2*p2q*s12^3*s13^3*s23^3 + p1q*p2q^2*
            ((54*s12^4*s13^3 + 54*s12^3*s13^4)*s23^2 - 54*s12^3*s13^3*
              s23^3)) + p3q^3*(p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4)*
            s23^2 + p1q*p2q*((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
             27*s12^3*s13^3*s23^3)) + 
         p3q*(p2q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
           27*p1q^2*p2q^2*s12^3*s13^3*s23^3 + p1q*p2q^3*
            ((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 27*s12^3*s13^3*
              s23^3))) + ((p3q^3*(6*s12^3 + 12*s12^2*s13 + 6*s12*s13^2 + 
            (12*s12^2 + 12*s12*s13)*s23 + 6*s12*s23^2) + 
          p2q^3*(6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3 + 
            (12*s12*s13 + 12*s13^2)*s23 + 6*s13*s23^2) + 
          p1q^2*p2q*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
            (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
          p1q*p2q^2*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
            (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
          p3q^2*(p1q*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
              (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
            p2q*(12*s12^3 + 30*s12^2*s13 + 24*s12*s13^2 + 6*s13^3 + 
              (24*s12^2 + 36*s12*s13 + 12*s13^2)*s23 + (12*s12 + 6*s13)*s23^
                2)) + p3q*(p1q^2*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
              (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
            p2q^2*(6*s12^3 + 24*s12^2*s13 + 30*s12*s13^2 + 12*s13^3 + 
              (12*s12^2 + 36*s12*s13 + 24*s13^2)*s23 + (6*s12 + 12*s13)*s23^
                2) + p1q*p2q*(12*s12^3 + 36*s12^2*s13 + 36*s12*s13^2 + 
              12*s13^3 + (24*s12^2 + 48*s12*s13 + 24*s13^2)*s23 + 
              (12*s12 + 12*s13)*s23^2)))*Log[(p2q*s12 + p3q*s12 + p2q*s13 + 
            p3q*s13 - p1q*s23)/((p1q + p2q + p3q)*(s12 + s13 + s23))])/
        (p2q*p3q^2*s12*s13*s23 + p3q*(p1q*p2q*s12*s13*s23 + 
           p2q^2*s12*s13*s23))) + Log[s12/(s12 + s13 + s23)]*
      ((p3q^5*((-5*s12^5*s13 - 10*s12^4*s13^2 - 5*s12^3*s13^3)*s23 + 
           (-25*s12^4*s13 - 18*s12^3*s13^2 + 25*s12^2*s13^3 + 18*s12*s13^4)*
            s23^2 + (-10*s12^4 - 23*s12^3*s13 + 50*s12^2*s13^2 + 
             54*s12*s13^3)*s23^3 + (-10*s12^3 + 25*s12^2*s13 + 54*s12*s13^2)*
            s23^4 + 18*s12*s13*s23^5) + 
         p2q^5*((-364*s12^2*s13^4 - 566*s12*s13^5 - 202*s13^6)*s23 + 
           (-648*s12^2*s13^3 - 1682*s12*s13^4 - 872*s13^5)*s23^2 + 
           (-324*s12^2*s13^2 - 1746*s12*s13^3 - 1444*s13^4)*s23^3 + 
           (-630*s12*s13^2 - 1080*s13^3)*s23^4 - 306*s13^2*s23^5) + 
         p1q^2*p2q^3*((-40*s12^2*s13^3 + 96*s12*s13^4 + 136*s13^5)*s23^2 + 
           (-160*s12^2*s13^2 + 32*s12*s13^3 + 368*s13^4)*s23^3 + 
           (-80*s12^2*s13 - 144*s12*s13^2 + 328*s13^3)*s23^4 + 
           (-80*s12*s13 + 96*s13^2)*s23^5) + p1q^3*p2q^2*
          ((176*s12^2*s13^2 + 176*s12*s13^3)*s23^3 + 
           (256*s12^2*s13 + 432*s12*s13^2)*s23^4 + (80*s12^2 + 336*s12*s13)*
            s23^5 + 80*s12*s23^6) + p1q*p2q^4*
          ((-136*s12^2*s13^4 - 272*s12*s13^5 - 136*s13^6)*s23 + 
           (-20*s12^2*s13^3 - 474*s12*s13^4 - 454*s13^5)*s23^2 + 
           (72*s12^2*s13^2 - 238*s12*s13^3 - 608*s13^4)*s23^3 + 
           (36*s12^2*s13 + 18*s12*s13^2 - 380*s13^3)*s23^4 + 
           (54*s12*s13 - 72*s13^2)*s23^5 + 18*s13*s23^6) + 
         p3q^4*(p2q*(-324*s12^3*s13^4 + (-145*s12^5*s13 + 13*s12^4*s13^2 - 
               718*s12^3*s13^3 - 642*s12^2*s13^4 - 486*s12*s13^5 - 324*s13^6)*
              s23 + (-90*s12^5 - 122*s12^4*s13 - 222*s12^3*s13^2 - 1656*s12^2*
                s13^3 - 1627*s12*s13^4 - 990*s13^5)*s23^2 + 
             (-110*s12^4 + 107*s12^3*s13 - 902*s12^2*s13^2 - 1854*s12*s13^3 - 
               1314*s13^4)*s23^3 + (-20*s12^3 + 32*s12^2*s13 - 659*s12*
                s13^2 - 954*s13^3)*s23^4 + (54*s12*s13 - 306*s13^2)*s23^5) + 
           p1q*((17*s12^4*s13^2 + 34*s12^3*s13^3 + 17*s12^2*s13^4)*s23 + 
             (7*s12^4*s13 + 92*s12^3*s13^2 + 121*s12^2*s13^3 + 72*s12*s13^4 + 
               36*s13^5)*s23^2 + (-10*s12^4 + 73*s12^3*s13 + 209*s12^2*
                s13^2 + 191*s12*s13^3 + 126*s13^4)*s23^3 + 
             (10*s12^3 + 125*s12^2*s13 + 166*s12*s13^2 + 162*s13^3)*s23^4 + 
             (20*s12^2 + 47*s12*s13 + 90*s13^2)*s23^5 + 18*s13*s23^6)) + 
         p3q*(p2q^4*(-324*s12*s13^6 + (-60*s12^3*s13^3 - 677*s12^2*s13^4 - 
               2389*s12*s13^5 - 728*s13^6)*s23 + (-90*s12^3*s13^2 - 1545*
                s12^2*s13^3 - 5250*s12*s13^4 - 2734*s13^5)*s23^2 + 
             (-926*s12^2*s13^2 - 4923*s12*s13^3 - 4202*s13^4)*s23^3 + 
             (-18*s12^2*s13 - 1720*s12*s13^2 - 3114*s13^3)*s23^4 + 
             (18*s12*s13 - 918*s13^2)*s23^5) + p1q^2*p2q^2*
            ((-391*s12^3*s13^2 - 92*s12^2*s13^3 + 571*s12*s13^4 + 272*s13^5)*
              s23^2 + (-681*s12^3*s13 - 816*s12^2*s13^2 + 1019*s12*s13^3 + 
               736*s13^4)*s23^3 + (-250*s12^3 - 904*s12^2*s13 + 475*s12*
                s13^2 + 656*s13^3)*s23^4 + (-260*s12^2 + 17*s12*s13 + 192*
                s13^2)*s23^5 - 10*s12*s23^6) + p1q^3*p2q*
            ((154*s12^2*s13^2 + 154*s12*s13^3)*s23^3 + 
             (224*s12^2*s13 + 378*s12*s13^2)*s23^4 + (70*s12^2 + 294*s12*s13)*
              s23^5 + 70*s12*s23^6) + p1q*p2q^3*(-324*s12*s13^6 + 
             (-79*s12^3*s13^3 - 34*s12^2*s13^4 - 1271*s12*s13^5 - 272*s13^6)*
              s23 + (-149*s12^3*s13^2 + 187*s12^2*s13^3 - 1084*s12*s13^4 - 
               584*s13^5)*s23^2 + (-80*s12^3*s13 + 113*s12^2*s13^2 + 59*s12*
                s13^3 - 514*s13^4)*s23^3 + (12*s12^2*s13 + 378*s12*s13^2 - 
               310*s13^3)*s23^4 + (182*s12*s13 - 54*s13^2)*s23^5 + 
             54*s13*s23^6)) + p3q^3*(p2q^2*(-324*s12^3*s13^4 + 
             648*s12^2*s13^5 + (-140*s12^5*s13 + 263*s12^4*s13^2 - 824*s12^3*
                s13^3 + 486*s12^2*s13^4 - 933*s12*s13^5 - 810*s13^6)*s23 + 
             (-90*s12^5 + 83*s12^4*s13 - 120*s12^3*s13^2 - 2142*s12^2*s13^3 - 
               3412*s12*s13^4 - 2484*s13^5)*s23^2 + (-100*s12^4 + 310*s12^3*
                s13 - 1809*s12^2*s13^2 - 4329*s12*s13^3 - 3456*s13^4)*s23^3 + 
             (-10*s12^3 - 29*s12^2*s13 - 1778*s12*s13^2 - 2700*s13^3)*s23^4 + 
             (72*s12*s13 - 918*s13^2)*s23^5) + 
           p1q^2*((5*s12^3*s13^2 - 12*s12^2*s13^3 - 17*s12*s13^4)*s23^2 + 
             (30*s12^3*s13 - 28*s12^2*s13^2 - 80*s12*s13^3)*s23^3 + 
             (20*s12^3 - 6*s12^2*s13 - 119*s12*s13^2)*s23^4 + 
             (10*s12^2 - 66*s12*s13)*s23^5 - 10*s12*s23^6) + 
           p1q*p2q*(-324*s12^3*s13^4 + (232*s12^4*s13^2 - 461*s12^3*s13^3 - 
               178*s12^2*s13^4 + 119*s12*s13^5)*s23 + 
             (572*s12^4*s13 + 206*s12^3*s13^2 - 737*s12^2*s13^3 + 395*s12*
                s13^4 + 234*s13^5)*s23^2 + (250*s12^4 + 678*s12^3*s13 - 585*
                s12^2*s13^2 + 449*s12*s13^3 + 468*s13^4)*s23^3 + 
             (290*s12^3 - 26*s12^2*s13 + 341*s12*s13^2 + 288*s13^3)*s23^4 + 
             (40*s12^2 + 168*s12*s13 + 108*s13^2)*s23^5 + 54*s13*s23^6)) + 
         p3q^2*(p2q^3*(648*s12^2*s13^5 - 324*s12*s13^6 + 
             (240*s12^4*s13^2 - 171*s12^3*s13^3 + 815*s12^2*s13^4 - 2270*s12*
                s13^5 - 1012*s13^6)*s23 + (180*s12^4*s13 - 6*s12^3*s13^2 - 
               1358*s12^2*s13^3 - 5335*s12*s13^4 - 3356*s13^5)*s23^2 + 
             (180*s12^3*s13 - 1459*s12^2*s13^2 - 5598*s12*s13^3 - 4900*s13^4)*
              s23^3 + (-54*s12^2*s13 - 2155*s12*s13^2 - 3780*s13^3)*s23^4 + 
             (54*s12*s13 - 1224*s13^2)*s23^5) + p1q^2*p2q*
            ((-386*s12^3*s13^2 - 64*s12^2*s13^3 + 458*s12*s13^4 + 136*s13^5)*
              s23^2 + (-651*s12^3*s13 - 684*s12^2*s13^2 + 907*s12*s13^3 + 368*
                s13^4)*s23^3 + (-230*s12^3 - 830*s12^2*s13 + 500*s12*s13^2 + 
               328*s13^3)*s23^4 + (-250*s12^2 + 31*s12*s13 + 96*s13^2)*
              s23^5 - 20*s12*s23^6) + p1q^3*((-22*s12^2*s13^2 - 22*s12*s13^3)*
              s23^3 + (-32*s12^2*s13 - 54*s12*s13^2)*s23^4 + 
             (-10*s12^2 - 42*s12*s13)*s23^5 - 10*s12*s23^6) + 
           p1q*p2q^2*(648*s12^2*s13^5 + (215*s12^4*s13^2 + 74*s12^3*s13^3 + 
               1851*s12^2*s13^4 + 416*s12*s13^5 - 136*s13^6)*s23 + 
             (565*s12^4*s13 + 289*s12^3*s13^2 + 1293*s12^2*s13^3 + 1657*s12*
                s13^4 + 68*s13^5)*s23^2 + (260*s12^4 + 525*s12^3*s13 - 105*
                s12^2*s13^2 + 1851*s12*s13^3 + 436*s13^4)*s23^3 + 
             (280*s12^3 - 175*s12^2*s13 + 859*s12*s13^2 + 196*s13^3)*s23^4 + 
             (20*s12^2 + 249*s12*s13 + 36*s13^2)*s23^5 + 72*s13*s23^6)))/
        (p2q*p3q^4*(27*s12*s13^4*s23^2 + 54*s12*s13^3*s23^3 + 
           27*s12*s13^2*s23^4) + p3q*(p1q*p2q^3*(27*s12*s13^4*s23^2 + 
             54*s12*s13^3*s23^3 + 27*s12*s13^2*s23^4) + 
           p2q^4*(27*s12*s13^4*s23^2 + 54*s12*s13^3*s23^3 + 
             27*s12*s13^2*s23^4)) + p3q^3*(p1q*p2q*(27*s12*s13^4*s23^2 + 
             54*s12*s13^3*s23^3 + 27*s12*s13^2*s23^4) + 
           p2q^2*(81*s12*s13^4*s23^2 + 162*s12*s13^3*s23^3 + 
             81*s12*s13^2*s23^4)) + p3q^2*(p1q*p2q^2*(54*s12*s13^4*s23^2 + 
             108*s12*s13^3*s23^3 + 54*s12*s13^2*s23^4) + 
           p2q^3*(81*s12*s13^4*s23^2 + 162*s12*s13^3*s23^3 + 
             81*s12*s13^2*s23^4))) + 
       ((p3q^5*((s12^4 - s12^2*s13^2)*s23^2 + 2*s12^3*s23^3 + s12^2*s23^4) + 
          p2q^5*((-(s12^2*s13^2) + s13^4)*s23^2 + 2*s13^3*s23^3 + 
            s13^2*s23^4) + p1q*p2q^4*(3*s12^2*s13^4 + 6*s12*s13^5 + 3*s13^6 + 
            (3*s12^2*s13^3 + 12*s12*s13^4 + 9*s13^5)*s23 + 
            (s12^3*s13 + 11*s12*s13^3 + 15*s13^4)*s23^2 + 
            (5*s12^2*s13 + 10*s12*s13^2 + 16*s13^3)*s23^3 + 
            (5*s12*s13 + 8*s13^2)*s23^4 + s13*s23^5) + 
          p1q^4*p2q*((3*s12^3*s13^2 + 6*s12^2*s13^3 + 3*s12*s13^4)*s23 + 
            (-3*s12^3*s13 + 5*s12^2*s13^2 + 17*s12*s13^3 + 9*s13^4)*s23^2 + 
            (-12*s12^3 - 25*s12^2*s13 - 3*s12*s13^2 + 11*s13^3)*s23^3 + 
            (-32*s12^2 - 45*s12*s13 - 13*s13^2)*s23^4 + (-28*s12 - 23*s13)*
             s23^5 - 8*s23^6) + p1q^3*p2q^2*(-3*s12^3*s13^3 - 6*s12^2*s13^4 - 
            3*s12*s13^5 + (-12*s12^2*s13^3 - 18*s12*s13^4 - 6*s13^5)*s23 + 
            (s12^3*s13 + s12^2*s13^2 - 4*s12*s13^3 - s13^4)*s23^2 + 
            (-9*s12^3 - 4*s12^2*s13 + 13*s12*s13^2 + 14*s13^3)*s23^3 + 
            (-24*s12^2 - 19*s12*s13 + s13^2)*s23^4 + (-21*s12 - 14*s13)*
             s23^5 - 6*s23^6) + p1q^5*((-4*s12^3*s13 - 8*s12^2*s13^2 - 
              4*s12*s13^3)*s23^2 + (-6*s12^3 - 22*s12^2*s13 - 22*s12*s13^2 - 
              6*s13^3)*s23^3 + (-16*s12^2 - 32*s12*s13 - 16*s13^2)*s23^4 + 
            (-14*s12 - 14*s13)*s23^5 - 4*s23^6) + p1q^2*p2q^3*
           (-3*s12^3*s13^3 - 3*s12^2*s13^4 + 3*s12*s13^5 + 3*s13^6 + 
            (-3*s12^3*s13^2 - 15*s12^2*s13^3 - 9*s12*s13^4 + 3*s13^5)*s23 + 
            (s12^3*s13 - 11*s12^2*s13^2 - 14*s12*s13^3 + 4*s13^4)*s23^2 + 
            (-3*s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + 11*s13^3)*s23^3 + 
            (-8*s12^2 - s12*s13 + 5*s13^2)*s23^4 + (-7*s12 - 4*s13)*s23^5 - 
            2*s23^6) + p3q^4*(p2q*((-4*s12^4 - 2*s12^3*s13 - 4*s12^2*s13^2 + 
                2*s12*s13^3)*s23^2 + (-7*s12^3 - 4*s12^2*s13 - s12*s13^2)*s23^
                3 + (-5*s12^2 - s12*s13)*s23^4 - 2*s12*s23^5) + 
            p1q*(3*s12^6 + 6*s12^5*s13 + 3*s12^4*s13^2 + (9*s12^5 + 
                12*s12^4*s13 + 3*s12^3*s13^2)*s23 + (15*s12^4 + 
                11*s12^3*s13 + s12*s13^3)*s23^2 + (16*s12^3 + 10*s12^2*s13 + 
                5*s12*s13^2)*s23^3 + (8*s12^2 + 5*s12*s13)*s23^4 + 
              s12*s23^5)) + p3q^2*(p2q^3*((-s12^4 + 8*s12^3*s13 - 
                3*s12^2*s13^2 + 8*s12*s13^3 - 4*s13^4)*s23^2 + 
              (s12^3 + 4*s12^2*s13 + 7*s12*s13^2 - 2*s13^3)*s23^3 + 
              (2*s12^2 + 5*s12*s13 + 2*s13^2)*s23^4) + p1q^2*p2q*
             (-9*s12^5*s13 - 9*s12^4*s13^2 + 9*s12^3*s13^3 + 9*s12^2*s13^4 + 
              (-3*s12^5 - 21*s12^4*s13 + 9*s12^3*s13^2 + 33*s12^2*s13^3 + 
                6*s12*s13^4)*s23 + (-2*s12^4 + 14*s12^2*s13^2 + 
                19*s12*s13^3 + s13^4)*s23^2 + (3*s12^3 - s12^2*s13 - 
                6*s12*s13^2 - 6*s13^3)*s23^3 + (-19*s12^2 - 44*s12*s13 - 
                31*s13^2)*s23^4 + (-31*s12 - 34*s13)*s23^5 - 10*s23^6) + 
            p1q^3*(-3*s12^5*s13 - 6*s12^4*s13^2 - 3*s12^3*s13^3 + 
              (-6*s12^5 - 18*s12^4*s13 - 12*s12^3*s13^2)*s23 + 
              (-s12^4 - 4*s12^3*s13 + s12^2*s13^2 + s12*s13^3)*s23^2 + 
              (14*s12^3 + 13*s12^2*s13 - 4*s12*s13^2 - 9*s13^3)*s23^3 + 
              (s12^2 - 19*s12*s13 - 24*s13^2)*s23^4 + (-14*s12 - 21*s13)*s23^
                5 - 6*s23^6) + p1q*p2q^2*(18*s12^4*s13^2 + 36*s12^3*s13^3 + 
              18*s12^2*s13^4 + (9*s12^4*s13 + 63*s12^3*s13^2 + 63*s12^2*
                 s13^3 + 9*s12*s13^4)*s23 + (-2*s12^4 + 40*s12^3*s13 + 
                54*s12^2*s13^2 + 40*s12*s13^3 - 2*s13^4)*s23^2 + 
              (4*s12^3 + 29*s12^2*s13 + 29*s12*s13^2 + 4*s13^3)*s23^3 + 
              (-2*s12^2 - 2*s12*s13 - 2*s13^2)*s23^4 + (-12*s12 - 12*s13)*s23^
                5 - 4*s23^6)) + p3q*(p2q^4*((2*s12^3*s13 - 4*s12^2*s13^2 - 
                2*s12*s13^3 - 4*s13^4)*s23^2 + (-(s12^2*s13) - 4*s12*s13^2 - 
                7*s13^3)*s23^3 + (-(s12*s13) - 5*s13^2)*s23^4 - 
              2*s13*s23^5) + p1q^3*p2q*(6*s12^4*s13^2 + 12*s12^3*s13^3 + 
              6*s12^2*s13^4 + (6*s12^4*s13 + 30*s12^3*s13^2 + 30*s12^2*
                 s13^3 + 6*s12*s13^4)*s23 + (7*s12^4 + 16*s12^3*s13 + 
                16*s12^2*s13^2 + 16*s12*s13^3 + 7*s13^4)*s23^2 + 
              (-3*s12^3 - 29*s12^2*s13 - 29*s12*s13^2 - 3*s13^3)*s23^3 + 
              (-46*s12^2 - 90*s12*s13 - 46*s13^2)*s23^4 + (-52*s12 - 52*s13)*
               s23^5 - 16*s23^6) + p1q^2*p2q^2*(9*s12^4*s13^2 + 
              9*s12^3*s13^3 - 9*s12^2*s13^4 - 9*s12*s13^5 + (6*s12^4*s13 + 
                33*s12^3*s13^2 + 9*s12^2*s13^3 - 21*s12*s13^4 - 3*s13^5)*
               s23 + (s12^4 + 19*s12^3*s13 + 14*s12^2*s13^2 - 2*s13^4)*s23^
                2 + (-6*s12^3 - 6*s12^2*s13 - s12*s13^2 + 3*s13^3)*s23^3 + 
              (-31*s12^2 - 44*s12*s13 - 19*s13^2)*s23^4 + (-34*s12 - 31*s13)*
               s23^5 - 10*s23^6) + p1q^4*((3*s12^4*s13 + 6*s12^3*s13^2 + 
                3*s12^2*s13^3)*s23 + (9*s12^4 + 17*s12^3*s13 + 5*s12^2*
                 s13^2 - 3*s12*s13^3)*s23^2 + (11*s12^3 - 3*s12^2*s13 - 
                25*s12*s13^2 - 12*s13^3)*s23^3 + (-13*s12^2 - 45*s12*s13 - 
                32*s13^2)*s23^4 + (-23*s12 - 28*s13)*s23^5 - 8*s23^6) + 
            p1q*p2q^3*(-12*s12^3*s13^3 - 24*s12^2*s13^4 - 12*s12*s13^5 + 
              (-9*s12^3*s13^2 - 45*s12^2*s13^3 - 39*s12*s13^4 - 3*s13^5)*
               s23 + (-s12^4 + 2*s12^3*s13 - 38*s12^2*s13^2 - 42*s12*s13^3 - 
                13*s13^4)*s23^2 + (-3*s12^3 - 10*s12^2*s13 - 22*s12*s13^2 - 
                13*s13^3)*s23^3 + (-8*s12^2 - 12*s12*s13 - 10*s13^2)*s23^4 + 
              (-8*s12 - 9*s13)*s23^5 - 2*s23^6)) + 
          p3q^3*(p2q^2*((-4*s12^4 + 8*s12^3*s13 - 3*s12^2*s13^2 + 
                8*s12*s13^3 - s13^4)*s23^2 + (-2*s12^3 + 7*s12^2*s13 + 
                4*s12*s13^2 + s13^3)*s23^3 + (2*s12^2 + 5*s12*s13 + 2*s13^2)*
               s23^4) + p1q*p2q*(-12*s12^5*s13 - 24*s12^4*s13^2 - 
              12*s12^3*s13^3 + (-3*s12^5 - 39*s12^4*s13 - 45*s12^3*s13^2 - 
                9*s12^2*s13^3)*s23 + (-13*s12^4 - 42*s12^3*s13 - 
                38*s12^2*s13^2 + 2*s12*s13^3 - s13^4)*s23^2 + 
              (-13*s12^3 - 22*s12^2*s13 - 10*s12*s13^2 - 3*s13^3)*s23^3 + 
              (-10*s12^2 - 12*s12*s13 - 8*s13^2)*s23^4 + (-9*s12 - 8*s13)*s23^
                5 - 2*s23^6) + p1q^2*(3*s12^6 + 3*s12^5*s13 - 3*s12^4*s13^2 - 
              3*s12^3*s13^3 + (3*s12^5 - 9*s12^4*s13 - 15*s12^3*s13^2 - 
                3*s12^2*s13^3)*s23 + (4*s12^4 - 14*s12^3*s13 - 11*s12^2*
                 s13^2 + s12*s13^3)*s23^2 + (11*s12^3 + 4*s12^2*s13 + 
                4*s12*s13^2 - 3*s13^3)*s23^3 + (5*s12^2 - s12*s13 - 8*s13^2)*
               s23^4 + (-4*s12 - 7*s13)*s23^5 - 2*s23^6)))*
         Log[s13/(s12 + s13 + s23)])/(p2q*p3q^4*(3*s12^3*s13*s23^2 + 
           3*s12^2*s13*s23^3) + p3q^2*
          (p1q*p2q^2*((3*s12^3*s13 - 12*s12^2*s13^2 + 3*s12*s13^3)*s23^2 + 
             (-6*s12^2*s13 - 6*s12*s13^2)*s23^3 - 9*s12*s13*s23^4) + 
           p1q^2*p2q*((3*s12^3*s13 - 6*s12^2*s13^2)*s23^2 + 
             (-3*s12^2*s13 - 6*s12*s13^2)*s23^3 - 6*s12*s13*s23^4) + 
           p2q^3*((-6*s12^2*s13^2 + 3*s12*s13^3)*s23^2 - 3*s12^2*s13*s23^3 - 
             3*s12*s13*s23^4)) + p3q^3*(p2q^2*((3*s12^3*s13 - 6*s12^2*s13^2)*
              s23^2 - 3*s12*s13^2*s23^3 - 3*s12*s13*s23^4) + 
           p1q*p2q*((6*s12^3*s13 - 3*s12^2*s13^2)*s23^2 + 
             (3*s12^2*s13 - 3*s12*s13^2)*s23^3 - 3*s12*s13*s23^4)) + 
         p3q*(p2q^4*(3*s12*s13^3*s23^2 + 3*s12*s13^2*s23^3) + 
           p1q^2*p2q^2*((-6*s12^2*s13^2 + 3*s12*s13^3)*s23^2 + 
             (-6*s12^2*s13 - 3*s12*s13^2)*s23^3 - 6*s12*s13*s23^4) + 
           p1q^3*p2q*(-3*s12^2*s13^2*s23^2 + (-3*s12^2*s13 - 3*s12*s13^2)*
              s23^3 - 3*s12*s13*s23^4) + p1q*p2q^3*
            ((-3*s12^2*s13^2 + 6*s12*s13^3)*s23^2 + (-3*s12^2*s13 + 3*s12*
                s13^2)*s23^3 - 3*s12*s13*s23^4))) + 
       ((p3q^6*((-10*s12^6 - 40*s12^5*s13 - 60*s12^4*s13^2 - 40*s12^3*s13^3 - 
              10*s12^2*s13^4)*s23^2 + (-10*s12^5 - 30*s12^4*s13 - 
              30*s12^3*s13^2 - 10*s12^2*s13^3)*s23^3) + 
          p2q^6*((243*s12^3*s13^4 + 648*s12^2*s13^5 + 567*s12*s13^6 + 
              162*s13^7)*s23 + (242*s12^3*s13^3 + 1051*s12^2*s13^4 + 
              1376*s12*s13^5 + 567*s13^6)*s23^2 + (404*s12^2*s13^3 + 
              971*s12*s13^4 + 648*s13^5)*s23^3 + (162*s12*s13^3 + 243*s13^4)*
             s23^4) + p1q*p2q^5*((729*s12^3*s13^4 + 1944*s12^2*s13^5 + 
              1701*s12*s13^6 + 486*s13^7)*s23 + (645*s12^3*s13^3 + 
              2748*s12^2*s13^4 + 3723*s12*s13^5 + 1620*s13^6)*s23^2 + 
            (-80*s12^3*s13^2 + 729*s12^2*s13^3 + 1943*s12*s13^4 + 1539*s13^5)*
             s23^3 + (-80*s12^2*s13^2 - 79*s12*s13^3 + 162*s13^4)*s23^4 - 
            243*s13^3*s23^5) + p1q^2*p2q^4*
           ((972*s12^3*s13^4 + 2592*s12^2*s13^5 + 2268*s12*s13^6 + 648*s13^7)*
             s23 + (888*s12^3*s13^3 + 3315*s12^2*s13^4 + 4452*s12*s13^5 + 
              2025*s13^6)*s23^2 + (3*s12^3*s13^2 + 897*s12^2*s13^3 + 
              1380*s12*s13^4 + 1296*s13^5)*s23^3 + 
            (80*s12^3*s13 + 243*s12^2*s13^2 - 644*s12*s13^3 - 891*s13^4)*
             s23^4 + (80*s12^2*s13 + 160*s12*s13^2 - 810*s13^3)*s23^5) + 
          p1q^3*p2q^3*((486*s12^3*s13^4 + 1296*s12^2*s13^5 + 1134*s12*s13^6 + 
              324*s13^7)*s23 + (323*s12^3*s13^3 + 808*s12^2*s13^4 + 
              1295*s12*s13^5 + 810*s13^6)*s23^2 + (-240*s12^3*s13^2 - 
              721*s12^2*s13^3 - 1858*s12*s13^4 - 567*s13^5)*s23^3 + 
            (-163*s12^3*s13 - 569*s12^2*s13^2 - 2185*s12*s13^3 - 2268*s13^4)*
             s23^4 + (-80*s12^3 - 403*s12^2*s13 - 326*s12*s13^2 - 1215*s13^3)*
             s23^5 + (-80*s12^2 - 160*s12*s13)*s23^6) + 
          p1q^4*p2q^2*((-162*s12^3*s13^3 - 810*s12^2*s13^4 - 810*s12*s13^5 - 
              162*s13^6)*s23^2 + (-323*s12^3*s13^2 - 1131*s12^2*s13^3 - 
              2266*s12*s13^4 - 1134*s13^5)*s23^3 + 
            (-243*s12^3*s13 - 569*s12^2*s13^2 - 1459*s12*s13^3 - 1782*s13^4)*
             s23^4 + (-80*s12^3 - 240*s12^2*s13 + 80*s12*s13^2 - 810*s13^3)*
             s23^5 + 163*s12*s13*s23^6 + 80*s12*s23^7) + 
          p1q^5*p2q*((162*s12^2*s13^3 - 162*s13^5)*s23^3 + 
            (323*s12^2*s13^2 + 323*s12*s13^3 - 324*s13^4)*s23^4 + 
            (243*s12^2*s13 + 566*s12*s13^2 - 162*s13^3)*s23^5 + 
            (80*s12^2 + 323*s12*s13)*s23^6 + 80*s12*s23^7) + 
          p3q^5*(p1q*((-10*s12^6 - 40*s12^5*s13 - 60*s12^4*s13^2 - 
                40*s12^3*s13^3 - 10*s12^2*s13^4)*s23^2 + (30*s12^5 + 
                100*s12^4*s13 + 120*s12^3*s13^2 + 60*s12^2*s13^3 + 
                10*s12*s13^4)*s23^3 + (40*s12^4 + 90*s12^3*s13 + 
                60*s12^2*s13^2 + 10*s12*s13^3)*s23^4) + 
            p2q*(-324*s12^5*s13^3 - 324*s12^4*s13^4 + (-90*s12^7 - 
                27*s12^6*s13 - 117*s12^5*s13^2 - 333*s12^4*s13^3 - 
                639*s12^3*s13^4 - 486*s12^2*s13^5 - 324*s12*s13^6)*s23 + 
              (-110*s12^6 - 7*s12^5*s13 - 230*s12^4*s13^2 - 312*s12^3*s13^3 - 
                616*s12^2*s13^4 - 313*s12*s13^5)*s23^2 + (-10*s12^5 - 
                10*s12^4*s13 + 30*s12^3*s13^2 - 103*s12^2*s13^3 - 
                133*s12*s13^4)*s23^3 + (10*s12^4 + 30*s12^3*s13 + 
                40*s12^2*s13^2 + 20*s12*s13^3)*s23^4)) + 
          p3q^4*(p2q^2*(-324*s12^5*s13^3 + 648*s12^4*s13^4 + 972*s12^3*s13^
                5 + (-90*s12^7 + 243*s12^6*s13 - 216*s12^5*s13^2 + 
                153*s12^4*s13^3 - 612*s12^3*s13^4 - 990*s12^2*s13^5 - 
                648*s12*s13^6 + 324*s13^7)*s23 + (-10*s12^6 + 340*s12^5*s13 - 
                312*s12^4*s13^2 - 446*s12^3*s13^3 - 1230*s12^2*s13^4 - 
                151*s12*s13^5 + 647*s13^6)*s23^2 + (100*s12^5 + 7*s12^4*s13 + 
                310*s12^3*s13^2 - 180*s12^2*s13^3 + 226*s12*s13^4 + 
                485*s13^5)*s23^3 + (20*s12^4 + 60*s12^3*s13 + 100*s12^2*
                 s13^2 + 222*s12*s13^3 + 162*s13^4)*s23^4) + 
            p1q*p2q*(-324*s12^5*s13^3 + 324*s12^3*s13^5 + (243*s12^6*s13 - 
                180*s12^5*s13^2 + 558*s12^4*s13^3 + 162*s12^3*s13^4 - 
                9*s12^2*s13^5 - 162*s12*s13^6 + 324*s13^7)*s23 + 
              (430*s12^6 + 381*s12^5*s13 - 155*s12^4*s13^2 + 868*s12^3*
                 s13^3 + 355*s12^2*s13^4 + 659*s12*s13^5 + 648*s13^6)*s23^2 + 
              (510*s12^5 - 22*s12^4*s13 + 810*s12^3*s13^2 + 529*s12^2*s13^3 + 
                878*s12*s13^4 + 487*s13^5)*s23^3 + (50*s12^4 + 100*s12^3*
                 s13 + 80*s12^2*s13^2 + 346*s12*s13^3 + 163*s13^4)*s23^4 + 
              (-30*s12^3 - 60*s12^2*s13 - 40*s12*s13^2)*s23^5) + 
            p1q^2*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23^
                2 + (40*s12^5 + 130*s12^4*s13 + 140*s12^3*s13^2 + 
                60*s12^2*s13^3 + 10*s12*s13^4)*s23^3 + (-20*s12^4 - 
                60*s12^3*s13 - 60*s12^2*s13^2 - 20*s12*s13^3)*s23^4 + 
              (-60*s12^3 - 90*s12^2*s13 - 30*s12*s13^2)*s23^5)) + 
          p3q^3*(p2q^3*(972*s12^4*s13^4 - 972*s12^2*s13^6 + (270*s12^6*s13 - 
                459*s12^5*s13^2 + 90*s12^4*s13^3 - 2646*s12^3*s13^4 - 
                2646*s12^2*s13^5 + 9*s12*s13^6 + 1134*s13^7)*s23 + 
              (90*s12^6 + 127*s12^5*s13 - 326*s12^4*s13^2 - 1153*s12^3*
                 s13^3 - 1612*s12^2*s13^4 + 1605*s12*s13^5 + 2427*s13^6)*s23^
                2 + (100*s12^5 - 193*s12^4*s13 + 516*s12^3*s13^2 + 
                120*s12^2*s13^3 + 1819*s12*s13^4 + 1941*s13^5)*s23^3 + 
              (10*s12^4 + 30*s12^3*s13 + 90*s12^2*s13^2 + 718*s12*s13^3 + 
                648*s13^4)*s23^4) + p1q*p2q^2*(1296*s12^4*s13^4 + 
              648*s12^3*s13^5 - 648*s12^2*s13^6 + (243*s12^6*s13 - 
                846*s12^5*s13^2 + 1368*s12^4*s13^3 - 1305*s12^3*s13^4 - 
                1323*s12^2*s13^5 + 333*s12*s13^6 + 1782*s13^7)*s23 + 
              (350*s12^6 - 459*s12^5*s13 - 373*s12^4*s13^2 + 696*s12^3*
                 s13^3 + 142*s12^2*s13^4 + 3067*s12*s13^5 + 3563*s13^6)*s23^
                2 + (40*s12^5 - 1043*s12^4*s13 + 1627*s12^3*s13^2 + 
                685*s12^2*s13^3 + 3345*s12*s13^4 + 2433*s13^5)*s23^3 + 
              (-360*s12^4 + 149*s12^3*s13 - 320*s12^2*s13^2 + 1172*s12*
                 s13^3 + 490*s13^4)*s23^4 + (-50*s12^3 - 120*s12^2*s13 - 
                100*s12*s13^2 - 162*s13^3)*s23^5) + p1q^2*p2q*
             (324*s12^4*s13^4 + 324*s12^3*s13^5 + (-333*s12^5*s13^2 + 
                801*s12^4*s13^3 - 333*s12^3*s13^4 - 495*s12^2*s13^5 + 
                648*s13^7)*s23 + (-972*s12^5*s13 - 66*s12^4*s13^2 + 
                189*s12^3*s13^3 - 1186*s12^2*s13^4 + 629*s12*s13^5 + 
                1134*s13^6)*s23^2 + (-830*s12^5 - 1294*s12^4*s13 + 
                1247*s12^3*s13^2 - 1073*s12^2*s13^3 + 831*s12*s13^4 + 
                487*s13^5)*s23^3 + (-950*s12^4 + 158*s12^3*s13 - 
                750*s12^2*s13^2 + 228*s12*s13^3 - 162*s13^4)*s23^4 + 
              (-90*s12^3 - 170*s12^2*s13 - 110*s12*s13^2 - 163*s13^3)*s23^5 + 
              (30*s12^2 + 30*s12*s13)*s23^6) + 
            p1q^3*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23^
                2 + (10*s12^3*s13^2 + 20*s12^2*s13^3 + 10*s12*s13^4)*s23^3 + 
              (-60*s12^4 - 150*s12^3*s13 - 100*s12^2*s13^2 - 20*s12*s13^3)*
               s23^4 + (-20*s12^3 - 20*s12^2*s13)*s23^5 + (40*s12^2 + 
                30*s12*s13)*s23^6)) + p3q^2*(p2q^4*(-972*s12^3*s13^5 - 
              648*s12^2*s13^6 + 324*s12*s13^7 + (-360*s12^5*s13^2 - 
                459*s12^4*s13^3 - 2799*s12^3*s13^4 - 405*s12^2*s13^5 + 
                2619*s12*s13^6 + 1620*s13^7)*s23 + (-180*s12^5*s13 + 
                6*s12^4*s13^2 - 703*s12^3*s13^3 + 1380*s12^2*s13^4 + 
                5506*s12*s13^5 + 3885*s13^6)*s23^2 + (-180*s12^4*s13 + 
                426*s12^3*s13^2 + 1263*s12^2*s13^3 + 4137*s12*s13^4 + 
                3399*s13^5)*s23^3 + (40*s12^2*s13^2 + 1093*s12*s13^3 + 
                1134*s13^4)*s23^4) + p1q*p2q^3*(-1620*s12^3*s13^5 - 
              1296*s12^2*s13^6 + 324*s12*s13^7 + (-666*s12^5*s13^2 - 
                144*s12^4*s13^3 - 4689*s12^3*s13^4 - 486*s12^2*s13^5 + 
                4401*s12*s13^6 + 3564*s13^7)*s23 + (-673*s12^5*s13 + 
                586*s12^4*s13^2 - 394*s12^3*s13^3 + 2800*s12^2*s13^4 + 
                9743*s12*s13^5 + 7936*s13^6)*s23^2 + (-260*s12^5 - 
                607*s12^4*s13 + 1488*s12^3*s13^2 + 1864*s12^2*s13^3 + 
                7073*s12*s13^4 + 5835*s13^5)*s23^3 + (-280*s12^4 + 
                226*s12^3*s13 - 573*s12^2*s13^2 + 1652*s12*s13^3 + 977*s13^4)*
               s23^4 + (-20*s12^3 - 80*s12^2*s13 - 90*s12*s13^2 - 486*s13^3)*
               s23^5) + p1q^2*p2q^2*(-648*s12^3*s13^5 - 648*s12^2*s13^6 + 
              (-333*s12^5*s13^2 + 162*s12^4*s13^3 - 3078*s12^3*s13^4 - 
                486*s12^2*s13^5 + 2439*s12*s13^6 + 2592*s13^7)*s23 + 
              (-729*s12^5*s13 + 1113*s12^4*s13^2 - 771*s12^3*s13^3 + 
                316*s12^2*s13^4 + 5935*s12*s13^5 + 5346*s13^6)*s23^2 + 
              (-510*s12^5 - 21*s12^4*s13 + 1764*s12^3*s13^2 - 690*s12^2*
                 s13^3 + 4735*s12*s13^4 + 2919*s13^5)*s23^3 + 
              (-50*s12^4 + 1289*s12^3*s13 - 1788*s12^2*s13^2 + 1398*s12*
                 s13^3 - 647*s13^4)*s23^4 + (500*s12^3 - 289*s12^2*s13 + 
                50*s12*s13^2 - 812*s13^3)*s23^5 + (40*s12^2 + 60*s12*s13)*s23^
                6) + p1q^4*((20*s12^3*s13^2 + 30*s12^2*s13^3 + 10*s12*s13^4)*
               s23^3 + 10*s12^2*s13^2*s23^4 + (40*s12^3 + 70*s12^2*s13 + 
                20*s12*s13^2)*s23^5 + (30*s12^2 + 20*s12*s13)*s23^6 - 
              10*s12*s23^7) + p1q^3*p2q*((162*s12^4*s13^3 - 324*s12^3*s13^4 + 
                486*s12^2*s13^5 + 972*s12*s13^6 + 648*s13^7)*s23 + 
              (979*s12^4*s13^2 - 347*s12^3*s13^3 + 293*s12^2*s13^4 + 
                2573*s12*s13^5 + 1296*s13^6)*s23^2 + (1458*s12^4*s13 + 
                1238*s12^3*s13^2 - 978*s12^2*s13^3 + 2624*s12*s13^4 + 
                486*s13^5)*s23^3 + (810*s12^4 + 1876*s12^3*s13 - 
                1471*s12^2*s13^2 + 1104*s12*s13^3 - 487*s13^4)*s23^4 + 
              (890*s12^3 - 222*s12^2*s13 + 170*s12*s13^2 - 325*s13^3)*s23^5 + 
              (70*s12^2 + 80*s12*s13)*s23^6 - 10*s12*s23^7)) + 
          p3q*(p2q^5*(324*s12^2*s13^6 + 324*s12*s13^7 + (-63*s12^4*s13^3 + 
                117*s12^3*s13^4 + 2385*s12^2*s13^5 + 2853*s12*s13^6 + 
                972*s13^7)*s23 + (190*s12^4*s13^2 + 518*s12^3*s13^3 + 
                3419*s12^2*s13^4 + 5439*s12*s13^5 + 2672*s13^6)*s23^2 + 
              (160*s12^3*s13^2 + 1460*s12^2*s13^3 + 3648*s12*s13^4 + 
                2591*s13^5)*s23^3 + (10*s12^2*s13^2 + 739*s12*s13^3 + 
                891*s13^4)*s23^4) + p1q*p2q^4*(648*s12^2*s13^6 + 
              648*s12*s13^7 + (18*s12^4*s13^3 + 423*s12^3*s13^4 + 
                5688*s12^2*s13^5 + 6579*s12*s13^6 + 2592*s13^7)*s23 + 
              (693*s12^4*s13^2 + 1507*s12^3*s13^3 + 7913*s12^2*s13^4 + 
                12021*s12*s13^5 + 6560*s13^6)*s23^2 + (80*s12^4*s13 + 
                363*s12^3*s13^2 + 2953*s12^2*s13^3 + 7007*s12*s13^4 + 
                5266*s13^5)*s23^3 + (60*s12^3*s13 - 340*s12^2*s13^2 + 
                890*s12*s13^3 + 731*s13^4)*s23^4 + (-20*s12^2*s13 - 
                30*s12*s13^2 - 567*s13^3)*s23^5) + p1q^2*p2q^3*
             (324*s12^2*s13^6 + 324*s12*s13^7 + (9*s12^4*s13^3 + 
                171*s12^3*s13^4 + 4545*s12^2*s13^5 + 5355*s12*s13^6 + 
                2592*s13^7)*s23 + (926*s12^4*s13^2 + 1195*s12^3*s13^3 + 
                6247*s12^2*s13^4 + 9668*s12*s13^5 + 5994*s13^6)*s23^2 + 
              (566*s12^4*s13 + 552*s12^3*s13^2 + 1943*s12^2*s13^3 + 
                4799*s12*s13^4 + 3323*s13^5)*s23^3 + (250*s12^4 + 
                863*s12^3*s13 - 756*s12^2*s13^2 + 182*s12*s13^3 - 1457*s13^4)*
               s23^4 + (260*s12^3 + 87*s12^2*s13 + 47*s12*s13^2 - 1378*s13^3)*
               s23^5 + (10*s12^2 + 30*s12*s13)*s23^6) + 
            p1q^4*p2q*((-324*s12^3*s13^3 - 324*s13^6)*s23^2 + 
              (-969*s12^3*s13^2 - 453*s12^2*s13^3 + 354*s12*s13^4 - 
                1134*s13^5)*s23^3 + (-972*s12^3*s13 - 1558*s12^2*s13^2 + 
                737*s12*s13^3 - 1296*s13^4)*s23^4 + (-400*s12^3 - 
                1259*s12^2*s13 + 496*s12*s13^2 - 486*s13^3)*s23^5 + 
              (-420*s12^2 + 93*s12*s13)*s23^6 - 20*s12*s23^7) + 
            p1q^5*((-10*s12^2*s13^2 - 10*s12*s13^3)*s23^4 - 10*s12*s13^2*s23^
                5 + (-10*s12^2 - 10*s12*s13)*s23^6 - 10*s12*s23^7) + 
            p1q^3*p2q^2*((162*s12^4*s13^3 + 486*s12^3*s13^4 + 1782*s12^2*
                 s13^5 + 1782*s12*s13^6 + 972*s13^7)*s23 + (656*s12^4*s13^2 + 
                959*s12^3*s13^3 + 3046*s12^2*s13^4 + 3535*s12*s13^5 + 
                1782*s13^6)*s23^2 + (729*s12^4*s13 + 322*s12^3*s13^2 + 
                1206*s12^2*s13^3 + 2223*s12*s13^4 - 486*s13^5)*s23^3 + 
              (330*s12^4 + 477*s12^3*s13 - 1175*s12^2*s13^2 + 901*s12*s13^3 - 
                2593*s13^4)*s23^4 + (20*s12^3 - 749*s12^2*s13 + 
                573*s12*s13^2 - 1297*s13^3)*s23^5 + (-320*s12^2 + 
                133*s12*s13)*s23^6 - 10*s12*s23^7)))*
         Log[s23/(s12 + s13 + s23)])/(p2q*p3q^5*(27*s12^3*s13^3 + 
           27*s12^2*s13^4)*s23^2 + p3q^4*
          (p1q*p2q*((27*s12^3*s13^3 - 27*s12*s13^5)*s23^2 + 
             (-54*s12^2*s13^3 - 27*s12*s13^4)*s23^3) + 
           p2q^2*((81*s12^3*s13^3 + 54*s12^2*s13^4 - 27*s12*s13^5)*s23^2 + 
             (-27*s12^2*s13^3 - 27*s12*s13^4)*s23^3)) + 
         p3q^3*(p2q^3*((81*s12^3*s13^3 - 81*s12*s13^5)*s23^2 + 
             (-81*s12^2*s13^3 - 81*s12*s13^4)*s23^3) + 
           p1q^2*p2q*((-27*s12^2*s13^4 - 27*s12*s13^5)*s23^2 - 
             54*s12^2*s13^3*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q*p2q^2*((54*s12^3*s13^3 - 54*s12^2*s13^4 - 108*s12*s13^5)*
              s23^2 + (-162*s12^2*s13^3 - 81*s12*s13^4)*s23^3 + 
             27*s12*s13^3*s23^4)) + 
         p3q*(p2q^5*((-27*s12^2*s13^4 - 27*s12*s13^5)*s23^2 + 
             (-27*s12^2*s13^3 - 27*s12*s13^4)*s23^3) + p1q^3*p2q^2*
            (27*s12*s13^4*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q*p2q^4*((-54*s12^2*s13^4 - 54*s12*s13^5)*s23^2 + 
             (-54*s12^2*s13^3 - 27*s12*s13^4)*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q^2*p2q^3*((-27*s12^2*s13^4 - 27*s12*s13^5)*s23^2 + 
             (-27*s12^2*s13^3 + 27*s12*s13^4)*s23^3 + 54*s12*s13^3*s23^4)) + 
         p3q^2*(p2q^4*((27*s12^3*s13^3 - 54*s12^2*s13^4 - 81*s12*s13^5)*
              s23^2 + (-81*s12^2*s13^3 - 81*s12*s13^4)*s23^3) + 
           p1q^3*p2q*(27*s12*s13^4*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q*p2q^3*((27*s12^3*s13^3 - 108*s12^2*s13^4 - 135*s12*s13^5)*
              s23^2 + (-162*s12^2*s13^3 - 81*s12*s13^4)*s23^3 + 
             54*s12*s13^3*s23^4) + p1q^2*p2q^2*((-54*s12^2*s13^4 - 54*s12*
                s13^5)*s23^2 + (-81*s12^2*s13^3 + 27*s12*s13^4)*s23^3 + 
             81*s12*s13^3*s23^4))) + 
       ((p3q^5*((10*s12^4*s13^2 + 20*s12^3*s13^3 + 10*s12^2*s13^4)*s23 + 
            (10*s12^5 + 30*s12^4*s13 + 50*s12^3*s13^2 + 30*s12^2*s13^3)*
             s23^2 + (10*s12^4 + 20*s12^3*s13 + 20*s12^2*s13^2)*s23^3) + 
          p2q^5*((-170*s12^2*s13^4 - 340*s12*s13^5 - 170*s13^6)*s23 + 
            (-250*s12^2*s13^3 - 760*s12*s13^4 - 510*s13^5)*s23^2 + 
            (-420*s12*s13^3 - 510*s13^4)*s23^3 - 170*s13^3*s23^4) + 
          p1q*p2q^4*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
            (-483*s12^2*s13^4 - 912*s12*s13^5 - 429*s13^6)*s23 + 
            (-740*s12^2*s13^3 - 2206*s12*s13^4 - 1439*s13^5)*s23^2 + 
            (90*s12^2*s13^2 - 1140*s12*s13^3 - 1473*s13^4)*s23^3 + 
            (100*s12*s13^2 - 480*s13^3)*s23^4 + 10*s13^2*s23^5) + 
          p1q^2*p2q^3*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
            (-680*s12^2*s13^4 - 1306*s12*s13^5 - 626*s13^6)*s23 + 
            (-1160*s12^2*s13^3 - 3197*s12*s13^4 - 2010*s13^5)*s23^2 + 
            (27*s12^2*s13^2 - 1780*s12*s13^3 - 2004*s13^4)*s23^3 + 
            (-80*s12^2*s13 - 23*s12*s13^2 - 617*s13^3)*s23^4 + 
            (-80*s12*s13 + 30*s13^2)*s23^5) + p1q^4*p2q*
           ((20*s12^2*s13^3 + 40*s12*s13^4 + 20*s13^5)*s23^2 + 
            (343*s12^2*s13^2 + 403*s12*s13^3 + 60*s13^4)*s23^3 + 
            (243*s12^2*s13 + 606*s12*s13^2 + 60*s13^3)*s23^4 + 
            (80*s12^2 + 323*s12*s13 + 20*s13^2)*s23^5 + 80*s12*s23^6) + 
          p1q^3*p2q^2*((-367*s12^2*s13^4 - 734*s12*s13^5 - 367*s13^6)*s23 + 
            (-650*s12^2*s13^3 - 1711*s12*s13^4 - 1061*s13^5)*s23^2 + 
            (280*s12^2*s13^2 - 657*s12*s13^3 - 981*s13^4)*s23^3 + 
            (163*s12^2*s13 + 483*s12*s13^2 - 247*s13^3)*s23^4 + 
            (80*s12^2 + 243*s12*s13 + 40*s13^2)*s23^5 + 80*s12*s23^6) + 
          p3q^4*(p1q*(-27*s12^5*s13^2 - 54*s12^4*s13^3 - 27*s12^3*s13^4 + 
              (-34*s12^4*s13^2 - 24*s12^3*s13^3 - 10*s12*s13^5)*s23 + 
              (10*s12^5 + 30*s12^4*s13 + 23*s12^3*s13^2 - 10*s12^2*s13^3 - 
                40*s12*s13^4)*s23^2 + (-20*s12^4 - 50*s12^3*s13 - 
                60*s12^2*s13^2 - 60*s12*s13^3)*s23^3 + (-30*s12^3 - 
                40*s12^2*s13 - 30*s12*s13^2)*s23^4) + 
            p2q*((90*s12^6 - 63*s12^5*s13 + 210*s12^4*s13^2 - 113*s12^3*
                 s13^3 + 350*s12^2*s13^4 + 160*s12*s13^5)*s23 + 
              (100*s12^5 - 133*s12^4*s13 + 353*s12^3*s13^2 - 76*s12^2*s13^3 + 
                380*s12*s13^4)*s23^2 + (-20*s12^3*s13 - 30*s12^2*s13^2 + 
                30*s12*s13^3)*s23^3 + (-10*s12^3 - 20*s12^2*s13 - 
                30*s12*s13^2)*s23^4)) + 
          p3q^3*(p2q^2*((-270*s12^5*s13 + 399*s12^4*s13^2 - 153*s12^3*s13^3 + 
                1486*s12^2*s13^4 + 140*s12*s13^5 - 170*s13^6)*s23 + 
              (-90*s12^5 - 217*s12^4*s13 + 389*s12^3*s13^2 + 281*s12^2*
                 s13^3 + 816*s12*s13^4 - 590*s13^5)*s23^2 + (-100*s12^4 + 
                113*s12^3*s13 - 393*s12^2*s13^2 + 206*s12*s13^3 - 590*s13^4)*
               s23^3 + (-10*s12^3 - 20*s12^2*s13 - 70*s12*s13^2 - 170*s13^3)*
               s23^4) + p1q*p2q*(-27*s12^5*s13^2 + 27*s12^4*s13^3 + 
              135*s12^3*s13^4 + 81*s12^2*s13^5 + (-243*s12^5*s13 + 
                436*s12^4*s13^2 + 199*s12^3*s13^3 + 972*s12^2*s13^4 - 
                50*s12*s13^5 - 170*s13^6)*s23 + (-350*s12^5 - 134*s12^4*s13 + 
                436*s12^3*s13^2 - 284*s12^2*s13^3 + 396*s12*s13^4 - 
                500*s13^5)*s23^2 + (-390*s12^4 + 349*s12^3*s13 - 
                849*s12^2*s13^2 + 86*s12*s13^3 - 400*s13^4)*s23^3 + 
              (-20*s12^3 - 30*s12^2*s13 - 100*s12*s13^2 - 60*s13^3)*s23^4 + 
              (20*s12^2 + 20*s12*s13 + 10*s13^2)*s23^5) + 
            p1q^2*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
              (74*s12^4*s13^2 + 182*s12^3*s13^3 + 88*s12^2*s13^4 - 
                20*s12*s13^5)*s23 + (118*s12^3*s13^2 + 75*s12^2*s13^3 - 
                60*s12*s13^4 + 10*s13^5)*s23^2 + (-30*s12^4 - 70*s12^3*s13 - 
                36*s12^2*s13^2 - 70*s12*s13^3 + 30*s13^4)*s23^3 + 
              (10*s12^2*s13 - 10*s12*s13^2 + 30*s13^3)*s23^4 + 
              (30*s12^2 + 20*s12*s13 + 10*s13^2)*s23^5)) + 
          p3q^2*(p2q^3*((370*s12^4*s13^2 + 131*s12^3*s13^3 + 1396*s12^2*
                 s13^4 - 873*s12*s13^5 - 510*s13^6)*s23 + (180*s12^4*s13 - 
                6*s12^3*s13^2 + 494*s12^2*s13^3 - 854*s12*s13^4 - 1690*s13^5)*
               s23^2 + (180*s12^3*s13 - 496*s12^2*s13^2 - 361*s12*s13^3 - 
                1690*s13^4)*s23^3 + (-60*s12*s13^2 - 510*s13^3)*s23^4) + 
            p1q*p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4 - 81*s12^2*s13^5 - 
              81*s12*s13^6 + (713*s12^4*s13^2 + 146*s12^3*s13^3 + 
                1308*s12^2*s13^4 - 1639*s12*s13^5 - 850*s13^6)*s23 + 
              (673*s12^4*s13 - 212*s12^3*s13^2 - 242*s12^2*s13^3 - 
                1254*s12*s13^4 - 2600*s13^5)*s23^2 + (260*s12^4 + 
                607*s12^3*s13 - 1581*s12^2*s13^2 + 117*s12*s13^3 - 
                2380*s13^4)*s23^3 + (280*s12^3 - 266*s12^2*s13 + 
                253*s12*s13^2 - 600*s13^3)*s23^4 + (20*s12^2 + 40*s12*s13 + 
                30*s13^2)*s23^5) + p1q^3*((-47*s12^3*s13^3 - 94*s12^2*s13^4 - 
                47*s12*s13^5)*s23 + (-57*s12^3*s13^2 - 198*s12^2*s13^3 - 
                121*s12*s13^4 + 20*s13^5)*s23^2 + (-114*s12^2*s13^2 - 
                111*s12*s13^3 + 60*s13^4)*s23^3 + (30*s12^3 + 50*s12^2*s13 - 
                17*s12*s13^2 + 60*s13^3)*s23^4 + (20*s12^2 + 10*s12*s13 + 
                20*s13^2)*s23^5 - 10*s12*s23^6) + p1q^2*p2q*(27*s12^4*s13^3 - 
              81*s12^2*s13^5 - 54*s12*s13^6 + (407*s12^4*s13^2 + 
                428*s12^3*s13^3 + 465*s12^2*s13^4 - 562*s12*s13^5 - 
                340*s13^6)*s23 + (729*s12^4*s13 - 229*s12^3*s13^2 - 
                533*s12^2*s13^3 - 160*s12*s13^4 - 970*s13^5)*s23^2 + 
              (510*s12^4 + 750*s12^3*s13 - 1608*s12^2*s13^2 + 524*s12*s13^3 - 
                790*s13^4)*s23^3 + (560*s12^3 - 379*s12^2*s13 + 
                316*s12*s13^2 - 110*s13^3)*s23^4 + (40*s12^2 + 50*s12*s13 + 
                50*s13^2)*s23^5 - 10*s12*s23^6)) + 
          p3q*(p2q^4*((-20*s12^3*s13^3 - 127*s12^2*s13^4 - 1283*s12*s13^5 - 
                510*s13^6)*s23 + (-200*s12^3*s13^2 - 377*s12^2*s13^3 - 
                2230*s12*s13^4 - 1610*s13^5)*s23^2 + (-180*s12^2*s13^2 - 
                1047*s12*s13^3 - 1610*s13^4)*s23^3 + (-20*s12*s13^2 - 
                510*s13^3)*s23^4) + p1q*p2q^3*(-81*s12^3*s13^4 - 
              135*s12^2*s13^5 - 27*s12*s13^6 + 27*s13^7 + (-167*s12^3*s13^3 - 
                570*s12^2*s13^4 - 2844*s12*s13^5 - 1109*s13^6)*s23 + 
              (-733*s12^3*s13^2 - 1158*s12^2*s13^3 - 4715*s12*s13^4 - 
                3539*s13^5)*s23^2 + (-80*s12^3*s13 - 603*s12^2*s13^2 - 
                1898*s12*s13^3 - 3453*s13^4)*s23^3 + (-60*s12^2*s13 + 
                180*s12*s13^2 - 1020*s13^3)*s23^4 + (20*s12*s13 + 30*s13^2)*
               s23^5) + p1q^3*p2q*((-47*s12^3*s13^3 - 461*s12^2*s13^4 - 
                781*s12*s13^5 - 367*s13^6)*s23 + (-723*s12^3*s13^2 - 
                848*s12^2*s13^3 - 1166*s12*s13^4 - 1041*s13^5)*s23^2 + 
              (-729*s12^3*s13 - 833*s12^2*s13^2 + 294*s12*s13^3 - 921*s13^4)*
               s23^3 + (-330*s12^3 - 876*s12^2*s13 + 862*s12*s13^2 - 
                187*s13^3)*s23^4 + (-350*s12^2 + 163*s12*s13 + 60*s13^2)*s23^
                5 - 20*s12*s23^6) + p1q^4*((20*s12^2*s13^3 + 40*s12*s13^4 + 
                20*s13^5)*s23^2 + (10*s12^2*s13^2 + 70*s12*s13^3 + 60*s13^4)*
               s23^3 + (30*s12*s13^2 + 60*s13^3)*s23^4 + (-10*s12^2 - 
                10*s12*s13 + 20*s13^2)*s23^5 - 10*s12*s23^6) + 
            p1q^2*p2q^2*(-54*s12^3*s13^4 - 81*s12^2*s13^5 + 27*s13^7 + 
              (-87*s12^3*s13^3 - 636*s12^2*s13^4 - 2181*s12*s13^5 - 
                966*s13^6)*s23 + (-1013*s12^3*s13^2 - 1192*s12^2*s13^3 - 
                3450*s12*s13^4 - 2990*s13^5)*s23^2 + (-566*s12^3*s13 - 
                780*s12^2*s13^2 - 520*s12*s13^3 - 2824*s13^4)*s23^3 + 
              (-250*s12^3 - 613*s12^2*s13 + 1032*s12*s13^2 - 757*s13^3)*s23^
                4 + (-260*s12^2 + 193*s12*s13 + 70*s13^2)*s23^5 - 
              10*s12*s23^6)))*Log[(s13 + s23)/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13^3*s23^2 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13^3 - 81*s12*s13^4)*s23^2 - 
             81*s12*s13^3*s23^3) + p2q^3*((27*s12^2*s13^3 - 54*s12*s13^4)*
              s23^2 - 54*s12*s13^3*s23^3) + p1q^2*p2q*(-27*s12*s13^4*s23^2 - 
             27*s12*s13^3*s23^3)) + p3q*(p1q*p2q^3*(-54*s12*s13^4*s23^2 - 
             54*s12*s13^3*s23^3) + p1q^2*p2q^2*(-27*s12*s13^4*s23^2 - 
             27*s12*s13^3*s23^3) + p2q^4*(-27*s12*s13^4*s23^2 - 
             27*s12*s13^3*s23^3)) + 
         p3q^3*(p1q*p2q*((27*s12^2*s13^3 - 27*s12*s13^4)*s23^2 - 
             27*s12*s13^3*s23^3) + p2q^2*((54*s12^2*s13^3 - 27*s12*s13^4)*
              s23^2 - 27*s12*s13^3*s23^3))) + 
       ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
            (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
          p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
            (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
          p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (-16*s12^2 - 64*s12*s13 - 48*s13^2)*s23 + (-32*s12 - 48*s13)*
             s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
             s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
          p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (-8*s12^2 - 48*s12*s13 - 40*s13^2)*s23 + (-16*s12 - 32*s13)*
             s23^2 - 8*s23^3) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 
              42*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*
               s23 + (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 
              56*s12^2*s13 - 52*s12*s13^2 - 16*s13^3 + (-56*s12^2 - 
                104*s12*s13 - 48*s13^2)*s23 + (-52*s12 - 48*s13)*s23^2 - 
              16*s23^3) + p1q^2*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
              (-56*s12^2 - 72*s12*s13 - 16*s13^2)*s23 + (-52*s12 - 32*s13)*
               s23^2 - 16*s23^3)) + p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 
              36*s12*s13^2 - 8*s13^3 + (-40*s12^2 - 56*s12*s13 - 16*s13^2)*
               s23 + (-20*s12 - 8*s13)*s23^2) + p1q*(-20*s12^3 - 
              40*s12^2*s13 - 20*s12*s13^2 + (-48*s12^2 - 56*s12*s13 - 
                8*s13^2)*s23 + (-36*s12 - 16*s13)*s23^2 - 8*s23^3)))*
         Log[(-(p3q*s12) + p1q*s13 + p2q*s13 + p1q*s23 + p2q*s23)/
           ((p1q + p2q + p3q)*(s12 + s13 + s23))])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23))) + Log[s13/(s12 + s13 + s23)]*
      ((p3q^5*((-202*s12^6 - 566*s12^5*s13 - 364*s12^4*s13^2)*s23 + 
           (-872*s12^5 - 1682*s12^4*s13 - 648*s12^3*s13^2)*s23^2 + 
           (-1444*s12^4 - 1746*s12^3*s13 - 324*s12^2*s13^2)*s23^3 + 
           (-1080*s12^3 - 630*s12^2*s13)*s23^4 - 306*s12^2*s23^5) + 
         p2q^5*((-5*s12^3*s13^3 - 10*s12^2*s13^4 - 5*s12*s13^5)*s23 + 
           (18*s12^4*s13 + 25*s12^3*s13^2 - 18*s12^2*s13^3 - 25*s12*s13^4)*
            s23^2 + (54*s12^3*s13 + 50*s12^2*s13^2 - 23*s12*s13^3 - 10*s13^4)*
            s23^3 + (54*s12^2*s13 + 25*s12*s13^2 - 10*s13^3)*s23^4 + 
           18*s12*s13*s23^5) + p1q*p2q^4*((17*s12^4*s13^2 + 34*s12^3*s13^3 + 
             17*s12^2*s13^4)*s23 + (36*s12^5 + 72*s12^4*s13 + 
             121*s12^3*s13^2 + 92*s12^2*s13^3 + 7*s12*s13^4)*s23^2 + 
           (126*s12^4 + 191*s12^3*s13 + 209*s12^2*s13^2 + 73*s12*s13^3 - 
             10*s13^4)*s23^3 + (162*s12^3 + 166*s12^2*s13 + 125*s12*s13^2 + 
             10*s13^3)*s23^4 + (90*s12^2 + 47*s12*s13 + 20*s13^2)*s23^5 + 
           18*s12*s23^6) + p1q^3*p2q^2*((-22*s12^3*s13 - 22*s12^2*s13^2)*
            s23^3 + (-54*s12^2*s13 - 32*s12*s13^2)*s23^4 + 
           (-42*s12*s13 - 10*s13^2)*s23^5 - 10*s13*s23^6) + 
         p1q^2*p2q^3*((-17*s12^4*s13 - 12*s12^3*s13^2 + 5*s12^2*s13^3)*
            s23^2 + (-80*s12^3*s13 - 28*s12^2*s13^2 + 30*s12*s13^3)*s23^3 + 
           (-119*s12^2*s13 - 6*s12*s13^2 + 20*s13^3)*s23^4 + 
           (-66*s12*s13 + 10*s13^2)*s23^5 - 10*s13*s23^6) + 
         p3q^4*(p2q*(-324*s12^6*s13 + (-728*s12^6 - 2389*s12^5*s13 - 677*
                s12^4*s13^2 - 60*s12^3*s13^3)*s23 + (-2734*s12^5 - 5250*s12^4*
                s13 - 1545*s12^3*s13^2 - 90*s12^2*s13^3)*s23^2 + 
             (-4202*s12^4 - 4923*s12^3*s13 - 926*s12^2*s13^2)*s23^3 + 
             (-3114*s12^3 - 1720*s12^2*s13 - 18*s12*s13^2)*s23^4 + 
             (-918*s12^2 + 18*s12*s13)*s23^5) + 
           p1q*((-136*s12^6 - 272*s12^5*s13 - 136*s12^4*s13^2)*s23 + 
             (-454*s12^5 - 474*s12^4*s13 - 20*s12^3*s13^2)*s23^2 + 
             (-608*s12^4 - 238*s12^3*s13 + 72*s12^2*s13^2)*s23^3 + 
             (-380*s12^3 + 18*s12^2*s13 + 36*s12*s13^2)*s23^4 + 
             (-72*s12^2 + 54*s12*s13)*s23^5 + 18*s12*s23^6)) + 
         p3q^3*(p1q^2*((136*s12^5 + 96*s12^4*s13 - 40*s12^3*s13^2)*s23^2 + 
             (368*s12^4 + 32*s12^3*s13 - 160*s12^2*s13^2)*s23^3 + 
             (328*s12^3 - 144*s12^2*s13 - 80*s12*s13^2)*s23^4 + 
             (96*s12^2 - 80*s12*s13)*s23^5) + p2q^2*(-324*s12^6*s13 + 
             648*s12^5*s13^2 + (-1012*s12^6 - 2270*s12^5*s13 + 815*s12^4*
                s13^2 - 171*s12^3*s13^3 + 240*s12^2*s13^4)*s23 + 
             (-3356*s12^5 - 5335*s12^4*s13 - 1358*s12^3*s13^2 - 6*s12^2*
                s13^3 + 180*s12*s13^4)*s23^2 + (-4900*s12^4 - 5598*s12^3*
                s13 - 1459*s12^2*s13^2 + 180*s12*s13^3)*s23^3 + 
             (-3780*s12^3 - 2155*s12^2*s13 - 54*s12*s13^2)*s23^4 + 
             (-1224*s12^2 + 54*s12*s13)*s23^5) + p1q*p2q*(-324*s12^6*s13 + 
             (-272*s12^6 - 1271*s12^5*s13 - 34*s12^4*s13^2 - 79*s12^3*s13^3)*
              s23 + (-584*s12^5 - 1084*s12^4*s13 + 187*s12^3*s13^2 - 149*
                s12^2*s13^3)*s23^2 + (-514*s12^4 + 59*s12^3*s13 + 113*s12^2*
                s13^2 - 80*s12*s13^3)*s23^3 + (-310*s12^3 + 378*s12^2*s13 + 
               12*s12*s13^2)*s23^4 + (-54*s12^2 + 182*s12*s13)*s23^5 + 
             54*s12*s23^6)) + p3q*(p2q^4*(-324*s12^4*s13^3 + 
             (-324*s12^6 - 486*s12^5*s13 - 642*s12^4*s13^2 - 718*s12^3*
                s13^3 + 13*s12^2*s13^4 - 145*s12*s13^5)*s23 + 
             (-990*s12^5 - 1627*s12^4*s13 - 1656*s12^3*s13^2 - 222*s12^2*
                s13^3 - 122*s12*s13^4 - 90*s13^5)*s23^2 + 
             (-1314*s12^4 - 1854*s12^3*s13 - 902*s12^2*s13^2 + 107*s12*
                s13^3 - 110*s13^4)*s23^3 + (-954*s12^3 - 659*s12^2*s13 + 32*
                s12*s13^2 - 20*s13^3)*s23^4 + (-306*s12^2 + 54*s12*s13)*
              s23^5) + p1q*p2q^3*(-324*s12^4*s13^3 + (119*s12^5*s13 - 178*
                s12^4*s13^2 - 461*s12^3*s13^3 + 232*s12^2*s13^4)*s23 + 
             (234*s12^5 + 395*s12^4*s13 - 737*s12^3*s13^2 + 206*s12^2*s13^3 + 
               572*s12*s13^4)*s23^2 + (468*s12^4 + 449*s12^3*s13 - 585*s12^2*
                s13^2 + 678*s12*s13^3 + 250*s13^4)*s23^3 + 
             (288*s12^3 + 341*s12^2*s13 - 26*s12*s13^2 + 290*s13^3)*s23^4 + 
             (108*s12^2 + 168*s12*s13 + 40*s13^2)*s23^5 + 54*s12*s23^6) + 
           p1q^2*p2q^2*((136*s12^5 + 458*s12^4*s13 - 64*s12^3*s13^2 - 386*
                s12^2*s13^3)*s23^2 + (368*s12^4 + 907*s12^3*s13 - 684*s12^2*
                s13^2 - 651*s12*s13^3)*s23^3 + (328*s12^3 + 500*s12^2*s13 - 
               830*s12*s13^2 - 230*s13^3)*s23^4 + (96*s12^2 + 31*s12*s13 - 
               250*s13^2)*s23^5 - 20*s13*s23^6) + p1q^3*p2q*
            ((154*s12^3*s13 + 154*s12^2*s13^2)*s23^3 + 
             (378*s12^2*s13 + 224*s12*s13^2)*s23^4 + (294*s12*s13 + 70*s13^2)*
              s23^5 + 70*s13*s23^6)) + 
         p3q^2*(p2q^3*(648*s12^5*s13^2 - 324*s12^4*s13^3 + 
             (-810*s12^6 - 933*s12^5*s13 + 486*s12^4*s13^2 - 824*s12^3*
                s13^3 + 263*s12^2*s13^4 - 140*s12*s13^5)*s23 + 
             (-2484*s12^5 - 3412*s12^4*s13 - 2142*s12^3*s13^2 - 120*s12^2*
                s13^3 + 83*s12*s13^4 - 90*s13^5)*s23^2 + 
             (-3456*s12^4 - 4329*s12^3*s13 - 1809*s12^2*s13^2 + 310*s12*
                s13^3 - 100*s13^4)*s23^3 + (-2700*s12^3 - 1778*s12^2*s13 - 29*
                s12*s13^2 - 10*s13^3)*s23^4 + (-918*s12^2 + 72*s12*s13)*
              s23^5) + p1q*p2q^2*(648*s12^5*s13^2 + (-136*s12^6 + 416*s12^5*
                s13 + 1851*s12^4*s13^2 + 74*s12^3*s13^3 + 215*s12^2*s13^4)*
              s23 + (68*s12^5 + 1657*s12^4*s13 + 1293*s12^3*s13^2 + 289*s12^2*
                s13^3 + 565*s12*s13^4)*s23^2 + (436*s12^4 + 1851*s12^3*s13 - 
               105*s12^2*s13^2 + 525*s12*s13^3 + 260*s13^4)*s23^3 + 
             (196*s12^3 + 859*s12^2*s13 - 175*s12*s13^2 + 280*s13^3)*s23^4 + 
             (36*s12^2 + 249*s12*s13 + 20*s13^2)*s23^5 + 72*s12*s23^6) + 
           p1q^2*p2q*((272*s12^5 + 571*s12^4*s13 - 92*s12^3*s13^2 - 391*s12^2*
                s13^3)*s23^2 + (736*s12^4 + 1019*s12^3*s13 - 816*s12^2*
                s13^2 - 681*s12*s13^3)*s23^3 + (656*s12^3 + 475*s12^2*s13 - 
               904*s12*s13^2 - 250*s13^3)*s23^4 + (192*s12^2 + 17*s12*s13 - 
               260*s13^2)*s23^5 - 10*s13*s23^6) + 
           p1q^3*((176*s12^3*s13 + 176*s12^2*s13^2)*s23^3 + 
             (432*s12^2*s13 + 256*s12*s13^2)*s23^4 + (336*s12*s13 + 80*s13^2)*
              s23^5 + 80*s13*s23^6)))/(p2q*p3q^4*(27*s12^4*s13*s23^2 + 
           54*s12^3*s13*s23^3 + 27*s12^2*s13*s23^4) + 
         p3q*(p1q*p2q^3*(27*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3 + 
             27*s12^2*s13*s23^4) + p2q^4*(27*s12^4*s13*s23^2 + 
             54*s12^3*s13*s23^3 + 27*s12^2*s13*s23^4)) + 
         p3q^3*(p1q*p2q*(27*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3 + 
             27*s12^2*s13*s23^4) + p2q^2*(81*s12^4*s13*s23^2 + 
             162*s12^3*s13*s23^3 + 81*s12^2*s13*s23^4)) + 
         p3q^2*(p1q*p2q^2*(54*s12^4*s13*s23^2 + 108*s12^3*s13*s23^3 + 
             54*s12^2*s13*s23^4) + p2q^3*(81*s12^4*s13*s23^2 + 
             162*s12^3*s13*s23^3 + 81*s12^2*s13*s23^4))) + 
       ((p2q^6*((10*s12^4*s13^2 + 40*s12^3*s13^3 + 60*s12^2*s13^4 + 
              40*s12*s13^5 + 10*s13^6)*s23^2 + (10*s12^3*s13^2 + 
              30*s12^2*s13^3 + 30*s12*s13^4 + 10*s13^5)*s23^3) + 
          p3q^6*((-162*s12^7 - 567*s12^6*s13 - 648*s12^5*s13^2 - 
              243*s12^4*s13^3)*s23 + (-567*s12^6 - 1376*s12^5*s13 - 
              1051*s12^4*s13^2 - 242*s12^3*s13^3)*s23^2 + 
            (-648*s12^5 - 971*s12^4*s13 - 404*s12^3*s13^2)*s23^3 + 
            (-243*s12^4 - 162*s12^3*s13)*s23^4) + p1q*p2q^5*
           ((10*s12^4*s13^2 + 40*s12^3*s13^3 + 60*s12^2*s13^4 + 
              40*s12*s13^5 + 10*s13^6)*s23^2 + (-10*s12^4*s13 - 
              60*s12^3*s13^2 - 120*s12^2*s13^3 - 100*s12*s13^4 - 30*s13^5)*
             s23^3 + (-10*s12^3*s13 - 60*s12^2*s13^2 - 90*s12*s13^3 - 
              40*s13^4)*s23^4) + p1q^2*p2q^4*
           ((10*s12^4*s13^2 + 20*s12^3*s13^3 + 10*s12^2*s13^4)*s23^2 + 
            (-10*s12^4*s13 - 60*s12^3*s13^2 - 140*s12^2*s13^3 - 
              130*s12*s13^4 - 40*s13^5)*s23^3 + (20*s12^3*s13 + 
              60*s12^2*s13^2 + 60*s12*s13^3 + 20*s13^4)*s23^4 + 
            (30*s12^2*s13 + 90*s12*s13^2 + 60*s13^3)*s23^5) + 
          p1q^3*p2q^3*((10*s12^4*s13^2 + 20*s12^3*s13^3 + 10*s12^2*s13^4)*
             s23^2 + (-10*s12^4*s13 - 20*s12^3*s13^2 - 10*s12^2*s13^3)*
             s23^3 + (20*s12^3*s13 + 100*s12^2*s13^2 + 150*s12*s13^3 + 
              60*s13^4)*s23^4 + (20*s12*s13^2 + 20*s13^3)*s23^5 + 
            (-30*s12*s13 - 40*s13^2)*s23^6) + p1q^4*p2q^2*
           ((-10*s12^4*s13 - 30*s12^3*s13^2 - 20*s12^2*s13^3)*s23^3 - 
            10*s12^2*s13^2*s23^4 + (-20*s12^2*s13 - 70*s12*s13^2 - 40*s13^3)*
             s23^5 + (-20*s12*s13 - 30*s13^2)*s23^6 + 10*s13*s23^7) + 
          p1q^5*p2q*((10*s12^3*s13 + 10*s12^2*s13^2)*s23^4 + 
            10*s12^2*s13*s23^5 + (10*s12*s13 + 10*s13^2)*s23^6 + 
            10*s13*s23^7) + p3q^5*(p2q*(-324*s12^7*s13 - 324*s12^6*s13^2 + 
              (-972*s12^7 - 2853*s12^6*s13 - 2385*s12^5*s13^2 - 117*s12^4*
                 s13^3 + 63*s12^3*s13^4)*s23 + (-2672*s12^6 - 5439*s12^5*
                 s13 - 3419*s12^4*s13^2 - 518*s12^3*s13^3 - 190*s12^2*s13^4)*
               s23^2 + (-2591*s12^5 - 3648*s12^4*s13 - 1460*s12^3*s13^2 - 
                160*s12^2*s13^3)*s23^3 + (-891*s12^4 - 739*s12^3*s13 - 
                10*s12^2*s13^2)*s23^4) + p1q*((-486*s12^7 - 1701*s12^6*s13 - 
                1944*s12^5*s13^2 - 729*s12^4*s13^3)*s23 + (-1620*s12^6 - 
                3723*s12^5*s13 - 2748*s12^4*s13^2 - 645*s12^3*s13^3)*s23^2 + 
              (-1539*s12^5 - 1943*s12^4*s13 - 729*s12^3*s13^2 + 
                80*s12^2*s13^3)*s23^3 + (-162*s12^4 + 79*s12^3*s13 + 
                80*s12^2*s13^2)*s23^4 + 243*s12^3*s23^5)) + 
          p3q^4*(p2q^2*(-324*s12^7*s13 + 648*s12^6*s13^2 + 972*s12^5*s13^3 + 
              (-1620*s12^7 - 2619*s12^6*s13 + 405*s12^5*s13^2 + 2799*s12^4*
                 s13^3 + 459*s12^3*s13^4 + 360*s12^2*s13^5)*s23 + 
              (-3885*s12^6 - 5506*s12^5*s13 - 1380*s12^4*s13^2 + 
                703*s12^3*s13^3 - 6*s12^2*s13^4 + 180*s12*s13^5)*s23^2 + 
              (-3399*s12^5 - 4137*s12^4*s13 - 1263*s12^3*s13^2 - 
                426*s12^2*s13^3 + 180*s12*s13^4)*s23^3 + (-1134*s12^4 - 
                1093*s12^3*s13 - 40*s12^2*s13^2)*s23^4) + 
            p1q^2*((-648*s12^7 - 2268*s12^6*s13 - 2592*s12^5*s13^2 - 
                972*s12^4*s13^3)*s23 + (-2025*s12^6 - 4452*s12^5*s13 - 
                3315*s12^4*s13^2 - 888*s12^3*s13^3)*s23^2 + (-1296*s12^5 - 
                1380*s12^4*s13 - 897*s12^3*s13^2 - 3*s12^2*s13^3)*s23^3 + 
              (891*s12^4 + 644*s12^3*s13 - 243*s12^2*s13^2 - 80*s12*s13^3)*
               s23^4 + (810*s12^3 - 160*s12^2*s13 - 80*s12*s13^2)*s23^5) + 
            p1q*p2q*(-648*s12^7*s13 - 648*s12^6*s13^2 + (-2592*s12^7 - 
                6579*s12^6*s13 - 5688*s12^5*s13^2 - 423*s12^4*s13^3 - 
                18*s12^3*s13^4)*s23 + (-6560*s12^6 - 12021*s12^5*s13 - 
                7913*s12^4*s13^2 - 1507*s12^3*s13^3 - 693*s12^2*s13^4)*s23^
                2 + (-5266*s12^5 - 7007*s12^4*s13 - 2953*s12^3*s13^2 - 
                363*s12^2*s13^3 - 80*s12*s13^4)*s23^3 + (-731*s12^4 - 
                890*s12^3*s13 + 340*s12^2*s13^2 - 60*s12*s13^3)*s23^4 + 
              (567*s12^3 + 30*s12^2*s13 + 20*s12*s13^2)*s23^5)) + 
          p3q^3*(p2q^3*(972*s12^6*s13^2 - 972*s12^4*s13^4 + (-1134*s12^7 - 
                9*s12^6*s13 + 2646*s12^5*s13^2 + 2646*s12^4*s13^3 - 
                90*s12^3*s13^4 + 459*s12^2*s13^5 - 270*s12*s13^6)*s23 + 
              (-2427*s12^6 - 1605*s12^5*s13 + 1612*s12^4*s13^2 + 
                1153*s12^3*s13^3 + 326*s12^2*s13^4 - 127*s12*s13^5 - 
                90*s13^6)*s23^2 + (-1941*s12^5 - 1819*s12^4*s13 - 
                120*s12^3*s13^2 - 516*s12^2*s13^3 + 193*s12*s13^4 - 
                100*s13^5)*s23^3 + (-648*s12^4 - 718*s12^3*s13 - 
                90*s12^2*s13^2 - 30*s12*s13^3 - 10*s13^4)*s23^4) + 
            p1q*p2q^2*(-324*s12^7*s13 + 1296*s12^6*s13^2 + 1620*s12^5*s13^3 + 
              (-3564*s12^7 - 4401*s12^6*s13 + 486*s12^5*s13^2 + 4689*s12^4*
                 s13^3 + 144*s12^3*s13^4 + 666*s12^2*s13^5)*s23 + 
              (-7936*s12^6 - 9743*s12^5*s13 - 2800*s12^4*s13^2 + 
                394*s12^3*s13^3 - 586*s12^2*s13^4 + 673*s12*s13^5)*s23^2 + 
              (-5835*s12^5 - 7073*s12^4*s13 - 1864*s12^3*s13^2 - 
                1488*s12^2*s13^3 + 607*s12*s13^4 + 260*s13^5)*s23^3 + 
              (-977*s12^4 - 1652*s12^3*s13 + 573*s12^2*s13^2 - 226*s12*
                 s13^3 + 280*s13^4)*s23^4 + (486*s12^3 + 90*s12^2*s13 + 
                80*s12*s13^2 + 20*s13^3)*s23^5) + p1q^2*p2q*(-324*s12^7*s13 - 
              324*s12^6*s13^2 + (-2592*s12^7 - 5355*s12^6*s13 - 4545*s12^5*
                 s13^2 - 171*s12^4*s13^3 - 9*s12^3*s13^4)*s23 + 
              (-5994*s12^6 - 9668*s12^5*s13 - 6247*s12^4*s13^2 - 
                1195*s12^3*s13^3 - 926*s12^2*s13^4)*s23^2 + (-3323*s12^5 - 
                4799*s12^4*s13 - 1943*s12^3*s13^2 - 552*s12^2*s13^3 - 
                566*s12*s13^4)*s23^3 + (1457*s12^4 - 182*s12^3*s13 + 
                756*s12^2*s13^2 - 863*s12*s13^3 - 250*s13^4)*s23^4 + 
              (1378*s12^3 - 47*s12^2*s13 - 87*s12*s13^2 - 260*s13^3)*s23^5 + 
              (-30*s12*s13 - 10*s13^2)*s23^6) + 
            p1q^3*((-324*s12^7 - 1134*s12^6*s13 - 1296*s12^5*s13^2 - 
                486*s12^4*s13^3)*s23 + (-810*s12^6 - 1295*s12^5*s13 - 
                808*s12^4*s13^2 - 323*s12^3*s13^3)*s23^2 + (567*s12^5 + 
                1858*s12^4*s13 + 721*s12^3*s13^2 + 240*s12^2*s13^3)*s23^3 + 
              (2268*s12^4 + 2185*s12^3*s13 + 569*s12^2*s13^2 + 163*s12*s13^3)*
               s23^4 + (1215*s12^3 + 326*s12^2*s13 + 403*s12*s13^2 + 
                80*s13^3)*s23^5 + (160*s12*s13 + 80*s13^2)*s23^6)) + 
          p3q^2*(p2q^4*(-972*s12^5*s13^3 - 648*s12^4*s13^4 + 324*s12^3*s13^
                5 + (-324*s12^7 + 648*s12^6*s13 + 990*s12^5*s13^2 + 
                612*s12^4*s13^3 - 153*s12^3*s13^4 + 216*s12^2*s13^5 - 
                243*s12*s13^6 + 90*s13^7)*s23 + (-647*s12^6 + 151*s12^5*s13 + 
                1230*s12^4*s13^2 + 446*s12^3*s13^3 + 312*s12^2*s13^4 - 
                340*s12*s13^5 + 10*s13^6)*s23^2 + (-485*s12^5 - 226*s12^4*
                 s13 + 180*s12^3*s13^2 - 310*s12^2*s13^3 - 7*s12*s13^4 - 
                100*s13^5)*s23^3 + (-162*s12^4 - 222*s12^3*s13 - 
                100*s12^2*s13^2 - 60*s12*s13^3 - 20*s13^4)*s23^4) + 
            p1q*p2q^3*(648*s12^6*s13^2 - 648*s12^5*s13^3 - 1296*s12^4*s13^4 + 
              (-1782*s12^7 - 333*s12^6*s13 + 1323*s12^5*s13^2 + 1305*s12^4*
                 s13^3 - 1368*s12^3*s13^4 + 846*s12^2*s13^5 - 243*s12*s13^6)*
               s23 + (-3563*s12^6 - 3067*s12^5*s13 - 142*s12^4*s13^2 - 
                696*s12^3*s13^3 + 373*s12^2*s13^4 + 459*s12*s13^5 - 
                350*s13^6)*s23^2 + (-2433*s12^5 - 3345*s12^4*s13 - 
                685*s12^3*s13^2 - 1627*s12^2*s13^3 + 1043*s12*s13^4 - 
                40*s13^5)*s23^3 + (-490*s12^4 - 1172*s12^3*s13 + 
                320*s12^2*s13^2 - 149*s12*s13^3 + 360*s13^4)*s23^4 + 
              (162*s12^3 + 100*s12^2*s13 + 120*s12*s13^2 + 50*s13^3)*s23^5) + 
            p1q^2*p2q^2*(648*s12^6*s13^2 + 648*s12^5*s13^3 + (-2592*s12^7 - 
                2439*s12^6*s13 + 486*s12^5*s13^2 + 3078*s12^4*s13^3 - 
                162*s12^3*s13^4 + 333*s12^2*s13^5)*s23 + (-5346*s12^6 - 
                5935*s12^5*s13 - 316*s12^4*s13^2 + 771*s12^3*s13^3 - 
                1113*s12^2*s13^4 + 729*s12*s13^5)*s23^2 + (-2919*s12^5 - 
                4735*s12^4*s13 + 690*s12^3*s13^2 - 1764*s12^2*s13^3 + 
                21*s12*s13^4 + 510*s13^5)*s23^3 + (647*s12^4 - 1398*s12^3*
                 s13 + 1788*s12^2*s13^2 - 1289*s12*s13^3 + 50*s13^4)*s23^4 + 
              (812*s12^3 - 50*s12^2*s13 + 289*s12*s13^2 - 500*s13^3)*s23^5 + 
              (-60*s12*s13 - 40*s13^2)*s23^6) + 
            p1q^4*((162*s12^6 + 810*s12^5*s13 + 810*s12^4*s13^2 + 
                162*s12^3*s13^3)*s23^2 + (1134*s12^5 + 2266*s12^4*s13 + 
                1131*s12^3*s13^2 + 323*s12^2*s13^3)*s23^3 + (1782*s12^4 + 
                1459*s12^3*s13 + 569*s12^2*s13^2 + 243*s12*s13^3)*s23^4 + 
              (810*s12^3 - 80*s12^2*s13 + 240*s12*s13^2 + 80*s13^3)*s23^5 - 
              163*s12*s13*s23^6 - 80*s13*s23^7) + p1q^3*p2q*
             ((-972*s12^7 - 1782*s12^6*s13 - 1782*s12^5*s13^2 - 486*s12^4*
                 s13^3 - 162*s12^3*s13^4)*s23 + (-1782*s12^6 - 3535*s12^5*
                 s13 - 3046*s12^4*s13^2 - 959*s12^3*s13^3 - 656*s12^2*s13^4)*
               s23^2 + (486*s12^5 - 2223*s12^4*s13 - 1206*s12^3*s13^2 - 
                322*s12^2*s13^3 - 729*s12*s13^4)*s23^3 + (2593*s12^4 - 
                901*s12^3*s13 + 1175*s12^2*s13^2 - 477*s12*s13^3 - 330*s13^4)*
               s23^4 + (1297*s12^3 - 573*s12^2*s13 + 749*s12*s13^2 - 
                20*s13^3)*s23^5 + (-133*s12*s13 + 320*s13^2)*s23^6 + 
              10*s13*s23^7)) + p3q*(p2q^5*(324*s12^4*s13^4 + 324*s12^3*s13^
                5 + (324*s12^6*s13 + 486*s12^5*s13^2 + 639*s12^4*s13^3 + 
                333*s12^3*s13^4 + 117*s12^2*s13^5 + 27*s12*s13^6 + 90*s13^7)*
               s23 + (313*s12^5*s13 + 616*s12^4*s13^2 + 312*s12^3*s13^3 + 
                230*s12^2*s13^4 + 7*s12*s13^5 + 110*s13^6)*s23^2 + 
              (133*s12^4*s13 + 103*s12^3*s13^2 - 30*s12^2*s13^3 + 
                10*s12*s13^4 + 10*s13^5)*s23^3 + (-20*s12^3*s13 - 
                40*s12^2*s13^2 - 30*s12*s13^3 - 10*s13^4)*s23^4) + 
            p1q*p2q^4*(-324*s12^5*s13^3 + 324*s12^3*s13^5 + (-324*s12^7 + 
                162*s12^6*s13 + 9*s12^5*s13^2 - 162*s12^4*s13^3 - 
                558*s12^3*s13^4 + 180*s12^2*s13^5 - 243*s12*s13^6)*s23 + 
              (-648*s12^6 - 659*s12^5*s13 - 355*s12^4*s13^2 - 868*s12^3*
                 s13^3 + 155*s12^2*s13^4 - 381*s12*s13^5 - 430*s13^6)*s23^2 + 
              (-487*s12^5 - 878*s12^4*s13 - 529*s12^3*s13^2 - 810*s12^2*
                 s13^3 + 22*s12*s13^4 - 510*s13^5)*s23^3 + (-163*s12^4 - 
                346*s12^3*s13 - 80*s12^2*s13^2 - 100*s12*s13^3 - 50*s13^4)*
               s23^4 + (40*s12^2*s13 + 60*s12*s13^2 + 30*s13^3)*s23^5) + 
            p1q^2*p2q^3*(-324*s12^5*s13^3 - 324*s12^4*s13^4 + 
              (-648*s12^7 + 495*s12^5*s13^2 + 333*s12^4*s13^3 - 801*s12^3*
                 s13^4 + 333*s12^2*s13^5)*s23 + (-1134*s12^6 - 629*s12^5*
                 s13 + 1186*s12^4*s13^2 - 189*s12^3*s13^3 + 66*s12^2*s13^4 + 
                972*s12*s13^5)*s23^2 + (-487*s12^5 - 831*s12^4*s13 + 
                1073*s12^3*s13^2 - 1247*s12^2*s13^3 + 1294*s12*s13^4 + 
                830*s13^5)*s23^3 + (162*s12^4 - 228*s12^3*s13 + 750*s12^2*
                 s13^2 - 158*s12*s13^3 + 950*s13^4)*s23^4 + (163*s12^3 + 
                110*s12^2*s13 + 170*s12*s13^2 + 90*s13^3)*s23^5 + 
              (-30*s12*s13 - 30*s13^2)*s23^6) + 
            p1q^5*((162*s12^5 - 162*s12^3*s13^2)*s23^3 + (324*s12^4 - 
                323*s12^3*s13 - 323*s12^2*s13^2)*s23^4 + (162*s12^3 - 
                566*s12^2*s13 - 243*s12*s13^2)*s23^5 + (-323*s12*s13 - 
                80*s13^2)*s23^6 - 80*s13*s23^7) + p1q^3*p2q^2*
             ((-648*s12^7 - 972*s12^6*s13 - 486*s12^5*s13^2 + 324*s12^4*
                 s13^3 - 162*s12^3*s13^4)*s23 + (-1296*s12^6 - 2573*s12^5*
                 s13 - 293*s12^4*s13^2 + 347*s12^3*s13^3 - 979*s12^2*s13^4)*
               s23^2 + (-486*s12^5 - 2624*s12^4*s13 + 978*s12^3*s13^2 - 
                1238*s12^2*s13^3 - 1458*s12*s13^4)*s23^3 + (487*s12^4 - 
                1104*s12^3*s13 + 1471*s12^2*s13^2 - 1876*s12*s13^3 - 
                810*s13^4)*s23^4 + (325*s12^3 - 170*s12^2*s13 + 
                222*s12*s13^2 - 890*s13^3)*s23^5 + (-80*s12*s13 - 70*s13^2)*
               s23^6 + 10*s13*s23^7) + p1q^4*p2q*((324*s12^6 + 324*s12^3*
                 s13^3)*s23^2 + (1134*s12^5 - 354*s12^4*s13 + 453*s12^3*
                 s13^2 + 969*s12^2*s13^3)*s23^3 + (1296*s12^4 - 737*s12^3*
                 s13 + 1558*s12^2*s13^2 + 972*s12*s13^3)*s23^4 + 
              (486*s12^3 - 496*s12^2*s13 + 1259*s12*s13^2 + 400*s13^3)*s23^
                5 + (-93*s12*s13 + 420*s13^2)*s23^6 + 20*s13*s23^7)))*
         Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*((27*s12^5*s13 + 27*s12^4*s13^2)*s23^2 + 
           (27*s12^4*s13 + 27*s12^3*s13^2)*s23^3) + 
         p3q^3*(p2q^3*((81*s12^5*s13 - 81*s12^3*s13^3)*s23^2 + 
             (81*s12^4*s13 + 81*s12^3*s13^2)*s23^3) + 
           p1q^2*p2q*((27*s12^5*s13 + 27*s12^4*s13^2)*s23^2 + 
             (-27*s12^4*s13 + 27*s12^3*s13^2)*s23^3 - 54*s12^3*s13*s23^4) + 
           p1q*p2q^2*((135*s12^5*s13 + 108*s12^4*s13^2 - 27*s12^3*s13^3)*
              s23^2 + (81*s12^4*s13 + 162*s12^3*s13^2)*s23^3 - 
             54*s12^3*s13*s23^4)) + 
         p3q*(p2q^5*(-27*s12^4*s13^2 - 27*s12^3*s13^3)*s23^2 + 
           p1q*p2q^4*((27*s12^5*s13 - 27*s12^3*s13^3)*s23^2 + 
             (27*s12^4*s13 + 54*s12^3*s13^2)*s23^3) + p1q^3*p2q^2*
            (-27*s12^4*s13*s23^3 - 27*s12^3*s13*s23^4) + 
           p1q^2*p2q^3*((27*s12^5*s13 + 27*s12^4*s13^2)*s23^2 + 
             54*s12^3*s13^2*s23^3 - 27*s12^3*s13*s23^4)) + 
         p3q^4*(p2q^2*((81*s12^5*s13 + 54*s12^4*s13^2 - 27*s12^3*s13^3)*
              s23^2 + (81*s12^4*s13 + 81*s12^3*s13^2)*s23^3) + 
           p1q*p2q*((54*s12^5*s13 + 54*s12^4*s13^2)*s23^2 + 
             (27*s12^4*s13 + 54*s12^3*s13^2)*s23^3 - 27*s12^3*s13*s23^4)) + 
         p3q^2*(p2q^4*((27*s12^5*s13 - 54*s12^4*s13^2 - 81*s12^3*s13^3)*
              s23^2 + (27*s12^4*s13 + 27*s12^3*s13^2)*s23^3) + 
           p1q^2*p2q^2*((54*s12^5*s13 + 54*s12^4*s13^2)*s23^2 + 
             (-27*s12^4*s13 + 81*s12^3*s13^2)*s23^3 - 81*s12^3*s13*s23^4) + 
           p1q^3*p2q*(-27*s12^4*s13*s23^3 - 27*s12^3*s13*s23^4) + 
           p1q*p2q^3*((108*s12^5*s13 + 54*s12^4*s13^2 - 54*s12^3*s13^3)*
              s23^2 + (81*s12^4*s13 + 162*s12^3*s13^2)*s23^3 - 
             27*s12^3*s13*s23^4))) + 
       ((p2q^5*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23 + 
            (-30*s12^3*s13^2 - 50*s12^2*s13^3 - 30*s12*s13^4 - 10*s13^5)*
             s23^2 + (-20*s12^2*s13^2 - 20*s12*s13^3 - 10*s13^4)*s23^3) + 
          p3q^5*((170*s12^6 + 340*s12^5*s13 + 170*s12^4*s13^2)*s23 + 
            (510*s12^5 + 760*s12^4*s13 + 250*s12^3*s13^2)*s23^2 + 
            (510*s12^4 + 420*s12^3*s13)*s23^3 + 170*s12^3*s23^4) + 
          p1q*p2q^4*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
            (10*s12^5*s13 + 24*s12^3*s13^3 + 34*s12^2*s13^4)*s23 + 
            (40*s12^4*s13 + 10*s12^3*s13^2 - 23*s12^2*s13^3 - 30*s12*s13^4 - 
              10*s13^5)*s23^2 + (60*s12^3*s13 + 60*s12^2*s13^2 + 
              50*s12*s13^3 + 20*s13^4)*s23^3 + (30*s12^2*s13 + 40*s12*s13^2 + 
              30*s13^3)*s23^4) + p1q^2*p2q^3*(-27*s12^5*s13^2 - 
            54*s12^4*s13^3 - 27*s12^3*s13^4 + (20*s12^5*s13 - 
              88*s12^4*s13^2 - 182*s12^3*s13^3 - 74*s12^2*s13^4)*s23 + 
            (-10*s12^5 + 60*s12^4*s13 - 75*s12^3*s13^2 - 118*s12^2*s13^3)*
             s23^2 + (-30*s12^4 + 70*s12^3*s13 + 36*s12^2*s13^2 + 
              70*s12*s13^3 + 30*s13^4)*s23^3 + (-30*s12^3 + 10*s12^2*s13 - 
              10*s12*s13^2)*s23^4 + (-10*s12^2 - 20*s12*s13 - 30*s13^2)*
             s23^5) + p1q^3*p2q^2*((47*s12^5*s13 + 94*s12^4*s13^2 + 
              47*s12^3*s13^3)*s23 + (-20*s12^5 + 121*s12^4*s13 + 
              198*s12^3*s13^2 + 57*s12^2*s13^3)*s23^2 + 
            (-60*s12^4 + 111*s12^3*s13 + 114*s12^2*s13^2)*s23^3 + 
            (-60*s12^3 + 17*s12^2*s13 - 50*s12*s13^2 - 30*s13^3)*s23^4 + 
            (-20*s12^2 - 10*s12*s13 - 20*s13^2)*s23^5 + 10*s13*s23^6) + 
          p1q^4*p2q*((-20*s12^5 - 40*s12^4*s13 - 20*s12^3*s13^2)*s23^2 + 
            (-60*s12^4 - 70*s12^3*s13 - 10*s12^2*s13^2)*s23^3 + 
            (-60*s12^3 - 30*s12^2*s13)*s23^4 + (-20*s12^2 + 10*s12*s13 + 
              10*s13^2)*s23^5 + 10*s13*s23^6) + 
          p3q^4*(p2q*((510*s12^6 + 1283*s12^5*s13 + 127*s12^4*s13^2 + 
                20*s12^3*s13^3)*s23 + (1610*s12^5 + 2230*s12^4*s13 + 
                377*s12^3*s13^2 + 200*s12^2*s13^3)*s23^2 + (1610*s12^4 + 
                1047*s12^3*s13 + 180*s12^2*s13^2)*s23^3 + (510*s12^3 + 
                20*s12^2*s13)*s23^4) + p1q*(-27*s12^7 - 54*s12^6*s13 - 
              27*s12^5*s13^2 + (429*s12^6 + 912*s12^5*s13 + 483*s12^4*s13^2)*
               s23 + (1439*s12^5 + 2206*s12^4*s13 + 740*s12^3*s13^2)*s23^2 + 
              (1473*s12^4 + 1140*s12^3*s13 - 90*s12^2*s13^2)*s23^3 + 
              (480*s12^3 - 100*s12^2*s13)*s23^4 - 10*s12^2*s23^5)) + 
          p3q^3*(p2q^2*((510*s12^6 + 873*s12^5*s13 - 1396*s12^4*s13^2 - 
                131*s12^3*s13^3 - 370*s12^2*s13^4)*s23 + (1690*s12^5 + 
                854*s12^4*s13 - 494*s12^3*s13^2 + 6*s12^2*s13^3 - 
                180*s12*s13^4)*s23^2 + (1690*s12^4 + 361*s12^3*s13 + 
                496*s12^2*s13^2 - 180*s12*s13^3)*s23^3 + (510*s12^3 + 
                60*s12^2*s13)*s23^4) + p1q*p2q*(-27*s12^7 + 27*s12^6*s13 + 
              135*s12^5*s13^2 + 81*s12^4*s13^3 + (1109*s12^6 + 2844*s12^5*
                 s13 + 570*s12^4*s13^2 + 167*s12^3*s13^3)*s23 + 
              (3539*s12^5 + 4715*s12^4*s13 + 1158*s12^3*s13^2 + 733*s12^2*
                 s13^3)*s23^2 + (3453*s12^4 + 1898*s12^3*s13 + 603*s12^2*
                 s13^2 + 80*s12*s13^3)*s23^3 + (1020*s12^3 - 180*s12^2*s13 + 
                60*s12*s13^2)*s23^4 + (-30*s12^2 - 20*s12*s13)*s23^5) + 
            p1q^2*(-27*s12^7 - 54*s12^6*s13 - 27*s12^5*s13^2 + 
              (626*s12^6 + 1306*s12^5*s13 + 680*s12^4*s13^2)*s23 + 
              (2010*s12^5 + 3197*s12^4*s13 + 1160*s12^3*s13^2)*s23^2 + 
              (2004*s12^4 + 1780*s12^3*s13 - 27*s12^2*s13^2)*s23^3 + 
              (617*s12^3 + 23*s12^2*s13 + 80*s12*s13^2)*s23^4 + 
              (-30*s12^2 + 80*s12*s13)*s23^5)) + 
          p3q^2*(p2q^3*((170*s12^6 - 140*s12^5*s13 - 1486*s12^4*s13^2 + 
                153*s12^3*s13^3 - 399*s12^2*s13^4 + 270*s12*s13^5)*s23 + 
              (590*s12^5 - 816*s12^4*s13 - 281*s12^3*s13^2 - 389*s12^2*
                 s13^3 + 217*s12*s13^4 + 90*s13^5)*s23^2 + (590*s12^4 - 
                206*s12^3*s13 + 393*s12^2*s13^2 - 113*s12*s13^3 + 100*s13^4)*
               s23^3 + (170*s12^3 + 70*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*
               s23^4) + p1q*p2q^2*(81*s12^6*s13 + 81*s12^5*s13^2 - 
              81*s12^4*s13^3 - 81*s12^3*s13^4 + (850*s12^6 + 1639*s12^5*s13 - 
                1308*s12^4*s13^2 - 146*s12^3*s13^3 - 713*s12^2*s13^4)*s23 + 
              (2600*s12^5 + 1254*s12^4*s13 + 242*s12^3*s13^2 + 212*s12^2*
                 s13^3 - 673*s12*s13^4)*s23^2 + (2380*s12^4 - 117*s12^3*s13 + 
                1581*s12^2*s13^2 - 607*s12*s13^3 - 260*s13^4)*s23^3 + 
              (600*s12^3 - 253*s12^2*s13 + 266*s12*s13^2 - 280*s13^3)*s23^4 + 
              (-30*s12^2 - 40*s12*s13 - 20*s13^2)*s23^5) + 
            p1q^3*((367*s12^6 + 734*s12^5*s13 + 367*s12^4*s13^2)*s23 + 
              (1061*s12^5 + 1711*s12^4*s13 + 650*s12^3*s13^2)*s23^2 + 
              (981*s12^4 + 657*s12^3*s13 - 280*s12^2*s13^2)*s23^3 + 
              (247*s12^3 - 483*s12^2*s13 - 163*s12*s13^2)*s23^4 + 
              (-40*s12^2 - 243*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
            p1q^2*p2q*(-27*s12^7 + 81*s12^5*s13^2 + 54*s12^4*s13^3 + 
              (966*s12^6 + 2181*s12^5*s13 + 636*s12^4*s13^2 + 87*s12^3*s13^3)*
               s23 + (2990*s12^5 + 3450*s12^4*s13 + 1192*s12^3*s13^2 + 
                1013*s12^2*s13^3)*s23^2 + (2824*s12^4 + 520*s12^3*s13 + 
                780*s12^2*s13^2 + 566*s12*s13^3)*s23^3 + (757*s12^3 - 
                1032*s12^2*s13 + 613*s12*s13^2 + 250*s13^3)*s23^4 + 
              (-70*s12^2 - 193*s12*s13 + 260*s13^2)*s23^5 + 10*s13*s23^6)) + 
          p3q*(p2q^4*((-160*s12^5*s13 - 350*s12^4*s13^2 + 113*s12^3*s13^3 - 
                210*s12^2*s13^4 + 63*s12*s13^5 - 90*s13^6)*s23 + 
              (-380*s12^4*s13 + 76*s12^3*s13^2 - 353*s12^2*s13^3 + 
                133*s12*s13^4 - 100*s13^5)*s23^2 + (-30*s12^3*s13 + 
                30*s12^2*s13^2 + 20*s12*s13^3)*s23^3 + (30*s12^2*s13 + 
                20*s12*s13^2 + 10*s13^3)*s23^4) + p1q*p2q^3*
             (-81*s12^5*s13^2 - 135*s12^4*s13^3 - 27*s12^3*s13^4 + 
              27*s12^2*s13^5 + (170*s12^6 + 50*s12^5*s13 - 972*s12^4*s13^2 - 
                199*s12^3*s13^3 - 436*s12^2*s13^4 + 243*s12*s13^5)*s23 + 
              (500*s12^5 - 396*s12^4*s13 + 284*s12^3*s13^2 - 436*s12^2*
                 s13^3 + 134*s12*s13^4 + 350*s13^5)*s23^2 + (400*s12^4 - 
                86*s12^3*s13 + 849*s12^2*s13^2 - 349*s12*s13^3 + 390*s13^4)*
               s23^3 + (60*s12^3 + 100*s12^2*s13 + 30*s12*s13^2 + 20*s13^3)*
               s23^4 + (-10*s12^2 - 20*s12*s13 - 20*s13^2)*s23^5) + 
            p1q^4*((-20*s12^5 - 40*s12^4*s13 - 20*s12^3*s13^2)*s23^2 + 
              (-60*s12^4 - 403*s12^3*s13 - 343*s12^2*s13^2)*s23^3 + 
              (-60*s12^3 - 606*s12^2*s13 - 243*s12*s13^2)*s23^4 + 
              (-20*s12^2 - 323*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
            p1q^2*p2q^2*(54*s12^6*s13 + 81*s12^5*s13^2 - 27*s12^3*s13^4 + 
              (340*s12^6 + 562*s12^5*s13 - 465*s12^4*s13^2 - 428*s12^3*
                 s13^3 - 407*s12^2*s13^4)*s23 + (970*s12^5 + 160*s12^4*s13 + 
                533*s12^3*s13^2 + 229*s12^2*s13^3 - 729*s12*s13^4)*s23^2 + 
              (790*s12^4 - 524*s12^3*s13 + 1608*s12^2*s13^2 - 750*s12*s13^3 - 
                510*s13^4)*s23^3 + (110*s12^3 - 316*s12^2*s13 + 
                379*s12*s13^2 - 560*s13^3)*s23^4 + (-50*s12^2 - 50*s12*s13 - 
                40*s13^2)*s23^5 + 10*s13*s23^6) + p1q^3*p2q*
             ((367*s12^6 + 781*s12^5*s13 + 461*s12^4*s13^2 + 47*s12^3*s13^3)*
               s23 + (1041*s12^5 + 1166*s12^4*s13 + 848*s12^3*s13^2 + 
                723*s12^2*s13^3)*s23^2 + (921*s12^4 - 294*s12^3*s13 + 
                833*s12^2*s13^2 + 729*s12*s13^3)*s23^3 + (187*s12^3 - 
                862*s12^2*s13 + 876*s12*s13^2 + 330*s13^3)*s23^4 + 
              (-60*s12^2 - 163*s12*s13 + 350*s13^2)*s23^5 + 20*s13*s23^6)))*
         Log[(s12 + s23)/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^4*s13*s23^2 + 27*s12^3*s13*s23^3) + 
         p3q*(-27*p2q^4*s12^3*s13^2*s23^2 + p1q^2*p2q^2*(27*s12^4*s13*s23^2 + 
             27*s12^3*s13*s23^3) + p1q*p2q^3*((27*s12^4*s13 - 27*s12^3*s13^2)*
              s23^2 + 27*s12^3*s13*s23^3)) + 
         p3q^3*(p1q*p2q*(54*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3) + 
           p2q^2*((54*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 54*s12^3*s13*
              s23^3)) + p3q^2*(p1q^2*p2q*(27*s12^4*s13*s23^2 + 
             27*s12^3*s13*s23^3) + p2q^3*((27*s12^4*s13 - 54*s12^3*s13^2)*
              s23^2 + 27*s12^3*s13*s23^3) + p1q*p2q^2*
            ((81*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 81*s12^3*s13*s23^3))) + 
       ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
            (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
          p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
            (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
          p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (-16*s12^2 - 72*s12*s13 - 56*s13^2)*s23 + (-32*s12 - 52*s13)*
             s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
             s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
          p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (-8*s12^2 - 56*s12*s13 - 48*s13^2)*s23 + (-16*s12 - 36*s13)*
             s23^2 - 8*s23^3) + p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 
              48*s12*s13^2 - 20*s13^3 + (-16*s12^2 - 56*s12*s13 - 40*s13^2)*
               s23 + (-8*s12 - 20*s13)*s23^2) + p1q*p2q*(-16*s12^3 - 
              52*s12^2*s13 - 56*s12*s13^2 - 20*s13^3 + (-48*s12^2 - 
                104*s12*s13 - 56*s13^2)*s23 + (-48*s12 - 52*s13)*s23^2 - 
              16*s23^3) + p1q^2*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
              (-48*s12^2 - 64*s12*s13 - 16*s13^2)*s23 + (-48*s12 - 32*s13)*
               s23^2 - 16*s23^3)) + p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 
              36*s12*s13^2 - 10*s13^3 + (-32*s12^2 - 52*s12*s13 - 20*s13^2)*
               s23 + (-16*s12 - 10*s13)*s23^2) + p1q*(-16*s12^3 - 
              32*s12^2*s13 - 16*s12*s13^2 + (-40*s12^2 - 48*s12*s13 - 
                8*s13^2)*s23 + (-32*s12 - 16*s13)*s23^2 - 8*s23^3)))*
         Log[(p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + p3q*s23)/
           ((p1q + p2q + p3q)*(s12 + s13 + s23))])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23))) + 
     ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
          (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
        p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
          (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
        p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (28*s12^2 + 24*s12*s13 - 4*s13^2)*s23 + (56*s12 + 40*s13)*s23^2 + 
          28*s23^3) + p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (56*s12^2 + 80*s12*s13 + 24*s13^2)*s23 + (112*s12 + 96*s13)*s23^2 + 
          56*s23^3) + p1q^3*((56*s12^2 + 112*s12*s13 + 56*s13^2)*s23 + 
          (112*s12 + 112*s13)*s23^2 + 56*s23^3) + 
        p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 36*s12*s13^2 - 8*s13^3 + 
            (-40*s12^2 - 56*s12*s13 - 16*s13^2)*s23 + (-20*s12 - 8*s13)*
             s23^2) + p1q*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
            (-12*s12^2 + 16*s12*s13 + 28*s13^2)*s23 + (36*s12 + 56*s13)*
             s23^2 + 28*s23^3)) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 
            42*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*
             s23 + (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 
            56*s12^2*s13 - 52*s12*s13^2 - 16*s13^3 + 
            (16*s12^2 + 40*s12*s13 + 24*s13^2)*s23 + (92*s12 + 96*s13)*
             s23^2 + 56*s23^3) + p1q^2*(-20*s12^3 - 40*s12^2*s13 - 
            20*s12*s13^2 + (16*s12^2 + 72*s12*s13 + 56*s13^2)*s23 + 
            (92*s12 + 112*s13)*s23^2 + 56*s23^3)))*
       PolyLog[2, p1q/(p1q + p2q)])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
          (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
        p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
          (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
        p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (28*s12^2 + 16*s12*s13 - 12*s13^2)*s23 + (56*s12 + 36*s13)*s23^2 + 
          28*s23^3) + p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (56*s12^2 + 72*s12*s13 + 16*s13^2)*s23 + (112*s12 + 92*s13)*s23^2 + 
          56*s23^3) + p1q^3*((56*s12^2 + 112*s12*s13 + 56*s13^2)*s23 + 
          (112*s12 + 112*s13)*s23^2 + 56*s23^3) + 
        p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 36*s12*s13^2 - 10*s13^3 + 
            (-32*s12^2 - 52*s12*s13 - 20*s13^2)*s23 + (-16*s12 - 10*s13)*
             s23^2) + p1q*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
            (-4*s12^2 + 24*s12*s13 + 28*s13^2)*s23 + (40*s12 + 56*s13)*
             s23^2 + 28*s23^3)) + p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 
            48*s12*s13^2 - 20*s13^3 + (-16*s12^2 - 56*s12*s13 - 40*s13^2)*
             s23 + (-8*s12 - 20*s13)*s23^2) + p1q*p2q*(-16*s12^3 - 
            52*s12^2*s13 - 56*s12*s13^2 - 20*s13^3 + 
            (24*s12^2 + 40*s12*s13 + 16*s13^2)*s23 + (96*s12 + 92*s13)*
             s23^2 + 56*s23^3) + p1q^2*(-16*s12^3 - 32*s12^2*s13 - 
            16*s12*s13^2 + (24*s12^2 + 80*s12*s13 + 56*s13^2)*s23 + 
            (96*s12 + 112*s13)*s23^2 + 56*s23^3)))*
       PolyLog[2, p1q/(p1q + p3q)])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(6*s12^3 + 12*s12^2*s13 + 6*s12*s13^2 + (12*s12^2 + 12*s12*s13)*
           s23 + 6*s12*s23^2) + p1q^2*p2q*(-12*s12^2*s13 - 24*s12*s13^2 - 
          12*s13^3 + (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p1q*p2q^2*(-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3 + 
          (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p2q^3*(-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3 + 
          (-12*s12*s13 - 12*s13^2)*s23 - 6*s13*s23^2) + 
        p3q*(p1q^2*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q^2*(6*s12^3 - 18*s12*s13^2 - 12*s13^3 + 
            (12*s12^2 - 12*s12*s13 - 24*s13^2)*s23 + (6*s12 - 12*s13)*
             s23^2) + p1q*p2q*(12*s12^3 + 12*s12^2*s13 - 12*s12*s13^2 - 
            12*s13^3 + (24*s12^2 - 24*s13^2)*s23 + (12*s12 - 12*s13)*
             s23^2)) + p3q^2*(p1q*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q*(12*s12^3 + 18*s12^2*s13 - 6*s13^3 + (24*s12^2 + 12*s12*s13 - 
              12*s13^2)*s23 + (12*s12 - 6*s13)*s23^2)))*
       PolyLog[2, p2q/(p2q + p3q)])/(p2q*p3q^2*s12*s13*s23 + 
       p3q*(p1q*p2q*s12*s13*s23 + p2q^2*s12*s13*s23)) + 
     ((p3q^6*((-30*s12^3*s13 - 60*s12^2*s13^2 - 30*s12*s13^3)*s23 + 
          (-10*s12^3 - 60*s12^2*s13 - 50*s12*s13^2)*s23^2 + 
          (-10*s12^2 - 20*s12*s13)*s23^3) + 
        p2q^6*((-30*s12^3*s13 - 60*s12^2*s13^2 - 30*s12*s13^3)*s23 + 
          (-50*s12^2*s13 - 60*s12*s13^2 - 10*s13^3)*s23^2 + 
          (-20*s12*s13 - 10*s13^2)*s23^3) + p1q*p2q^5*
         ((-60*s12^3*s13 - 120*s12^2*s13^2 - 60*s12*s13^3)*s23 + 
          (10*s12^3 - 70*s12^2*s13 - 110*s12*s13^2 - 30*s13^3)*s23^2 + 
          (10*s12^2 - 10*s12*s13 - 20*s13^2)*s23^3 + 10*s13*s23^4) + 
        p1q^4*p2q^2*((-20*s12^2 + 20*s13^2)*s23^3 + (-20*s12 + 20*s13)*
           s23^4) + p1q^2*p2q^4*((-60*s12^3*s13 - 120*s12^2*s13^2 - 
            60*s12*s13^3)*s23 + (20*s12^3 - 40*s12^2*s13 - 100*s12*s13^2 - 
            40*s13^3)*s23^2 + (10*s12^2 + 20*s12*s13 - 10*s13^2)*s23^3 + 
          (-10*s12 + 30*s13)*s23^4) + p1q^3*p2q^3*
         ((20*s12^3 + 60*s12^2*s13 + 20*s12*s13^2 - 20*s13^3)*s23^2 + 
          (60*s12*s13 + 20*s13^2)*s23^3 + (-20*s12 + 40*s13)*s23^4) + 
        p3q^5*(p2q*(-80*s12^4*s13 - 80*s12^3*s13^2 + 
            (-20*s12^4 - 200*s12^3*s13 - 150*s12^2*s13^2 - 60*s12*s13^3 - 
              10*s13^4)*s23 + (-40*s12^3 - 170*s12^2*s13 - 100*s12*s13^2 - 
              10*s13^3)*s23^2 + (-20*s12^2 - 50*s12*s13)*s23^3) + 
          p1q*((-60*s12^3*s13 - 120*s12^2*s13^2 - 60*s12*s13^3)*s23 + 
            (-30*s12^3 - 110*s12^2*s13 - 70*s12*s13^2 + 10*s13^3)*s23^2 + 
            (-20*s12^2 - 10*s12*s13 + 10*s13^2)*s23^3 + 10*s12*s23^4)) + 
        p3q^3*(p2q^3*(-80*s12^4*s13 + 240*s12^3*s13^2 + 240*s12^2*s13^3 - 
            80*s12*s13^4 + (-70*s12^4 - 60*s12^3*s13 + 500*s12^2*s13^2 - 
              60*s12*s13^3 - 70*s13^4)*s23 + (-70*s12^3 + 70*s12^2*s13 + 
              70*s12*s13^2 - 70*s13^3)*s23^2 - 20*s12*s13*s23^3) + 
          p1q*p2q^2*(-80*s12^4*s13 + 80*s12^3*s13^2 + 160*s12^2*s13^3 + 
            (-100*s12^4 + 20*s12^3*s13 + 540*s12^2*s13^2 + 100*s12*s13^3 - 
              80*s13^4)*s23 + (-20*s12^3 + 200*s12^2*s13 + 200*s12*s13^2 + 
              20*s13^3)*s23^2 + (90*s12^2 - 70*s12*s13 + 100*s13^2)*s23^3 + 
            10*s12*s23^4) + p1q^2*p2q*((-20*s12^4 + 80*s12^3*s13 + 
              120*s12^2*s13^2 - 20*s13^4)*s23 + (40*s12^2*s13 + 
              40*s12*s13^2 + 80*s13^3)*s23^2 + (50*s12^2 - 80*s12*s13 + 
              70*s13^2)*s23^3 + (30*s12 - 30*s13)*s23^4) + 
          p1q^3*((-20*s12^3 + 20*s12^2*s13 + 60*s12*s13^2 + 20*s13^3)*s23^2 + 
            (20*s12^2 + 60*s12*s13)*s23^3 + (40*s12 - 20*s13)*s23^4)) + 
        p3q^4*(p2q^2*(-160*s12^4*s13 + 160*s12^2*s13^3 + 
            (-60*s12^4 - 270*s12^3*s13 + 160*s12^2*s13^2 + 10*s12*s13^3 - 
              40*s13^4)*s23 + (-70*s12^3 - 100*s12^2*s13 + 10*s12*s13^2 - 
              40*s13^3)*s23^2 + (-10*s12^2 - 40*s12*s13)*s23^3) + 
          p1q*p2q*(-80*s12^4*s13 - 80*s12^3*s13^2 + 
            (-40*s12^4 - 120*s12^3*s13 - 20*s12^2*s13^2 - 40*s12*s13^3 - 
              20*s13^4)*s23 + (-50*s12^3 - 30*s12^2*s13 + 10*s12*s13^2 + 
              30*s13^3)*s23^2 + (10*s12^2 + 50*s13^2)*s23^3 + 20*s12*s23^4) + 
          p1q^2*((-60*s12^3*s13 - 120*s12^2*s13^2 - 60*s12*s13^3)*s23 + 
            (-40*s12^3 - 100*s12^2*s13 - 40*s12*s13^2 + 20*s13^3)*s23^2 + 
            (-10*s12^2 + 20*s12*s13 + 10*s13^2)*s23^3 + (30*s12 - 10*s13)*
             s23^4)) + p3q^2*(p2q^4*(160*s12^3*s13^2 - 160*s12*s13^4 + 
            (-40*s12^4 + 10*s12^3*s13 + 160*s12^2*s13^2 - 270*s12*s13^3 - 
              60*s13^4)*s23 + (-40*s12^3 + 10*s12^2*s13 - 100*s12*s13^2 - 
              70*s13^3)*s23^2 + (-40*s12*s13 - 10*s13^2)*s23^3) + 
          p1q^3*p2q*((20*s12^3 - 100*s12^2*s13 - 60*s12*s13^2 + 60*s13^3)*
             s23^2 + (40*s12^2 - 140*s12*s13 + 20*s13^2)*s23^3 + 
            (20*s12 - 40*s13)*s23^4) + p1q^2*p2q^2*
           ((-40*s12^4 + 40*s12^3*s13 + 160*s12^2*s13^2 + 40*s12*s13^3 - 
              40*s13^4)*s23 + (100*s12^3 - 100*s12^2*s13 - 100*s12*s13^2 + 
              100*s13^3)*s23^2 + (120*s12^2 - 360*s12*s13 + 120*s13^2)*
             s23^3 + (-20*s12 - 20*s13)*s23^4) + 
          p1q^4*((20*s12^2 - 20*s13^2)*s23^3 + (20*s12 - 20*s13)*s23^4) + 
          p1q*p2q^3*(160*s12^3*s13^2 + 80*s12^2*s13^3 - 80*s12*s13^4 + 
            (-80*s12^4 + 100*s12^3*s13 + 540*s12^2*s13^2 + 20*s12*s13^3 - 
              100*s13^4)*s23 + (20*s12^3 + 200*s12^2*s13 + 200*s12*s13^2 - 
              20*s13^3)*s23^2 + (100*s12^2 - 70*s12*s13 + 90*s13^2)*s23^3 + 
            10*s13*s23^4)) + p3q*(p2q^5*(-80*s12^2*s13^3 - 80*s12*s13^4 + 
            (-10*s12^4 - 60*s12^3*s13 - 150*s12^2*s13^2 - 200*s12*s13^3 - 
              20*s13^4)*s23 + (-10*s12^3 - 100*s12^2*s13 - 170*s12*s13^2 - 
              40*s13^3)*s23^2 + (-50*s12*s13 - 20*s13^2)*s23^3) + 
          p1q*p2q^4*(-80*s12^2*s13^3 - 80*s12*s13^4 + 
            (-20*s12^4 - 40*s12^3*s13 - 20*s12^2*s13^2 - 120*s12*s13^3 - 
              40*s13^4)*s23 + (30*s12^3 + 10*s12^2*s13 - 30*s12*s13^2 - 
              50*s13^3)*s23^2 + (50*s12^2 + 10*s13^2)*s23^3 + 20*s13*s23^4) + 
          p1q^3*p2q^2*((60*s12^3 - 60*s12^2*s13 - 100*s12*s13^2 + 20*s13^3)*
             s23^2 + (20*s12^2 - 140*s12*s13 + 40*s13^2)*s23^3 + 
            (-40*s12 + 20*s13)*s23^4) + p1q^2*p2q^3*
           ((-20*s12^4 + 120*s12^2*s13^2 + 80*s12*s13^3 - 20*s13^4)*s23 + 
            (80*s12^3 + 40*s12^2*s13 + 40*s12*s13^2)*s23^2 + 
            (70*s12^2 - 80*s12*s13 + 50*s13^2)*s23^3 + (-30*s12 + 30*s13)*
             s23^4)))*PolyLog[2, p1q/(p1q + p2q + p3q)])/
      (p2q*p3q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 + 
       p3q^3*(p2q^3*(18*s12^2*s13 + 18*s12*s13^2)*s23^2 - 
         3*p1q^2*p2q*s12*s13*s23^3 + p1q*p2q^2*((9*s12^2*s13 + 9*s12*s13^2)*
            s23^2 - 9*s12*s13*s23^3)) + 
       p3q^2*(p2q^4*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 - 
         6*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*((9*s12^2*s13 + 9*s12*s13^2)*
            s23^2 - 9*s12*s13*s23^3)) + 
       p3q^4*(p2q^2*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 + 
         p1q*p2q*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
       p3q*(p2q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*p1q^2*p2q^3*s12*s13*
          s23^3 + p1q*p2q^4*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
           3*s12*s13*s23^3))) + 
     ((p2q^5*(90*s12^2*s13^2 + 90*s12*s13^3 + (100*s12*s13^2 + 10*s13^3)*
           s23 + 10*s13^2*s23^2) + p3q^5*(90*s12^3*s13 + 90*s12^2*s13^2 + 
          (160*s12^3 + 420*s12^2*s13 + 170*s12*s13^2)*s23 + 
          (320*s12^2 + 330*s12*s13)*s23^2 + 160*s12*s23^3) + 
        p1q^3*p2q^2*(-180*s12^3*s13 - 180*s12^2*s13^2 + 
          (140*s12^3 - 440*s12^2*s13 - 380*s12*s13^2 + 20*s13^3)*s23 + 
          (280*s12^2 - 300*s12*s13 - 20*s13^2)*s23^2 + (140*s12 - 40*s13)*
           s23^3) + p1q^2*p2q^3*(-180*s12^3*s13 + 180*s12*s13^3 + 
          (70*s12^3 - 490*s12^2*s13 - 160*s12*s13^2 + 40*s13^3)*s23 + 
          (140*s12^2 - 340*s12*s13 + 10*s13^2)*s23^2 + (70*s12 - 30*s13)*
           s23^3) + p1q^4*p2q*((140*s12^3 + 100*s12^2*s13 - 40*s12*s13^2)*
           s23 + (280*s12^2 + 80*s12*s13 - 20*s13^2)*s23^2 + 
          (140*s12 - 20*s13)*s23^3) + p1q*p2q^4*(-90*s12^3*s13 + 
          90*s12^2*s13^2 + 180*s12*s13^3 + (-270*s12^2*s13 + 30*s12*s13^2 + 
            30*s13^3)*s23 + (-190*s12*s13 + 20*s13^2)*s23^2 - 10*s13*s23^3) + 
        p3q^2*(p2q^3*(90*s12^4 - 270*s12^3*s13 - 180*s12^2*s13^2 + 
            180*s12*s13^3 + (100*s12^3 - 390*s12^2*s13 + 160*s12*s13^2 + 
              20*s13^3)*s23 + (10*s12^2 - 40*s12*s13 + 20*s13^2)*s23^2) + 
          p1q^2*p2q*(540*s12^4 + 720*s12^3*s13 - 180*s12^2*s13^2 - 
            360*s12*s13^3 + (1980*s12^3 + 1300*s12^2*s13 - 640*s12*s13^2 + 
              40*s13^3)*s23 + (2420*s12^2 + 590*s12*s13 - 30*s13^2)*s23^2 + 
            (980*s12 - 70*s13)*s23^3) + p1q^3*(180*s12^3*s13 + 
            180*s12^2*s13^2 + (960*s12^3 + 1760*s12^2*s13 + 620*s12*s13^2)*
             s23 + (1920*s12^2 + 1540*s12*s13 - 40*s13^2)*s23^2 + 
            (960*s12 - 40*s13)*s23^3) + p1q*p2q^2*(360*s12^4 - 
            540*s12^3*s13 - 1080*s12^2*s13^2 - 180*s12*s13^3 + 
            (460*s12^3 - 1830*s12^2*s13 - 1140*s12*s13^2 + 70*s13^3)*s23 + 
            (80*s12^2 - 1070*s12*s13 + 50*s13^2)*s23^2 + (-20*s12 - 20*s13)*
             s23^3)) + p3q*(p2q^4*(-180*s12^3*s13 + 180*s12*s13^3 + 
            (-200*s12^2*s13 + 180*s12*s13^2 + 20*s13^3)*s23 + 
            (-20*s12*s13 + 20*s13^2)*s23^2) + p1q^3*p2q*(180*s12^4 + 
            180*s12^3*s13 - 180*s12^2*s13^2 - 180*s12*s13^3 + 
            (1100*s12^3 + 600*s12^2*s13 - 480*s12*s13^2 + 20*s13^3)*s23 + 
            (1660*s12^2 + 340*s12*s13 - 60*s13^2)*s23^2 + (740*s12 - 80*s13)*
             s23^3) + p1q^2*p2q^2*(180*s12^4 - 540*s12^3*s13 - 
            900*s12^2*s13^2 - 180*s12*s13^3 + (480*s12^3 - 1740*s12^2*s13 - 
              1420*s12*s13^2 + 80*s13^3)*s23 + (500*s12^2 - 1190*s12*s13 + 
              10*s13^2)*s23^2 + (200*s12 - 70*s13)*s23^3) + 
          p1q*p2q^3*(90*s12^4 - 450*s12^3*s13 - 180*s12^2*s13^2 + 
            360*s12*s13^3 + (90*s12^3 - 1030*s12^2*s13 - 60*s12*s13^2 + 
              70*s13^3)*s23 + (-10*s12^2 - 520*s12*s13 + 50*s13^2)*s23^2 + 
            (-10*s12 - 20*s13)*s23^3) + 
          p1q^4*((320*s12^3 + 460*s12^2*s13 + 140*s12*s13^2)*s23 + 
            (640*s12^2 + 440*s12*s13 - 20*s13^2)*s23^2 + (320*s12 - 20*s13)*
             s23^3)) + p3q^3*(p2q^2*(180*s12^4 - 180*s12^3*s13 - 
            450*s12^2*s13^2 - 90*s12*s13^3 + (200*s12^3 - 620*s12^2*s13 - 
              350*s12*s13^2 + 20*s13^3)*s23 + (20*s12^2 - 280*s12*s13 + 
              20*s13^2)*s23^2) + p1q^2*(360*s12^3*s13 + 360*s12^2*s13^2 + 
            (1120*s12^3 + 2370*s12^2*s13 + 890*s12*s13^2)*s23 + 
            (2240*s12^2 + 1980*s12*s13 - 30*s13^2)*s23^2 + 
            (1120*s12 - 30*s13)*s23^3) + p1q*p2q*(540*s12^4 + 720*s12^3*s13 - 
            90*s12^2*s13^2 - 270*s12*s13^3 + (1460*s12^3 + 960*s12^2*s13 - 
              380*s12*s13^2 + 30*s13^3)*s23 + (1460*s12^2 + 380*s12*s13 + 
              10*s13^2)*s23^2 + (540*s12 - 20*s13)*s23^3)) + 
        p3q^4*(p2q*(180*s12^4 + 270*s12^3*s13 - 90*s12*s13^3 + 
            (440*s12^3 + 350*s12^2*s13 - 80*s12*s13^2 + 10*s13^3)*s23 + 
            (420*s12^2 + 160*s12*s13 + 10*s13^2)*s23^2 + 160*s12*s23^3) + 
          p1q*(270*s12^3*s13 + 270*s12^2*s13^2 + 
            (640*s12^3 + 1490*s12^2*s13 + 580*s12*s13^2)*s23 + 
            (1280*s12^2 + 1210*s12*s13 - 10*s13^2)*s23^2 + (640*s12 - 10*s13)*
             s23^3)))*PolyLog[2, p2q/(p1q + p2q + p3q)])/
      (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
       p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
           27*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 
           54*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 
           54*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
           81*s12*s13*s23^2))) + 
     ((p3q^5*(-90*s12^3*s13 - 90*s12^2*s13^2 + (-10*s12^3 - 100*s12^2*s13)*
           s23 - 10*s12^2*s23^2) + p1q^2*p2q^3*(-360*s12^2*s13^2 - 
          360*s12*s13^3 + (-890*s12^2*s13 - 2370*s12*s13^2 - 1120*s13^3)*
           s23 + (30*s12^2 - 1980*s12*s13 - 2240*s13^2)*s23^2 + 
          (30*s12 - 1120*s13)*s23^3) + p1q^3*p2q^2*(-180*s12^2*s13^2 - 
          180*s12*s13^3 + (-620*s12^2*s13 - 1760*s12*s13^2 - 960*s13^3)*s23 + 
          (40*s12^2 - 1540*s12*s13 - 1920*s13^2)*s23^2 + (40*s12 - 960*s13)*
           s23^3) + p1q*p2q^4*(-270*s12^2*s13^2 - 270*s12*s13^3 + 
          (-580*s12^2*s13 - 1490*s12*s13^2 - 640*s13^3)*s23 + 
          (10*s12^2 - 1210*s12*s13 - 1280*s13^2)*s23^2 + (10*s12 - 640*s13)*
           s23^3) + p1q^4*p2q*((-140*s12^2*s13 - 460*s12*s13^2 - 320*s13^3)*
           s23 + (20*s12^2 - 440*s12*s13 - 640*s13^2)*s23^2 + 
          (20*s12 - 320*s13)*s23^3) + p2q^5*(-90*s12^2*s13^2 - 90*s12*s13^3 + 
          (-170*s12^2*s13 - 420*s12*s13^2 - 160*s13^3)*s23 + 
          (-330*s12*s13 - 320*s13^2)*s23^2 - 160*s13*s23^3) + 
        p3q^4*(p2q*(-180*s12^3*s13 + 180*s12*s13^3 + 
            (-20*s12^3 - 180*s12^2*s13 + 200*s12*s13^2)*s23 + 
            (-20*s12^2 + 20*s12*s13)*s23^2) + p1q*(-180*s12^3*s13 - 
            90*s12^2*s13^2 + 90*s12*s13^3 + (-30*s12^3 - 30*s12^2*s13 + 
              270*s12*s13^2)*s23 + (-20*s12^2 + 190*s12*s13)*s23^2 + 
            10*s12*s23^3)) + p3q*(p1q^2*p2q^2*(360*s12^3*s13 + 
            180*s12^2*s13^2 - 720*s12*s13^3 - 540*s13^4 + 
            (-40*s12^3 + 640*s12^2*s13 - 1300*s12*s13^2 - 1980*s13^3)*s23 + 
            (30*s12^2 - 590*s12*s13 - 2420*s13^2)*s23^2 + (70*s12 - 980*s13)*
             s23^3) + p1q^3*p2q*(180*s12^3*s13 + 180*s12^2*s13^2 - 
            180*s12*s13^3 - 180*s13^4 + (-20*s12^3 + 480*s12^2*s13 - 
              600*s12*s13^2 - 1100*s13^3)*s23 + (60*s12^2 - 340*s12*s13 - 
              1660*s13^2)*s23^2 + (80*s12 - 740*s13)*s23^3) + 
          p1q*p2q^3*(270*s12^3*s13 + 90*s12^2*s13^2 - 720*s12*s13^3 - 
            540*s13^4 + (-30*s12^3 + 380*s12^2*s13 - 960*s12*s13^2 - 
              1460*s13^3)*s23 + (-10*s12^2 - 380*s12*s13 - 1460*s13^2)*
             s23^2 + (20*s12 - 540*s13)*s23^3) + 
          p1q^4*((40*s12^2*s13 - 100*s12*s13^2 - 140*s13^3)*s23 + 
            (20*s12^2 - 80*s12*s13 - 280*s13^2)*s23^2 + (20*s12 - 140*s13)*
             s23^3) + p2q^4*(90*s12^3*s13 - 270*s12*s13^3 - 180*s13^4 + 
            (-10*s12^3 + 80*s12^2*s13 - 350*s12*s13^2 - 440*s13^3)*s23 + 
            (-10*s12^2 - 160*s12*s13 - 420*s13^2)*s23^2 - 160*s13*s23^3)) + 
        p3q^3*(p2q^2*(-180*s12^3*s13 + 180*s12^2*s13^2 + 270*s12*s13^3 - 
            90*s13^4 + (-20*s12^3 - 160*s12^2*s13 + 390*s12*s13^2 - 
              100*s13^3)*s23 + (-20*s12^2 + 40*s12*s13 - 10*s13^2)*s23^2) + 
          p1q^2*(-180*s12^3*s13 + 180*s12*s13^3 + 
            (-40*s12^3 + 160*s12^2*s13 + 490*s12*s13^2 - 70*s13^3)*s23 + 
            (-10*s12^2 + 340*s12*s13 - 140*s13^2)*s23^2 + (30*s12 - 70*s13)*
             s23^3) + p1q*p2q*(-360*s12^3*s13 + 180*s12^2*s13^2 + 
            450*s12*s13^3 - 90*s13^4 + (-70*s12^3 + 60*s12^2*s13 + 
              1030*s12*s13^2 - 90*s13^3)*s23 + (-50*s12^2 + 520*s12*s13 + 
              10*s13^2)*s23^2 + (20*s12 + 10*s13)*s23^3)) + 
        p3q^2*(p2q^3*(90*s12^3*s13 + 450*s12^2*s13^2 + 180*s12*s13^3 - 
            180*s13^4 + (-20*s12^3 + 350*s12^2*s13 + 620*s12*s13^2 - 
              200*s13^3)*s23 + (-20*s12^2 + 280*s12*s13 - 20*s13^2)*s23^2) + 
          p1q^2*p2q*(180*s12^3*s13 + 900*s12^2*s13^2 + 540*s12*s13^3 - 
            180*s13^4 + (-80*s12^3 + 1420*s12^2*s13 + 1740*s12*s13^2 - 
              480*s13^3)*s23 + (-10*s12^2 + 1190*s12*s13 - 500*s13^2)*s23^2 + 
            (70*s12 - 200*s13)*s23^3) + p1q^3*(180*s12^2*s13^2 + 
            180*s12*s13^3 + (-20*s12^3 + 380*s12^2*s13 + 440*s12*s13^2 - 
              140*s13^3)*s23 + (20*s12^2 + 300*s12*s13 - 280*s13^2)*s23^2 + 
            (40*s12 - 140*s13)*s23^3) + p1q*p2q^2*(180*s12^3*s13 + 
            1080*s12^2*s13^2 + 540*s12*s13^3 - 360*s13^4 + 
            (-70*s12^3 + 1140*s12^2*s13 + 1830*s12*s13^2 - 460*s13^3)*s23 + 
            (-50*s12^2 + 1070*s12*s13 - 80*s13^2)*s23^2 + (20*s12 + 20*s13)*
             s23^3)))*PolyLog[2, p3q/(p1q + p2q + p3q)])/
      (27*p2q*p3q^4*s12^2*s13*s23 + 
       p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
           81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + 
       p3q^3*(p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2))) + 
     ((p3q^5*((10*s12^5 + 30*s12^4*s13 + 30*s12^3*s13^2 + 10*s12^2*s13^3)*
           s23^2 + (10*s12^4 + 20*s12^3*s13 + 10*s12^2*s13^2)*s23^3) + 
        p2q^5*((-162*s12^2*s13^4 - 324*s12*s13^5 - 162*s13^6)*s23 + 
          (-242*s12^2*s13^3 - 728*s12*s13^4 - 486*s13^5)*s23^2 + 
          (-404*s12*s13^3 - 486*s13^4)*s23^3 - 162*s13^3*s23^4) + 
        p1q*p2q^4*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
          (-459*s12^2*s13^4 - 864*s12*s13^5 - 405*s13^6)*s23 + 
          (-708*s12^2*s13^3 - 2094*s12*s13^4 - 1359*s13^5)*s23^2 + 
          (98*s12^2*s13^2 - 1060*s12*s13^3 - 1377*s13^4)*s23^3 + 
          (116*s12*s13^2 - 432*s13^3)*s23^4 + 18*s13^2*s23^5) + 
        p1q^2*p2q^3*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
          (-648*s12^2*s13^4 - 1242*s12*s13^5 - 594*s13^6)*s23 + 
          (-1104*s12^2*s13^3 - 3021*s12*s13^4 - 1890*s13^5)*s23^2 + 
          (51*s12^2*s13^2 - 1620*s12*s13^3 - 1836*s13^4)*s23^3 + 
          (-80*s12^2*s13 + 25*s12*s13^2 - 513*s13^3)*s23^4 + 
          (-80*s12*s13 + 54*s13^2)*s23^5) + p1q^4*p2q*
         ((36*s12^2*s13^3 + 72*s12*s13^4 + 36*s13^5)*s23^2 + 
          (359*s12^2*s13^2 + 467*s12*s13^3 + 108*s13^4)*s23^3 + 
          (243*s12^2*s13 + 638*s12*s13^2 + 108*s13^3)*s23^4 + 
          (80*s12^2 + 323*s12*s13 + 36*s13^2)*s23^5 + 80*s12*s23^6) + 
        p1q^3*p2q^2*((-351*s12^2*s13^4 - 702*s12*s13^5 - 351*s13^6)*s23 + 
          (-602*s12^2*s13^3 - 1583*s12*s13^4 - 981*s13^5)*s23^2 + 
          (312*s12^2*s13^2 - 497*s12*s13^3 - 837*s13^4)*s23^3 + 
          (163*s12^2*s13 + 547*s12*s13^2 - 135*s13^3)*s23^4 + 
          (80*s12^2 + 243*s12*s13 + 72*s13^2)*s23^5 + 80*s12*s23^6) + 
        p3q^4*(p1q*(-27*s12^5*s13^2 - 54*s12^4*s13^3 - 27*s12^3*s13^4 + 
            (-54*s12^4*s13^2 - 54*s12^3*s13^3)*s23 + 
            (10*s12^5 + 30*s12^4*s13 - 15*s12^3*s13^2 - 26*s12^2*s13^3 - 
              18*s12*s13^4)*s23^2 + (-20*s12^4 - 50*s12^3*s13 - 
              76*s12^2*s13^2 - 46*s12*s13^3)*s23^3 + 
            (-30*s12^3 - 40*s12^2*s13 - 28*s12*s13^2)*s23^4) + 
          p2q*((90*s12^6 - 63*s12^5*s13 + 180*s12^4*s13^2 - 171*s12^3*s13^3 + 
              324*s12^2*s13^4 + 162*s12*s13^5)*s23 + 
            (100*s12^5 - 133*s12^4*s13 + 303*s12^3*s13^2 - 112*s12^2*s13^3 + 
              394*s12*s13^4)*s23^2 + (-20*s12^3*s13 - 40*s12^2*s13^2 + 
              52*s12*s13^3)*s23^3 + (-10*s12^3 - 20*s12^2*s13 - 20*s12*s13^2)*
             s23^4)) + p3q^3*(p2q^2*((-270*s12^5*s13 + 369*s12^4*s13^2 - 
              207*s12^3*s13^3 + 1476*s12^2*s13^4 + 162*s12*s13^5 - 162*s13^6)*
             s23 + (-90*s12^5 - 217*s12^4*s13 + 359*s12^3*s13^2 + 
              301*s12^2*s13^3 + 890*s12*s13^4 - 566*s13^5)*s23^2 + 
            (-100*s12^4 + 113*s12^3*s13 - 363*s12^2*s13^2 + 288*s12*s13^3 - 
              566*s13^4)*s23^3 + (-10*s12^3 - 20*s12^2*s13 - 40*s12*s13^2 - 
              162*s13^3)*s23^4) + p1q*p2q*(-27*s12^5*s13^2 + 27*s12^4*s13^3 + 
            135*s12^3*s13^4 + 81*s12^2*s13^5 + (-243*s12^5*s13 + 
              396*s12^4*s13^2 + 153*s12^3*s13^3 + 1008*s12^2*s13^4 - 
              162*s13^6)*s23 + (-350*s12^5 - 134*s12^4*s13 + 382*s12^3*s13^
                2 - 228*s12^2*s13^3 + 538*s12*s13^4 - 468*s13^5)*s23^2 + 
            (-390*s12^4 + 349*s12^3*s13 - 829*s12^2*s13^2 + 220*s12*s13^3 - 
              352*s13^4)*s23^3 + (-20*s12^3 - 30*s12^2*s13 - 58*s12*s13^2 - 
              28*s13^3)*s23^4 + (20*s12^2 + 20*s12*s13 + 18*s13^2)*s23^5) + 
          p1q^2*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
            (54*s12^4*s13^2 + 162*s12^3*s13^3 + 108*s12^2*s13^4)*s23 + 
            (82*s12^3*s13^2 + 91*s12^2*s13^3 + 18*s13^5)*s23^2 + 
            (-30*s12^4 - 70*s12^3*s13 - 40*s12^2*s13^2 - 10*s12*s13^3 + 
              54*s13^4)*s23^3 + (10*s12^2*s13 + 10*s12*s13^2 + 54*s13^3)*
             s23^4 + (30*s12^2 + 20*s12*s13 + 18*s13^2)*s23^5)) + 
        p3q^2*(p2q^3*((360*s12^4*s13^2 + 117*s12^3*s13^3 + 1422*s12^2*s13^4 - 
              819*s12*s13^5 - 486*s13^6)*s23 + (180*s12^4*s13 + 
              4*s12^3*s13^2 + 570*s12^2*s13^3 - 716*s12*s13^4 - 1618*s13^5)*
             s23^2 + (180*s12^3*s13 - 446*s12^2*s13^2 - 247*s12*s13^3 - 
              1618*s13^4)*s23^3 + (-30*s12*s13^2 - 486*s13^3)*s23^4) + 
          p1q*p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4 - 81*s12^2*s13^5 - 
            81*s12*s13^6 + (693*s12^4*s13^2 + 144*s12^3*s13^3 + 
              1404*s12^2*s13^4 - 1521*s12*s13^5 - 810*s13^6)*s23 + 
            (673*s12^4*s13 - 206*s12^3*s13^2 - 50*s12^2*s13^3 - 
              924*s12*s13^4 - 2456*s13^5)*s23^2 + 
            (260*s12^4 + 607*s12^3*s13 - 1485*s12^2*s13^2 + 423*s12*s13^3 - 
              2188*s13^4)*s23^3 + (280*s12^3 - 266*s12^2*s13 + 
              347*s12*s13^2 - 488*s13^3)*s23^4 + (20*s12^2 + 40*s12*s13 + 
              54*s13^2)*s23^5) + p1q^3*((-27*s12^3*s13^3 - 54*s12^2*s13^4 - 
              27*s12*s13^5)*s23 + (-53*s12^3*s13^2 - 134*s12^2*s13^3 - 
              45*s12*s13^4 + 36*s13^5)*s23^2 + (-90*s12^2*s13^2 - 
              19*s12*s13^3 + 108*s13^4)*s23^3 + (30*s12^3 + 50*s12^2*s13 + 
              19*s12*s13^2 + 108*s13^3)*s23^4 + (20*s12^2 + 10*s12*s13 + 
              36*s13^2)*s23^5 - 10*s12*s23^6) + p1q^2*p2q*(27*s12^4*s13^3 - 
            81*s12^2*s13^5 - 54*s12*s13^6 + (387*s12^4*s13^2 + 
              432*s12^3*s13^3 + 549*s12^2*s13^4 - 486*s12*s13^5 - 324*s13^6)*
             s23 + (729*s12^4*s13 - 241*s12^3*s13^2 - 373*s12^2*s13^3 + 
              100*s12*s13^4 - 882*s13^5)*s23^2 + (510*s12^4 + 750*s12^3*s13 - 
              1532*s12^2*s13^2 + 816*s12*s13^3 - 622*s13^4)*s23^3 + 
            (560*s12^3 - 379*s12^2*s13 + 424*s12*s13^2 + 26*s13^3)*s23^4 + 
            (40*s12^2 + 50*s12*s13 + 90*s13^2)*s23^5 - 10*s12*s23^6)) + 
        p3q*(p2q^4*((-18*s12^3*s13^3 - 99*s12^2*s13^4 - 1233*s12*s13^5 - 
              486*s13^6)*s23 + (-190*s12^3*s13^2 - 329*s12^2*s13^3 - 
              2120*s12*s13^4 - 1538*s13^5)*s23^2 + (-160*s12^2*s13^2 - 
              977*s12*s13^3 - 1538*s13^4)*s23^3 + (-10*s12*s13^2 - 486*s13^3)*
             s23^4) + p1q*p2q^3*(-81*s12^3*s13^4 - 135*s12^2*s13^5 - 
            27*s12*s13^6 + 27*s13^7 + (-153*s12^3*s13^3 - 486*s12^2*s13^4 - 
              2718*s12*s13^5 - 1053*s13^6)*s23 + (-711*s12^3*s13^2 - 
              1006*s12^2*s13^3 - 4393*s12*s13^4 - 3347*s13^5)*s23^2 + 
            (-80*s12^3*s13 - 535*s12^2*s13^2 - 1632*s12*s13^3 - 3213*s13^4)*
             s23^3 + (-60*s12^2*s13 + 250*s12*s13^2 - 892*s13^3)*s23^4 + 
            (20*s12*s13 + 54*s13^2)*s23^5) + p1q^3*p2q*
           ((-27*s12^3*s13^3 - 405*s12^2*s13^4 - 729*s12*s13^5 - 351*s13^6)*
             s23 + (-719*s12^3*s13^2 - 736*s12^2*s13^3 - 962*s12*s13^4 - 
              945*s13^5)*s23^2 + (-729*s12^3*s13 - 777*s12^2*s13^2 + 
              546*s12*s13^3 - 729*s13^4)*s23^3 + 
            (-330*s12^3 - 876*s12^2*s13 + 962*s12*s13^2 - 27*s13^3)*s23^4 + 
            (-350*s12^2 + 163*s12*s13 + 108*s13^2)*s23^5 - 20*s12*s23^6) + 
          p1q^4*((36*s12^2*s13^3 + 72*s12*s13^4 + 36*s13^5)*s23^2 + 
            (26*s12^2*s13^2 + 134*s12*s13^3 + 108*s13^4)*s23^3 + 
            (62*s12*s13^2 + 108*s13^3)*s23^4 + (-10*s12^2 - 10*s12*s13 + 
              36*s13^2)*s23^5 - 10*s12*s23^6) + p1q^2*p2q^2*
           (-54*s12^3*s13^4 - 81*s12^2*s13^5 + 27*s13^7 + 
            (-63*s12^3*s13^3 - 540*s12^2*s13^4 - 2061*s12*s13^5 - 918*s13^6)*
             s23 + (-989*s12^3*s13^2 - 992*s12^2*s13^3 - 3074*s12*s13^4 - 
              2790*s13^5)*s23^2 + (-566*s12^3*s13 - 676*s12^2*s13^2 - 
              128*s12*s13^3 - 2512*s13^4)*s23^3 + 
            (-250*s12^3 - 613*s12^2*s13 + 1168*s12*s13^2 - 541*s13^3)*s23^4 + 
            (-260*s12^2 + 193*s12*s13 + 126*s13^2)*s23^5 - 10*s12*s23^6)))*
       PolyLog[2, s12/(s12 + s13 + s23)])/(27*p2q*p3q^4*s12^2*s13^3*s23^2 + 
       p3q^2*(p1q*p2q^2*((27*s12^2*s13^3 - 81*s12*s13^4)*s23^2 - 
           81*s12*s13^3*s23^3) + p2q^3*((27*s12^2*s13^3 - 54*s12*s13^4)*
            s23^2 - 54*s12*s13^3*s23^3) + p1q^2*p2q*(-27*s12*s13^4*s23^2 - 
           27*s12*s13^3*s23^3)) + 
       p3q*(p1q*p2q^3*(-54*s12*s13^4*s23^2 - 54*s12*s13^3*s23^3) + 
         p1q^2*p2q^2*(-27*s12*s13^4*s23^2 - 27*s12*s13^3*s23^3) + 
         p2q^4*(-27*s12*s13^4*s23^2 - 27*s12*s13^3*s23^3)) + 
       p3q^3*(p1q*p2q*((27*s12^2*s13^3 - 27*s12*s13^4)*s23^2 - 
           27*s12*s13^3*s23^3) + p2q^2*((54*s12^2*s13^3 - 27*s12*s13^4)*
            s23^2 - 27*s12*s13^3*s23^3))) + 
     ((p2q^5*((-10*s12^3*s13^2 - 30*s12^2*s13^3 - 30*s12*s13^4 - 10*s13^5)*
           s23^2 + (-10*s12^2*s13^2 - 20*s12*s13^3 - 10*s13^4)*s23^3) + 
        p3q^5*((162*s12^6 + 324*s12^5*s13 + 162*s12^4*s13^2)*s23 + 
          (486*s12^5 + 728*s12^4*s13 + 242*s12^3*s13^2)*s23^2 + 
          (486*s12^4 + 404*s12^3*s13)*s23^3 + 162*s12^3*s23^4) + 
        p1q*p2q^4*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
          (54*s12^3*s13^3 + 54*s12^2*s13^4)*s23 + 
          (18*s12^4*s13 + 26*s12^3*s13^2 + 15*s12^2*s13^3 - 30*s12*s13^4 - 
            10*s13^5)*s23^2 + (46*s12^3*s13 + 76*s12^2*s13^2 + 50*s12*s13^3 + 
            20*s13^4)*s23^3 + (28*s12^2*s13 + 40*s12*s13^2 + 30*s13^3)*
           s23^4) + p1q^2*p2q^3*(-27*s12^5*s13^2 - 54*s12^4*s13^3 - 
          27*s12^3*s13^4 + (-108*s12^4*s13^2 - 162*s12^3*s13^3 - 
            54*s12^2*s13^4)*s23 + (-18*s12^5 - 91*s12^3*s13^2 - 
            82*s12^2*s13^3)*s23^2 + (-54*s12^4 + 10*s12^3*s13 + 
            40*s12^2*s13^2 + 70*s12*s13^3 + 30*s13^4)*s23^3 + 
          (-54*s12^3 - 10*s12^2*s13 - 10*s12*s13^2)*s23^4 + 
          (-18*s12^2 - 20*s12*s13 - 30*s13^2)*s23^5) + 
        p1q^3*p2q^2*((27*s12^5*s13 + 54*s12^4*s13^2 + 27*s12^3*s13^3)*s23 + 
          (-36*s12^5 + 45*s12^4*s13 + 134*s12^3*s13^2 + 53*s12^2*s13^3)*
           s23^2 + (-108*s12^4 + 19*s12^3*s13 + 90*s12^2*s13^2)*s23^3 + 
          (-108*s12^3 - 19*s12^2*s13 - 50*s12*s13^2 - 30*s13^3)*s23^4 + 
          (-36*s12^2 - 10*s12*s13 - 20*s13^2)*s23^5 + 10*s13*s23^6) + 
        p1q^4*p2q*((-36*s12^5 - 72*s12^4*s13 - 36*s12^3*s13^2)*s23^2 + 
          (-108*s12^4 - 134*s12^3*s13 - 26*s12^2*s13^2)*s23^3 + 
          (-108*s12^3 - 62*s12^2*s13)*s23^4 + (-36*s12^2 + 10*s12*s13 + 
            10*s13^2)*s23^5 + 10*s13*s23^6) + 
        p3q^4*(p2q*((486*s12^6 + 1233*s12^5*s13 + 99*s12^4*s13^2 + 
              18*s12^3*s13^3)*s23 + (1538*s12^5 + 2120*s12^4*s13 + 
              329*s12^3*s13^2 + 190*s12^2*s13^3)*s23^2 + 
            (1538*s12^4 + 977*s12^3*s13 + 160*s12^2*s13^2)*s23^3 + 
            (486*s12^3 + 10*s12^2*s13)*s23^4) + 
          p1q*(-27*s12^7 - 54*s12^6*s13 - 27*s12^5*s13^2 + 
            (405*s12^6 + 864*s12^5*s13 + 459*s12^4*s13^2)*s23 + 
            (1359*s12^5 + 2094*s12^4*s13 + 708*s12^3*s13^2)*s23^2 + 
            (1377*s12^4 + 1060*s12^3*s13 - 98*s12^2*s13^2)*s23^3 + 
            (432*s12^3 - 116*s12^2*s13)*s23^4 - 18*s12^2*s23^5)) + 
        p3q^3*(p2q^2*((486*s12^6 + 819*s12^5*s13 - 1422*s12^4*s13^2 - 
              117*s12^3*s13^3 - 360*s12^2*s13^4)*s23 + 
            (1618*s12^5 + 716*s12^4*s13 - 570*s12^3*s13^2 - 4*s12^2*s13^3 - 
              180*s12*s13^4)*s23^2 + (1618*s12^4 + 247*s12^3*s13 + 
              446*s12^2*s13^2 - 180*s12*s13^3)*s23^3 + 
            (486*s12^3 + 30*s12^2*s13)*s23^4) + p1q*p2q*(-27*s12^7 + 
            27*s12^6*s13 + 135*s12^5*s13^2 + 81*s12^4*s13^3 + 
            (1053*s12^6 + 2718*s12^5*s13 + 486*s12^4*s13^2 + 153*s12^3*s13^3)*
             s23 + (3347*s12^5 + 4393*s12^4*s13 + 1006*s12^3*s13^2 + 
              711*s12^2*s13^3)*s23^2 + (3213*s12^4 + 1632*s12^3*s13 + 
              535*s12^2*s13^2 + 80*s12*s13^3)*s23^3 + 
            (892*s12^3 - 250*s12^2*s13 + 60*s12*s13^2)*s23^4 + 
            (-54*s12^2 - 20*s12*s13)*s23^5) + p1q^2*(-27*s12^7 - 
            54*s12^6*s13 - 27*s12^5*s13^2 + (594*s12^6 + 1242*s12^5*s13 + 
              648*s12^4*s13^2)*s23 + (1890*s12^5 + 3021*s12^4*s13 + 
              1104*s12^3*s13^2)*s23^2 + (1836*s12^4 + 1620*s12^3*s13 - 
              51*s12^2*s13^2)*s23^3 + (513*s12^3 - 25*s12^2*s13 + 
              80*s12*s13^2)*s23^4 + (-54*s12^2 + 80*s12*s13)*s23^5)) + 
        p3q^2*(p2q^3*((162*s12^6 - 162*s12^5*s13 - 1476*s12^4*s13^2 + 
              207*s12^3*s13^3 - 369*s12^2*s13^4 + 270*s12*s13^5)*s23 + 
            (566*s12^5 - 890*s12^4*s13 - 301*s12^3*s13^2 - 359*s12^2*s13^3 + 
              217*s12*s13^4 + 90*s13^5)*s23^2 + (566*s12^4 - 288*s12^3*s13 + 
              363*s12^2*s13^2 - 113*s12*s13^3 + 100*s13^4)*s23^3 + 
            (162*s12^3 + 40*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23^4) + 
          p1q*p2q^2*(81*s12^6*s13 + 81*s12^5*s13^2 - 81*s12^4*s13^3 - 
            81*s12^3*s13^4 + (810*s12^6 + 1521*s12^5*s13 - 1404*s12^4*s13^2 - 
              144*s12^3*s13^3 - 693*s12^2*s13^4)*s23 + 
            (2456*s12^5 + 924*s12^4*s13 + 50*s12^3*s13^2 + 206*s12^2*s13^3 - 
              673*s12*s13^4)*s23^2 + (2188*s12^4 - 423*s12^3*s13 + 
              1485*s12^2*s13^2 - 607*s12*s13^3 - 260*s13^4)*s23^3 + 
            (488*s12^3 - 347*s12^2*s13 + 266*s12*s13^2 - 280*s13^3)*s23^4 + 
            (-54*s12^2 - 40*s12*s13 - 20*s13^2)*s23^5) + 
          p1q^3*((351*s12^6 + 702*s12^5*s13 + 351*s12^4*s13^2)*s23 + 
            (981*s12^5 + 1583*s12^4*s13 + 602*s12^3*s13^2)*s23^2 + 
            (837*s12^4 + 497*s12^3*s13 - 312*s12^2*s13^2)*s23^3 + 
            (135*s12^3 - 547*s12^2*s13 - 163*s12*s13^2)*s23^4 + 
            (-72*s12^2 - 243*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
          p1q^2*p2q*(-27*s12^7 + 81*s12^5*s13^2 + 54*s12^4*s13^3 + 
            (918*s12^6 + 2061*s12^5*s13 + 540*s12^4*s13^2 + 63*s12^3*s13^3)*
             s23 + (2790*s12^5 + 3074*s12^4*s13 + 992*s12^3*s13^2 + 
              989*s12^2*s13^3)*s23^2 + (2512*s12^4 + 128*s12^3*s13 + 
              676*s12^2*s13^2 + 566*s12*s13^3)*s23^3 + 
            (541*s12^3 - 1168*s12^2*s13 + 613*s12*s13^2 + 250*s13^3)*s23^4 + 
            (-126*s12^2 - 193*s12*s13 + 260*s13^2)*s23^5 + 10*s13*s23^6)) + 
        p3q*(p2q^4*((-162*s12^5*s13 - 324*s12^4*s13^2 + 171*s12^3*s13^3 - 
              180*s12^2*s13^4 + 63*s12*s13^5 - 90*s13^6)*s23 + 
            (-394*s12^4*s13 + 112*s12^3*s13^2 - 303*s12^2*s13^3 + 
              133*s12*s13^4 - 100*s13^5)*s23^2 + (-52*s12^3*s13 + 
              40*s12^2*s13^2 + 20*s12*s13^3)*s23^3 + 
            (20*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23^4) + 
          p1q*p2q^3*(-81*s12^5*s13^2 - 135*s12^4*s13^3 - 27*s12^3*s13^4 + 
            27*s12^2*s13^5 + (162*s12^6 - 1008*s12^4*s13^2 - 153*s12^3*s13^
                3 - 396*s12^2*s13^4 + 243*s12*s13^5)*s23 + 
            (468*s12^5 - 538*s12^4*s13 + 228*s12^3*s13^2 - 382*s12^2*s13^3 + 
              134*s12*s13^4 + 350*s13^5)*s23^2 + (352*s12^4 - 220*s12^3*s13 + 
              829*s12^2*s13^2 - 349*s12*s13^3 + 390*s13^4)*s23^3 + 
            (28*s12^3 + 58*s12^2*s13 + 30*s12*s13^2 + 20*s13^3)*s23^4 + 
            (-18*s12^2 - 20*s12*s13 - 20*s13^2)*s23^5) + 
          p1q^4*((-36*s12^5 - 72*s12^4*s13 - 36*s12^3*s13^2)*s23^2 + 
            (-108*s12^4 - 467*s12^3*s13 - 359*s12^2*s13^2)*s23^3 + 
            (-108*s12^3 - 638*s12^2*s13 - 243*s12*s13^2)*s23^4 + 
            (-36*s12^2 - 323*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
          p1q^2*p2q^2*(54*s12^6*s13 + 81*s12^5*s13^2 - 27*s12^3*s13^4 + 
            (324*s12^6 + 486*s12^5*s13 - 549*s12^4*s13^2 - 432*s12^3*s13^3 - 
              387*s12^2*s13^4)*s23 + (882*s12^5 - 100*s12^4*s13 + 
              373*s12^3*s13^2 + 241*s12^2*s13^3 - 729*s12*s13^4)*s23^2 + 
            (622*s12^4 - 816*s12^3*s13 + 1532*s12^2*s13^2 - 750*s12*s13^3 - 
              510*s13^4)*s23^3 + (-26*s12^3 - 424*s12^2*s13 + 379*s12*s13^2 - 
              560*s13^3)*s23^4 + (-90*s12^2 - 50*s12*s13 - 40*s13^2)*s23^5 + 
            10*s13*s23^6) + p1q^3*p2q*((351*s12^6 + 729*s12^5*s13 + 
              405*s12^4*s13^2 + 27*s12^3*s13^3)*s23 + 
            (945*s12^5 + 962*s12^4*s13 + 736*s12^3*s13^2 + 719*s12^2*s13^3)*
             s23^2 + (729*s12^4 - 546*s12^3*s13 + 777*s12^2*s13^2 + 
              729*s12*s13^3)*s23^3 + (27*s12^3 - 962*s12^2*s13 + 
              876*s12*s13^2 + 330*s13^3)*s23^4 + (-108*s12^2 - 163*s12*s13 + 
              350*s13^2)*s23^5 + 20*s13*s23^6)))*
       PolyLog[2, s13/(s12 + s13 + s23)])/
      (p2q*p3q^4*(27*s12^4*s13*s23^2 + 27*s12^3*s13*s23^3) + 
       p3q*(-27*p2q^4*s12^3*s13^2*s23^2 + p1q^2*p2q^2*(27*s12^4*s13*s23^2 + 
           27*s12^3*s13*s23^3) + p1q*p2q^3*((27*s12^4*s13 - 27*s12^3*s13^2)*
            s23^2 + 27*s12^3*s13*s23^3)) + 
       p3q^3*(p1q*p2q*(54*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3) + 
         p2q^2*((54*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 54*s12^3*s13*
            s23^3)) + p3q^2*(p1q^2*p2q*(27*s12^4*s13*s23^2 + 
           27*s12^3*s13*s23^3) + p2q^3*((27*s12^4*s13 - 54*s12^3*s13^2)*
            s23^2 + 27*s12^3*s13*s23^3) + p1q*p2q^2*
          ((81*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 81*s12^3*s13*s23^3))) + 
     ((p3q^5*((162*s12^6*s13^2 + 576*s12^5*s13^3 + 666*s12^4*s13^4 + 
            252*s12^3*s13^5)*s23 + (10*s12^7 + 40*s12^6*s13 + 
            464*s12^5*s13^2 + 848*s12^4*s13^3 + 414*s12^3*s13^4)*s23^2 + 
          (10*s12^6 + 30*s12^5*s13 + 272*s12^4*s13^2 + 162*s12^3*s13^3)*
           s23^3) + p2q^5*((252*s12^5*s13^3 + 666*s12^4*s13^4 + 
            576*s12^3*s13^5 + 162*s12^2*s13^6)*s23 + 
          (414*s12^4*s13^3 + 848*s12^3*s13^4 + 464*s12^2*s13^5 + 
            40*s12*s13^6 + 10*s13^7)*s23^2 + (162*s12^3*s13^3 + 
            272*s12^2*s13^4 + 30*s12*s13^5 + 10*s13^6)*s23^3) + 
        p1q*p2q^4*((504*s12^5*s13^3 + 1332*s12^4*s13^4 + 1152*s12^3*s13^5 + 
            324*s12^2*s13^6)*s23 + (-90*s12^5*s13^2 + 396*s12^4*s13^3 + 
            1272*s12^3*s13^4 + 826*s12^2*s13^5 + 50*s12*s13^6 + 10*s13^7)*
           s23^2 + (-90*s12^4*s13^2 - 290*s12^3*s13^3 + 130*s12^2*s13^4 - 
            50*s12*s13^5 - 20*s13^6)*s23^3 + (-272*s12^2*s13^3 - 
            60*s12*s13^4 - 30*s13^5)*s23^4) + p1q^2*p2q^3*
         ((504*s12^5*s13^3 + 1332*s12^4*s13^4 + 1152*s12^3*s13^5 + 
            324*s12^2*s13^6)*s23 + (-17*s12^5*s13^2 + 290*s12^4*s13^3 + 
            1001*s12^3*s13^4 + 704*s12^2*s13^5 + 10*s12*s13^6)*s23^2 + 
          (80*s12^5*s13 + 233*s12^4*s13^2 - 651*s12^3*s13^3 - 
            334*s12^2*s13^4 - 100*s12*s13^5 - 30*s13^6)*s23^3 + 
          (80*s12^4*s13 + 170*s12^3*s13^2 - 594*s12^2*s13^3 - 20*s12*s13^4)*
           s23^4 + (30*s12*s13^3 + 30*s13^4)*s23^5) + 
        p1q^3*p2q^2*((-180*s12^5*s13^2 - 864*s12^4*s13^3 - 828*s12^3*s13^4 - 
            144*s12^2*s13^5)*s23^2 + (-163*s12^5*s13 - 489*s12^4*s13^2 - 
            1524*s12^3*s13^3 - 858*s12^2*s13^4 - 20*s12*s13^5)*s23^3 + 
          (-80*s12^5 - 403*s12^4*s13 - 306*s12^3*s13^2 - 654*s12^2*s13^3 + 
            50*s12*s13^4 + 30*s13^5)*s23^4 + (-80*s12^4 - 160*s12^3*s13 + 
            30*s12*s13^3 + 20*s13^4)*s23^5 - 10*s13^3*s23^6) + 
        p1q^4*p2q*((180*s12^4*s13^2 - 180*s12^2*s13^4)*s23^3 + 
          (163*s12^4*s13 + 343*s12^3*s13^2 - 170*s12^2*s13^3 + 10*s12*s13^4)*
           s23^4 + (80*s12^4 + 243*s12^3*s13 - 10*s13^4)*s23^5 + 
          (80*s12^3 - 10*s13^3)*s23^6) + 
        p3q^4*(p2q*(720*s12^6*s13^3 + 720*s12^5*s13^4 + 
            (90*s12^8 + 27*s12^7*s13 + 1125*s12^6*s13^2 + 3096*s12^5*s13^3 + 
              3357*s12^4*s13^4 + 1251*s12^3*s13^5 + 522*s12^2*s13^6)*s23 + 
            (110*s12^7 + 17*s12^6*s13 + 2026*s12^5*s13^2 + 3590*s12^4*s13^3 + 
              2325*s12^3*s13^4 + 494*s12^2*s13^5)*s23^2 + 
            (20*s12^6 + 60*s12^5*s13 + 978*s12^4*s13^2 + 930*s12^3*s13^3 + 
              172*s12^2*s13^4)*s23^3) + 
          p1q*((324*s12^6*s13^2 + 1152*s12^5*s13^3 + 1332*s12^4*s13^4 + 
              504*s12^3*s13^5)*s23 + (10*s12^7 + 50*s12^6*s13 + 
              826*s12^5*s13^2 + 1272*s12^4*s13^3 + 396*s12^3*s13^4 - 
              90*s12^2*s13^5)*s23^2 + (-20*s12^6 - 50*s12^5*s13 + 
              130*s12^4*s13^2 - 290*s12^3*s13^3 - 90*s12^2*s13^4)*s23^3 + 
            (-30*s12^5 - 60*s12^4*s13 - 272*s12^3*s13^2)*s23^4)) + 
        p3q^3*(p2q^2*(720*s12^6*s13^3 - 720*s12^5*s13^4 - 1440*s12^4*s13^5 + 
            (90*s12^8 - 153*s12^7*s13 + 1935*s12^6*s13^2 + 3510*s12^5*s13^3 + 
              3807*s12^4*s13^4 + 1989*s12^3*s13^5 + 1494*s12^2*s13^6 - 
              180*s12*s13^7)*s23 + (100*s12^7 - 203*s12^6*s13 + 
              2830*s12^5*s13^2 + 5116*s12^4*s13^3 + 4285*s12^3*s13^4 + 
              1762*s12^2*s13^5 - 180*s12*s13^6)*s23^2 + 
            (10*s12^6 + 30*s12^5*s13 + 1222*s12^4*s13^2 + 1800*s12^3*s13^3 + 
              688*s12^2*s13^4)*s23^3) + p1q*p2q*(720*s12^6*s13^3 + 
            720*s12^5*s13^4 + (-153*s12^7*s13 + 1899*s12^6*s13^2 + 
              3420*s12^5*s13^3 + 4068*s12^4*s13^4 + 1557*s12^3*s13^5 + 
              1017*s12^2*s13^6)*s23 + (-340*s12^7 - 234*s12^6*s13 + 
              2677*s12^5*s13^2 + 3136*s12^4*s13^3 + 2104*s12^3*s13^4 + 
              539*s12^2*s13^5 + 80*s12*s13^6)*s23^2 + 
            (-390*s12^6 + 89*s12^5*s13 - 10*s12^4*s13^2 - 114*s12^3*s13^3 - 
              370*s12^2*s13^4 + 60*s12*s13^5)*s23^3 + 
            (-50*s12^5 - 120*s12^4*s13 - 656*s12^3*s13^2 - 192*s12^2*s13^3 - 
              20*s12*s13^4)*s23^4) + p1q^2*
           ((324*s12^6*s13^2 + 1152*s12^5*s13^3 + 1332*s12^4*s13^4 + 
              504*s12^3*s13^5)*s23 + (10*s12^6*s13 + 704*s12^5*s13^2 + 
              1001*s12^4*s13^3 + 290*s12^3*s13^4 - 17*s12^2*s13^5)*s23^2 + 
            (-30*s12^6 - 100*s12^5*s13 - 334*s12^4*s13^2 - 651*s12^3*s13^3 + 
              233*s12^2*s13^4 + 80*s12*s13^5)*s23^3 + 
            (-20*s12^4*s13 - 594*s12^3*s13^2 + 170*s12^2*s13^3 + 
              80*s12*s13^4)*s23^4 + (30*s12^4 + 30*s12^3*s13)*s23^5)) + 
        p3q^2*(p2q^3*(-1440*s12^5*s13^4 - 720*s12^4*s13^5 + 720*s12^3*s13^6 + 
            (-180*s12^7*s13 + 1494*s12^6*s13^2 + 1989*s12^5*s13^3 + 
              3807*s12^4*s13^4 + 3510*s12^3*s13^5 + 1935*s12^2*s13^6 - 
              153*s12*s13^7 + 90*s13^8)*s23 + (-180*s12^6*s13 + 
              1762*s12^5*s13^2 + 4285*s12^4*s13^3 + 5116*s12^3*s13^4 + 
              2830*s12^2*s13^5 - 203*s12*s13^6 + 100*s13^7)*s23^2 + 
            (688*s12^4*s13^2 + 1800*s12^3*s13^3 + 1222*s12^2*s13^4 + 
              30*s12*s13^5 + 10*s13^6)*s23^3) + p1q*p2q^2*
           (-1440*s12^5*s13^4 - 1440*s12^4*s13^5 + 
            (-153*s12^7*s13 + 2592*s12^6*s13^2 + 1881*s12^5*s13^3 + 
              2592*s12^4*s13^4 + 1881*s12^3*s13^5 + 2592*s12^2*s13^6 - 
              153*s12*s13^7)*s23 + (-260*s12^7 - 87*s12^6*s13 + 
              2624*s12^5*s13^2 + 2609*s12^4*s13^3 + 2609*s12^3*s13^4 + 
              2624*s12^2*s13^5 - 87*s12*s13^6 - 260*s13^7)*s23^2 + 
            (-280*s12^6 + 226*s12^5*s13 - 303*s12^4*s13^2 - 8*s12^3*s13^3 - 
              303*s12^2*s13^4 + 226*s12*s13^5 - 280*s13^6)*s23^3 + 
            (-20*s12^5 - 80*s12^4*s13 - 576*s12^3*s13^2 - 576*s12^2*s13^3 - 
              80*s12*s13^4 - 20*s13^5)*s23^4) + p1q^2*p2q*
           ((1188*s12^6*s13^2 + 1368*s12^5*s13^3 + 2196*s12^4*s13^4 + 
              1440*s12^3*s13^5 + 864*s12^2*s13^6)*s23 + 
            (479*s12^6*s13 + 1157*s12^5*s13^2 + 1500*s12^4*s13^3 + 
              1869*s12^3*s13^4 + 643*s12^2*s13^5 + 316*s12*s13^6)*s23^2 + 
            (490*s12^6 + 650*s12^5*s13 - 1377*s12^4*s13^2 + 101*s12^3*s13^3 - 
              567*s12^2*s13^4 + 623*s12*s13^5 + 250*s13^6)*s23^3 + 
            (530*s12^5 - 219*s12^4*s13 - 688*s12^3*s13^2 - 257*s12^2*s13^3 + 
              97*s12*s13^4 + 260*s13^5)*s23^4 + (40*s12^4 + 60*s12^3*s13 + 
              30*s12*s13^3 + 10*s13^4)*s23^5) + 
          p1q^3*((-144*s12^5*s13^2 - 828*s12^4*s13^3 - 864*s12^3*s13^4 - 
              180*s12^2*s13^5)*s23^2 + (-20*s12^5*s13 - 858*s12^4*s13^2 - 
              1524*s12^3*s13^3 - 489*s12^2*s13^4 - 163*s12*s13^5)*s23^3 + 
            (30*s12^5 + 50*s12^4*s13 - 654*s12^3*s13^2 - 306*s12^2*s13^3 - 
              403*s12*s13^4 - 80*s13^5)*s23^4 + (20*s12^4 + 30*s12^3*s13 - 
              160*s12*s13^3 - 80*s13^4)*s23^5 - 10*s12^3*s23^6)) + 
        p3q*(p2q^4*(720*s12^4*s13^5 + 720*s12^3*s13^6 + 
            (522*s12^6*s13^2 + 1251*s12^5*s13^3 + 3357*s12^4*s13^4 + 
              3096*s12^3*s13^5 + 1125*s12^2*s13^6 + 27*s12*s13^7 + 90*s13^8)*
             s23 + (494*s12^5*s13^2 + 2325*s12^4*s13^3 + 3590*s12^3*s13^4 + 
              2026*s12^2*s13^5 + 17*s12*s13^6 + 110*s13^7)*s23^2 + 
            (172*s12^4*s13^2 + 930*s12^3*s13^3 + 978*s12^2*s13^4 + 
              60*s12*s13^5 + 20*s13^6)*s23^3) + p1q*p2q^3*(720*s12^4*s13^5 + 
            720*s12^3*s13^6 + (1017*s12^6*s13^2 + 1557*s12^5*s13^3 + 
              4068*s12^4*s13^4 + 3420*s12^3*s13^5 + 1899*s12^2*s13^6 - 
              153*s12*s13^7)*s23 + (80*s12^6*s13 + 539*s12^5*s13^2 + 
              2104*s12^4*s13^3 + 3136*s12^3*s13^4 + 2677*s12^2*s13^5 - 
              234*s12*s13^6 - 340*s13^7)*s23^2 + 
            (60*s12^5*s13 - 370*s12^4*s13^2 - 114*s12^3*s13^3 - 
              10*s12^2*s13^4 + 89*s12*s13^5 - 390*s13^6)*s23^3 + 
            (-20*s12^4*s13 - 192*s12^3*s13^2 - 656*s12^2*s13^3 - 
              120*s12*s13^4 - 50*s13^5)*s23^4) + p1q^2*p2q^2*
           ((864*s12^6*s13^2 + 1440*s12^5*s13^3 + 2196*s12^4*s13^4 + 
              1368*s12^3*s13^5 + 1188*s12^2*s13^6)*s23 + 
            (316*s12^6*s13 + 643*s12^5*s13^2 + 1869*s12^4*s13^3 + 
              1500*s12^3*s13^4 + 1157*s12^2*s13^5 + 479*s12*s13^6)*s23^2 + 
            (250*s12^6 + 623*s12^5*s13 - 567*s12^4*s13^2 + 101*s12^3*s13^3 - 
              1377*s12^2*s13^4 + 650*s12*s13^5 + 490*s13^6)*s23^3 + 
            (260*s12^5 + 97*s12^4*s13 - 257*s12^3*s13^2 - 688*s12^2*s13^3 - 
              219*s12*s13^4 + 530*s13^5)*s23^4 + (10*s12^4 + 30*s12^3*s13 + 
              60*s12*s13^3 + 40*s13^4)*s23^5) + p1q^3*p2q*
           ((-684*s12^5*s13^2 + 108*s12^4*s13^3 + 108*s12^3*s13^4 - 
              684*s12^2*s13^5)*s23^2 + (-489*s12^5*s13 - 1347*s12^4*s13^2 + 
              444*s12^3*s13^3 - 1347*s12^2*s13^4 - 489*s12*s13^5)*s23^3 + 
            (-320*s12^5 - 686*s12^4*s13 - 51*s12^3*s13^2 - 51*s12^2*s13^3 - 
              686*s12*s13^4 - 320*s13^5)*s23^4 + 
            (-330*s12^4 + 113*s12^3*s13 + 113*s12*s13^3 - 330*s13^4)*s23^5 + 
            (-10*s12^3 - 10*s13^3)*s23^6) + 
          p1q^4*((-180*s12^4*s13^2 + 180*s12^2*s13^4)*s23^3 + 
            (10*s12^4*s13 - 170*s12^3*s13^2 + 343*s12^2*s13^3 + 
              163*s12*s13^4)*s23^4 + (-10*s12^4 + 243*s12*s13^3 + 80*s13^4)*
             s23^5 + (-10*s12^3 + 80*s13^3)*s23^6)))*
       PolyLog[2, s23/(s12 + s13 + s23)])/
      (p2q*p3q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 + 
       p3q^2*(p2q^3*(81*s12^4*s13^3 + 81*s12^3*s13^4)*s23^2 - 
         27*p1q^2*p2q*s12^3*s13^3*s23^3 + p1q*p2q^2*
          ((54*s12^4*s13^3 + 54*s12^3*s13^4)*s23^2 - 54*s12^3*s13^3*s23^3)) + 
       p3q^3*(p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4)*s23^2 + 
         p1q*p2q*((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
           27*s12^3*s13^3*s23^3)) + 
       p3q*(p2q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
         27*p1q^2*p2q^2*s12^3*s13^3*s23^3 + p1q*p2q^3*
          ((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 27*s12^3*s13^3*
            s23^3))) + ((p3q^3*(10*s12^3 + 20*s12^2*s13 + 10*s12*s13^2 + 
          (20*s12^2 + 20*s12*s13)*s23 + 10*s12*s23^2) + 
        p2q^3*(8*s12^2*s13 + 16*s12*s13^2 + 8*s13^3 + (16*s12*s13 + 16*s13^2)*
           s23 + 8*s13*s23^2) + p1q*p2q^2*(16*s12^2*s13 + 32*s12*s13^2 + 
          16*s13^3 + (8*s12^2 + 48*s12*s13 + 40*s13^2)*s23 + 
          (16*s12 + 32*s13)*s23^2 + 8*s23^3) + 
        p1q^3*((16*s12^2 + 32*s12*s13 + 16*s13^2)*s23 + (32*s12 + 32*s13)*
           s23^2 + 16*s23^3) + p1q^2*p2q*(16*s12^2*s13 + 32*s12*s13^2 + 
          16*s13^3 + (16*s12^2 + 64*s12*s13 + 48*s13^2)*s23 + 
          (32*s12 + 48*s13)*s23^2 + 16*s23^3) + 
        p3q^2*(p2q*(20*s12^3 + 48*s12^2*s13 + 36*s12*s13^2 + 8*s13^3 + 
            (40*s12^2 + 56*s12*s13 + 16*s13^2)*s23 + (20*s12 + 8*s13)*
             s23^2) + p1q*(20*s12^3 + 40*s12^2*s13 + 20*s12*s13^2 + 
            (48*s12^2 + 56*s12*s13 + 8*s13^2)*s23 + (36*s12 + 16*s13)*s23^2 + 
            8*s23^3)) + p3q*(p2q^2*(10*s12^3 + 36*s12^2*s13 + 42*s12*s13^2 + 
            16*s13^3 + (20*s12^2 + 52*s12*s13 + 32*s13^2)*s23 + 
            (10*s12 + 16*s13)*s23^2) + p1q^2*(20*s12^3 + 40*s12^2*s13 + 
            20*s12*s13^2 + (56*s12^2 + 72*s12*s13 + 16*s13^2)*s23 + 
            (52*s12 + 32*s13)*s23^2 + 16*s23^3) + 
          p1q*p2q*(20*s12^3 + 56*s12^2*s13 + 52*s12*s13^2 + 16*s13^3 + 
            (56*s12^2 + 104*s12*s13 + 48*s13^2)*s23 + (52*s12 + 48*s13)*
             s23^2 + 16*s23^3)))*PolyLog[2, 
        -((p3q*s12)/(-((p1q + p2q + p3q)*s12) + (p1q + p2q)*
            (s12 + s13 + s23)))])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
          (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
        p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
          (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
        p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (-16*s12^2 - 64*s12*s13 - 48*s13^2)*s23 + (-32*s12 - 48*s13)*
           s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
           s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
        p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (-8*s12^2 - 48*s12*s13 - 40*s13^2)*s23 + (-16*s12 - 32*s13)*s23^2 - 
          8*s23^3) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 42*s12*s13^2 - 
            16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*s23 + 
            (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 56*s12^2*s13 - 
            52*s12*s13^2 - 16*s13^3 + (-56*s12^2 - 104*s12*s13 - 48*s13^2)*
             s23 + (-52*s12 - 48*s13)*s23^2 - 16*s23^3) + 
          p1q^2*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
            (-56*s12^2 - 72*s12*s13 - 16*s13^2)*s23 + (-52*s12 - 32*s13)*
             s23^2 - 16*s23^3)) + p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 
            36*s12*s13^2 - 8*s13^3 + (-40*s12^2 - 56*s12*s13 - 16*s13^2)*
             s23 + (-20*s12 - 8*s13)*s23^2) + p1q*(-20*s12^3 - 40*s12^2*s13 - 
            20*s12*s13^2 + (-48*s12^2 - 56*s12*s13 - 8*s13^2)*s23 + 
            (-36*s12 - 16*s13)*s23^2 - 8*s23^3)))*
       PolyLog[2, -((p3q*(s12 + s13 + s23))/(-((p1q + p2q + p3q)*s12) + 
           (p1q + p2q)*(s12 + s13 + s23)))])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(8*s12^3 + 16*s12^2*s13 + 8*s12*s13^2 + (16*s12^2 + 16*s12*s13)*
           s23 + 8*s12*s23^2) + p2q^3*(10*s12^2*s13 + 20*s12*s13^2 + 
          10*s13^3 + (20*s12*s13 + 20*s13^2)*s23 + 10*s13*s23^2) + 
        p1q*p2q^2*(20*s12^2*s13 + 40*s12*s13^2 + 20*s13^3 + 
          (8*s12^2 + 56*s12*s13 + 48*s13^2)*s23 + (16*s12 + 36*s13)*s23^2 + 
          8*s23^3) + p1q^3*((16*s12^2 + 32*s12*s13 + 16*s13^2)*s23 + 
          (32*s12 + 32*s13)*s23^2 + 16*s23^3) + 
        p1q^2*p2q*(20*s12^2*s13 + 40*s12*s13^2 + 20*s13^3 + 
          (16*s12^2 + 72*s12*s13 + 56*s13^2)*s23 + (32*s12 + 52*s13)*s23^2 + 
          16*s23^3) + p3q^2*(p2q*(16*s12^3 + 42*s12^2*s13 + 36*s12*s13^2 + 
            10*s13^3 + (32*s12^2 + 52*s12*s13 + 20*s13^2)*s23 + 
            (16*s12 + 10*s13)*s23^2) + p1q*(16*s12^3 + 32*s12^2*s13 + 
            16*s12*s13^2 + (40*s12^2 + 48*s12*s13 + 8*s13^2)*s23 + 
            (32*s12 + 16*s13)*s23^2 + 8*s23^3)) + 
        p3q*(p2q^2*(8*s12^3 + 36*s12^2*s13 + 48*s12*s13^2 + 20*s13^3 + 
            (16*s12^2 + 56*s12*s13 + 40*s13^2)*s23 + (8*s12 + 20*s13)*
             s23^2) + p1q^2*(16*s12^3 + 32*s12^2*s13 + 16*s12*s13^2 + 
            (48*s12^2 + 64*s12*s13 + 16*s13^2)*s23 + (48*s12 + 32*s13)*
             s23^2 + 16*s23^3) + p1q*p2q*(16*s12^3 + 52*s12^2*s13 + 
            56*s12*s13^2 + 20*s13^3 + (48*s12^2 + 104*s12*s13 + 56*s13^2)*
             s23 + (48*s12 + 52*s13)*s23^2 + 16*s23^3)))*
       PolyLog[2, -((p2q*s13)/(-((p1q + p2q + p3q)*s13) + 
           (p1q + p3q)*(s12 + s13 + s23)))])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
          (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
        p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
          (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
        p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (-16*s12^2 - 72*s12*s13 - 56*s13^2)*s23 + (-32*s12 - 52*s13)*
           s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
           s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
        p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (-8*s12^2 - 56*s12*s13 - 48*s13^2)*s23 + (-16*s12 - 36*s13)*s23^2 - 
          8*s23^3) + p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 48*s12*s13^2 - 
            20*s13^3 + (-16*s12^2 - 56*s12*s13 - 40*s13^2)*s23 + 
            (-8*s12 - 20*s13)*s23^2) + p1q*p2q*(-16*s12^3 - 52*s12^2*s13 - 
            56*s12*s13^2 - 20*s13^3 + (-48*s12^2 - 104*s12*s13 - 56*s13^2)*
             s23 + (-48*s12 - 52*s13)*s23^2 - 16*s23^3) + 
          p1q^2*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
            (-48*s12^2 - 64*s12*s13 - 16*s13^2)*s23 + (-48*s12 - 32*s13)*
             s23^2 - 16*s23^3)) + p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 
            36*s12*s13^2 - 10*s13^3 + (-32*s12^2 - 52*s12*s13 - 20*s13^2)*
             s23 + (-16*s12 - 10*s13)*s23^2) + 
          p1q*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
            (-40*s12^2 - 48*s12*s13 - 8*s13^2)*s23 + (-32*s12 - 16*s13)*
             s23^2 - 8*s23^3)))*PolyLog[2, -((p2q*(s12 + s13 + s23))/
          (-((p1q + p2q + p3q)*s13) + (p1q + p3q)*(s12 + s13 + s23)))])/
      (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
         27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2 + 
          (-12*s12^2 - 12*s12*s13)*s23 - 6*s12*s23^2) + 
        p1q^2*p2q*(-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3 + 
          (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p1q*p2q^2*(-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3 + 
          (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p2q^3*(-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3 + 
          (-12*s12*s13 - 12*s13^2)*s23 - 6*s13*s23^2) + 
        p3q*(p1q^2*(-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2 + 
            (-24*s12^2 - 24*s12*s13)*s23 - 12*s12*s23^2) + 
          p1q*p2q*(-12*s12^3 - 36*s12^2*s13 - 36*s12*s13^2 - 12*s13^3 + 
            (-24*s12^2 - 48*s12*s13 - 24*s13^2)*s23 + (-12*s12 - 12*s13)*
             s23^2) + p2q^2*(-6*s12^3 - 24*s12^2*s13 - 30*s12*s13^2 - 
            12*s13^3 + (-12*s12^2 - 36*s12*s13 - 24*s13^2)*s23 + 
            (-6*s12 - 12*s13)*s23^2)) + 
        p3q^2*(p1q*(-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2 + 
            (-24*s12^2 - 24*s12*s13)*s23 - 12*s12*s23^2) + 
          p2q*(-12*s12^3 - 30*s12^2*s13 - 24*s12*s13^2 - 6*s13^3 + 
            (-24*s12^2 - 36*s12*s13 - 12*s13^2)*s23 + (-12*s12 - 6*s13)*
             s23^2)))*PolyLog[2, -((p1q*s23)/(-((p1q + p2q + p3q)*s23) + 
           (p2q + p3q)*(s12 + s13 + s23)))])/(p2q*p3q^2*s12*s13*s23 + 
       p3q*(p1q*p2q*s12*s13*s23 + p2q^2*s12*s13*s23)) + 
     ((p3q^3*(6*s12^3 + 12*s12^2*s13 + 6*s12*s13^2 + (12*s12^2 + 12*s12*s13)*
           s23 + 6*s12*s23^2) + p2q^3*(6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3 + 
          (12*s12*s13 + 12*s13^2)*s23 + 6*s13*s23^2) + 
        p1q^2*p2q*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
          (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
        p1q*p2q^2*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
          (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
        p3q^2*(p1q*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q*(12*s12^3 + 30*s12^2*s13 + 24*s12*s13^2 + 6*s13^3 + 
            (24*s12^2 + 36*s12*s13 + 12*s13^2)*s23 + (12*s12 + 6*s13)*
             s23^2)) + p3q*(p1q^2*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q^2*(6*s12^3 + 24*s12^2*s13 + 30*s12*s13^2 + 12*s13^3 + 
            (12*s12^2 + 36*s12*s13 + 24*s13^2)*s23 + (6*s12 + 12*s13)*
             s23^2) + p1q*p2q*(12*s12^3 + 36*s12^2*s13 + 36*s12*s13^2 + 
            12*s13^3 + (24*s12^2 + 48*s12*s13 + 24*s13^2)*s23 + 
            (12*s12 + 12*s13)*s23^2)))*PolyLog[2, 
        -((p1q*(s12 + s13 + s23))/(-((p1q + p2q + p3q)*s23) + 
           (p2q + p3q)*(s12 + s13 + s23)))])/(p2q*p3q^2*s12*s13*s23 + 
       p3q*(p1q*p2q*s12*s13*s23 + p2q^2*s12*s13*s23))
 
ep /: ep::usage = 
     "dimensional regularization parameter for the 1-loop integrals"
 
P1AvgExp = (nl*(p3q^4*(-2*s12^4 - 2*s12^3*s13 + (-3*s12^3 - s12^2*s13)*s23 - 
          s12^2*s23^2) + p2q^4*(-2*s12*s13^3 - 2*s13^4 + 
          (-(s12*s13^2) - 3*s13^3)*s23 - s13^2*s23^2) + 
        p1q*p2q^3*(-2*s12*s13^3 - 2*s13^4 + (s12*s13^2 - s13^3)*s23 + 
          (s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
        p1q^2*p2q^2*((2*s12*s13^2 + 2*s13^3)*s23 + (s12*s13 + 3*s13^2)*
           s23^2 + s13*s23^3) + p3q^3*(p2q*(-2*s12^4 + 2*s12^2*s13^2 + 
            (-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2)*s23 + (-s12^2 - 3*s12*s13)*
             s23^2) + p1q*(-2*s12^4 - 2*s12^3*s13 + (-s12^3 + s12^2*s13)*
             s23 + (2*s12^2 + s12*s13)*s23^2 + s12*s23^3)) + 
        p3q^2*(p2q^2*(2*s12^3*s13 + 4*s12^2*s13^2 + 2*s12*s13^3 + 
            (-4*s12^2*s13 - 4*s12*s13^2)*s23 - 6*s12*s13*s23^2) + 
          p1q*p2q*(2*s12^3*s13 + 2*s12^2*s13^2 + (3*s12^3 + s12^2*s13 - 
              4*s12*s13^2)*s23 + (4*s12^2 - 3*s12*s13)*s23^2 + s12*s23^3) + 
          p1q^2*((2*s12^3 + 2*s12^2*s13)*s23 + (3*s12^2 + s12*s13)*s23^2 + 
            s12*s23^3)) + p3q*(p2q^3*(2*s12^2*s13^2 - 2*s13^4 + 
            (-3*s12^2*s13 - 2*s12*s13^2 - 3*s13^3)*s23 + (-3*s12*s13 - s13^2)*
             s23^2) + p1q^2*p2q*((-4*s12^2*s13 - 4*s12*s13^2)*s23 + 
            (-s12^2 - 6*s12*s13 - s13^2)*s23^2 + (-s12 - s13)*s23^3) + 
          p1q*p2q^2*(2*s12^2*s13^2 + 2*s12*s13^3 + 
            (-4*s12^2*s13 + s12*s13^2 + 3*s13^3)*s23 + (-3*s12*s13 + 4*s13^2)*
             s23^2 + s13*s23^3))))/(3*p2q*p3q^3*s12*s13*s23^2 + 
       p3q^2*(3*p1q*p2q*s12*s13*s23^2 + 6*p2q^2*s12*s13*s23^2) + 
       p3q*(3*p1q*p2q^2*s12*s13*s23^2 + 3*p2q^3*s12*s13*s23^2)) + 
     (p3q^5*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
         (-104*s12^2 - 140*s12*s13)*s23^2 - 68*s12*s23^3) + 
       p2q^5*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
         (-140*s12*s13 - 104*s13^2)*s23^2 - 68*s13*s23^3) + 
       p1q*p2q^4*((-144*s12^2*s13 - 216*s12*s13^2 - 72*s13^3)*s23 + 
         (8*s12^2 - 300*s12*s13 - 236*s13^2)*s23^2 + (12*s12 - 160*s13)*
          s23^3 + 4*s23^4) + p1q^2*p2q^3*
        ((-144*s12^2*s13 - 216*s12*s13^2 - 72*s13^3)*s23 + 
         (16*s12^2 - 320*s12*s13 - 264*s13^2)*s23^2 + (24*s12 - 184*s13)*
          s23^3 + 8*s23^4) + p1q^3*p2q^2*((16*s12^2 - 40*s12*s13 - 56*s13^2)*
          s23^2 + (24*s12 - 48*s13)*s23^3 + 8*s23^4) + 
       p3q^4*(p2q*(-144*s12^3*s13 + (-216*s12^3 - 504*s12^2*s13 - 
             216*s12*s13^2 - 72*s13^3)*s23 + (-392*s12^2 - 460*s12*s13 - 
             76*s13^2)*s23^2 + (-208*s12 - 36*s13)*s23^3) + 
         p1q*((-72*s12^3 - 216*s12^2*s13 - 144*s12*s13^2)*s23 + 
           (-236*s12^2 - 300*s12*s13 + 8*s13^2)*s23^2 + (-160*s12 + 12*s13)*
            s23^3 + 4*s23^4)) + 
       p3q^3*(p2q^2*(-144*s12^3*s13 + 288*s12^2*s13^2 + 
           (-360*s12^3 - 504*s12^2*s13 - 252*s12*s13^2 - 252*s13^3)*s23 + 
           (-512*s12^2 - 608*s12*s13 - 300*s13^2)*s23^2 + 
           (-248*s12 - 144*s13)*s23^3) + 
         p1q^2*((-72*s12^3 - 216*s12^2*s13 - 144*s12*s13^2)*s23 + 
           (-264*s12^2 - 320*s12*s13 + 16*s13^2)*s23^2 + (-184*s12 + 24*s13)*
            s23^3 + 8*s23^4) + p1q*p2q*(-144*s12^3*s13 + 
           (-360*s12^3 - 576*s12^2*s13 - 216*s12*s13^2 - 144*s13^3)*s23 + 
           (-680*s12^2 - 540*s12*s13 - 156*s13^2)*s23^2 + (-336*s12 - 28*s13)*
            s23^3 + 16*s23^4)) + 
       p3q*(p2q^4*(-144*s12*s13^3 + (-72*s12^3 - 216*s12^2*s13 - 
             504*s12*s13^2 - 216*s13^3)*s23 + (-76*s12^2 - 460*s12*s13 - 
             392*s13^2)*s23^2 + (-36*s12 - 208*s13)*s23^3) + 
         p1q*p2q^3*(-144*s12*s13^3 + (-144*s12^3 - 216*s12^2*s13 - 
             576*s12*s13^2 - 360*s13^3)*s23 + (-156*s12^2 - 540*s12*s13 - 
             680*s13^2)*s23^2 + (-28*s12 - 336*s13)*s23^3 + 16*s23^4) + 
         p1q^3*p2q*((-40*s12^2 - 80*s12*s13 - 40*s13^2)*s23^2 + 
           (-24*s12 - 24*s13)*s23^3 + 16*s23^4) + p1q^2*p2q^2*
          ((-144*s12^3 - 144*s12^2*s13 - 216*s12*s13^2 - 216*s13^3)*s23 + 
           (-232*s12^2 - 384*s12*s13 - 512*s13^2)*s23^2 + (-64*s12 - 272*s13)*
            s23^3 + 24*s23^4)) + 
       p3q^2*(p2q^3*(288*s12^2*s13^2 - 144*s12*s13^3 + 
           (-252*s12^3 - 252*s12^2*s13 - 504*s12*s13^2 - 360*s13^3)*s23 + 
           (-300*s12^2 - 608*s12*s13 - 512*s13^2)*s23^2 + 
           (-144*s12 - 248*s13)*s23^3) + 
         p1q^3*((-56*s12^2 - 40*s12*s13 + 16*s13^2)*s23^2 + 
           (-48*s12 + 24*s13)*s23^3 + 8*s23^4) + p1q*p2q^2*
          (288*s12^2*s13^2 + (-432*s12^3 - 144*s12^2*s13 - 144*s12*s13^2 - 
             432*s13^3)*s23 + (-608*s12^2 - 336*s12*s13 - 608*s13^2)*s23^2 + 
           (-216*s12 - 216*s13)*s23^3 + 24*s23^4) + 
         p1q^2*p2q*((-216*s12^3 - 216*s12^2*s13 - 144*s12*s13^2 - 144*s13^3)*
            s23 + (-512*s12^2 - 384*s12*s13 - 232*s13^2)*s23^2 + 
           (-272*s12 - 64*s13)*s23^3 + 24*s23^4)))/
      (ep^2*(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
          9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
          9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
          3*p2q^4*s12*s13*s23^2))) + 
     (p3q^4*(54*s12^6*s13 + 108*s12^5*s13^2 + 54*s12^4*s13^3 + 
         (49*s12^6 + 248*s12^5*s13 + 475*s12^4*s13^2 + 456*s12^3*s13^3 + 
           180*s12^2*s13^4)*s23 + (135*s12^5 + 754*s12^4*s13 + 
           1416*s12^3*s13^2 + 977*s12^2*s13^3 + 180*s12*s13^4)*s23^2 + 
         (338*s12^4 + 1382*s12^3*s13 + 1579*s12^2*s13^2 + 535*s12*s13^3)*
          s23^3 + (427*s12^3 + 957*s12^2*s13 + 530*s12*s13^2)*s23^4 + 
         (175*s12^2 + 175*s12*s13)*s23^5) + 
       p2q^4*(54*s12^3*s13^4 + 108*s12^2*s13^5 + 54*s12*s13^6 + 
         (180*s12^4*s13^2 + 456*s12^3*s13^3 + 475*s12^2*s13^4 + 
           248*s12*s13^5 + 49*s13^6)*s23 + (180*s12^4*s13 + 977*s12^3*s13^2 + 
           1416*s12^2*s13^3 + 754*s12*s13^4 + 135*s13^5)*s23^2 + 
         (535*s12^3*s13 + 1579*s12^2*s13^2 + 1382*s12*s13^3 + 338*s13^4)*
          s23^3 + (530*s12^2*s13 + 957*s12*s13^2 + 427*s13^3)*s23^4 + 
         (175*s12*s13 + 175*s13^2)*s23^5) + p1q^2*p2q^2*
        ((-54*s12^3*s13^3 - 108*s12^2*s13^4 - 54*s12*s13^5)*s23 + 
         (-20*s12^4*s13 - 26*s12^3*s13^2 - 10*s12^2*s13^3 - 58*s12*s13^4 - 
           54*s13^5)*s23^2 + (-20*s12^4 - 67*s12^3*s13 + 24*s12^2*s13^2 + 
           216*s12*s13^3 + 55*s13^4)*s23^3 + (-55*s12^3 - 124*s12^2*s13 + 
           58*s12*s13^2 + 172*s13^3)*s23^4 + (-50*s12^2 - 137*s12*s13 + 
           3*s13^2)*s23^5 + (-15*s12 - 60*s13)*s23^6) + 
       p1q^3*p2q*((45*s12^3*s13 - 45*s12*s13^3)*s23^3 + 
         (45*s12^3 + 90*s12^2*s13 - 90*s12*s13^2 - 45*s13^3)*s23^4 + 
         (90*s12^2 - 90*s13^2)*s23^5 + (45*s12 - 45*s13)*s23^6) + 
       p1q*p2q^3*(54*s12^3*s13^4 + 108*s12^2*s13^5 + 54*s12*s13^6 + 
         (180*s12^4*s13^2 + 407*s12^3*s13^3 + 382*s12^2*s13^4 + 
           209*s12*s13^5 + 54*s13^6)*s23 + (160*s12^4*s13 + 
           1006*s12^3*s13^2 + 1491*s12^2*s13^3 + 746*s12*s13^4 + 101*s13^5)*
          s23^2 + (-20*s12^4 + 518*s12^3*s13 + 1818*s12^2*s13^2 + 
           1748*s12*s13^3 + 423*s13^4)*s23^3 + (-55*s12^3 + 551*s12^2*s13 + 
           1270*s12*s13^2 + 664*s13^3)*s23^4 + (-50*s12^2 + 178*s12*s13 + 
           273*s13^2)*s23^5 + (-15*s12 - 15*s13)*s23^6) + 
       p3q^2*(p2q^2*(-54*s12^5*s13^2 - 522*s12^4*s13^3 - 522*s12^3*s13^4 - 
           54*s12^2*s13^5 + (376*s12^5*s13 + 592*s12^4*s13^2 + 
             792*s12^3*s13^3 + 592*s12^2*s13^4 + 376*s12*s13^5)*s23 + 
           (370*s12^5 + 2518*s12^4*s13 + 4090*s12^3*s13^2 + 
             4090*s12^2*s13^3 + 2518*s12*s13^4 + 370*s13^5)*s23^2 + 
           (1389*s12^4 + 4048*s12^3*s13 + 5678*s12^2*s13^2 + 4048*s12*s13^3 + 
             1389*s13^4)*s23^3 + (1212*s12^3 + 2412*s12^2*s13 + 
             2412*s12*s13^2 + 1212*s13^3)*s23^4 + (193*s12^2 + 386*s12*s13 + 
             193*s13^2)*s23^5) + p1q*p2q*(-54*s12^5*s13^2 - 108*s12^4*s13^3 - 
           54*s12^3*s13^4 + (155*s12^5*s13 + 180*s12^4*s13^2 + 
             669*s12^3*s13^3 + 464*s12^2*s13^4 + 180*s12*s13^5)*s23 + 
           (299*s12^5 + 1329*s12^4*s13 + 1940*s12^3*s13^2 + 
             1923*s12^2*s13^3 + 1013*s12*s13^4 + 180*s13^5)*s23^2 + 
           (1081*s12^4 + 2203*s12^3*s13 + 2339*s12^2*s13^2 + 1207*s12*s13^3 + 
             485*s13^4)*s23^3 + (856*s12^3 + 913*s12^2*s13 + 338*s12*s13^2 + 
             101*s13^3)*s23^4 + (-7*s12^2 - 157*s12*s13 - 285*s13^2)*s23^5 + 
           (-81*s12 - 81*s13)*s23^6) + 
         p1q^2*((-54*s12^5*s13 - 108*s12^4*s13^2 - 54*s12^3*s13^3)*s23 + 
           (-54*s12^5 - 58*s12^4*s13 - 10*s12^3*s13^2 - 26*s12^2*s13^3 - 
             20*s12*s13^4)*s23^2 + (55*s12^4 + 216*s12^3*s13 + 
             24*s12^2*s13^2 - 67*s12*s13^3 - 20*s13^4)*s23^3 + 
           (172*s12^3 + 58*s12^2*s13 - 124*s12*s13^2 - 55*s13^3)*s23^4 + 
           (3*s12^2 - 137*s12*s13 - 50*s13^2)*s23^5 + (-60*s12 - 15*s13)*
            s23^6)) + p3q^3*(p2q*(54*s12^6*s13 + 234*s12^5*s13^2 + 
           126*s12^4*s13^3 - 54*s12^3*s13^4 + (4*s12^6 + 534*s12^5*s13 + 
             1480*s12^4*s13^2 + 1662*s12^3*s13^3 + 712*s12^2*s13^4 + 
             180*s12*s13^5)*s23 + (280*s12^5 + 2666*s12^4*s13 + 
             4649*s12^3*s13^2 + 3274*s12^2*s13^3 + 1191*s12*s13^4 + 
             180*s13^5)*s23^2 + (1317*s12^4 + 4515*s12^3*s13 + 
             4823*s12^2*s13^2 + 1900*s12*s13^3 + 455*s13^4)*s23^3 + 
           (1522*s12^3 + 2697*s12^2*s13 + 1337*s12*s13^2 + 162*s13^3)*s23^4 + 
           (481*s12^2 + 368*s12*s13 - 113*s13^2)*s23^5) + 
         p1q*(54*s12^6*s13 + 108*s12^5*s13^2 + 54*s12^4*s13^3 + 
           (54*s12^6 + 209*s12^5*s13 + 382*s12^4*s13^2 + 407*s12^3*s13^3 + 
             180*s12^2*s13^4)*s23 + (101*s12^5 + 746*s12^4*s13 + 
             1491*s12^3*s13^2 + 1006*s12^2*s13^3 + 160*s12*s13^4)*s23^2 + 
           (423*s12^4 + 1748*s12^3*s13 + 1818*s12^2*s13^2 + 518*s12*s13^3 - 
             20*s13^4)*s23^3 + (664*s12^3 + 1270*s12^2*s13 + 551*s12*s13^2 - 
             55*s13^3)*s23^4 + (273*s12^2 + 178*s12*s13 - 50*s13^2)*s23^5 + 
           (-15*s12 - 15*s13)*s23^6)) + 
       p3q*(p2q^3*(-54*s12^4*s13^3 + 126*s12^3*s13^4 + 234*s12^2*s13^5 + 
           54*s12*s13^6 + (180*s12^5*s13 + 712*s12^4*s13^2 + 
             1662*s12^3*s13^3 + 1480*s12^2*s13^4 + 534*s12*s13^5 + 4*s13^6)*
            s23 + (180*s12^5 + 1191*s12^4*s13 + 3274*s12^3*s13^2 + 
             4649*s12^2*s13^3 + 2666*s12*s13^4 + 280*s13^5)*s23^2 + 
           (455*s12^4 + 1900*s12^3*s13 + 4823*s12^2*s13^2 + 4515*s12*s13^3 + 
             1317*s13^4)*s23^3 + (162*s12^3 + 1337*s12^2*s13 + 
             2697*s12*s13^2 + 1522*s13^3)*s23^4 + (-113*s12^2 + 368*s12*s13 + 
             481*s13^2)*s23^5) + p1q*p2q^2*(-54*s12^4*s13^3 - 
           108*s12^3*s13^4 - 54*s12^2*s13^5 + (180*s12^5*s13 + 
             464*s12^4*s13^2 + 669*s12^3*s13^3 + 180*s12^2*s13^4 + 
             155*s12*s13^5)*s23 + (180*s12^5 + 1013*s12^4*s13 + 
             1923*s12^3*s13^2 + 1940*s12^2*s13^3 + 1329*s12*s13^4 + 
             299*s13^5)*s23^2 + (485*s12^4 + 1207*s12^3*s13 + 
             2339*s12^2*s13^2 + 2203*s12*s13^3 + 1081*s13^4)*s23^3 + 
           (101*s12^3 + 338*s12^2*s13 + 913*s12*s13^2 + 856*s13^3)*s23^4 + 
           (-285*s12^2 - 157*s12*s13 - 7*s13^2)*s23^5 + (-81*s12 - 81*s13)*
            s23^6) + p1q^2*p2q*((108*s12^4*s13^2 + 216*s12^3*s13^3 + 
             108*s12^2*s13^4)*s23 + (120*s12^4*s13 + 1008*s12^3*s13^2 + 
             1008*s12^2*s13^3 + 120*s12*s13^4)*s23^2 + 
           (-28*s12^4 + 581*s12^3*s13 + 1758*s12^2*s13^2 + 581*s12*s13^3 - 
             28*s13^4)*s23^3 + (-171*s12^3 + 600*s12^2*s13 + 600*s12*s13^2 - 
             171*s13^3)*s23^4 + (-218*s12^2 + 104*s12*s13 - 218*s13^2)*
            s23^5 + (-75*s12 - 75*s13)*s23^6) + 
         p1q^3*((-45*s12^3*s13 + 45*s12*s13^3)*s23^3 + 
           (-45*s12^3 - 90*s12^2*s13 + 90*s12*s13^2 + 45*s13^3)*s23^4 + 
           (-90*s12^2 + 90*s13^2)*s23^5 + (-45*s12 + 45*s13)*s23^6)))/
      (p2q*p3q^3*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
         (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
         (27*s12^2*s13 + 27*s12*s13^2)*s23^4) + 
       p3q*(p1q*p2q^2*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
           (27*s12^2*s13 + 27*s12*s13^2)*s23^4) + 
         p2q^3*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
           (27*s12^2*s13 + 27*s12*s13^2)*s23^4)) + 
       p3q^2*(p1q*p2q*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           (27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^3 + 
           (27*s12^2*s13 + 27*s12*s13^2)*s23^4) + 
         p2q^2*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 + 
           (54*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3)*s23^3 + 
           (54*s12^2*s13 + 54*s12*s13^2)*s23^4))) + 
     (Pi^2*(p3q^8*((-306*s12^8*s13^2 - 972*s12^7*s13^3 - 1026*s12^6*s13^4 - 
            360*s12^5*s13^5)*s23 + (-10*s12^9 - 40*s12^8*s13 - 
            1176*s12^7*s13^2 - 2676*s12^6*s13^3 - 1970*s12^5*s13^4 - 
            440*s12^4*s13^5)*s23^2 + (-20*s12^8 - 70*s12^7*s13 - 
            1404*s12^6*s13^2 - 2128*s12^5*s13^3 - 864*s12^4*s13^4)*s23^3 + 
          (-10*s12^7 - 30*s12^6*s13 - 534*s12^5*s13^2 - 424*s12^4*s13^3)*
           s23^4) + p2q^8*((-198*s12^5*s13^5 - 540*s12^4*s13^6 - 
            486*s12^3*s13^7 - 144*s12^2*s13^8)*s23 + 
          (-278*s12^5*s13^4 - 1160*s12^4*s13^5 - 1542*s12^3*s13^6 - 
            690*s12^2*s13^7 - 40*s12*s13^8 - 10*s13^9)*s23^2 + 
          (-540*s12^4*s13^4 - 1318*s12^3*s13^5 - 918*s12^2*s13^6 - 
            70*s12*s13^7 - 20*s13^8)*s23^3 + (-262*s12^3*s13^4 - 
            372*s12^2*s13^5 - 30*s12*s13^6 - 10*s13^7)*s23^4) + 
        p1q*p2q^7*(27*s12^5*s13^6 + 81*s12^4*s13^7 + 81*s12^3*s13^8 + 
          27*s12^2*s13^9 + (198*s12^6*s13^4 - 27*s12^5*s13^5 - 
            999*s12^4*s13^6 - 1125*s12^3*s13^7 - 351*s12^2*s13^8)*s23 + 
          (278*s12^6*s13^3 + 458*s12^5*s13^4 - 1398*s12^4*s13^5 - 
            3359*s12^3*s13^6 - 1841*s12^2*s13^7 - 80*s12*s13^8 - 20*s13^9)*
           s23^2 + (832*s12^5*s13^3 + 976*s12^4*s13^4 - 971*s12^3*s13^5 - 
            1629*s12^2*s13^6 - 10*s12*s13^7)*s23^3 + 
          (814*s12^4*s13^3 + 1442*s12^3*s13^4 + 576*s12^2*s13^5 + 
            160*s12*s13^6 + 60*s13^7)*s23^4 + (260*s12^3*s13^3 + 
            742*s12^2*s13^4 + 90*s12*s13^5 + 40*s13^6)*s23^5) + 
        p1q^2*p2q^6*(-27*s12^6*s13^5 - 54*s12^5*s13^6 + 54*s12^3*s13^8 + 
          27*s12^2*s13^9 + (567*s12^6*s13^4 + 666*s12^5*s13^5 - 
            945*s12^4*s13^6 - 1620*s12^3*s13^7 - 576*s12^2*s13^8)*s23 + 
          (890*s12^6*s13^3 + 2517*s12^5*s13^4 + 754*s12^4*s13^5 - 
            3331*s12^3*s13^6 - 2488*s12^2*s13^7 - 40*s12*s13^8 - 10*s13^9)*
           s23^2 + (-24*s12^6*s13^2 + 2151*s12^5*s13^3 + 4398*s12^4*s13^4 + 
            2818*s12^3*s13^5 - 508*s12^2*s13^6 + 190*s12*s13^7 + 60*s13^8)*
           s23^3 + (-126*s12^5*s13^2 + 1319*s12^4*s13^3 + 4243*s12^3*s13^4 + 
            3341*s12^2*s13^5 + 260*s12*s13^6 + 90*s13^7)*s23^4 + 
          (-100*s12^4*s13^2 - 230*s12^3*s13^3 + 1596*s12^2*s13^4 - 
            60*s12*s13^5 - 40*s13^6)*s23^5 + (2*s12^3*s13^2 - 
            368*s12^2*s13^3 - 90*s12*s13^4 - 60*s13^5)*s23^6) + 
        p1q^3*p2q^5*(-27*s12^6*s13^5 - 81*s12^5*s13^6 - 81*s12^4*s13^7 - 
          27*s12^3*s13^8 + (792*s12^6*s13^4 + 1683*s12^5*s13^5 + 
            621*s12^4*s13^6 - 639*s12^3*s13^7 - 369*s12^2*s13^8)*s23 + 
          (1470*s12^6*s13^3 + 4928*s12^5*s13^4 + 5661*s12^4*s13^5 + 
            1113*s12^3*s13^6 - 1090*s12^2*s13^7)*s23^2 + 
          (171*s12^6*s13^2 + 3779*s12^5*s13^3 + 8525*s12^4*s13^4 + 
            9103*s12^3*s13^5 + 2674*s12^2*s13^6 + 130*s12*s13^7 + 40*s13^8)*
           s23^3 + (80*s12^6*s13 + 695*s12^5*s13^2 + 2358*s12^4*s13^3 + 
            5880*s12^3*s13^4 + 5598*s12^2*s13^5 - 80*s12*s13^6 - 40*s13^7)*
           s23^4 + (240*s12^5*s13 + 872*s12^4*s13^2 - 1232*s12^3*s13^3 + 
            957*s12^2*s13^4 - 320*s12*s13^5 - 160*s13^6)*s23^5 + 
          (160*s12^4*s13 + 266*s12^3*s13^2 - 1248*s12^2*s13^3 - 
            80*s12*s13^4 - 40*s13^5)*s23^6 + (-2*s12^2*s13^2 + 30*s12*s13^3 + 
            40*s13^4)*s23^7) + p1q^4*p2q^4*
         ((423*s12^6*s13^4 + 1188*s12^5*s13^5 + 1107*s12^4*s13^6 + 
            342*s12^3*s13^7)*s23 + (970*s12^6*s13^3 + 3168*s12^5*s13^4 + 
            4663*s12^4*s13^5 + 2712*s12^3*s13^6 + 247*s12^2*s13^7)*s23^2 + 
          (-16*s12^6*s13^2 + 1628*s12^5*s13^3 + 3828*s12^4*s13^4 + 
            6231*s12^3*s13^5 + 2976*s12^2*s13^6)*s23^3 + 
          (-163*s12^6*s13 - 278*s12^5*s13^2 - 1682*s12^4*s13^3 - 
            415*s12^3*s13^4 + 3102*s12^2*s13^5 - 150*s12*s13^6 - 60*s13^7)*
           s23^4 + (-80*s12^6 - 486*s12^5*s13 - 757*s12^4*s13^2 - 
            4697*s12^3*s13^3 - 1592*s12^2*s13^4 - 100*s12*s13^5 - 40*s13^6)*
           s23^5 + (-160*s12^5 - 563*s12^4*s13 - 661*s12^3*s13^2 - 
            1971*s12^2*s13^3 + 100*s12*s13^4 + 90*s13^5)*s23^6 + 
          (-80*s12^4 - 240*s12^3*s13 - 6*s12^2*s13^2 + 50*s12*s13^3 + 
            60*s13^4)*s23^7 - 10*s13^3*s23^8) + p1q^5*p2q^3*
         ((112*s12^6*s13^3 + 21*s12^5*s13^4 - 6*s12^4*s13^5 + 85*s12^3*s13^6)*
           s23^2 + (-211*s12^6*s13^2 - 944*s12^5*s13^3 - 2327*s12^4*s13^4 - 
            801*s12^3*s13^5 + 505*s12^2*s13^6)*s23^3 + 
          (-243*s12^6*s13 - 888*s12^5*s13^2 - 3952*s12^4*s13^3 - 
            5082*s12^3*s13^4 - 513*s12^2*s13^5)*s23^4 + 
          (-80*s12^6 - 483*s12^5*s13 - 1068*s12^4*s13^2 - 4678*s12^3*s13^3 - 
            2519*s12^2*s13^4 + 70*s12*s13^5 + 40*s13^6)*s23^5 + 
          (-80*s12^5 - 157*s12^4*s13 - 479*s12^3*s13^2 - 1509*s12^2*s13^3 + 
            80*s12*s13^4 + 60*s13^5)*s23^6 + (80*s12^4 + 83*s12^3*s13 - 
            8*s12^2*s13^2 + 10*s12*s13^3)*s23^7 + (80*s12^3 - 20*s13^3)*
           s23^8) + p1q^6*p2q^2*((-112*s12^5*s13^3 - 512*s12^4*s13^4 - 
            400*s12^3*s13^5)*s23^3 + (211*s12^5*s13^2 - 417*s12^4*s13^3 - 
            1326*s12^3*s13^4 - 410*s12^2*s13^5)*s23^4 + 
          (243*s12^5*s13 + 661*s12^4*s13^2 - 723*s12^3*s13^3 - 
            824*s12^2*s13^4)*s23^5 + (80*s12^5 + 566*s12^4*s13 + 
            446*s12^3*s13^2 - 418*s12^2*s13^3 - 10*s12*s13^4 - 10*s13^5)*
           s23^6 + (160*s12^4 + 323*s12^3*s13 - 4*s12^2*s13^2 - 
            10*s12*s13^3 - 20*s13^4)*s23^7 + (80*s12^3 - 10*s13^3)*s23^8) + 
        p3q^7*(p1q*(27*s12^9*s13^2 + 81*s12^8*s13^3 + 81*s12^7*s13^4 + 
            27*s12^6*s13^5 + (-837*s12^8*s13^2 - 2421*s12^7*s13^3 - 
              1971*s12^6*s13^4 - 27*s12^5*s13^5 + 360*s12^4*s13^6)*s23 + 
            (-20*s12^9 - 80*s12^8*s13 - 2975*s12^7*s13^2 - 5465*s12^6*s13^3 - 
              2046*s12^5*s13^4 + 944*s12^4*s13^5 + 440*s12^3*s13^6)*s23^2 + 
            (-10*s12^7*s13 - 2115*s12^6*s13^2 - 1133*s12^5*s13^3 + 
              1786*s12^4*s13^4 + 1318*s12^3*s13^5)*s23^3 + 
            (60*s12^7 + 160*s12^6*s13 + 1062*s12^5*s13^2 + 2252*s12^4*s13^3 + 
              1300*s12^3*s13^4)*s23^4 + (40*s12^6 + 90*s12^5*s13 + 
              1066*s12^4*s13^2 + 422*s12^3*s13^3)*s23^5) + 
          p2q*(-576*s12^8*s13^3 - 576*s12^7*s13^4 + 
            (-90*s12^10 - 27*s12^9*s13 - 2115*s12^8*s13^2 - 5760*s12^7*s13^
                3 - 4599*s12^6*s13^4 - 135*s12^5*s13^5 + 162*s12^4*s13^6)*
             s23 + (-210*s12^9 - 64*s12^8*s13 - 6063*s12^7*s13^2 - 
              10716*s12^6*s13^3 - 5246*s12^5*s13^4 + 213*s12^4*s13^5 - 
              128*s12^3*s13^6)*s23^2 + (-140*s12^8 - 77*s12^7*s13 - 
              5362*s12^6*s13^2 - 5442*s12^5*s13^3 + 3*s12^4*s13^4 + 
              830*s12^3*s13^5)*s23^3 + (-10*s12^7 - 10*s12^6*s13 - 
              860*s12^5*s13^2 + 634*s12^4*s13^3 + 1224*s12^3*s13^4)*s23^4 + 
            (10*s12^6 + 30*s12^5*s13 + 544*s12^4*s13^2 + 434*s12^3*s13^3)*
             s23^5)) + p3q^6*(p2q^2*(-1152*s12^8*s13^3 + 1152*s12^7*s13^4 + 
            2304*s12^6*s13^5 + (-180*s12^10 + 306*s12^9*s13 - 
              4770*s12^8*s13^2 - 7398*s12^7*s13^3 + 1260*s12^6*s13^4 + 
              7992*s12^5*s13^5 + 1206*s12^4*s13^6 + 936*s12^3*s13^7)*s23 + 
            (-300*s12^9 + 669*s12^8*s13 - 10760*s12^7*s13^2 - 
              8417*s12^6*s13^3 + 6129*s12^5*s13^4 + 7166*s12^4*s13^5 + 
              777*s12^3*s13^6 + 748*s12^2*s13^7)*s23^2 + 
            (-30*s12^8 + 350*s12^7*s13 - 5460*s12^6*s13^2 + 3298*s12^5*s13^
                3 + 11242*s12^4*s13^4 + 4226*s12^3*s13^5 + 1222*s12^2*s13^6)*
             s23^3 + (120*s12^7 + 77*s12^6*s13 + 2834*s12^5*s13^2 + 
              8052*s12^4*s13^3 + 5983*s12^3*s13^4 + 628*s12^2*s13^5)*s23^4 + 
            (30*s12^6 + 90*s12^5*s13 + 2354*s12^4*s13^2 + 2178*s12^3*s13^3 + 
              154*s12^2*s13^4)*s23^5) + p1q*p2q*(81*s12^9*s13^2 - 
            1017*s12^8*s13^3 - 657*s12^7*s13^4 + 333*s12^6*s13^5 - 
            108*s12^5*s13^6 + (-90*s12^10 + 216*s12^9*s13 - 5463*s12^8*s13^
                2 - 10836*s12^7*s13^3 - 4554*s12^6*s13^4 + 5094*s12^5*s13^5 + 
              1323*s12^4*s13^6 + 198*s12^3*s13^7)*s23 + 
            (210*s12^9 + 520*s12^8*s13 - 12894*s12^7*s13^2 - 12229*s12^6*s13^
                3 + 5900*s12^5*s13^4 + 10599*s12^4*s13^5 + 1850*s12^3*s13^6 + 
              568*s12^2*s13^7)*s23^2 + (820*s12^8 + 302*s12^7*s13 - 
              3719*s12^6*s13^2 + 9493*s12^5*s13^3 + 19076*s12^4*s13^4 + 
              8387*s12^3*s13^5 + 858*s12^2*s13^6)*s23^3 + 
            (620*s12^7 + 218*s12^6*s13 + 8589*s12^5*s13^2 + 14381*s12^4*s13^
                3 + 8993*s12^3*s13^4 + 362*s12^2*s13^5)*s23^4 + 
            (70*s12^6 + 160*s12^5*s13 + 4366*s12^4*s13^2 + 2040*s12^3*s13^3 + 
              74*s12^2*s13^4)*s23^5 + (-30*s12^5 - 60*s12^4*s13 - 
              542*s12^3*s13^2 + 2*s12^2*s13^3)*s23^6) + 
          p1q^2*(27*s12^9*s13^2 + 54*s12^8*s13^3 - 54*s12^6*s13^5 - 
            27*s12^5*s13^6 + (-1224*s12^8*s13^2 - 3078*s12^7*s13^3 - 
              1431*s12^6*s13^4 + 1476*s12^5*s13^5 + 1053*s12^4*s13^6)*s23 + 
            (-10*s12^9 - 40*s12^8*s13 - 3460*s12^7*s13^2 - 4141*s12^6*s13^3 + 
              2536*s12^5*s13^4 + 4623*s12^4*s13^5 + 1376*s12^3*s13^6)*s23^2 + 
            (60*s12^8 + 190*s12^7*s13 + 302*s12^6*s13^2 + 5572*s12^5*s13^3 + 
              7638*s12^4*s13^4 + 3447*s12^3*s13^5 - 24*s12^2*s13^6)*s23^3 + 
            (90*s12^7 + 260*s12^6*s13 + 5123*s12^5*s13^2 + 6349*s12^4*s13^3 + 
              2291*s12^3*s13^4 - 126*s12^2*s13^5)*s23^4 + 
            (-40*s12^6 - 60*s12^5*s13 + 2082*s12^4*s13^2 - 230*s12^3*s13^3 - 
              100*s12^2*s13^4)*s23^5 + (-60*s12^5 - 90*s12^4*s13 - 
              530*s12^3*s13^2 + 2*s12^2*s13^3)*s23^6)) + 
        p3q^5*(p2q^3*(-576*s12^8*s13^3 + 4032*s12^7*s13^4 + 
            1152*s12^6*s13^5 - 3456*s12^5*s13^6 + 
            (-90*s12^10 + 693*s12^9*s13 - 5589*s12^8*s13^2 + 126*s12^7*s13^
                3 + 10791*s12^6*s13^4 + 9729*s12^5*s13^5 - 1926*s12^4*s13^6 + 
              2430*s12^3*s13^7 - 1008*s12^2*s13^8)*s23 + 
            (-10*s12^9 + 1100*s12^8*s13 - 8678*s12^7*s13^2 + 7596*s12^6*s13^
                3 + 18273*s12^5*s13^4 + 6850*s12^4*s13^5 + 1684*s12^3*s13^6 + 
              853*s12^2*s13^7 - 270*s12*s13^8)*s23^2 + 
            (280*s12^8 + 191*s12^7*s13 + 1975*s12^6*s13^2 + 18403*s12^5*s13^
                3 + 20623*s12^4*s13^4 + 6391*s12^3*s13^5 + 3897*s12^2*s13^6 - 
              460*s12*s13^7)*s23^3 + (230*s12^7 - 126*s12^6*s13 + 
              8878*s12^5*s13^2 + 16542*s12^4*s13^3 + 11034*s12^3*s13^4 + 
              2726*s12^2*s13^5 - 190*s12*s13^6)*s23^4 + 
            (30*s12^6 + 90*s12^5*s13 + 4024*s12^4*s13^2 + 4464*s12^3*s13^3 + 
              770*s12^2*s13^4)*s23^5) + p1q*p2q^2*(81*s12^9*s13^2 - 
            1809*s12^8*s13^3 + 2889*s12^7*s13^4 + 3051*s12^6*s13^5 - 
            1566*s12^5*s13^6 + 162*s12^4*s13^7 + 
            (-180*s12^10 + 702*s12^9*s13 - 11916*s12^8*s13^2 - 
              8505*s12^7*s13^3 + 9666*s12^6*s13^4 + 18180*s12^5*s13^5 - 
              1440*s12^4*s13^6 + 2295*s12^3*s13^7 - 738*s12^2*s13^8)*s23 + 
            (480*s12^9 + 537*s12^8*s13 - 19014*s12^7*s13^2 + 9218*s12^6*s13^
                3 + 38079*s12^5*s13^4 + 24021*s12^4*s13^5 + 4559*s12^3*s13^
                6 + 3324*s12^2*s13^7 - 180*s12*s13^8)*s23^2 + 
            (1300*s12^8 - 1353*s12^7*s13 + 7789*s12^6*s13^2 + 
              44392*s12^5*s13^3 + 54167*s12^4*s13^4 + 19321*s12^3*s13^5 + 
              6885*s12^2*s13^6 - 20*s12*s13^7)*s23^3 + 
            (360*s12^7 - 819*s12^6*s13 + 23804*s12^5*s13^2 + 36453*s12^4*s13^
                3 + 24660*s12^3*s13^4 + 3065*s12^2*s13^5 + 240*s12*s13^6)*
             s23^4 + (-360*s12^6 + 189*s12^5*s13 + 7518*s12^4*s13^2 + 
              6050*s12^3*s13^3 + 318*s12^2*s13^4 + 60*s12*s13^5)*s23^5 + 
            (-80*s12^5 - 180*s12^4*s13 - 1750*s12^3*s13^2 - 164*s12^2*s13^3 - 
              20*s12*s13^4)*s23^6) + p1q^2*p2q*(81*s12^9*s13^2 - 
            495*s12^8*s13^3 + 414*s12^7*s13^4 + 990*s12^6*s13^5 + 
            81*s12^5*s13^6 + 81*s12^4*s13^7 + (243*s12^9*s13 - 
              6201*s12^8*s13^2 - 6408*s12^7*s13^3 + 4896*s12^6*s13^4 + 
              13752*s12^5*s13^5 + 3735*s12^4*s13^6 + 891*s12^3*s13^7)*s23 + 
            (420*s12^9 - 388*s12^8*s13 - 10082*s12^7*s13^2 + 5728*s12^6*s13^
                3 + 30546*s12^5*s13^4 + 26530*s12^4*s13^5 + 6637*s12^3*s13^
                6 + 1771*s12^2*s13^7)*s23^2 + (170*s12^8 - 1757*s12^7*s13 + 
              10758*s12^6*s13^2 + 36298*s12^5*s13^3 + 42930*s12^4*s13^4 + 
              18412*s12^3*s13^5 + 2439*s12^2*s13^6 + 80*s12*s13^7)*s23^3 + 
            (-1130*s12^7 - 778*s12^6*s13 + 22048*s12^5*s13^2 + 
              24416*s12^4*s13^3 + 15484*s12^3*s13^4 + 504*s12^2*s13^5 - 
              30*s12*s13^6)*s23^4 + (-1060*s12^6 + 28*s12^5*s13 + 
              3900*s12^4*s13^2 - 909*s12^3*s13^3 + 70*s12^2*s13^4 - 
              60*s12*s13^5)*s23^5 + (-150*s12^5 - 290*s12^4*s13 - 
              3492*s12^3*s13^2 - 8*s12^2*s13^3 + 50*s12*s13^4)*s23^6 + 
            (30*s12^4 + 30*s12^3*s13 - 2*s12^2*s13^2)*s23^7) + 
          p1q^3*(-27*s12^8*s13^3 - 81*s12^7*s13^4 - 81*s12^6*s13^5 - 
            27*s12^5*s13^6 + (-693*s12^8*s13^2 - 963*s12^7*s13^3 + 
              1593*s12^6*s13^4 + 3303*s12^5*s13^5 + 1440*s12^4*s13^6)*s23 + 
            (-766*s12^7*s13^2 + 3543*s12^6*s13^3 + 10197*s12^5*s13^4 + 
              8006*s12^4*s13^5 + 2118*s12^3*s13^6)*s23^2 + 
            (40*s12^8 + 130*s12^7*s13 + 5104*s12^6*s13^2 + 14125*s12^5*s13^
                3 + 12575*s12^4*s13^4 + 5237*s12^3*s13^5 + 171*s12^2*s13^6)*
             s23^3 + (-40*s12^7 - 80*s12^6*s13 + 7704*s12^5*s13^2 + 
              7338*s12^4*s13^3 + 2844*s12^3*s13^4 + 695*s12^2*s13^5 + 
              80*s12*s13^6)*s23^4 + (-160*s12^6 - 320*s12^5*s13 + 
              795*s12^4*s13^2 - 2042*s12^3*s13^3 + 872*s12^2*s13^4 + 
              240*s12*s13^5)*s23^5 + (-40*s12^5 - 80*s12^4*s13 - 
              1734*s12^3*s13^2 + 266*s12^2*s13^3 + 160*s12*s13^4)*s23^6 + 
            (40*s12^4 + 30*s12^3*s13 - 2*s12^2*s13^2)*s23^7)) + 
        p3q^4*(p2q^4*(2304*s12^7*s13^4 - 4608*s12^6*s13^5 - 
            4608*s12^5*s13^6 + 2304*s12^4*s13^7 + 
            (360*s12^9*s13 - 3798*s12^8*s13^2 + 5688*s12^7*s13^3 + 
              5418*s12^6*s13^4 + 1494*s12^5*s13^5 - 1872*s12^4*s13^6 + 
              3258*s12^3*s13^7 - 2988*s12^2*s13^8 + 360*s12*s13^9)*s23 + 
            (90*s12^9 + 137*s12^8*s13 - 2538*s12^7*s13^2 + 12802*s12^6*s13^
                3 + 10015*s12^5*s13^4 + 295*s12^4*s13^5 + 3892*s12^3*s13^6 - 
              1728*s12^2*s13^7 + 137*s12*s13^8 + 90*s13^9)*s23^2 + 
            (190*s12^8 - 626*s12^7*s13 + 7610*s12^6*s13^2 + 18188*s12^5*s13^
                3 + 16284*s12^4*s13^4 + 7658*s12^3*s13^5 + 5180*s12^2*s13^6 - 
              626*s12*s13^7 + 190*s13^8)*s23^3 + (110*s12^7 - 373*s12^6*s13 + 
              9598*s12^5*s13^2 + 16309*s12^4*s13^3 + 12259*s12^3*s13^4 + 
              5548*s12^2*s13^5 - 373*s12*s13^6 + 110*s13^7)*s23^4 + 
            (10*s12^6 + 30*s12^5*s13 + 3478*s12^4*s13^2 + 5116*s12^3*s13^3 + 
              1858*s12^2*s13^4 + 30*s12*s13^5 + 10*s13^6)*s23^5) + 
          p1q*p2q^3*(27*s12^9*s13^2 - 819*s12^8*s13^3 + 5355*s12^7*s13^4 - 
            1899*s12^6*s13^5 - 6102*s12^5*s13^6 + 1890*s12^4*s13^7 - 
            108*s12^3*s13^8 + (-90*s12^10 + 756*s12^9*s13 - 11691*s12^8*s13^
                2 + 6885*s12^7*s13^3 + 14742*s12^6*s13^4 + 10953*s12^5*s13^
                5 - 8010*s12^4*s13^6 + 6480*s12^3*s13^7 - 4167*s12^2*s13^8 + 
              270*s12*s13^9)*s23 + (340*s12^9 - 689*s12^8*s13 - 
              8050*s12^7*s13^2 + 36522*s12^6*s13^3 + 44220*s12^5*s13^4 + 
              17437*s12^4*s13^5 + 12835*s12^3*s13^6 + 3963*s12^2*s13^7 - 
              806*s12*s13^8 + 90*s13^9)*s23^2 + (410*s12^8 - 3051*s12^7*s13 + 
              26657*s12^6*s13^2 + 63453*s12^5*s13^3 + 68157*s12^4*s13^4 + 
              28979*s12^3*s13^5 + 18431*s12^2*s13^6 - 1406*s12*s13^7 - 
              70*s13^8)*s23^3 + (-630*s12^7 - 1061*s12^6*s13 + 
              31292*s12^5*s13^2 + 48706*s12^4*s13^3 + 37137*s12^3*s13^4 + 
              11886*s12^2*s13^5 + 56*s12*s13^6 - 430*s13^7)*s23^4 + 
            (-680*s12^6 + 345*s12^5*s13 + 7029*s12^4*s13^2 + 10652*s12^3*s13^
                3 + 1759*s12^2*s13^4 + 286*s12*s13^5 - 290*s13^6)*s23^5 + 
            (-70*s12^5 - 200*s12^4*s13 - 2204*s12^3*s13^2 - 676*s12^2*s13^3 - 
              100*s12*s13^4 - 20*s13^5)*s23^6) + p1q^2*p2q^2*
           (81*s12^9*s13^2 - 657*s12^8*s13^3 + 2475*s12^7*s13^4 + 
            576*s12^6*s13^5 - 2475*s12^5*s13^6 + 81*s12^4*s13^7 - 
            81*s12^3*s13^8 + (486*s12^9*s13 - 10503*s12^8*s13^2 + 
              2916*s12^7*s13^3 + 19188*s12^6*s13^4 + 24642*s12^5*s13^5 + 
              1350*s12^4*s13^6 + 4734*s12^3*s13^7 - 1449*s12^2*s13^8)*s23 + 
            (780*s12^9 - 1293*s12^8*s13 - 5537*s12^7*s13^2 + 40525*s12^6*s13^
                3 + 71137*s12^5*s13^4 + 49824*s12^4*s13^5 + 18043*s12^3*s13^
                6 + 6934*s12^2*s13^7 - 673*s12*s13^8)*s23^2 + 
            (-10*s12^8 - 3369*s12^7*s13 + 35111*s12^6*s13^2 + 
              76867*s12^5*s13^3 + 94773*s12^4*s13^4 + 41827*s12^3*s13^5 + 
              15500*s12^2*s13^6 - 124*s12*s13^7 - 260*s13^8)*s23^3 + 
            (-2100*s12^7 + 286*s12^6*s13 + 36801*s12^5*s13^2 + 
              47226*s12^4*s13^3 + 41302*s12^3*s13^4 + 6796*s12^2*s13^5 + 
              1068*s12*s13^6 - 290*s13^7)*s23^4 + 
            (-980*s12^6 + 1207*s12^5*s13 + 621*s12^4*s13^2 + 3276*s12^3*s13^
                3 - 52*s12^2*s13^4 + 536*s12*s13^5 + 210*s13^6)*s23^5 + 
            (400*s12^5 - 579*s12^4*s13 - 6704*s12^3*s13^2 - 909*s12^2*s13^3 + 
              47*s12*s13^4 + 250*s13^5)*s23^6 + (70*s12^4 + 90*s12^3*s13 - 
              8*s12^2*s13^2 + 30*s12*s13^3 + 10*s13^4)*s23^7) + 
          p1q^4*((666*s12^7*s13^3 + 2079*s12^6*s13^4 + 2160*s12^5*s13^5 + 
              747*s12^4*s13^6)*s23 + (895*s12^7*s13^2 + 4656*s12^6*s13^3 + 
              6931*s12^5*s13^4 + 4464*s12^4*s13^5 + 1294*s12^3*s13^6)*s23^2 + 
            (4272*s12^6*s13^2 + 7527*s12^5*s13^3 + 4152*s12^4*s13^4 + 
              1952*s12^3*s13^5 - 16*s12^2*s13^6)*s23^3 + 
            (-60*s12^7 - 150*s12^6*s13 + 3102*s12^5*s13^2 - 2359*s12^4*s13^
                3 - 2654*s12^3*s13^4 - 278*s12^2*s13^5 - 163*s12*s13^6)*
             s23^4 + (-40*s12^6 - 100*s12^5*s13 - 2888*s12^4*s13^2 - 
              6317*s12^3*s13^3 - 757*s12^2*s13^4 - 486*s12*s13^5 - 80*s13^6)*
             s23^5 + (90*s12^5 + 100*s12^4*s13 - 2619*s12^3*s13^2 - 
              661*s12^2*s13^3 - 563*s12*s13^4 - 160*s13^5)*s23^6 + 
            (60*s12^4 + 50*s12^3*s13 - 6*s12^2*s13^2 - 240*s12*s13^3 - 
              80*s13^4)*s23^7 - 10*s12^3*s23^8) + p1q^3*p2q*
           (-81*s12^8*s13^3 + 387*s12^7*s13^4 + 495*s12^6*s13^5 + 
            81*s12^5*s13^6 + 54*s12^4*s13^7 + (-2853*s12^8*s13^2 + 
              756*s12^7*s13^3 + 9045*s12^6*s13^4 + 13005*s12^5*s13^5 + 
              4140*s12^4*s13^6 + 1179*s12^3*s13^7)*s23 + 
            (-972*s12^8*s13 + 811*s12^7*s13^2 + 18849*s12^6*s13^3 + 
              36047*s12^5*s13^4 + 29672*s12^4*s13^5 + 9660*s12^3*s13^6 + 
              2353*s12^2*s13^7)*s23^2 + (-790*s12^8 - 678*s12^7*s13 + 
              21732*s12^6*s13^2 + 38674*s12^5*s13^3 + 43768*s12^4*s13^4 + 
              22106*s12^3*s13^5 + 4073*s12^2*s13^6 + 566*s12*s13^7)*s23^3 + 
            (-1010*s12^7 + 2178*s12^6*s13 + 19740*s12^5*s13^2 + 
              13462*s12^4*s13^3 + 14189*s12^3*s13^4 + 1810*s12^2*s13^5 + 
              1016*s12*s13^6 + 250*s13^7)*s23^4 + 
            (500*s12^6 + 1342*s12^5*s13 - 5513*s12^4*s13^2 - 8214*s12^3*s13^
                3 + 120*s12^2*s13^4 + 604*s12*s13^5 + 430*s13^6)*s23^5 + 
            (860*s12^5 - 402*s12^4*s13 - 7099*s12^3*s13^2 - 694*s12^2*s13^3 + 
              34*s12*s13^4 + 110*s13^5)*s23^6 + (130*s12^4 + 140*s12^3*s13 - 
              14*s12^2*s13^2 - 120*s12*s13^3 - 70*s13^4)*s23^7 - 
            10*s12^3*s23^8)) + p3q*(p2q^7*(-576*s12^4*s13^7 - 
            576*s12^3*s13^8 + (-324*s12^6*s13^4 - 783*s12^5*s13^5 - 
              3627*s12^4*s13^6 - 3816*s12^3*s13^7 - 1305*s12^2*s13^8 - 
              27*s12*s13^9 - 90*s13^10)*s23 + (-452*s12^6*s13^3 - 
              1083*s12^5*s13^4 - 4598*s12^4*s13^5 - 6828*s12^3*s13^6 - 
              3795*s12^2*s13^7 - 64*s12*s13^8 - 210*s13^9)*s23^2 + 
            (20*s12^5*s13^3 - 969*s12^4*s13^4 - 3660*s12^3*s13^5 - 
              3418*s12^2*s13^6 - 77*s12*s13^7 - 140*s13^8)*s23^3 + 
            (576*s12^4*s13^3 + 310*s12^3*s13^4 - 536*s12^2*s13^5 - 
              10*s12*s13^6 - 10*s13^7)*s23^4 + (272*s12^3*s13^3 + 
              382*s12^2*s13^4 + 30*s12*s13^5 + 10*s13^6)*s23^5) + 
          p1q*p2q^6*(-108*s12^6*s13^5 + 333*s12^5*s13^6 - 657*s12^4*s13^7 - 
            1017*s12^3*s13^8 + 81*s12^2*s13^9 + (522*s12^7*s13^3 + 
              189*s12^6*s13^4 + 1854*s12^5*s13^5 - 4230*s12^4*s13^6 - 
              6624*s12^3*s13^7 - 3357*s12^2*s13^8 + 216*s12*s13^9 - 
              90*s13^10)*s23 + (730*s12^7*s13^2 + 1526*s12^6*s13^3 + 
              5091*s12^5*s13^4 + 878*s12^4*s13^5 - 7855*s12^3*s13^6 - 
              8520*s12^2*s13^7 + 520*s12*s13^8 + 210*s13^9)*s23^2 + 
            (1344*s12^6*s13^2 + 5957*s12^5*s13^3 + 11138*s12^4*s13^4 + 
              5119*s12^3*s13^5 - 3071*s12^2*s13^6 + 302*s12*s13^7 + 
              820*s13^8)*s23^3 + (848*s12^5*s13^2 + 6563*s12^4*s13^3 + 
              9359*s12^3*s13^4 + 5349*s12^2*s13^5 + 218*s12*s13^6 + 
              620*s13^7)*s23^4 + (236*s12^4*s13^2 + 1554*s12^3*s13^3 + 
              2908*s12^2*s13^4 + 160*s12*s13^5 + 70*s13^6)*s23^5 + 
            (2*s12^3*s13^2 - 380*s12^2*s13^3 - 60*s12*s13^4 - 30*s13^5)*
             s23^6) + p1q^2*p2q^5*(81*s12^7*s13^4 + 81*s12^6*s13^5 + 
            990*s12^5*s13^6 + 414*s12^4*s13^7 - 495*s12^3*s13^8 + 
            81*s12^2*s13^9 + (1701*s12^7*s13^3 + 2439*s12^6*s13^4 + 
              7272*s12^5*s13^5 + 1332*s12^4*s13^6 - 3330*s12^3*s13^7 - 
              3933*s12^2*s13^8 + 243*s12*s13^9)*s23 + 
            (2257*s12^7*s13^2 + 6799*s12^6*s13^3 + 16810*s12^5*s13^4 + 
              14994*s12^4*s13^5 + 2002*s12^3*s13^6 - 7652*s12^2*s13^7 - 
              388*s12*s13^8 + 420*s13^9)*s23^2 + 
            (80*s12^7*s13 + 3735*s12^6*s13^2 + 15010*s12^5*s13^3 + 
              28026*s12^4*s13^4 + 20908*s12^3*s13^5 + 5574*s12^2*s13^6 - 
              1757*s12*s13^7 + 170*s13^8)*s23^3 + 
            (-30*s12^6*s13 + 1476*s12^5*s13^2 + 12568*s12^4*s13^3 + 
              16964*s12^3*s13^4 + 14596*s12^2*s13^5 - 778*s12*s13^6 - 
              1130*s13^7)*s23^4 + (-60*s12^5*s13 + 70*s12^4*s13^2 + 
              63*s12^3*s13^3 + 2928*s12^2*s13^4 + 28*s12*s13^5 - 1060*s13^6)*
             s23^5 + (50*s12^4*s13 - 170*s12^3*s13^2 - 2358*s12^2*s13^3 - 
              290*s12*s13^4 - 150*s13^5)*s23^6 + (-2*s12^2*s13^2 + 
              30*s12*s13^3 + 30*s13^4)*s23^7) + p1q^3*p2q^4*
           (54*s12^7*s13^4 + 81*s12^6*s13^5 + 495*s12^5*s13^6 + 
            387*s12^4*s13^7 - 81*s12^3*s13^8 + (2151*s12^7*s13^3 + 
              4140*s12^6*s13^4 + 8145*s12^5*s13^5 + 4185*s12^4*s13^6 + 
              756*s12^3*s13^7 - 1881*s12^2*s13^8)*s23 + 
            (3001*s12^7*s13^2 + 10794*s12^6*s13^3 + 23840*s12^5*s13^4 + 
              22277*s12^4*s13^5 + 10101*s12^3*s13^6 - 485*s12^2*s13^7 - 
              972*s12*s13^8)*s23^2 + (566*s12^7*s13 + 5531*s12^6*s13^2 + 
              20648*s12^5*s13^3 + 35506*s12^4*s13^4 + 25876*s12^3*s13^5 + 
              14280*s12^2*s13^6 - 678*s12*s13^7 - 790*s13^8)*s23^3 + 
            (250*s12^7 + 1016*s12^6*s13 + 2296*s12^5*s13^2 + 14027*s12^4*s13^
                3 + 13624*s12^3*s13^4 + 14880*s12^2*s13^5 + 2178*s12*s13^6 - 
              1010*s13^7)*s23^4 + (430*s12^6 + 604*s12^5*s13 - 
              690*s12^4*s13^2 - 4488*s12^3*s13^3 - 2921*s12^2*s13^4 + 
              1342*s12*s13^5 + 500*s13^6)*s23^5 + (110*s12^5 + 34*s12^4*s13 - 
              1180*s12^3*s13^2 - 4831*s12^2*s13^3 - 402*s12*s13^4 + 
              860*s13^5)*s23^6 + (-70*s12^4 - 120*s12^3*s13 - 
              14*s12^2*s13^2 + 140*s12*s13^3 + 130*s13^4)*s23^7 - 
            10*s13^3*s23^8) + p1q^4*p2q^3*((1107*s12^7*s13^3 + 
              2808*s12^6*s13^4 + 4482*s12^5*s13^5 + 2952*s12^4*s13^6 + 
              1467*s12^3*s13^7)*s23 + (1651*s12^7*s13^2 + 6675*s12^6*s13^3 + 
              15985*s12^5*s13^4 + 15483*s12^4*s13^5 + 7540*s12^3*s13^6 + 
              2442*s12^2*s13^7)*s23^2 + (729*s12^7*s13 + 2905*s12^6*s13^2 + 
              11297*s12^5*s13^3 + 21010*s12^4*s13^4 + 13087*s12^3*s13^5 + 
              8610*s12^2*s13^6 + 1458*s12*s13^7)*s23^3 + 
            (330*s12^7 + 800*s12^6*s13 - 1397*s12^5*s13^2 + 2880*s12^4*s13^
                3 - 22*s12^3*s13^4 + 2258*s12^2*s13^5 + 2212*s12*s13^6 + 
              750*s13^7)*s23^4 + (190*s12^6 - 841*s12^5*s13 - 
              4329*s12^4*s13^2 - 9398*s12^3*s13^3 - 8717*s12^2*s13^4 - 
              717*s12*s13^5 + 1260*s13^6)*s23^5 + 
            (-540*s12^5 - 836*s12^4*s13 - 2246*s12^3*s13^2 - 4785*s12^2*s13^
                3 - 1238*s12*s13^4 + 230*s13^5)*s23^6 + 
            (-330*s12^4 + 76*s12^3*s13 - 28*s12^2*s13^2 + 233*s12*s13^3 - 
              320*s13^4)*s23^7 + (70*s12^3 - 40*s13^3)*s23^8) + 
          p1q^5*p2q^2*((-303*s12^6*s13^3 + 828*s12^5*s13^4 + 1125*s12^4*s13^
                5 - 6*s12^3*s13^6)*s23^2 + (-1483*s12^6*s13^2 - 
              3157*s12^5*s13^3 - 1509*s12^4*s13^4 - 1718*s12^3*s13^5 - 
              443*s12^2*s13^6)*s23^3 + (-1215*s12^6*s13 - 5457*s12^5*s13^2 - 
              7919*s12^4*s13^3 - 7753*s12^3*s13^4 - 4110*s12^2*s13^5 - 
              972*s12*s13^6)*s23^4 + (-480*s12^6 - 2471*s12^5*s13 - 
              5078*s12^4*s13^2 - 7608*s12^3*s13^3 - 5557*s12^2*s13^4 - 
              1918*s12*s13^5 - 360*s13^6)*s23^5 + 
            (-820*s12^5 - 747*s12^4*s13 - 1198*s12^3*s13^2 - 1904*s12^2*s13^
                3 - 510*s12*s13^4 - 680*s13^5)*s23^6 + 
            (-200*s12^4 + 509*s12^3*s13 - 24*s12^2*s13^2 + 436*s12*s13^3 - 
              280*s13^4)*s23^7 + (140*s12^3 + 40*s13^3)*s23^8) + 
          p1q^6*p2q*((-512*s12^5*s13^3 - 1024*s12^4*s13^4 - 512*s12^3*s13^5)*
             s23^3 + (-199*s12^5*s13^2 - 1743*s12^4*s13^3 - 1743*s12^3*s13^
                4 - 199*s12^2*s13^5)*s23^4 + (243*s12^5*s13 - 
              163*s12^4*s13^2 - 1446*s12^3*s13^3 - 163*s12^2*s13^4 + 
              243*s12*s13^5)*s23^5 + (70*s12^5 + 556*s12^4*s13 + 
              28*s12^3*s13^2 + 28*s12^2*s13^3 + 556*s12*s13^4 + 70*s13^5)*
             s23^6 + (140*s12^4 + 313*s12^3*s13 - 8*s12^2*s13^2 + 
              313*s12*s13^3 + 140*s13^4)*s23^7 + (70*s12^3 + 70*s13^3)*
             s23^8)) + p3q^3*(p2q^5*(-3456*s12^6*s13^5 + 1152*s12^5*s13^6 + 
            4032*s12^4*s13^7 - 576*s12^3*s13^8 + (-1170*s12^8*s13^2 + 
              4374*s12^7*s13^3 + 18*s12^6*s13^4 + 3897*s12^5*s13^5 + 
              3501*s12^4*s13^6 + 126*s12^3*s13^7 - 3969*s12^2*s13^8 + 
              693*s12*s13^9 - 90*s13^10)*s23 + (-270*s12^8*s13 + 
              1177*s12^7*s13^2 + 6220*s12^6*s13^3 + 3610*s12^5*s13^4 + 
              2721*s12^4*s13^5 + 2736*s12^3*s13^6 - 5438*s12^2*s13^7 + 
              1100*s12*s13^8 - 10*s13^9)*s23^2 + (-460*s12^7*s13 + 
              5841*s12^6*s13^2 + 8821*s12^5*s13^3 + 10579*s12^4*s13^4 + 
              7873*s12^3*s13^5 + 1975*s12^2*s13^6 + 191*s12*s13^7 + 
              280*s13^8)*s23^3 + (-190*s12^6*s13 + 4994*s12^5*s13^2 + 
              10062*s12^4*s13^3 + 10062*s12^3*s13^4 + 5638*s12^2*s13^5 - 
              126*s12*s13^6 + 230*s13^7)*s23^4 + (1580*s12^4*s13^2 + 
              3654*s12^3*s13^3 + 2404*s12^2*s13^4 + 90*s12*s13^5 + 30*s13^6)*
             s23^5) + p1q*p2q^4*(-108*s12^8*s13^3 + 1890*s12^7*s13^4 - 
            6102*s12^6*s13^5 - 1899*s12^5*s13^6 + 5355*s12^4*s13^7 - 
            819*s12^3*s13^8 + 27*s12^2*s13^9 + (270*s12^9*s13 - 
              5301*s12^8*s13^2 + 11016*s12^7*s13^3 + 1710*s12^6*s13^4 + 
              4473*s12^5*s13^5 - 648*s12^4*s13^6 + 4941*s12^3*s13^7 - 
              8775*s12^2*s13^8 + 756*s12*s13^9 - 90*s13^10)*s23 + 
            (90*s12^9 - 806*s12^8*s13 + 4449*s12^7*s13^2 + 28225*s12^6*s13^
                3 + 23917*s12^5*s13^4 + 15870*s12^4*s13^5 + 19512*s12^3*s13^
                6 - 5134*s12^2*s13^7 - 689*s12*s13^8 + 340*s13^9)*s23^2 + 
            (-70*s12^8 - 1406*s12^7*s13 + 26045*s12^6*s13^2 + 
              44045*s12^5*s13^3 + 56331*s12^4*s13^4 + 36399*s12^3*s13^5 + 
              18881*s12^2*s13^6 - 3051*s12*s13^7 + 410*s13^8)*s23^3 + 
            (-430*s12^7 + 56*s12^6*s13 + 20472*s12^5*s13^2 + 40215*s12^4*s13^
                3 + 37204*s12^3*s13^4 + 19628*s12^2*s13^5 - 1061*s12*s13^6 - 
              630*s13^7)*s23^4 + (-290*s12^6 + 286*s12^5*s13 + 
              3703*s12^4*s13^2 + 10490*s12^3*s13^3 + 4113*s12^2*s13^4 + 
              345*s12*s13^5 - 680*s13^6)*s23^5 + (-20*s12^5 - 100*s12^4*s13 - 
              1324*s12^3*s13^2 - 1232*s12^2*s13^3 - 200*s12*s13^4 - 70*s13^5)*
             s23^6) + p1q^2*p2q^3*(27*s12^9*s13^2 - 189*s12^8*s13^3 + 
            2061*s12^7*s13^4 - 3051*s12^6*s13^5 - 3051*s12^5*s13^6 + 
            2061*s12^4*s13^7 - 189*s12^3*s13^8 + 27*s12^2*s13^9 + 
            (243*s12^9*s13 - 7299*s12^8*s13^2 + 12861*s12^7*s13^3 + 
              15813*s12^6*s13^4 + 19008*s12^5*s13^5 + 1233*s12^4*s13^6 + 
              8001*s12^3*s13^7 - 5679*s12^2*s13^8 + 243*s12*s13^9)*s23 + 
            (350*s12^9 - 1618*s12^8*s13 + 7706*s12^7*s13^2 + 51772*s12^6*s13^
                3 + 70612*s12^5*s13^4 + 50524*s12^4*s13^5 + 29740*s12^3*s13^
                6 + 5762*s12^2*s13^7 - 1618*s12*s13^8 + 350*s13^9)*s23^2 + 
            (-380*s12^8 - 1626*s12^7*s13 + 43038*s12^6*s13^2 + 
              78943*s12^5*s13^3 + 108810*s12^4*s13^4 + 54643*s12^3*s13^5 + 
              30078*s12^2*s13^6 - 1626*s12*s13^7 - 380*s13^8)*s23^3 + 
            (-1170*s12^7 + 2422*s12^6*s13 + 30092*s12^5*s13^2 + 
              56854*s12^4*s13^3 + 52318*s12^3*s13^4 + 19076*s12^2*s13^5 + 
              2422*s12*s13^6 - 1170*s13^7)*s23^4 + 
            (250*s12^6 + 1715*s12^5*s13 - 1905*s12^4*s13^2 + 8738*s12^3*s13^
                3 - 933*s12^2*s13^4 + 1715*s12*s13^5 + 250*s13^6)*s23^5 + 
            (740*s12^5 - 382*s12^4*s13 - 5613*s12^3*s13^2 - 3021*s12^2*s13^
                3 - 382*s12*s13^4 + 740*s13^5)*s23^6 + 
            (50*s12^4 + 90*s12^3*s13 - 12*s12^2*s13^2 + 90*s12*s13^3 + 
              50*s13^4)*s23^7) + p1q^3*p2q^2*(-81*s12^8*s13^3 + 
            495*s12^7*s13^4 - 360*s12^6*s13^5 - 828*s12^5*s13^6 + 
            81*s12^4*s13^7 - 27*s12^3*s13^8 + (-3627*s12^8*s13^2 + 
              5544*s12^7*s13^3 + 12411*s12^6*s13^4 + 15840*s12^5*s13^5 + 
              3159*s12^4*s13^6 + 3240*s12^3*s13^7 - 1143*s12^2*s13^8)*s23 + 
            (-1701*s12^8*s13 + 6255*s12^7*s13^2 + 31998*s12^6*s13^3 + 
              53903*s12^5*s13^4 + 44265*s12^4*s13^5 + 17484*s12^3*s13^6 + 
              5735*s12^2*s13^7 - 729*s12*s13^8)*s23^2 + 
            (-1340*s12^8 - 829*s12^7*s13 + 31100*s12^6*s13^2 + 
              50043*s12^5*s13^3 + 77555*s12^4*s13^4 + 37719*s12^3*s13^5 + 
              14324*s12^2*s13^6 + 545*s12*s13^7 - 510*s13^8)*s23^3 + 
            (-1200*s12^7 + 3922*s12^6*s13 + 16284*s12^5*s13^2 + 
              24067*s12^4*s13^3 + 31412*s12^3*s13^4 + 4229*s12^2*s13^5 + 
              2600*s12*s13^6 + 20*s13^7)*s23^4 + 
            (1460*s12^6 + 1500*s12^5*s13 - 13487*s12^4*s13^2 - 
              5486*s12^3*s13^3 - 4853*s12^2*s13^4 + 202*s12*s13^5 + 
              1230*s13^6)*s23^5 + (1140*s12^5 - 1237*s12^4*s13 - 
              9205*s12^3*s13^2 - 3018*s12^2*s13^3 - 1041*s12*s13^4 + 
              350*s13^5)*s23^6 + (-200*s12^4 + 313*s12^3*s13 - 
              32*s12^2*s13^2 + 83*s12*s13^3 - 360*s13^4)*s23^7 + 
            (-20*s12^3 - 10*s13^3)*s23^8) + p1q^4*p2q*
           ((2439*s12^7*s13^3 + 5544*s12^6*s13^4 + 6426*s12^5*s13^5 + 
              2808*s12^4*s13^6 + 783*s12^3*s13^7)*s23 + 
            (4062*s12^7*s13^2 + 12076*s12^6*s13^3 + 20343*s12^5*s13^4 + 
              18253*s12^4*s13^5 + 6675*s12^3*s13^6 + 1327*s12^2*s13^7)*
             s23^2 + (1458*s12^7*s13 + 11526*s12^6*s13^2 + 14707*s12^5*s13^
                3 + 21658*s12^4*s13^4 + 12917*s12^3*s13^5 + 2581*s12^2*s13^
                6 + 729*s12*s13^7)*s23^3 + (750*s12^7 + 2212*s12^6*s13 + 
              1286*s12^5*s13^2 - 5854*s12^4*s13^3 + 2880*s12^3*s13^4 - 
              425*s12^2*s13^5 + 800*s12*s13^6 + 330*s13^7)*s23^4 + 
            (1260*s12^6 - 717*s12^5*s13 - 12929*s12^4*s13^2 - 
              12638*s12^3*s13^3 - 2709*s12^2*s13^4 - 841*s12*s13^5 + 
              190*s13^6)*s23^5 + (230*s12^5 - 1238*s12^4*s13 - 
              6729*s12^3*s13^2 - 1598*s12^2*s13^3 - 836*s12*s13^4 - 
              540*s13^5)*s23^6 + (-320*s12^4 + 233*s12^3*s13 - 
              28*s12^2*s13^2 + 76*s12*s13^3 - 330*s13^4)*s23^7 + 
            (-40*s12^3 + 70*s13^3)*s23^8) + 
          p1q^5*((-239*s12^6*s13^3 - 654*s12^5*s13^4 - 303*s12^4*s13^5 + 
              112*s12^3*s13^6)*s23^2 + (181*s12^6*s13^2 - 2421*s12^5*s13^3 - 
              3947*s12^4*s13^4 - 1268*s12^3*s13^5 - 211*s12^2*s13^6)*s23^3 + 
            (-1485*s12^5*s13^2 - 7350*s12^4*s13^3 - 4924*s12^3*s13^4 - 
              888*s12^2*s13^5 - 243*s12*s13^6)*s23^4 + 
            (40*s12^6 + 70*s12^5*s13 - 3491*s12^4*s13^2 - 5650*s12^3*s13^3 - 
              1068*s12^2*s13^4 - 483*s12*s13^5 - 80*s13^6)*s23^5 + 
            (60*s12^5 + 80*s12^4*s13 - 1833*s12^3*s13^2 - 479*s12^2*s13^3 - 
              157*s12*s13^4 - 80*s13^5)*s23^6 + (10*s12^3*s13 - 
              8*s12^2*s13^2 + 83*s12*s13^3 + 80*s13^4)*s23^7 + 
            (-20*s12^3 + 80*s13^3)*s23^8)) + 
        p3q^2*(p2q^6*(2304*s12^5*s13^6 + 1152*s12^4*s13^7 - 
            1152*s12^3*s13^8 + (1422*s12^7*s13^3 + 234*s12^6*s13^4 + 
              3780*s12^5*s13^5 - 684*s12^4*s13^6 - 4968*s12^3*s13^7 - 
              3150*s12^2*s13^8 + 306*s12*s13^9 - 180*s13^10)*s23 + 
            (910*s12^7*s13^2 + 939*s12^6*s13^3 + 1658*s12^5*s13^4 - 
              675*s12^4*s13^5 - 5663*s12^3*s13^6 - 6710*s12^2*s13^7 + 
              669*s12*s13^8 - 300*s13^9)*s23^2 + (1708*s12^6*s13^2 + 
              2444*s12^5*s13^3 + 4114*s12^4*s13^4 + 868*s12^3*s13^5 - 
              3030*s12^2*s13^6 + 350*s12*s13^7 - 30*s13^8)*s23^3 + 
            (1114*s12^5*s13^2 + 3877*s12^4*s13^3 + 4650*s12^3*s13^4 + 
              2024*s12^2*s13^5 + 77*s12*s13^6 + 120*s13^7)*s23^4 + 
            (316*s12^4*s13^2 + 1530*s12^3*s13^3 + 1544*s12^2*s13^4 + 
              90*s12*s13^5 + 30*s13^6)*s23^5) + p1q*p2q^5*(162*s12^7*s13^4 - 
            1566*s12^6*s13^5 + 3051*s12^5*s13^6 + 2889*s12^4*s13^7 - 
            1809*s12^3*s13^8 + 81*s12^2*s13^9 + (-900*s12^8*s13^2 + 
              4563*s12^7*s13^3 - 792*s12^6*s13^4 + 8460*s12^5*s13^5 + 
              1728*s12^4*s13^6 - 4941*s12^3*s13^7 - 8352*s12^2*s13^8 + 
              702*s12*s13^9 - 180*s13^10)*s23 + (-180*s12^8*s13 + 
              4134*s12^7*s13^2 + 8933*s12^6*s13^3 + 14463*s12^5*s13^4 + 
              15075*s12^4*s13^5 + 5330*s12^3*s13^6 - 13020*s12^2*s13^7 + 
              537*s12*s13^8 + 480*s13^9)*s23^2 + (-20*s12^7*s13 + 
              10125*s12^6*s13^2 + 19483*s12^5*s13^3 + 35213*s12^4*s13^4 + 
              25762*s12^3*s13^5 + 5035*s12^2*s13^6 - 1353*s12*s13^7 + 
              1300*s13^8)*s23^3 + (240*s12^6*s13 + 6305*s12^5*s13^2 + 
              21582*s12^4*s13^3 + 24951*s12^3*s13^4 + 15218*s12^2*s13^5 - 
              819*s12*s13^6 + 360*s13^7)*s23^4 + 
            (60*s12^5*s13 + 1128*s12^4*s13^2 + 5564*s12^3*s13^3 + 
              4764*s12^2*s13^4 + 189*s12*s13^5 - 360*s13^6)*s23^5 + 
            (-20*s12^4*s13 - 326*s12^3*s13^2 - 1102*s12^2*s13^3 - 
              180*s12*s13^4 - 80*s13^5)*s23^6) + p1q^2*p2q^4*
           (-81*s12^8*s13^3 + 81*s12^7*s13^4 - 2475*s12^6*s13^5 + 
            576*s12^5*s13^6 + 2475*s12^4*s13^7 - 657*s12^3*s13^8 + 
            81*s12^2*s13^9 + (-1773*s12^8*s13^2 + 8460*s12^7*s13^3 + 
              5400*s12^6*s13^4 + 14112*s12^5*s13^5 + 5418*s12^4*s13^6 + 
              2592*s12^3*s13^7 - 7587*s12^2*s13^8 + 486*s12*s13^9)*s23 + 
            (-673*s12^8*s13 + 8878*s12^7*s13^2 + 27601*s12^6*s13^3 + 
              43506*s12^5*s13^4 + 38575*s12^4*s13^5 + 22867*s12^3*s13^6 - 
              4565*s12^2*s13^7 - 1293*s12*s13^8 + 780*s13^9)*s23^2 + 
            (-260*s12^8 - 124*s12^7*s13 + 22142*s12^6*s13^2 + 
              46525*s12^5*s13^3 + 74685*s12^4*s13^4 + 46735*s12^3*s13^5 + 
              23123*s12^2*s13^6 - 3369*s12*s13^7 - 10*s13^8)*s23^3 + 
            (-290*s12^7 + 1068*s12^6*s13 + 11818*s12^5*s13^2 + 
              39520*s12^4*s13^3 + 37506*s12^3*s13^4 + 24165*s12^2*s13^5 + 
              286*s12*s13^6 - 2100*s13^7)*s23^4 + 
            (210*s12^6 + 536*s12^5*s13 - 538*s12^4*s13^2 + 5220*s12^3*s13^3 + 
              621*s12^2*s13^4 + 1207*s12*s13^5 - 980*s13^6)*s23^5 + 
            (250*s12^5 + 47*s12^4*s13 - 2043*s12^3*s13^2 - 4112*s12^2*s13^3 - 
              579*s12*s13^4 + 400*s13^5)*s23^6 + (10*s12^4 + 30*s12^3*s13 - 
              8*s12^2*s13^2 + 90*s12*s13^3 + 70*s13^4)*s23^7) + 
          p1q^3*p2q^3*(-27*s12^8*s13^3 + 81*s12^7*s13^4 - 828*s12^6*s13^5 - 
            360*s12^5*s13^6 + 495*s12^4*s13^7 - 81*s12^3*s13^8 + 
            (-1467*s12^8*s13^2 + 5832*s12^7*s13^3 + 8019*s12^6*s13^4 + 
              12600*s12^5*s13^5 + 4311*s12^4*s13^6 + 3600*s12^3*s13^7 - 
              2655*s12^2*s13^8)*s23 + (-729*s12^8*s13 + 7679*s12^7*s13^2 + 
              25584*s12^6*s13^3 + 46533*s12^5*s13^4 + 39647*s12^4*s13^5 + 
              19362*s12^3*s13^6 + 3987*s12^2*s13^7 - 1701*s12*s13^8)*s23^2 + 
            (-510*s12^8 + 545*s12^7*s13 + 19832*s12^6*s13^2 + 
              41931*s12^5*s13^3 + 73343*s12^4*s13^4 + 38055*s12^3*s13^5 + 
              22028*s12^2*s13^6 - 829*s12*s13^7 - 1340*s13^8)*s23^3 + 
            (20*s12^7 + 2600*s12^6*s13 + 5849*s12^5*s13^2 + 29468*s12^4*s13^
                3 + 27955*s12^3*s13^4 + 12396*s12^2*s13^5 + 3922*s12*s13^6 - 
              1200*s13^7)*s23^4 + (1230*s12^6 + 202*s12^5*s13 - 
              8741*s12^4*s13^2 - 2570*s12^3*s13^3 - 7979*s12^2*s13^4 + 
              1500*s12*s13^5 + 1460*s13^6)*s23^5 + 
            (350*s12^5 - 1041*s12^4*s13 - 5286*s12^3*s13^2 - 5641*s12^2*s13^
                3 - 1237*s12*s13^4 + 1140*s13^5)*s23^6 + 
            (-360*s12^4 + 83*s12^3*s13 - 32*s12^2*s13^2 + 313*s12*s13^3 - 
              200*s13^4)*s23^7 + (-10*s12^3 - 20*s13^3)*s23^8) + 
          p1q^4*p2q^2*((2880*s12^7*s13^3 + 5706*s12^6*s13^4 + 
              7272*s12^5*s13^5 + 3762*s12^4*s13^6 + 1908*s12^3*s13^7)*s23 + 
            (4818*s12^7*s13^2 + 12981*s12^6*s13^3 + 25509*s12^5*s13^4 + 
              23889*s12^4*s13^5 + 10065*s12^3*s13^6 + 3522*s12^2*s13^7)*
             s23^2 + (2187*s12^7*s13 + 10175*s12^6*s13^2 + 16417*s12^5*s13^
                3 + 33680*s12^4*s13^4 + 17389*s12^3*s13^5 + 8231*s12^2*s13^
                6 + 2187*s12*s13^7)*s23^3 + (1140*s12^7 + 3325*s12^6*s13 - 
              2935*s12^5*s13^2 + 635*s12^4*s13^3 + 5495*s12^3*s13^4 - 
              991*s12^2*s13^5 + 3325*s12*s13^6 + 1140*s13^7)*s23^4 + 
            (1570*s12^6 - 972*s12^5*s13 - 13613*s12^4*s13^2 - 
              11166*s12^3*s13^3 - 9077*s12^2*s13^4 - 972*s12*s13^5 + 
              1570*s13^6)*s23^5 + (-240*s12^5 - 1611*s12^4*s13 - 
              5695*s12^3*s13^2 - 3751*s12^2*s13^3 - 1611*s12*s13^4 - 
              240*s13^5)*s23^6 + (-630*s12^4 + 499*s12^3*s13 - 
              44*s12^2*s13^2 + 499*s12*s13^3 - 630*s13^4)*s23^7 + 
            (40*s12^3 + 40*s13^3)*s23^8) + 
          p1q^6*((-400*s12^5*s13^3 - 512*s12^4*s13^4 - 112*s12^3*s13^5)*
             s23^3 + (-410*s12^5*s13^2 - 1326*s12^4*s13^3 - 417*s12^3*s13^4 + 
              211*s12^2*s13^5)*s23^4 + (-824*s12^4*s13^2 - 723*s12^3*s13^3 + 
              661*s12^2*s13^4 + 243*s12*s13^5)*s23^5 + 
            (-10*s12^5 - 10*s12^4*s13 - 418*s12^3*s13^2 + 446*s12^2*s13^3 + 
              566*s12*s13^4 + 80*s13^5)*s23^6 + (-20*s12^4 - 10*s12^3*s13 - 
              4*s12^2*s13^2 + 323*s12*s13^3 + 160*s13^4)*s23^7 + 
            (-10*s12^3 + 80*s13^3)*s23^8) + p1q^5*p2q*
           ((-654*s12^6*s13^3 + 153*s12^5*s13^4 + 828*s12^4*s13^5 + 
              21*s12^3*s13^6)*s23^2 + (-1091*s12^6*s13^2 - 4634*s12^5*s13^3 - 
              3129*s12^4*s13^4 - 2185*s12^3*s13^5 - 1159*s12^2*s13^6)*s23^3 + 
            (-972*s12^6*s13 - 6054*s12^5*s13^2 - 11317*s12^4*s13^3 - 
              7595*s12^3*s13^4 - 4485*s12^2*s13^5 - 1215*s12*s13^6)*s23^4 + 
            (-360*s12^6 - 1918*s12^5*s13 - 7501*s12^4*s13^2 - 
              8580*s12^3*s13^3 - 4106*s12^2*s13^4 - 2471*s12*s13^5 - 
              480*s13^6)*s23^5 + (-680*s12^5 - 510*s12^4*s13 - 
              2552*s12^3*s13^2 - 874*s12^2*s13^3 - 747*s12*s13^4 - 820*s13^5)*
             s23^6 + (-280*s12^4 + 436*s12^3*s13 - 24*s12^2*s13^2 + 
              509*s12*s13^3 - 200*s13^4)*s23^7 + (40*s12^3 + 140*s13^3)*
             s23^8))))/(p2q*p3q^7*((162*s12^6*s13^3 + 162*s12^5*s13^4)*
          s23^2 + (162*s12^5*s13^3 + 162*s12^4*s13^4)*s23^3) + 
       p3q^6*(p1q*p2q*((324*s12^6*s13^3 + 162*s12^5*s13^4 - 162*s12^4*s13^5)*
            s23^2 - 162*s12^3*s13^5*s23^3 + (-324*s12^4*s13^3 - 
             162*s12^3*s13^4)*s23^4) + 
         p2q^2*((648*s12^6*s13^3 + 324*s12^5*s13^4 - 324*s12^4*s13^5)*s23^2 + 
           (486*s12^5*s13^3 + 324*s12^4*s13^4 - 162*s12^3*s13^5)*s23^3 + 
           (-162*s12^4*s13^3 - 162*s12^3*s13^4)*s23^4)) + 
       p3q^5*(p2q^3*((972*s12^6*s13^3 - 324*s12^5*s13^4 - 1134*s12^4*s13^5 + 
             162*s12^3*s13^6)*s23^2 + (324*s12^5*s13^3 - 162*s12^4*s13^4 - 
             486*s12^3*s13^5)*s23^3 + (-648*s12^4*s13^3 - 648*s12^3*s13^4)*
            s23^4) + p1q*p2q^2*((1134*s12^6*s13^3 - 972*s12^4*s13^5 + 
             162*s12^3*s13^6)*s23^2 + (-324*s12^5*s13^3 - 324*s12^4*s13^4 - 
             810*s12^3*s13^5)*s23^3 + (-1296*s12^4*s13^3 - 810*s12^3*s13^4)*
            s23^4 + 162*s12^3*s13^3*s23^5) + p1q^2*p2q*
          ((162*s12^6*s13^3 - 162*s12^5*s13^4 - 324*s12^4*s13^5)*s23^2 + 
           (-486*s12^5*s13^3 - 324*s12^4*s13^4 - 324*s12^3*s13^5)*s23^3 + 
           (-486*s12^4*s13^3 - 162*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*
            s23^5)) + p3q*(p2q^7*((162*s12^4*s13^5 + 162*s12^3*s13^6)*s23^2 + 
           (162*s12^4*s13^4 + 162*s12^3*s13^5)*s23^3) + 
         p1q*p2q^6*((-162*s12^5*s13^4 + 162*s12^4*s13^5 + 324*s12^3*s13^6)*
            s23^2 - 162*s12^5*s13^3*s23^3 + (-162*s12^4*s13^3 - 
             324*s12^3*s13^4)*s23^4) + p1q^2*p2q^5*
          ((-324*s12^5*s13^4 - 162*s12^4*s13^5 + 162*s12^3*s13^6)*s23^2 + 
           (-324*s12^5*s13^3 - 324*s12^4*s13^4 - 486*s12^3*s13^5)*s23^3 + 
           (-162*s12^4*s13^3 - 486*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*
            s23^5) + p1q^4*p2q^3*(162*s12^4*s13^4*s23^3 + 
           (162*s12^4*s13^3 + 162*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*
            s23^5) + p1q^3*p2q^4*((-162*s12^5*s13^4 - 162*s12^4*s13^5)*
            s23^2 + (-162*s12^5*s13^3 - 324*s12^3*s13^5)*s23^3 + 
           162*s12^4*s13^3*s23^4 + 324*s12^3*s13^3*s23^5)) + 
       p3q^4*(p2q^4*((648*s12^6*s13^3 - 1296*s12^5*s13^4 - 1296*s12^4*s13^5 + 
             648*s12^3*s13^6)*s23^2 + (-324*s12^5*s13^3 - 648*s12^4*s13^4 - 
             324*s12^3*s13^5)*s23^3 + (-972*s12^4*s13^3 - 972*s12^3*s13^4)*
            s23^4) + p1q^3*p2q*((-162*s12^5*s13^4 - 162*s12^4*s13^5)*s23^2 + 
           (-324*s12^5*s13^3 - 162*s12^3*s13^5)*s23^3 + 162*s12^3*s13^4*
            s23^4 + 324*s12^3*s13^3*s23^5) + p1q*p2q^3*
          ((1458*s12^6*s13^3 - 1134*s12^5*s13^4 - 1782*s12^4*s13^5 + 
             810*s12^3*s13^6)*s23^2 + (-1134*s12^5*s13^3 - 972*s12^4*s13^4 - 
             1458*s12^3*s13^5)*s23^3 + (-2106*s12^4*s13^3 - 1782*s12^3*s13^4)*
            s23^4 + 486*s12^3*s13^3*s23^5) + p1q^2*p2q^2*
          ((486*s12^6*s13^3 - 810*s12^5*s13^4 - 1134*s12^4*s13^5 + 
             162*s12^3*s13^6)*s23^2 + (-1620*s12^5*s13^3 - 972*s12^4*s13^4 - 
             1296*s12^3*s13^5)*s23^3 + (-1296*s12^4*s13^3 - 648*s12^3*s13^4)*
            s23^4 + 810*s12^3*s13^3*s23^5)) + 
       p3q^2*(p2q^6*((-324*s12^5*s13^4 + 324*s12^4*s13^5 + 648*s12^3*s13^6)*
            s23^2 + (-162*s12^5*s13^3 + 324*s12^4*s13^4 + 486*s12^3*s13^5)*
            s23^3 + (-162*s12^4*s13^3 - 162*s12^3*s13^4)*s23^4) + 
         p1q*p2q^5*((162*s12^6*s13^3 - 972*s12^5*s13^4 + 1134*s12^3*s13^6)*
            s23^2 + (-810*s12^5*s13^3 - 324*s12^4*s13^4 - 324*s12^3*s13^5)*
            s23^3 + (-810*s12^4*s13^3 - 1296*s12^3*s13^4)*s23^4 + 
           162*s12^3*s13^3*s23^5) + p1q^4*p2q^2*(324*s12^4*s13^4*s23^3 + 
           (324*s12^4*s13^3 + 324*s12^3*s13^4)*s23^4 + 324*s12^3*s13^3*
            s23^5) + p1q^2*p2q^4*((162*s12^6*s13^3 - 1134*s12^5*s13^4 - 
             810*s12^4*s13^5 + 486*s12^3*s13^6)*s23^2 + 
           (-1296*s12^5*s13^3 - 972*s12^4*s13^4 - 1620*s12^3*s13^5)*s23^3 + 
           (-648*s12^4*s13^3 - 1296*s12^3*s13^4)*s23^4 + 810*s12^3*s13^3*
            s23^5) + p1q^3*p2q^3*((-486*s12^5*s13^4 - 486*s12^4*s13^5)*
            s23^2 + (-648*s12^5*s13^3 - 810*s12^3*s13^5)*s23^3 + 
           (324*s12^4*s13^3 + 162*s12^3*s13^4)*s23^4 + 972*s12^3*s13^3*
            s23^5)) + p3q^3*(p2q^5*((162*s12^6*s13^3 - 1134*s12^5*s13^4 - 
             324*s12^4*s13^5 + 972*s12^3*s13^6)*s23^2 + 
           (-486*s12^5*s13^3 - 162*s12^4*s13^4 + 324*s12^3*s13^5)*s23^3 + 
           (-648*s12^4*s13^3 - 648*s12^3*s13^4)*s23^4) + 
         p1q^4*p2q*(162*s12^4*s13^4*s23^3 + (162*s12^4*s13^3 + 
             162*s12^3*s13^4)*s23^4 + 162*s12^3*s13^3*s23^5) + 
         p1q*p2q^4*((810*s12^6*s13^3 - 1782*s12^5*s13^4 - 1134*s12^4*s13^5 + 
             1458*s12^3*s13^6)*s23^2 + (-1458*s12^5*s13^3 - 972*s12^4*s13^4 - 
             1134*s12^3*s13^5)*s23^3 + (-1782*s12^4*s13^3 - 2106*s12^3*s13^4)*
            s23^4 + 486*s12^3*s13^3*s23^5) + p1q^3*p2q^2*
          ((-486*s12^5*s13^4 - 486*s12^4*s13^5)*s23^2 + 
           (-810*s12^5*s13^3 - 648*s12^3*s13^5)*s23^3 + 
           (162*s12^4*s13^3 + 324*s12^3*s13^4)*s23^4 + 972*s12^3*s13^3*
            s23^5) + p1q^2*p2q^3*((486*s12^6*s13^3 - 1458*s12^5*s13^4 - 
             1458*s12^4*s13^5 + 486*s12^3*s13^6)*s23^2 + 
           (-2106*s12^5*s13^3 - 1296*s12^4*s13^4 - 2106*s12^3*s13^5)*s23^3 + 
           (-1296*s12^4*s13^3 - 1296*s12^3*s13^4)*s23^4 + 1296*s12^3*s13^3*
            s23^5))) + ((p3q^5*((9*s12^3 + 27*s12^2*s13 + 18*s12*s13^2)*s23 + 
          (17*s12^2 + 26*s12*s13)*s23^2 + 8*s12*s23^3) + 
        p2q^5*((18*s12^2*s13 + 27*s12*s13^2 + 9*s13^3)*s23 + 
          (26*s12*s13 + 17*s13^2)*s23^2 + 8*s13*s23^3) + 
        p1q^3*p2q^2*((-40*s12^2 - 62*s12*s13 - 22*s13^2)*s23^2 + 
          (-60*s12 - 42*s13)*s23^3 - 20*s23^4) + p1q^2*p2q^3*
         ((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
          (-40*s12^2 - 10*s12*s13 + 12*s13^2)*s23^2 + (-60*s12 - 26*s13)*
           s23^3 - 20*s23^4) + p1q*p2q^4*((36*s12^2*s13 + 54*s12*s13^2 + 
            18*s13^3)*s23 + (-20*s12^2 + 21*s12*s13 + 23*s13^2)*s23^2 + 
          (-30*s12 - 5*s13)*s23^3 - 10*s23^4) + 
        p3q*(p2q^4*(36*s12*s13^3 + (18*s12^3 + 54*s12^2*s13 + 126*s12*s13^2 + 
              54*s13^3)*s23 + (28*s12^2 + 97*s12*s13 + 89*s13^2)*s23^2 + 
            (9*s12 + 34*s13)*s23^3) + p1q^2*p2q^2*
           ((36*s12^3 + 36*s12^2*s13 + 54*s12*s13^2 + 54*s13^3)*s23 + 
            (-68*s12^2 - 174*s12*s13 - 16*s13^2)*s23^2 + (-164*s12 - 130*s13)*
             s23^3 - 60*s23^4) + p1q^3*p2q*((-62*s12^2 - 124*s12*s13 - 
              62*s13^2)*s23^2 + (-102*s12 - 102*s13)*s23^3 - 40*s23^4) + 
          p1q*p2q^3*(36*s12*s13^3 + (36*s12^3 + 54*s12^2*s13 + 
              144*s12*s13^2 + 90*s13^3)*s23 + (-15*s12^2 - 27*s12*s13 + 
              80*s13^2)*s23^2 + (-92*s12 - 51*s13)*s23^3 - 40*s23^4)) + 
        p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + 
            (63*s12^3 + 63*s12^2*s13 + 126*s12*s13^2 + 90*s13^3)*s23 + 
            (102*s12^2 + 143*s12*s13 + 146*s13^2)*s23^2 + (36*s12 + 53*s13)*
             s23^3) + p1q^2*p2q*((54*s12^3 + 54*s12^2*s13 + 36*s12*s13^2 + 
              36*s13^3)*s23 + (-16*s12^2 - 174*s12*s13 - 68*s13^2)*s23^2 + 
            (-130*s12 - 164*s13)*s23^3 - 60*s23^4) + 
          p1q*p2q^2*(-72*s12^2*s13^2 + (108*s12^3 + 36*s12^2*s13 + 
              36*s12*s13^2 + 108*s13^3)*s23 + (62*s12^2 - 132*s12*s13 + 
              62*s13^2)*s23^2 + (-108*s12 - 108*s13)*s23^3 - 60*s23^4) + 
          p1q^3*((-22*s12^2 - 62*s12*s13 - 40*s13^2)*s23^2 + 
            (-42*s12 - 60*s13)*s23^3 - 20*s23^4)) + 
        p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + 
            (90*s12^3 + 126*s12^2*s13 + 63*s12*s13^2 + 63*s13^3)*s23 + 
            (146*s12^2 + 143*s12*s13 + 102*s13^2)*s23^2 + (53*s12 + 36*s13)*
             s23^3) + p1q*p2q*(36*s12^3*s13 + (90*s12^3 + 144*s12^2*s13 + 
              54*s12*s13^2 + 36*s13^3)*s23 + (80*s12^2 - 27*s12*s13 - 
              15*s13^2)*s23^2 + (-51*s12 - 92*s13)*s23^3 - 40*s23^4) + 
          p1q^2*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (12*s12^2 - 10*s12*s13 - 40*s13^2)*s23^2 + (-26*s12 - 60*s13)*
             s23^3 - 20*s23^4)) + 
        p3q^4*(p2q*(36*s12^3*s13 + (54*s12^3 + 126*s12^2*s13 + 54*s12*s13^2 + 
              18*s13^3)*s23 + (89*s12^2 + 97*s12*s13 + 28*s13^2)*s23^2 + 
            (34*s12 + 9*s13)*s23^3) + p1q*((18*s12^3 + 54*s12^2*s13 + 
              36*s12*s13^2)*s23 + (23*s12^2 + 21*s12*s13 - 20*s13^2)*s23^2 + 
            (-5*s12 - 30*s13)*s23^3 - 10*s23^4)))*Log[p1q/(p1q + p2q + p3q)]^
        2)/(27*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 
         81*p2q^2*s12*s13*s23^2) + p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 
         81*p2q^3*s12*s13*s23^2) + p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 
         27*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((-9*s12^3 - 27*s12^2*s13 - 18*s12*s13^2)*s23 + 
          (-26*s12^2 - 35*s12*s13)*s23^2 - 17*s12*s23^3) + 
        p2q^5*((s12*s13 + s13^2)*s23^2 + s13*s23^3) + 
        p1q*p2q^4*((2*s12^2 + 6*s12*s13 + 4*s13^2)*s23^2 + 
          (3*s12 + 5*s13)*s23^3 + s23^4) + p1q^3*p2q^2*
         ((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*s23^3 + 
          2*s23^4) + p1q^2*p2q^3*((4*s12^2 + 10*s12*s13 + 6*s13^2)*s23^2 + 
          (6*s12 + 8*s13)*s23^3 + 2*s23^4) + 
        p3q^4*(p2q*(-18*s12^3*s13 + (-54*s12^3 - 99*s12^2*s13 - 45*s12*s13^2)*
             s23 + (-98*s12^2 - 97*s12*s13 - s13^2)*s23^2 - 52*s12*s23^3) + 
          p1q*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-59*s12^2 - 75*s12*s13 + 2*s13^2)*s23^2 + (-40*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-90*s12^3 - 90*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-128*s12^2 - 98*s12*s13 - 3*s13^2)*s23^2 - 62*s12*s23^3) + 
          p1q^2*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-66*s12^2 - 80*s12*s13 + 4*s13^2)*s23^2 + (-46*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 + 
            (-90*s12^3 - 144*s12^2*s13 - 54*s12*s13^2)*s23 + 
            (-170*s12^2 - 135*s12*s13 + 6*s13^2)*s23^2 + (-84*s12 + 11*s13)*
             s23^3 + 4*s23^4)) + p3q^2*(p2q^3*(36*s12^2*s13^2 - 
            18*s12*s13^3 + (-63*s12^3 - 27*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-75*s12^2 - 53*s12*s13 - 2*s13^2)*s23^2 + (-36*s12 + s13)*
             s23^3) + p1q^3*((-14*s12^2 - 10*s12*s13 + 4*s13^2)*s23^2 + 
            (-12*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q^2*
           (36*s12^2*s13^2 + (-108*s12^3 - 54*s12^2*s13 + 18*s12*s13^2)*s23 + 
            (-152*s12^2 - 30*s12*s13 + 10*s13^2)*s23^2 + (-54*s12 + 18*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((-54*s12^3 - 72*s12^2*s13 - 
              18*s12*s13^2)*s23 + (-128*s12^2 - 78*s12*s13 + 14*s13^2)*
             s23^2 + (-68*s12 + 20*s13)*s23^3 + 6*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-18*s12^3 - 9*s12^2*s13 - 27*s12*s13^2)*
             s23 + (-19*s12^2 - 16*s12*s13 + s13^2)*s23^2 + 
            (-9*s12 + 2*s13)*s23^3) + p1q^3*p2q*
           ((-10*s12^2 - 2*s12*s13 + 8*s13^2)*s23^2 + (-6*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q*p2q^3*(-18*s12*s13^3 - 36*s12^3*s23 + 
            (-39*s12^2 + 18*s12*s13 + 10*s13^2)*s23^2 + (-7*s12 + 15*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^2*((-36*s12^3 - 18*s12^2*s13 + 
              18*s12*s13^2)*s23 + (-58*s12^2 + 12*s12*s13 + 16*s13^2)*s23^2 + 
            (-16*s12 + 22*s13)*s23^3 + 6*s23^4)))*Log[p2q/(p1q + p2q + p3q)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*(-5*s12^4 - 19*s12^3*s13 - 14*s12^2*s13^2 + 
          (-11*s12^3 - 20*s12^2*s13)*s23 - 6*s12^2*s23^2) + 
        p2q^5*(-5*s12^2*s13^2 - s12*s13^3 + 4*s13^4 + 
          (-13*s12^2*s13 - 26*s12*s13^2 - 4*s13^3)*s23 + 
          (-25*s12*s13 - 20*s13^2)*s23^2 - 12*s13*s23^3) + 
        p1q^3*p2q^2*(-10*s12^2*s13^2 - 2*s12*s13^3 + 8*s13^4 + 
          (-110*s12^2*s13 - 256*s12*s13^2 - 128*s13^3)*s23 + 
          (-52*s12^2 - 362*s12*s13 - 336*s13^2)*s23^2 + (-108*s12 - 256*s13)*
           s23^3 - 56*s23^4) + p1q^2*p2q^3*(-20*s12^2*s13^2 - 4*s12*s13^3 + 
          16*s13^4 + (-115*s12^2*s13 - 257*s12*s13^2 - 106*s13^3)*s23 + 
          (-39*s12^2 - 334*s12*s13 - 302*s13^2)*s23^2 + (-81*s12 - 222*s13)*
           s23^3 - 42*s23^4) + p1q^4*p2q*((-42*s12^2*s13 - 102*s12*s13^2 - 
            60*s13^3)*s23 + (-26*s12^2 - 156*s12*s13 - 148*s13^2)*s23^2 + 
          (-54*s12 - 116*s13)*s23^3 - 28*s23^4) + 
        p1q*p2q^4*(-15*s12^2*s13^2 - 3*s12*s13^3 + 12*s13^4 + 
          (-60*s12^2*s13 - 129*s12*s13^2 - 42*s13^3)*s23 + 
          (-13*s12^2 - 153*s12*s13 - 134*s13^2)*s23^2 + (-27*s12 - 94*s13)*
           s23^3 - 14*s23^4) + p3q^4*(p2q*(-15*s12^4 - 47*s12^3*s13 - 
            13*s12^2*s13^2 + 19*s12*s13^3 + (-27*s12^3 - 36*s12^2*s13 + 
              27*s12*s13^2)*s23 + (-7*s12^2 + 13*s12*s13)*s23^2 + 
            5*s12*s23^3) + p1q*(-10*s12^4 - 33*s12^3*s13 - 9*s12^2*s13^2 + 
            14*s12*s13^3 + (-4*s12^3 + 25*s12^2*s13 + 56*s12*s13^2)*s23 + 
            (26*s12^2 + 62*s12*s13)*s23^2 + 20*s12*s23^3)) + 
        p3q*(p2q^4*(10*s12^3*s13 + 14*s12^2*s13^2 - 2*s12*s13^3 - 6*s13^4 + 
            (4*s12^3 + 32*s12^2*s13 + 20*s12*s13^2 - 8*s13^3)*s23 + 
            (9*s12^2 + 19*s12*s13 - 6*s13^2)*s23^2 + (5*s12 - 4*s13)*s23^3) + 
          p1q^2*p2q^2*(48*s12^3*s13 + 66*s12^2*s13^2 - 12*s12*s13^3 - 
            30*s13^4 + (44*s12^3 + 110*s12^2*s13 - 158*s12*s13^2 - 224*s13^3)*
             s23 + (s12^2 - 295*s12*s13 - 464*s13^2)*s23^2 + 
            (-141*s12 - 368*s13)*s23^3 - 98*s23^4) + 
          p1q^3*p2q*(28*s12^3*s13 + 46*s12^2*s13^2 + 8*s12*s13^3 - 10*s13^4 + 
            (36*s12^3 + 68*s12^2*s13 - 138*s12*s13^2 - 170*s13^3)*s23 + 
            (-2*s12^2 - 268*s12*s13 - 394*s13^2)*s23^2 + (-122*s12 - 318*s13)*
             s23^3 - 84*s23^4) + p1q*p2q^3*(34*s12^3*s13 + 51*s12^2*s13^2 - 
            9*s12*s13^3 - 26*s13^4 + (26*s12^3 + 96*s12^2*s13 - 
              25*s12*s13^2 - 104*s13^3)*s23 + (15*s12^2 - 85*s12*s13 - 
              188*s13^2)*s23^2 + (-53*s12 - 152*s13)*s23^3 - 42*s23^4) + 
          p1q^4*((-24*s12^2*s13 - 66*s12*s13^2 - 42*s13^3)*s23 + 
            (-26*s12^2 - 120*s12*s13 - 112*s13^2)*s23^2 + (-54*s12 - 98*s13)*
             s23^3 - 28*s23^4)) + p3q^2*(p2q^3*(-5*s12^4 + 2*s12^3*s13 + 
            58*s12^2*s13^2 + 45*s12*s13^3 - 6*s13^4 + 
            (3*s12^3 + 73*s12^2*s13 + 131*s12*s13^2 + 16*s13^3)*s23 + 
            (23*s12^2 + 85*s12*s13 + 34*s13^2)*s23^2 + (15*s12 + 12*s13)*
             s23^3) + p1q^2*p2q*(-10*s12^4 + 20*s12^3*s13 + 132*s12^2*s13^2 + 
            92*s12*s13^3 - 10*s13^4 + (58*s12^3 + 276*s12^2*s13 + 
              196*s12*s13^2 - 94*s13^3)*s23 + (91*s12^2 + 49*s12*s13 - 
              236*s13^2)*s23^2 + (-47*s12 - 222*s13)*s23^3 - 70*s23^4) + 
          p1q*p2q^2*(-10*s12^4 + 17*s12^3*s13 + 156*s12^2*s13^2 + 
            113*s12*s13^3 - 16*s13^4 + (50*s12^3 + 264*s12^2*s13 + 
              294*s12*s13^2 - 28*s13^3)*s23 + (97*s12^2 + 152*s12*s13 - 
              74*s13^2)*s23^2 + (-5*s12 - 104*s13)*s23^3 - 42*s23^4) + 
          p1q^3*(10*s12^3*s13 + 38*s12^2*s13^2 + 28*s12*s13^3 + 
            (36*s12^3 + 106*s12^2*s13 + 46*s12*s13^2 - 42*s13^3)*s23 + 
            (50*s12^2 + 4*s12*s13 - 112*s13^2)*s23^2 + (-14*s12 - 98*s13)*
             s23^3 - 28*s23^4)) + p3q^3*(p2q^2*(-15*s12^4 - 45*s12^3*s13 + 
            13*s12^2*s13^2 + 38*s12*s13^3 - 5*s13^4 + 
            (-17*s12^3 - 6*s12^2*s13 + 76*s12*s13^2 + 2*s13^3)*s23 + 
            (13*s12^2 + 45*s12*s13 + 11*s13^2)*s23^2 + (15*s12 + 4*s13)*
             s23^3) + p1q^2*(-10*s12^4 - 28*s12^3*s13 + 10*s12^2*s13^2 + 
            28*s12*s13^3 + (14*s12^3 + 78*s12^2*s13 + 79*s12*s13^2 - 
              21*s13^3)*s23 + (51*s12^2 + 64*s12*s13 - 56*s13^2)*s23^2 + 
            (13*s12 - 49*s13)*s23^3 - 14*s23^4) + 
          p1q*p2q*(-20*s12^4 - 59*s12^3*s13 + 36*s12^2*s13^2 + 70*s12*s13^3 - 
            5*s13^4 + (20*s12^3 + 124*s12^2*s13 + 192*s12*s13^2 - 11*s13^3)*
             s23 + (95*s12^2 + 155*s12*s13 - 29*s13^2)*s23^2 + 
            (41*s12 - 37*s13)*s23^3 - 14*s23^4)))*
       Log[(p1q + p2q)/(p1q + p2q + p3q)]^2)/(27*p2q*p3q^4*s12^2*s13*s23 + 
       p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
           81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + 
       p3q^3*(p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2))) + 
     ((p3q^5*((s12^2 + s12*s13)*s23^2 + s12*s23^3) + 
        p2q^5*((-18*s12^2*s13 - 27*s12*s13^2 - 9*s13^3)*s23 + 
          (-35*s12*s13 - 26*s13^2)*s23^2 - 17*s13*s23^3) + 
        p1q*p2q^4*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
          (2*s12^2 - 75*s12*s13 - 59*s13^2)*s23^2 + (3*s12 - 40*s13)*s23^3 + 
          s23^4) + p1q^2*p2q^3*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*
           s23 + (4*s12^2 - 80*s12*s13 - 66*s13^2)*s23^2 + 
          (6*s12 - 46*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
         ((4*s12^2 - 10*s12*s13 - 14*s13^2)*s23^2 + (6*s12 - 12*s13)*s23^3 + 
          2*s23^4) + p3q^4*(p2q*(-18*s12^3*s13 + (-27*s12^2*s13 - 
              9*s12*s13^2 - 18*s13^3)*s23 + (s12^2 - 16*s12*s13 - 19*s13^2)*
             s23^2 + (2*s12 - 9*s13)*s23^3) + 
          p1q*((4*s12^2 + 6*s12*s13 + 2*s13^2)*s23^2 + (5*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-36*s12^2*s13 - 27*s12*s13^2 - 63*s13^3)*s23 + 
            (-2*s12^2 - 53*s12*s13 - 75*s13^2)*s23^2 + (s12 - 36*s13)*
             s23^3) + p1q^2*((6*s12^2 + 10*s12*s13 + 4*s13^2)*s23^2 + 
            (8*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 - 
            36*s13^3*s23 + (10*s12^2 + 18*s12*s13 - 39*s13^2)*s23^2 + 
            (15*s12 - 7*s13)*s23^3 + 4*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-45*s12^2*s13 - 99*s12*s13^2 - 54*s13^3)*
             s23 + (-s12^2 - 97*s12*s13 - 98*s13^2)*s23^2 - 52*s13*s23^3) + 
          p1q*p2q^3*(-18*s12*s13^3 + (-54*s12^2*s13 - 144*s12*s13^2 - 
              90*s13^3)*s23 + (6*s12^2 - 135*s12*s13 - 170*s13^2)*s23^2 + 
            (11*s12 - 84*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
           ((8*s12^2 - 2*s12*s13 - 10*s13^2)*s23^2 + (12*s12 - 6*s13)*s23^3 + 
            4*s23^4) + p1q^2*p2q^2*((-18*s12^2*s13 - 72*s12*s13^2 - 54*s13^3)*
             s23 + (14*s12^2 - 78*s12*s13 - 128*s13^2)*s23^2 + 
            (20*s12 - 68*s13)*s23^3 + 6*s23^4)) + 
        p3q^2*(p2q^3*(36*s12^2*s13^2 - 18*s12*s13^3 + 
            (-36*s12^2*s13 - 90*s12*s13^2 - 90*s13^3)*s23 + 
            (-3*s12^2 - 98*s12*s13 - 128*s13^2)*s23^2 - 62*s13*s23^3) + 
          p1q^3*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q^2*(36*s12^2*s13^2 + 
            (18*s12^2*s13 - 54*s12*s13^2 - 108*s13^3)*s23 + 
            (10*s12^2 - 30*s12*s13 - 152*s13^2)*s23^2 + (18*s12 - 54*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((18*s12^2*s13 - 18*s12*s13^2 - 
              36*s13^3)*s23 + (16*s12^2 + 12*s12*s13 - 58*s13^2)*s23^2 + 
            (22*s12 - 16*s13)*s23^3 + 6*s23^4)))*Log[p3q/(p1q + p2q + p3q)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p2q^5*(14*s12^2*s13^2 + 19*s12*s13^3 + 5*s13^4 + 
          (20*s12*s13^2 + 11*s13^3)*s23 + 6*s13^2*s23^2) + 
        p3q^5*(-4*s12^4 + s12^3*s13 + 5*s12^2*s13^2 + 
          (4*s12^3 + 26*s12^2*s13 + 13*s12*s13^2)*s23 + 
          (20*s12^2 + 25*s12*s13)*s23^2 + 12*s12*s23^3) + 
        p1q*p2q^4*(-14*s12^3*s13 + 9*s12^2*s13^2 + 33*s12*s13^3 + 10*s13^4 + 
          (-56*s12^2*s13 - 25*s12*s13^2 + 4*s13^3)*s23 + 
          (-62*s12*s13 - 26*s13^2)*s23^2 - 20*s13*s23^3) + 
        p1q^2*p2q^3*(-28*s12^3*s13 - 10*s12^2*s13^2 + 28*s12*s13^3 + 
          10*s13^4 + (21*s12^3 - 79*s12^2*s13 - 78*s12*s13^2 - 14*s13^3)*
           s23 + (56*s12^2 - 64*s12*s13 - 51*s13^2)*s23^2 + 
          (49*s12 - 13*s13)*s23^3 + 14*s23^4) + p1q^3*p2q^2*
         (-28*s12^3*s13 - 38*s12^2*s13^2 - 10*s12*s13^3 + 
          (42*s12^3 - 46*s12^2*s13 - 106*s12*s13^2 - 36*s13^3)*s23 + 
          (112*s12^2 - 4*s12*s13 - 50*s13^2)*s23^2 + (98*s12 + 14*s13)*
           s23^3 + 28*s23^4) + p1q^4*p2q*((42*s12^3 + 66*s12^2*s13 + 
            24*s12*s13^2)*s23 + (112*s12^2 + 120*s12*s13 + 26*s13^2)*s23^2 + 
          (98*s12 + 54*s13)*s23^3 + 28*s23^4) + 
        p3q^4*(p2q*(6*s12^4 + 2*s12^3*s13 - 14*s12^2*s13^2 - 10*s12*s13^3 + 
            (8*s12^3 - 20*s12^2*s13 - 32*s12*s13^2 - 4*s13^3)*s23 + 
            (6*s12^2 - 19*s12*s13 - 9*s13^2)*s23^2 + (4*s12 - 5*s13)*s23^3) + 
          p1q*(-12*s12^4 + 3*s12^3*s13 + 15*s12^2*s13^2 + 
            (42*s12^3 + 129*s12^2*s13 + 60*s12*s13^2)*s23 + 
            (134*s12^2 + 153*s12*s13 + 13*s13^2)*s23^2 + (94*s12 + 27*s13)*
             s23^3 + 14*s23^4)) + p3q^3*(p2q^2*(6*s12^4 - 45*s12^3*s13 - 
            58*s12^2*s13^2 - 2*s12*s13^3 + 5*s13^4 + 
            (-16*s12^3 - 131*s12^2*s13 - 73*s12*s13^2 - 3*s13^3)*s23 + 
            (-34*s12^2 - 85*s12*s13 - 23*s13^2)*s23^2 + (-12*s12 - 15*s13)*
             s23^3) + p1q*p2q*(26*s12^4 + 9*s12^3*s13 - 51*s12^2*s13^2 - 
            34*s12*s13^3 + (104*s12^3 + 25*s12^2*s13 - 96*s12*s13^2 - 
              26*s13^3)*s23 + (188*s12^2 + 85*s12*s13 - 15*s13^2)*s23^2 + 
            (152*s12 + 53*s13)*s23^3 + 42*s23^4) + 
          p1q^2*(-16*s12^4 + 4*s12^3*s13 + 20*s12^2*s13^2 + 
            (106*s12^3 + 257*s12^2*s13 + 115*s12*s13^2)*s23 + 
            (302*s12^2 + 334*s12*s13 + 39*s13^2)*s23^2 + (222*s12 + 81*s13)*
             s23^3 + 42*s23^4)) + 
        p3q*(p2q^4*(-19*s12^3*s13 + 13*s12^2*s13^2 + 47*s12*s13^3 + 
            15*s13^4 + (-27*s12^2*s13 + 36*s12*s13^2 + 27*s13^3)*s23 + 
            (-13*s12*s13 + 7*s13^2)*s23^2 - 5*s13*s23^3) + 
          p1q*p2q^3*(5*s12^4 - 70*s12^3*s13 - 36*s12^2*s13^2 + 59*s12*s13^3 + 
            20*s13^4 + (11*s12^3 - 192*s12^2*s13 - 124*s12*s13^2 - 20*s13^3)*
             s23 + (29*s12^2 - 155*s12*s13 - 95*s13^2)*s23^2 + 
            (37*s12 - 41*s13)*s23^3 + 14*s23^4) + 
          p1q^4*((60*s12^3 + 102*s12^2*s13 + 42*s12*s13^2)*s23 + 
            (148*s12^2 + 156*s12*s13 + 26*s13^2)*s23^2 + (116*s12 + 54*s13)*
             s23^3 + 28*s23^4) + p1q^2*p2q^2*(10*s12^4 - 92*s12^3*s13 - 
            132*s12^2*s13^2 - 20*s12*s13^3 + 10*s13^4 + 
            (94*s12^3 - 196*s12^2*s13 - 276*s12*s13^2 - 58*s13^3)*s23 + 
            (236*s12^2 - 49*s12*s13 - 91*s13^2)*s23^2 + (222*s12 + 47*s13)*
             s23^3 + 70*s23^4) + p1q^3*p2q*(10*s12^4 - 8*s12^3*s13 - 
            46*s12^2*s13^2 - 28*s12*s13^3 + (170*s12^3 + 138*s12^2*s13 - 
              68*s12*s13^2 - 36*s13^3)*s23 + (394*s12^2 + 268*s12*s13 + 
              2*s13^2)*s23^2 + (318*s12 + 122*s13)*s23^3 + 84*s23^4)) + 
        p3q^2*(p2q^3*(5*s12^4 - 38*s12^3*s13 - 13*s12^2*s13^2 + 
            45*s12*s13^3 + 15*s13^4 + (-2*s12^3 - 76*s12^2*s13 + 
              6*s12*s13^2 + 17*s13^3)*s23 + (-11*s12^2 - 45*s12*s13 - 
              13*s13^2)*s23^2 + (-4*s12 - 15*s13)*s23^3) + 
          p1q*p2q^2*(16*s12^4 - 113*s12^3*s13 - 156*s12^2*s13^2 - 
            17*s12*s13^3 + 10*s13^4 + (28*s12^3 - 294*s12^2*s13 - 
              264*s12*s13^2 - 50*s13^3)*s23 + (74*s12^2 - 152*s12*s13 - 
              97*s13^2)*s23^2 + (104*s12 + 5*s13)*s23^3 + 42*s23^4) + 
          p1q^3*(-8*s12^4 + 2*s12^3*s13 + 10*s12^2*s13^2 + 
            (128*s12^3 + 256*s12^2*s13 + 110*s12*s13^2)*s23 + 
            (336*s12^2 + 362*s12*s13 + 52*s13^2)*s23^2 + (256*s12 + 108*s13)*
             s23^3 + 56*s23^4) + p1q^2*p2q*(30*s12^4 + 12*s12^3*s13 - 
            66*s12^2*s13^2 - 48*s12*s13^3 + (224*s12^3 + 158*s12^2*s13 - 
              110*s12*s13^2 - 44*s13^3)*s23 + (464*s12^2 + 295*s12*s13 - 
              s13^2)*s23^2 + (368*s12 + 141*s13)*s23^3 + 98*s23^4)))*
       Log[(p1q + p3q)/(p1q + p2q + p3q)]^2)/
      (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
       p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
           27*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 
           54*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 
           54*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
           81*s12*s13*s23^2))) + 
     ((p3q^6*((3*s12^4 - 9*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
          (3*s12^3 - 6*s12^2*s13 - 9*s12*s13^2)*s23^2 - 3*s12*s13*s23^3) + 
        p2q^6*((-12*s12^3*s13 - 27*s12^2*s13^2 - 18*s12*s13^3 - 3*s13^4)*
           s23 + (-21*s12^2*s13 - 30*s12*s13^2 - 9*s13^3)*s23^2 + 
          (-9*s12*s13 - 6*s13^2)*s23^3) + p1q*p2q^5*
         ((-24*s12^3*s13 - 54*s12^2*s13^2 - 36*s12*s13^3 - 6*s13^4)*s23 + 
          (3*s12^3 - 30*s12^2*s13 - 51*s12*s13^2 - 18*s13^3)*s23^2 + 
          (3*s12^2 - 3*s12*s13 - 6*s13^2)*s23^3 + 6*s13*s23^4) + 
        p1q^4*p2q^2*((-6*s12^2 + 6*s13^2)*s23^3 + (-6*s12 + 6*s13)*s23^4) + 
        p1q^2*p2q^4*((-24*s12^3*s13 - 54*s12^2*s13^2 - 36*s12*s13^3 - 
            6*s13^4)*s23 + (6*s12^3 - 18*s12^2*s13 - 42*s12*s13^2 - 18*s13^3)*
           s23^2 + (3*s12^2 + 12*s12*s13 + 3*s13^2)*s23^3 + 
          (-3*s12 + 15*s13)*s23^4) + p1q^3*p2q^3*
         ((6*s12^3 + 24*s12^2*s13 + 18*s12*s13^2)*s23^2 + 
          (30*s12*s13 + 18*s13^2)*s23^3 + (-6*s12 + 18*s13)*s23^4) + 
        p3q^5*(p2q*(-24*s12^4*s13 - 24*s12^3*s13^2 + 
            (9*s12^4 - 18*s12^3*s13 - 9*s12^2*s13^2 - 12*s12*s13^3 - 6*s13^4)*
             s23 + (18*s12^3 + 3*s12^2*s13 - 12*s12*s13^2 - 9*s13^3)*s23^2 + 
            (9*s12^2 - 3*s12*s13 - 3*s13^2)*s23^3) + 
          p1q*((6*s12^4 - 18*s12^2*s13^2 - 12*s12*s13^3)*s23 + 
            (-15*s12^2*s13 - 12*s12*s13^2 + 3*s13^3)*s23^2 + 
            (-6*s12^2 - 3*s12*s13 + 3*s13^2)*s23^3)) + 
        p3q^4*(p2q^2*(-48*s12^4*s13 + 48*s12^2*s13^3 + 
            (12*s12^4 - 6*s12^3*s13 + 93*s12^2*s13^2 - 12*s12*s13^3 - 
              27*s13^4)*s23 + (39*s12^3 + 60*s12^2*s13 + 3*s12*s13^2 - 
              42*s13^3)*s23^2 + (27*s12^2 + 3*s12*s13 - 15*s13^2)*s23^3) + 
          p1q^2*((6*s12^4 - 18*s12^2*s13^2 - 12*s12*s13^3)*s23 + 
            (-6*s12^3 - 18*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23^2 + 
            (-9*s12^2 + 3*s13^2)*s23^3 + (3*s12 - 3*s13)*s23^4) + 
          p1q*p2q*(-24*s12^4*s13 - 24*s12^3*s13^2 + 
            (12*s12^4 + 30*s12^3*s13 + 48*s12^2*s13^2 - 6*s12*s13^3 - 
              12*s13^4)*s23 + (21*s12^3 + 54*s12^2*s13 + 21*s12*s13^2)*
             s23^2 + (3*s12^2 + 15*s13^2)*s23^3 + (-6*s12 + 3*s13)*s23^4)) + 
        p3q^3*(p2q^3*(-24*s12^4*s13 + 72*s12^3*s13^2 + 72*s12^2*s13^3 - 
            24*s12*s13^4 + (9*s12^4 + 42*s12^3*s13 + 150*s12^2*s13^2 - 
              78*s12*s13^3 - 51*s13^4)*s23 + (39*s12^3 + 81*s12^2*s13 - 
              39*s12*s13^2 - 81*s13^3)*s23^2 + (30*s12^2 - 6*s12*s13 - 
              30*s13^2)*s23^3) + p1q^3*((-12*s12^3 - 6*s12^2*s13 + 
              12*s12*s13^2 + 6*s13^3)*s23^2 + (-6*s12^2 + 6*s12*s13)*s23^3 + 
            (6*s12 - 6*s13)*s23^4) + p1q^2*p2q*
           ((12*s12^4 + 72*s12^3*s13 + 72*s12^2*s13^2 - 12*s13^4)*s23 + 
            (18*s12^3 + 42*s12^2*s13 + 18*s12*s13^2 + 18*s13^3)*s23^2 + 
            (-3*s12^2 - 36*s12*s13 + 27*s13^2)*s23^3 + (-9*s12 - 3*s13)*
             s23^4) + p1q*p2q^2*(-24*s12^4*s13 + 24*s12^3*s13^2 + 
            48*s12^2*s13^3 + (6*s12^4 + 90*s12^3*s13 + 198*s12^2*s13^2 - 
              6*s12*s13^3 - 48*s13^4)*s23 + (48*s12^3 + 132*s12^2*s13 + 
              42*s12*s13^2 - 30*s13^3)*s23^2 + (27*s12^2 - 21*s12*s13 + 
              30*s13^2)*s23^3 + (-15*s12 + 12*s13)*s23^4)) + 
        p3q^2*(p2q^4*(48*s12^3*s13^2 - 48*s12*s13^4 + 
            (3*s12^4 + 18*s12^3*s13 + 3*s12^2*s13^2 - 156*s12*s13^3 - 
              48*s13^4)*s23 + (18*s12^3 + 3*s12^2*s13 - 120*s12*s13^2 - 
              81*s13^3)*s23^2 + (15*s12^2 - 27*s12*s13 - 33*s13^2)*s23^3) + 
          p1q^3*p2q*((-6*s12^3 - 48*s12^2*s13 - 18*s12*s13^2 + 24*s13^3)*
             s23^2 + (-12*s12^2 - 54*s12*s13 + 18*s13^2)*s23^3 + 
            (-6*s12 - 6*s13)*s23^4) + p1q^4*((6*s12^2 - 6*s13^2)*s23^3 + 
            (6*s12 - 6*s13)*s23^4) + p1q^2*p2q^2*
           ((6*s12^4 + 48*s12^3*s13 + 48*s12^2*s13^2 - 24*s12*s13^3 - 
              30*s13^4)*s23 + (48*s12^3 - 12*s12^2*s13 - 48*s12*s13^2 + 
              12*s13^3)*s23^2 + (18*s12^2 - 108*s12*s13 + 54*s13^2)*s23^3 + 
            (-24*s12 + 12*s13)*s23^4) + p1q*p2q^3*(48*s12^3*s13^2 + 
            24*s12^2*s13^3 - 24*s12*s13^4 + (66*s12^3*s13 + 126*s12^2*s13^2 - 
              78*s12*s13^3 - 66*s13^4)*s23 + (42*s12^3 + 78*s12^2*s13 - 
              12*s12*s13^2 - 60*s13^3)*s23^2 + (30*s12^2 - 21*s12*s13 + 
              27*s13^2)*s23^3 + (-12*s12 + 21*s13)*s23^4)) + 
        p3q*(p2q^5*(-24*s12^2*s13^3 - 24*s12*s13^4 + 
            (-24*s12^3*s13 - 81*s12^2*s13^2 - 102*s12*s13^3 - 21*s13^4)*s23 + 
            (3*s12^3 - 48*s12^2*s13 - 105*s12*s13^2 - 42*s13^3)*s23^2 + 
            (3*s12^2 - 27*s12*s13 - 21*s13^2)*s23^3) + 
          p1q^3*p2q^2*((12*s12^3 - 18*s12^2*s13 - 12*s12*s13^2 + 18*s13^3)*
             s23^2 + (-6*s12^2 - 30*s12*s13 + 36*s13^2)*s23^3 + 
            (-18*s12 + 18*s13)*s23^4) + p1q*p2q^4*(-24*s12^2*s13^3 - 
            24*s12*s13^4 + (-18*s12^3*s13 - 60*s12^2*s13^2 - 102*s12*s13^3 - 
              36*s13^4)*s23 + (18*s12^3 - 15*s12^2*s13 - 72*s12*s13^2 - 
              51*s13^3)*s23^2 + (15*s12^2 + 3*s13^2)*s23^3 + 
            (-3*s12 + 18*s13)*s23^4) + p1q^2*p2q^3*
           ((-24*s12*s13^3 - 24*s13^4)*s23 + (30*s12^3 + 6*s12^2*s13 - 
              18*s12*s13^2 - 18*s13^3)*s23^2 + (15*s12^2 - 12*s12*s13 + 
              33*s13^2)*s23^3 + (-15*s12 + 27*s13)*s23^4)))*
       Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/
      (p2q*p3q^5*(s12^2*s13 + s12*s13^2)*s23^2 + 
       p3q^3*(p2q^3*(6*s12^2*s13 + 6*s12*s13^2)*s23^2 - 
         p1q^2*p2q*s12*s13*s23^3 + p1q*p2q^2*((3*s12^2*s13 + 3*s12*s13^2)*
            s23^2 - 3*s12*s13*s23^3)) + 
       p3q^2*(p2q^4*(4*s12^2*s13 + 4*s12*s13^2)*s23^2 - 2*p1q^2*p2q^2*s12*s13*
          s23^3 + p1q*p2q^3*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
           3*s12*s13*s23^3)) + p3q^4*(p2q^2*(4*s12^2*s13 + 4*s12*s13^2)*
          s23^2 + p1q*p2q*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3)) + 
       p3q*(p2q^5*(s12^2*s13 + s12*s13^2)*s23^2 - p1q^2*p2q^3*s12*s13*s23^3 + 
         p1q*p2q^4*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3))) + 
     ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
          (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
        p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
          (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
        p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
          (4*s12^2 - 150*s12*s13 - 118*s13^2)*s23^2 + (6*s12 - 80*s13)*
           s23^3 + 2*s23^4) + p1q^2*p2q^3*((-72*s12^2*s13 - 108*s12*s13^2 - 
            36*s13^3)*s23 + (8*s12^2 - 160*s12*s13 - 132*s13^2)*s23^2 + 
          (12*s12 - 92*s13)*s23^3 + 4*s23^4) + p1q^3*p2q^2*
         ((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + (12*s12 - 24*s13)*s23^3 + 
          4*s23^4) + p3q^4*(p2q*(-72*s12^3*s13 + 
            (-108*s12^3 - 252*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (-196*s12^2 - 230*s12*s13 - 38*s13^2)*s23^2 + (-104*s12 - 18*s13)*
             s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
            (-118*s12^2 - 150*s12*s13 + 4*s13^2)*s23^2 + (-80*s12 + 6*s13)*
             s23^3 + 2*s23^4)) + p3q^3*(p2q^2*(-72*s12^3*s13 + 
            144*s12^2*s13^2 + (-180*s12^3 - 252*s12^2*s13 - 126*s12*s13^2 - 
              126*s13^3)*s23 + (-256*s12^2 - 304*s12*s13 - 150*s13^2)*s23^2 + 
            (-124*s12 - 72*s13)*s23^3) + 
          p1q^2*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
            (-132*s12^2 - 160*s12*s13 + 8*s13^2)*s23^2 + (-92*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q*p2q*(-72*s12^3*s13 + 
            (-180*s12^3 - 288*s12^2*s13 - 108*s12*s13^2 - 72*s13^3)*s23 + 
            (-340*s12^2 - 270*s12*s13 - 78*s13^2)*s23^2 + (-168*s12 - 14*s13)*
             s23^3 + 8*s23^4)) + 
        p3q*(p2q^4*(-72*s12*s13^3 + (-36*s12^3 - 108*s12^2*s13 - 
              252*s12*s13^2 - 108*s13^3)*s23 + (-38*s12^2 - 230*s12*s13 - 
              196*s13^2)*s23^2 + (-18*s12 - 104*s13)*s23^3) + 
          p1q*p2q^3*(-72*s12*s13^3 + (-72*s12^3 - 108*s12^2*s13 - 
              288*s12*s13^2 - 180*s13^3)*s23 + (-78*s12^2 - 270*s12*s13 - 
              340*s13^2)*s23^2 + (-14*s12 - 168*s13)*s23^3 + 8*s23^4) + 
          p1q^3*p2q*((-20*s12^2 - 40*s12*s13 - 20*s13^2)*s23^2 + 
            (-12*s12 - 12*s13)*s23^3 + 8*s23^4) + p1q^2*p2q^2*
           ((-72*s12^3 - 72*s12^2*s13 - 108*s12*s13^2 - 108*s13^3)*s23 + 
            (-116*s12^2 - 192*s12*s13 - 256*s13^2)*s23^2 + 
            (-32*s12 - 136*s13)*s23^3 + 12*s23^4)) + 
        p3q^2*(p2q^3*(144*s12^2*s13^2 - 72*s12*s13^3 + 
            (-126*s12^3 - 126*s12^2*s13 - 252*s12*s13^2 - 180*s13^3)*s23 + 
            (-150*s12^2 - 304*s12*s13 - 256*s13^2)*s23^2 + 
            (-72*s12 - 124*s13)*s23^3) + 
          p1q^3*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + 
            (-24*s12 + 12*s13)*s23^3 + 4*s23^4) + p1q*p2q^2*
           (144*s12^2*s13^2 + (-216*s12^3 - 72*s12^2*s13 - 72*s12*s13^2 - 
              216*s13^3)*s23 + (-304*s12^2 - 168*s12*s13 - 304*s13^2)*s23^2 + 
            (-108*s12 - 108*s13)*s23^3 + 12*s23^4) + 
          p1q^2*p2q*((-108*s12^3 - 108*s12^2*s13 - 72*s12*s13^2 - 72*s13^3)*
             s23 + (-256*s12^2 - 192*s12*s13 - 116*s13^2)*s23^2 + 
            (-136*s12 - 32*s13)*s23^3 + 12*s23^4)))*Log[-s12 - s13 - s23]^2)/
      (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((s12^2 + s12*s13)*s23^2 + s12*s23^3) + 
        p2q^5*((-18*s12^2*s13 - 27*s12*s13^2 - 9*s13^3)*s23 + 
          (-35*s12*s13 - 26*s13^2)*s23^2 - 17*s13*s23^3) + 
        p1q*p2q^4*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
          (2*s12^2 - 75*s12*s13 - 59*s13^2)*s23^2 + (3*s12 - 40*s13)*s23^3 + 
          s23^4) + p1q^2*p2q^3*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*
           s23 + (4*s12^2 - 80*s12*s13 - 66*s13^2)*s23^2 + 
          (6*s12 - 46*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
         ((4*s12^2 - 10*s12*s13 - 14*s13^2)*s23^2 + (6*s12 - 12*s13)*s23^3 + 
          2*s23^4) + p3q^4*(p2q*(-18*s12^3*s13 + (-27*s12^2*s13 - 
              9*s12*s13^2 - 18*s13^3)*s23 + (s12^2 - 16*s12*s13 - 19*s13^2)*
             s23^2 + (2*s12 - 9*s13)*s23^3) + 
          p1q*((4*s12^2 + 6*s12*s13 + 2*s13^2)*s23^2 + (5*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-36*s12^2*s13 - 27*s12*s13^2 - 63*s13^3)*s23 + 
            (-2*s12^2 - 53*s12*s13 - 75*s13^2)*s23^2 + (s12 - 36*s13)*
             s23^3) + p1q^2*((6*s12^2 + 10*s12*s13 + 4*s13^2)*s23^2 + 
            (8*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 - 
            36*s13^3*s23 + (10*s12^2 + 18*s12*s13 - 39*s13^2)*s23^2 + 
            (15*s12 - 7*s13)*s23^3 + 4*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-45*s12^2*s13 - 99*s12*s13^2 - 54*s13^3)*
             s23 + (-s12^2 - 97*s12*s13 - 98*s13^2)*s23^2 - 52*s13*s23^3) + 
          p1q*p2q^3*(-18*s12*s13^3 + (-54*s12^2*s13 - 144*s12*s13^2 - 
              90*s13^3)*s23 + (6*s12^2 - 135*s12*s13 - 170*s13^2)*s23^2 + 
            (11*s12 - 84*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
           ((8*s12^2 - 2*s12*s13 - 10*s13^2)*s23^2 + (12*s12 - 6*s13)*s23^3 + 
            4*s23^4) + p1q^2*p2q^2*((-18*s12^2*s13 - 72*s12*s13^2 - 54*s13^3)*
             s23 + (14*s12^2 - 78*s12*s13 - 128*s13^2)*s23^2 + 
            (20*s12 - 68*s13)*s23^3 + 6*s23^4)) + 
        p3q^2*(p2q^3*(36*s12^2*s13^2 - 18*s12*s13^3 + 
            (-36*s12^2*s13 - 90*s12*s13^2 - 90*s13^3)*s23 + 
            (-3*s12^2 - 98*s12*s13 - 128*s13^2)*s23^2 - 62*s13*s23^3) + 
          p1q^3*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q^2*(36*s12^2*s13^2 + 
            (18*s12^2*s13 - 54*s12*s13^2 - 108*s13^3)*s23 + 
            (10*s12^2 - 30*s12*s13 - 152*s13^2)*s23^2 + (18*s12 - 54*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((18*s12^2*s13 - 18*s12*s13^2 - 
              36*s13^3)*s23 + (16*s12^2 + 12*s12*s13 - 58*s13^2)*s23^2 + 
            (22*s12 - 16*s13)*s23^3 + 6*s23^4)))*Log[s12/(s12 + s13 + s23)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((-9*s12^3 - 27*s12^2*s13 - 18*s12*s13^2)*s23 + 
          (-26*s12^2 - 35*s12*s13)*s23^2 - 17*s12*s23^3) + 
        p2q^5*((s12*s13 + s13^2)*s23^2 + s13*s23^3) + 
        p1q*p2q^4*((2*s12^2 + 6*s12*s13 + 4*s13^2)*s23^2 + 
          (3*s12 + 5*s13)*s23^3 + s23^4) + p1q^3*p2q^2*
         ((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + (6*s12 + 6*s13)*s23^3 + 
          2*s23^4) + p1q^2*p2q^3*((4*s12^2 + 10*s12*s13 + 6*s13^2)*s23^2 + 
          (6*s12 + 8*s13)*s23^3 + 2*s23^4) + 
        p3q^4*(p2q*(-18*s12^3*s13 + (-54*s12^3 - 99*s12^2*s13 - 45*s12*s13^2)*
             s23 + (-98*s12^2 - 97*s12*s13 - s13^2)*s23^2 - 52*s12*s23^3) + 
          p1q*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-59*s12^2 - 75*s12*s13 + 2*s13^2)*s23^2 + (-40*s12 + 3*s13)*
             s23^3 + s23^4)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 36*s12^2*s13^2 + 
            (-90*s12^3 - 90*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-128*s12^2 - 98*s12*s13 - 3*s13^2)*s23^2 - 62*s12*s23^3) + 
          p1q^2*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-66*s12^2 - 80*s12*s13 + 4*s13^2)*s23^2 + (-46*s12 + 6*s13)*
             s23^3 + 2*s23^4) + p1q*p2q*(-18*s12^3*s13 + 
            (-90*s12^3 - 144*s12^2*s13 - 54*s12*s13^2)*s23 + 
            (-170*s12^2 - 135*s12*s13 + 6*s13^2)*s23^2 + (-84*s12 + 11*s13)*
             s23^3 + 4*s23^4)) + p3q^2*(p2q^3*(36*s12^2*s13^2 - 
            18*s12*s13^3 + (-63*s12^3 - 27*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-75*s12^2 - 53*s12*s13 - 2*s13^2)*s23^2 + (-36*s12 + s13)*
             s23^3) + p1q^3*((-14*s12^2 - 10*s12*s13 + 4*s13^2)*s23^2 + 
            (-12*s12 + 6*s13)*s23^3 + 2*s23^4) + p1q*p2q^2*
           (36*s12^2*s13^2 + (-108*s12^3 - 54*s12^2*s13 + 18*s12*s13^2)*s23 + 
            (-152*s12^2 - 30*s12*s13 + 10*s13^2)*s23^2 + (-54*s12 + 18*s13)*
             s23^3 + 6*s23^4) + p1q^2*p2q*((-54*s12^3 - 72*s12^2*s13 - 
              18*s12*s13^2)*s23 + (-128*s12^2 - 78*s12*s13 + 14*s13^2)*
             s23^2 + (-68*s12 + 20*s13)*s23^3 + 6*s23^4)) + 
        p3q*(p2q^4*(-18*s12*s13^3 + (-18*s12^3 - 9*s12^2*s13 - 27*s12*s13^2)*
             s23 + (-19*s12^2 - 16*s12*s13 + s13^2)*s23^2 + 
            (-9*s12 + 2*s13)*s23^3) + p1q^3*p2q*
           ((-10*s12^2 - 2*s12*s13 + 8*s13^2)*s23^2 + (-6*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q*p2q^3*(-18*s12*s13^3 - 36*s12^3*s23 + 
            (-39*s12^2 + 18*s12*s13 + 10*s13^2)*s23^2 + (-7*s12 + 15*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^2*((-36*s12^3 - 18*s12^2*s13 + 
              18*s12*s13^2)*s23 + (-58*s12^2 + 12*s12*s13 + 16*s13^2)*s23^2 + 
            (-16*s12 + 22*s13)*s23^3 + 6*s23^4)))*Log[s13/(s12 + s13 + s23)]^
        2)/(3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
         9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
         9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
         3*p2q^4*s12*s13*s23^2)) + 
     ((p3q^5*((-3*s12^3 - 9*s12^2*s13 - 6*s12*s13^2)*s23 + 
          (-9*s12^2 - 12*s12*s13)*s23^2 - 6*s12*s23^3) + 
        p1q^2*p2q^3*((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23 + 
          (-30*s12*s13 - 24*s13^2)*s23^2 - 18*s13*s23^3) + 
        p1q*p2q^4*((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23 + 
          (-27*s12*s13 - 21*s13^2)*s23^2 - 15*s13*s23^3) + 
        p2q^5*((-6*s12^2*s13 - 9*s12*s13^2 - 3*s13^3)*s23 + 
          (-12*s12*s13 - 9*s13^2)*s23^2 - 6*s13*s23^3) + 
        p1q^3*p2q^2*((-6*s12*s13 - 6*s13^2)*s23^2 - 6*s13*s23^3) + 
        p3q^2*(p1q^3*((-6*s12^2 - 6*s12*s13)*s23^2 - 6*s12*s23^3) + 
          p1q*p2q^2*(24*s12^2*s13^2 + (-36*s12^3 - 12*s12^2*s13 - 
              12*s12*s13^2 - 36*s13^3)*s23 + (-54*s12^2 - 36*s12*s13 - 
              54*s13^2)*s23^2 + (-24*s12 - 24*s13)*s23^3) + 
          p2q^3*(24*s12^2*s13^2 - 12*s12*s13^3 + (-21*s12^3 - 21*s12^2*s13 - 
              42*s12*s13^2 - 30*s13^3)*s23 + (-24*s12^2 - 51*s12*s13 - 
              42*s13^2)*s23^2 + (-12*s12 - 21*s13)*s23^3) + 
          p1q^2*p2q*((-18*s12^3 - 18*s12^2*s13 - 12*s12*s13^2 - 12*s13^3)*
             s23 + (-48*s12^2 - 42*s12*s13 - 24*s13^2)*s23^2 + 
            (-30*s12 - 12*s13)*s23^3)) + 
        p3q^3*(p1q^2*((-6*s12^3 - 18*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-24*s12^2 - 30*s12*s13)*s23^2 - 18*s12*s23^3) + 
          p2q^2*(-12*s12^3*s13 + 24*s12^2*s13^2 + (-30*s12^3 - 42*s12^2*s13 - 
              21*s12*s13^2 - 21*s13^3)*s23 + (-42*s12^2 - 51*s12*s13 - 
              24*s13^2)*s23^2 + (-21*s12 - 12*s13)*s23^3) + 
          p1q*p2q*(-12*s12^3*s13 + (-30*s12^3 - 48*s12^2*s13 - 18*s12*s13^2 - 
              12*s13^3)*s23 + (-60*s12^2 - 51*s12*s13 - 15*s13^2)*s23^2 + 
            (-33*s12 - 6*s13)*s23^3)) + 
        p3q*(p1q*p2q^3*(-12*s12*s13^3 + (-12*s12^3 - 18*s12^2*s13 - 
              48*s12*s13^2 - 30*s13^3)*s23 + (-15*s12^2 - 51*s12*s13 - 
              60*s13^2)*s23^2 + (-6*s12 - 33*s13)*s23^3) + 
          p1q^2*p2q^2*((-12*s12^3 - 12*s12^2*s13 - 18*s12*s13^2 - 18*s13^3)*
             s23 + (-24*s12^2 - 42*s12*s13 - 48*s13^2)*s23^2 + 
            (-12*s12 - 30*s13)*s23^3) + p2q^4*(-12*s12*s13^3 + 
            (-6*s12^3 - 18*s12^2*s13 - 42*s12*s13^2 - 18*s13^3)*s23 + 
            (-6*s12^2 - 39*s12*s13 - 33*s13^2)*s23^2 + (-3*s12 - 18*s13)*
             s23^3) + p1q^3*p2q*((-6*s12^2 - 12*s12*s13 - 6*s13^2)*s23^2 + 
            (-6*s12 - 6*s13)*s23^3)) + 
        p3q^4*(p1q*((-6*s12^3 - 18*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-21*s12^2 - 27*s12*s13)*s23^2 - 15*s12*s23^3) + 
          p2q*(-12*s12^3*s13 + (-18*s12^3 - 42*s12^2*s13 - 18*s12*s13^2 - 
              6*s13^3)*s23 + (-33*s12^2 - 39*s12*s13 - 6*s13^2)*s23^2 + 
            (-18*s12 - 3*s13)*s23^3)))*Log[s23/(s12 + s13 + s23)]^2)/
      (p2q*p3q^4*s12*s13*s23^2 + p3q^3*(p1q*p2q*s12*s13*s23^2 + 
         3*p2q^2*s12*s13*s23^2) + p3q^2*(2*p1q*p2q^2*s12*s13*s23^2 + 
         3*p2q^3*s12*s13*s23^2) + p3q*(p1q*p2q^3*s12*s13*s23^2 + 
         p2q^4*s12*s13*s23^2)) + Log[(p1q + p3q)/(p1q + p2q + p3q)]*
      (((p2q^4*(-(s12*s13^2) - s13^3 - s13^2*s23) + 
          p3q^4*(2*s12^3 + 3*s12^2*s13 + s12*s13^2 + (4*s12^2 + 3*s12*s13)*
             s23 + 2*s12*s23^2) + p1q*p2q^3*(-3*s12*s13^2 - 3*s13^3 + 
            (s12*s13 - 2*s13^2)*s23 + s13*s23^2) + 
          p1q^4*(4*s12^3 + 8*s12^2*s13 + 4*s12*s13^2 + 
            (8*s12^2 + 10*s12*s13 + 2*s13^2)*s23 + (4*s12 + 2*s13)*s23^2) + 
          p1q^2*p2q^2*(2*s12^3 + 4*s12^2*s13 - 2*s12*s13^2 - 4*s13^3 + 
            (4*s12^2 + 7*s12*s13 - s13^2)*s23 + (2*s12 + 3*s13)*s23^2) + 
          p1q^3*p2q*(4*s12^3 + 8*s12^2*s13 + 2*s12*s13^2 - 2*s13^3 + 
            (8*s12^2 + 12*s12*s13 + 2*s13^2)*s23 + (4*s12 + 4*s13)*s23^2) + 
          p3q^3*(p2q*(-s12^3 - 2*s12^2*s13 - 2*s12*s13^2 - s13^3 + 
              (-s12^2 - s12*s13 - s13^2)*s23) + p1q*(8*s12^3 + 13*s12^2*s13 + 
              5*s12*s13^2 + (16*s12^2 + 14*s12*s13 + s13^2)*s23 + 
              (8*s12 + s13)*s23^2)) + p3q^2*(p2q^2*(-s12^3 + s12^2*s13 + 
              s12*s13^2 - s13^3 + (-s12^2 + 2*s12*s13 - s13^2)*s23) + 
            p1q*p2q*(-s12^3 - s12^2*s13 - 3*s12*s13^2 - 3*s13^3 + 
              (2*s12*s13 - 2*s13^2)*s23 + (s12 + s13)*s23^2) + 
            p1q^2*(14*s12^3 + 24*s12^2*s13 + 10*s12*s13^2 + (28*s12^2 + 
                27*s12*s13 + 3*s13^2)*s23 + (14*s12 + 3*s13)*s23^2)) + 
          p3q*(p2q^3*(2*s12^2*s13 + s12*s13^2 - s13^3 + (2*s12*s13 - s13^2)*
               s23) + p1q*p2q^2*(4*s12^2*s13 - 4*s13^3 + (s12^2 + 6*s12*s13 - 
                3*s13^2)*s23 + (s12 + s13)*s23^2) + p1q^2*p2q*
             (4*s12^3 + 8*s12^2*s13 - 4*s13^3 + (9*s12^2 + 13*s12*s13)*s23 + 
              (5*s12 + 4*s13)*s23^2) + p1q^3*(12*s12^3 + 22*s12^2*s13 + 
              10*s12*s13^2 + (24*s12^2 + 26*s12*s13 + 4*s13^2)*s23 + 
              (12*s12 + 4*s13)*s23^2)))*Log[s12/(s12 + s13 + s23)])/
        (p2q*p3q^3*(3*s12^2*s13 + 3*s12*s13*s23) + 
         p3q*(-3*p2q^3*s12*s13^2 + p1q^2*p2q*(3*s12^2*s13 + 3*s12*s13*s23) + 
           p1q*p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23)) + 
         p3q^2*(p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23) + 
           p1q*p2q*(6*s12^2*s13 + 6*s12*s13*s23))) + 
       ((p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + (-10*s12*s13^2 - s13^3)*s23 - 
            s13^2*s23^2) + p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + 
            (-16*s12^3 - 42*s12^2*s13 - 17*s12*s13^2)*s23 + 
            (-32*s12^2 - 33*s12*s13)*s23^2 - 16*s12*s23^3) + 
          p1q*p2q^4*(9*s12^3*s13 - 9*s12^2*s13^2 - 18*s12*s13^3 + 
            (27*s12^2*s13 - 3*s12*s13^2 - 3*s13^3)*s23 + 
            (19*s12*s13 - 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^4*p2q*((-14*s12^3 - 10*s12^2*s13 + 4*s12*s13^2)*s23 + 
            (-28*s12^2 - 8*s12*s13 + 2*s13^2)*s23^2 + (-14*s12 + 2*s13)*
             s23^3) + p1q^2*p2q^3*(18*s12^3*s13 - 18*s12*s13^3 + 
            (-7*s12^3 + 49*s12^2*s13 + 16*s12*s13^2 - 4*s13^3)*s23 + 
            (-14*s12^2 + 34*s12*s13 - s13^2)*s23^2 + (-7*s12 + 3*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^3*s13 + 18*s12^2*s13^2 + 
            (-14*s12^3 + 44*s12^2*s13 + 38*s12*s13^2 - 2*s13^3)*s23 + 
            (-28*s12^2 + 30*s12*s13 + 2*s13^2)*s23^2 + (-14*s12 + 4*s13)*
             s23^3) + p3q^4*(p2q*(-18*s12^4 - 27*s12^3*s13 + 9*s12*s13^3 + 
              (-44*s12^3 - 35*s12^2*s13 + 8*s12*s13^2 - s13^3)*s23 + 
              (-42*s12^2 - 16*s12*s13 - s13^2)*s23^2 - 16*s12*s23^3) + 
            p1q*(-27*s12^3*s13 - 27*s12^2*s13^2 + (-64*s12^3 - 149*s12^2*
                 s13 - 58*s12*s13^2)*s23 + (-128*s12^2 - 121*s12*s13 + s13^2)*
               s23^2 + (-64*s12 + s13)*s23^3)) + 
          p3q^3*(p2q^2*(-18*s12^4 + 18*s12^3*s13 + 45*s12^2*s13^2 + 
              9*s12*s13^3 + (-20*s12^3 + 62*s12^2*s13 + 35*s12*s13^2 - 
                2*s13^3)*s23 + (-2*s12^2 + 28*s12*s13 - 2*s13^2)*s23^2) + 
            p1q*p2q*(-54*s12^4 - 72*s12^3*s13 + 9*s12^2*s13^2 + 
              27*s12*s13^3 + (-146*s12^3 - 96*s12^2*s13 + 38*s12*s13^2 - 
                3*s13^3)*s23 + (-146*s12^2 - 38*s12*s13 - s13^2)*s23^2 + 
              (-54*s12 + 2*s13)*s23^3) + p1q^2*(-36*s12^3*s13 - 
              36*s12^2*s13^2 + (-112*s12^3 - 237*s12^2*s13 - 89*s12*s13^2)*
               s23 + (-224*s12^2 - 198*s12*s13 + 3*s13^2)*s23^2 + 
              (-112*s12 + 3*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-9*s12^4 + 27*s12^3*s13 + 18*s12^2*s13^2 - 
              18*s12*s13^3 + (-10*s12^3 + 39*s12^2*s13 - 16*s12*s13^2 - 
                2*s13^3)*s23 + (-s12^2 + 4*s12*s13 - 2*s13^2)*s23^2) + 
            p1q*p2q^2*(-36*s12^4 + 54*s12^3*s13 + 108*s12^2*s13^2 + 
              18*s12*s13^3 + (-46*s12^3 + 183*s12^2*s13 + 114*s12*s13^2 - 
                7*s13^3)*s23 + (-8*s12^2 + 107*s12*s13 - 5*s13^2)*s23^2 + 
              (2*s12 + 2*s13)*s23^3) + p1q^3*(-18*s12^3*s13 - 
              18*s12^2*s13^2 + (-96*s12^3 - 176*s12^2*s13 - 62*s12*s13^2)*
               s23 + (-192*s12^2 - 154*s12*s13 + 4*s13^2)*s23^2 + 
              (-96*s12 + 4*s13)*s23^3) + p1q^2*p2q*(-54*s12^4 - 
              72*s12^3*s13 + 18*s12^2*s13^2 + 36*s12*s13^3 + (-198*s12^3 - 
                130*s12^2*s13 + 64*s12*s13^2 - 4*s13^3)*s23 + 
              (-242*s12^2 - 59*s12*s13 + 3*s13^2)*s23^2 + (-98*s12 + 7*s13)*
               s23^3)) + p3q*(p2q^4*(18*s12^3*s13 - 18*s12*s13^3 + 
              (20*s12^2*s13 - 18*s12*s13^2 - 2*s13^3)*s23 + (2*s12*s13 - 
                2*s13^2)*s23^2) + p1q^4*((-32*s12^3 - 46*s12^2*s13 - 
                14*s12*s13^2)*s23 + (-64*s12^2 - 44*s12*s13 + 2*s13^2)*s23^
                2 + (-32*s12 + 2*s13)*s23^3) + p1q*p2q^3*(-9*s12^4 + 
              45*s12^3*s13 + 18*s12^2*s13^2 - 36*s12*s13^3 + 
              (-9*s12^3 + 103*s12^2*s13 + 6*s12*s13^2 - 7*s13^3)*s23 + 
              (s12^2 + 52*s12*s13 - 5*s13^2)*s23^2 + (s12 + 2*s13)*s23^3) + 
            p1q^2*p2q^2*(-18*s12^4 + 54*s12^3*s13 + 90*s12^2*s13^2 + 
              18*s12*s13^3 + (-48*s12^3 + 174*s12^2*s13 + 142*s12*s13^2 - 
                8*s13^3)*s23 + (-50*s12^2 + 119*s12*s13 - s13^2)*s23^2 + 
              (-20*s12 + 7*s13)*s23^3) + p1q^3*p2q*(-18*s12^4 - 
              18*s12^3*s13 + 18*s12^2*s13^2 + 18*s12*s13^3 + (-110*s12^3 - 
                60*s12^2*s13 + 48*s12*s13^2 - 2*s13^3)*s23 + (-166*s12^2 - 
                34*s12*s13 + 6*s13^2)*s23^2 + (-74*s12 + 8*s13)*s23^3)))*
         Log[s13/(s12 + s13 + s23)])/(p2q*p3q^4*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p3q*(-27*p2q^4*s12*s13^2*s23 + 
           p1q^2*p2q^2*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
             27*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 
             54*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 
             54*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*
              s23 + 81*s12*s13*s23^2))) + 
       ((p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + (19*s12*s13^2 + 10*s13^3)*s23 + 
            10*s13^2*s23^2) + p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + 
            (-2*s12^3 + 15*s12^2*s13 + 8*s12*s13^2)*s23 + 
            (-4*s12^2 + 6*s12*s13)*s23^2 - 2*s12*s23^3) + 
          p1q^3*p2q^2*(-18*s12^3*s13 - 18*s12^2*s13^2 + 
            (-22*s12^3 - 116*s12^2*s13 - 56*s12*s13^2 + 20*s13^3)*s23 + 
            (-44*s12^2 - 138*s12*s13 - 20*s13^2)*s23^2 + (-22*s12 - 40*s13)*
             s23^3) + p1q^2*p2q^3*(-18*s12^3*s13 + 18*s12*s13^3 + 
            (-11*s12^3 - 85*s12^2*s13 + 2*s12*s13^2 + 40*s13^3)*s23 + 
            (-22*s12^2 - 97*s12*s13 + 10*s13^2)*s23^2 + (-11*s12 - 30*s13)*
             s23^3) + p1q^4*p2q*((-22*s12^3 - 62*s12^2*s13 - 40*s12*s13^2)*
             s23 + (-44*s12^2 - 82*s12*s13 - 20*s13^2)*s23^2 + 
            (-22*s12 - 20*s13)*s23^3) + p1q*p2q^4*(-9*s12^3*s13 + 
            9*s12^2*s13^2 + 18*s12*s13^3 + (-27*s12^2*s13 + 30*s12*s13^2 + 
              30*s13^3)*s23 + (-28*s12*s13 + 20*s13^2)*s23^2 - 
            10*s13*s23^3) + p3q^3*(p2q^2*(18*s12^4 - 18*s12^3*s13 - 
              45*s12^2*s13^2 - 9*s12*s13^3 + (38*s12^3 - 53*s12^2*s13 - 
                26*s12*s13^2 + 20*s13^3)*s23 + (20*s12^2 - 37*s12*s13 + 
                20*s13^2)*s23^2) + p1q^2*(36*s12^3*s13 + 36*s12^2*s13^2 + 
              (-14*s12^3 + 21*s12^2*s13 - s12*s13^2)*s23 + (-28*s12^2 - 
                45*s12*s13 - 30*s13^2)*s23^2 + (-14*s12 - 30*s13)*s23^3) + 
            p1q*p2q*(54*s12^4 + 72*s12^3*s13 - 9*s12^2*s13^2 - 27*s12*s13^3 + 
              (83*s12^3 - 12*s12^2*s13 - 56*s12*s13^2 + 30*s13^3)*s23 + 
              (2*s12^2 - 106*s12*s13 + 10*s13^2)*s23^2 + (-27*s12 - 20*s13)*
               s23^3)) + p3q^2*(p2q^3*(9*s12^4 - 27*s12^3*s13 - 
              18*s12^2*s13^2 + 18*s12*s13^3 + (19*s12^3 - 66*s12^2*s13 - 
                2*s12*s13^2 + 20*s13^3)*s23 + (10*s12^2 - 40*s12*s13 + 
                20*s13^2)*s23^2) + p1q^2*p2q*(54*s12^4 + 72*s12^3*s13 - 
              18*s12^2*s13^2 - 36*s12*s13^3 + (36*s12^3 - 158*s12^2*s13 - 
                154*s12*s13^2 + 40*s13^3)*s23 + (-91*s12^2 - 301*s12*s13 - 
                30*s13^2)*s23^2 + (-73*s12 - 70*s13)*s23^3) + 
            p1q^3*(18*s12^3*s13 + 18*s12^2*s13^2 + (-12*s12^3 - 
                22*s12^2*s13 - 28*s12*s13^2)*s23 + (-24*s12^2 - 80*s12*s13 - 
                40*s13^2)*s23^2 + (-12*s12 - 40*s13)*s23^3) + 
            p1q*p2q^2*(36*s12^4 - 54*s12^3*s13 - 108*s12^2*s13^2 - 
              18*s12*s13^3 + (55*s12^3 - 210*s12^2*s13 - 87*s12*s13^2 + 
                70*s13^3)*s23 + (-s12^2 - 179*s12*s13 + 50*s13^2)*s23^2 + 
              (-20*s12 - 20*s13)*s23^3)) + 
          p3q*(p2q^4*(-18*s12^3*s13 + 18*s12*s13^3 + (-38*s12^2*s13 + 
                18*s12*s13^2 + 20*s13^3)*s23 + (-20*s12*s13 + 20*s13^2)*s23^
                2) + p1q^3*p2q*(18*s12^4 + 18*s12^3*s13 - 18*s12^2*s13^2 - 
              18*s12*s13^3 + (-34*s12^3 - 210*s12^2*s13 - 156*s12*s13^2 + 
                20*s13^3)*s23 + (-122*s12^2 - 308*s12*s13 - 60*s13^2)*s23^2 + 
              (-70*s12 - 80*s13)*s23^3) + p1q^2*p2q^2*(18*s12^4 - 
              54*s12^3*s13 - 90*s12^2*s13^2 - 18*s12*s13^3 + 
              (-6*s12^3 - 282*s12^2*s13 - 124*s12*s13^2 + 80*s13^3)*s23 + 
              (-67*s12^2 - 299*s12*s13 + 10*s13^2)*s23^2 + (-43*s12 - 70*s13)*
               s23^3) + p1q*p2q^3*(9*s12^4 - 45*s12^3*s13 - 18*s12^2*s13^2 + 
              36*s12*s13^3 + (9*s12^3 - 139*s12^2*s13 + 21*s12*s13^2 + 
                70*s13^3)*s23 + (-10*s12^2 - 115*s12*s13 + 50*s13^2)*s23^2 + 
              (-10*s12 - 20*s13)*s23^3) + p1q^4*((-4*s12^3 - 26*s12^2*s13 - 
                22*s12*s13^2)*s23 + (-8*s12^2 - 46*s12*s13 - 20*s13^2)*s23^
                2 + (-4*s12 - 20*s13)*s23^3)) + 
          p3q^4*(p2q*(18*s12^4 + 27*s12^3*s13 - 9*s12*s13^3 + 
              (35*s12^3 + 26*s12^2*s13 + s12*s13^2 + 10*s13^3)*s23 + 
              (15*s12^2 - 2*s12*s13 + 10*s13^2)*s23^2 - 2*s12*s23^3) + 
            p1q*(27*s12^3*s13 + 27*s12^2*s13^2 + (-8*s12^3 + 32*s12^2*s13 + 
                13*s12*s13^2)*s23 + (-16*s12^2 - 5*s12*s13 - 10*s13^2)*s23^
                2 + (-8*s12 - 10*s13)*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 54*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 54*s12*s13*s23^2)) + 
         p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
             81*s12*s13*s23^2)))) + Log[-s12 - s13 - s23]*
      ((p3q^5*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
           (-104*s12^2 - 140*s12*s13)*s23^2 - 68*s12*s23^3) + 
         p2q^5*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
           (-140*s12*s13 - 104*s13^2)*s23^2 - 68*s13*s23^3) + 
         p1q*p2q^4*((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + 
           (12*s12 - 24*s13)*s23^3 + 4*s23^4) + 
         p3q^4*(p2q*(-144*s12^3*s13 + (-144*s12^3 - 504*s12^2*s13 - 288*s12*
                s13^2 - 72*s13^3)*s23 + (-284*s12^2 - 568*s12*s13 - 76*s13^2)*
              s23^2 + (-204*s12 - 68*s13)*s23^3) + 
           p1q*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + (-24*s12 + 12*s13)*
              s23^3 + 4*s23^4)) + p3q^3*(p2q^2*(-144*s12^3*s13 + 
             288*s12^2*s13^2 + (-216*s12^3 - 576*s12^2*s13 - 396*s12*s13^2 - 
               180*s13^3)*s23 + (-296*s12^2 - 932*s12*s13 - 192*s13^2)*
              s23^2 + (-272*s12 - 204*s13)*s23^3) + 
           p1q*p2q*(-144*s12^3*s13 - 144*s12^2*s13*s23 + 
             (16*s12^2 - 140*s12*s13 + 52*s13^2)*s23^2 - 36*s12*s23^3 + 
             12*s23^4)) + p3q*(p2q^4*(-144*s12*s13^3 + 
             (-72*s12^3 - 288*s12^2*s13 - 504*s12*s13^2 - 144*s13^3)*s23 + 
             (-76*s12^2 - 568*s12*s13 - 284*s13^2)*s23^2 + 
             (-68*s12 - 204*s13)*s23^3) + p1q*p2q^3*(-144*s12*s13^3 - 
             144*s12*s13^2*s23 + (52*s12^2 - 140*s12*s13 + 16*s13^2)*s23^2 - 
             36*s13*s23^3 + 12*s23^4)) + 
         p3q^2*(p2q^3*(288*s12^2*s13^2 - 144*s12*s13^3 + 
             (-180*s12^3 - 396*s12^2*s13 - 576*s12*s13^2 - 216*s13^3)*s23 + 
             (-192*s12^2 - 932*s12*s13 - 296*s13^2)*s23^2 + 
             (-204*s12 - 272*s13)*s23^3) + p1q*p2q^2*(288*s12^2*s13^2 + 
             (144*s12^2*s13 + 144*s12*s13^2)*s23 + (88*s12^2 - 96*s12*s13 + 
               88*s13^2)*s23^2 + (-24*s12 - 24*s13)*s23^3 + 16*s23^4)))/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((2*s12^2 + 2*s12*s13)*s23^2 + 2*s12*s23^3) + 
          p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
            (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
          p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (4*s12^2 - 150*s12*s13 - 118*s13^2)*s23^2 + (6*s12 - 80*s13)*
             s23^3 + 2*s23^4) + p1q^2*p2q^3*((-72*s12^2*s13 - 108*s12*s13^2 - 
              36*s13^3)*s23 + (8*s12^2 - 160*s12*s13 - 132*s13^2)*s23^2 + 
            (12*s12 - 92*s13)*s23^3 + 4*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + (12*s12 - 24*s13)*
             s23^3 + 4*s23^4) + p3q^4*(p2q*(-36*s12^3*s13 + (-54*s12^2*s13 - 
                18*s12*s13^2 - 36*s13^3)*s23 + (2*s12^2 - 32*s12*s13 - 
                38*s13^2)*s23^2 + (4*s12 - 18*s13)*s23^3) + 
            p1q*((8*s12^2 + 12*s12*s13 + 4*s13^2)*s23^2 + (10*s12 + 6*s13)*
               s23^3 + 2*s23^4)) + p3q^3*(p2q^2*(-36*s12^3*s13 + 
              72*s12^2*s13^2 + (-72*s12^2*s13 - 54*s12*s13^2 - 126*s13^3)*
               s23 + (-4*s12^2 - 106*s12*s13 - 150*s13^2)*s23^2 + 
              (2*s12 - 72*s13)*s23^3) + p1q^2*((12*s12^2 + 20*s12*s13 + 
                8*s13^2)*s23^2 + (16*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q*(-36*s12^3*s13 - 72*s13^3*s23 + (20*s12^2 + 36*s12*s13 - 
                78*s13^2)*s23^2 + (30*s12 - 14*s13)*s23^3 + 8*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-90*s12^2*s13 - 198*s12*s13^2 - 
                108*s13^3)*s23 + (-2*s12^2 - 194*s12*s13 - 196*s13^2)*s23^2 - 
              104*s13*s23^3) + p1q*p2q^3*(-36*s12*s13^3 + (-108*s12^2*s13 - 
                288*s12*s13^2 - 180*s13^3)*s23 + (12*s12^2 - 270*s12*s13 - 
                340*s13^2)*s23^2 + (22*s12 - 168*s13)*s23^3 + 8*s23^4) + 
            p1q^3*p2q*((16*s12^2 - 4*s12*s13 - 20*s13^2)*s23^2 + 
              (24*s12 - 12*s13)*s23^3 + 8*s23^4) + p1q^2*p2q^2*
             ((-36*s12^2*s13 - 144*s12*s13^2 - 108*s13^3)*s23 + 
              (28*s12^2 - 156*s12*s13 - 256*s13^2)*s23^2 + (40*s12 - 136*s13)*
               s23^3 + 12*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 
              36*s12*s13^3 + (-72*s12^2*s13 - 180*s12*s13^2 - 180*s13^3)*
               s23 + (-6*s12^2 - 196*s12*s13 - 256*s13^2)*s23^2 - 
              124*s13*s23^3) + p1q^3*((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^
                2 + (12*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q^2*(72*s12^2*s13^2 + (36*s12^2*s13 - 108*s12*s13^2 - 
                216*s13^3)*s23 + (20*s12^2 - 60*s12*s13 - 304*s13^2)*s23^2 + 
              (36*s12 - 108*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((36*s12^2*s13 - 36*s12*s13^2 - 72*s13^3)*s23 + 
              (32*s12^2 + 24*s12*s13 - 116*s13^2)*s23^2 + (44*s12 - 32*s13)*
               s23^3 + 12*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
          p2q^5*((2*s12*s13 + 2*s13^2)*s23^2 + 2*s13*s23^3) + 
          p1q*p2q^4*((4*s12^2 + 12*s12*s13 + 8*s13^2)*s23^2 + 
            (6*s12 + 10*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^2 + (12*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^3*((8*s12^2 + 20*s12*s13 + 
              12*s13^2)*s23^2 + (12*s12 + 16*s13)*s23^3 + 4*s23^4) + 
          p3q^4*(p2q*(-36*s12^3*s13 + (-108*s12^3 - 198*s12^2*s13 - 
                90*s12*s13^2)*s23 + (-196*s12^2 - 194*s12*s13 - 2*s13^2)*s23^
                2 - 104*s12*s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 
                72*s12*s13^2)*s23 + (-118*s12^2 - 150*s12*s13 + 4*s13^2)*s23^
                2 + (-80*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
          p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + (-180*s12^3 - 
                180*s12^2*s13 - 72*s12*s13^2)*s23 + (-256*s12^2 - 
                196*s12*s13 - 6*s13^2)*s23^2 - 124*s12*s23^3) + 
            p1q^2*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-132*s12^2 - 160*s12*s13 + 8*s13^2)*s23^2 + (-92*s12 + 12*s13)*
               s23^3 + 4*s23^4) + p1q*p2q*(-36*s12^3*s13 + (-180*s12^3 - 
                288*s12^2*s13 - 108*s12*s13^2)*s23 + (-340*s12^2 - 
                270*s12*s13 + 12*s13^2)*s23^2 + (-168*s12 + 22*s13)*s23^3 + 
              8*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 36*s12*s13^3 + 
              (-126*s12^3 - 54*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-150*s12^2 - 106*s12*s13 - 4*s13^2)*s23^2 + (-72*s12 + 2*s13)*
               s23^3) + p1q^3*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 + 4*s23^4) + p1q*p2q^2*
             (72*s12^2*s13^2 + (-216*s12^3 - 108*s12^2*s13 + 36*s12*s13^2)*
               s23 + (-304*s12^2 - 60*s12*s13 + 20*s13^2)*s23^2 + 
              (-108*s12 + 36*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((-108*s12^3 - 144*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (-256*s12^2 - 156*s12*s13 + 28*s13^2)*s23^2 + (-136*s12 + 
                40*s13)*s23^3 + 12*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-36*s12^3 - 18*s12^2*s13 - 
                54*s12*s13^2)*s23 + (-38*s12^2 - 32*s12*s13 + 2*s13^2)*s23^
                2 + (-18*s12 + 4*s13)*s23^3) + p1q^3*p2q*
             ((-20*s12^2 - 4*s12*s13 + 16*s13^2)*s23^2 + (-12*s12 + 24*s13)*
               s23^3 + 8*s23^4) + p1q*p2q^3*(-36*s12*s13^3 - 72*s12^3*s23 + 
              (-78*s12^2 + 36*s12*s13 + 20*s13^2)*s23^2 + (-14*s12 + 30*s13)*
               s23^3 + 8*s23^4) + p1q^2*p2q^2*((-72*s12^3 - 36*s12^2*s13 + 
                36*s12*s13^2)*s23 + (-116*s12^2 + 24*s12*s13 + 32*s13^2)*s23^
                2 + (-32*s12 + 44*s13)*s23^3 + 12*s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-6*s12^3 - 18*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-18*s12^2 - 24*s12*s13)*s23^2 - 12*s12*s23^3) + 
          p1q^2*p2q^3*((-24*s12^2*s13 - 36*s12*s13^2 - 12*s13^3)*s23 + 
            (-60*s12*s13 - 48*s13^2)*s23^2 - 36*s13*s23^3) + 
          p1q*p2q^4*((-24*s12^2*s13 - 36*s12*s13^2 - 12*s13^3)*s23 + 
            (-54*s12*s13 - 42*s13^2)*s23^2 - 30*s13*s23^3) + 
          p2q^5*((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23 + 
            (-24*s12*s13 - 18*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^3*p2q^2*((-12*s12*s13 - 12*s13^2)*s23^2 - 12*s13*s23^3) + 
          p3q^2*(p1q^3*((-12*s12^2 - 12*s12*s13)*s23^2 - 12*s12*s23^3) + 
            p1q*p2q^2*(48*s12^2*s13^2 + (-72*s12^3 - 24*s12^2*s13 - 
                24*s12*s13^2 - 72*s13^3)*s23 + (-108*s12^2 - 72*s12*s13 - 
                108*s13^2)*s23^2 + (-48*s12 - 48*s13)*s23^3) + 
            p2q^3*(48*s12^2*s13^2 - 24*s12*s13^3 + (-42*s12^3 - 
                42*s12^2*s13 - 84*s12*s13^2 - 60*s13^3)*s23 + 
              (-48*s12^2 - 102*s12*s13 - 84*s13^2)*s23^2 + (-24*s12 - 42*s13)*
               s23^3) + p1q^2*p2q*((-36*s12^3 - 36*s12^2*s13 - 24*s12*s13^2 - 
                24*s13^3)*s23 + (-96*s12^2 - 84*s12*s13 - 48*s13^2)*s23^2 + 
              (-60*s12 - 24*s13)*s23^3)) + 
          p3q^3*(p1q^2*((-12*s12^3 - 36*s12^2*s13 - 24*s12*s13^2)*s23 + 
              (-48*s12^2 - 60*s12*s13)*s23^2 - 36*s12*s23^3) + 
            p2q^2*(-24*s12^3*s13 + 48*s12^2*s13^2 + (-60*s12^3 - 
                84*s12^2*s13 - 42*s12*s13^2 - 42*s13^3)*s23 + 
              (-84*s12^2 - 102*s12*s13 - 48*s13^2)*s23^2 + (-42*s12 - 24*s13)*
               s23^3) + p1q*p2q*(-24*s12^3*s13 + (-60*s12^3 - 96*s12^2*s13 - 
                36*s12*s13^2 - 24*s13^3)*s23 + (-120*s12^2 - 102*s12*s13 - 
                30*s13^2)*s23^2 + (-66*s12 - 12*s13)*s23^3)) + 
          p3q*(p1q*p2q^3*(-24*s12*s13^3 + (-24*s12^3 - 36*s12^2*s13 - 
                96*s12*s13^2 - 60*s13^3)*s23 + (-30*s12^2 - 102*s12*s13 - 
                120*s13^2)*s23^2 + (-12*s12 - 66*s13)*s23^3) + 
            p1q^2*p2q^2*((-24*s12^3 - 24*s12^2*s13 - 36*s12*s13^2 - 36*s13^3)*
               s23 + (-48*s12^2 - 84*s12*s13 - 96*s13^2)*s23^2 + 
              (-24*s12 - 60*s13)*s23^3) + p2q^4*(-24*s12*s13^3 + 
              (-12*s12^3 - 36*s12^2*s13 - 84*s12*s13^2 - 36*s13^3)*s23 + 
              (-12*s12^2 - 78*s12*s13 - 66*s13^2)*s23^2 + (-6*s12 - 36*s13)*
               s23^3) + p1q^3*p2q*((-12*s12^2 - 24*s12*s13 - 12*s13^2)*s23^
                2 + (-12*s12 - 12*s13)*s23^3)) + 
          p3q^4*(p1q*((-12*s12^3 - 36*s12^2*s13 - 24*s12*s13^2)*s23 + 
              (-42*s12^2 - 54*s12*s13)*s23^2 - 30*s12*s23^3) + 
            p2q*(-24*s12^3*s13 + (-36*s12^3 - 84*s12^2*s13 - 36*s12*s13^2 - 
                12*s13^3)*s23 + (-66*s12^2 - 78*s12*s13 - 12*s13^2)*s23^2 + 
              (-36*s12 - 6*s13)*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^4*s12*s13*s23^2 + p3q^3*(p1q*p2q*s12*s13*s23^2 + 
           3*p2q^2*s12*s13*s23^2) + p3q^2*(2*p1q*p2q^2*s12*s13*s23^2 + 
           3*p2q^3*s12*s13*s23^2) + p3q*(p1q*p2q^3*s12*s13*s23^2 + 
           p2q^4*s12*s13*s23^2))) + Log[p1q/(p1q + p2q + p3q)]*
      ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
           (34*s12^2 + 52*s12*s13)*s23^2 + 16*s12*s23^3) + 
         p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
           (52*s12*s13 + 34*s13^2)*s23^2 + 16*s13*s23^3) + 
         p1q*p2q^4*((-40*s12^2 - 62*s12*s13 - 22*s13^2)*s23^2 + 
           (-60*s12 - 42*s13)*s23^3 - 20*s23^4) + 
         p3q^2*(p2q^3*(-144*s12^2*s13^2 + 72*s12*s13^3 + 
             (90*s12^3 + 198*s12^2*s13 + 288*s12*s13^2 + 108*s13^3)*s23 + 
             (150*s12^2 + 448*s12*s13 + 184*s13^2)*s23^2 + (48*s12 + 64*s13)*
              s23^3) + p1q*p2q^2*(-144*s12^2*s13^2 + (-72*s12^2*s13 - 72*s12*
                s13^2)*s23 + (-116*s12^2 - 168*s12*s13 - 116*s13^2)*s23^2 + 
             (-204*s12 - 204*s13)*s23^3 - 80*s23^4)) + 
         p3q^3*(p2q^2*(72*s12^3*s13 - 144*s12^2*s13^2 + 
             (108*s12^3 + 288*s12^2*s13 + 198*s12*s13^2 + 90*s13^3)*s23 + 
             (184*s12^2 + 448*s12*s13 + 150*s13^2)*s23^2 + (64*s12 + 48*s13)*
              s23^3) + p1q*p2q*(72*s12^3*s13 + 72*s12^2*s13*s23 + 
             (-80*s12^2 - 110*s12*s13 - 98*s13^2)*s23^2 + 
             (-144*s12 - 162*s13)*s23^3 - 60*s23^4)) + 
         p3q*(p2q^4*(72*s12*s13^3 + (36*s12^3 + 144*s12^2*s13 + 252*s12*
                s13^2 + 72*s13^3)*s23 + (56*s12^2 + 248*s12*s13 + 124*s13^2)*
              s23^2 + (16*s12 + 48*s13)*s23^3) + p1q*p2q^3*
            (72*s12*s13^3 + 72*s12*s13^2*s23 + (-98*s12^2 - 110*s12*s13 - 80*
                s13^2)*s23^2 + (-162*s12 - 144*s13)*s23^3 - 60*s23^4)) + 
         p3q^4*(p2q*(72*s12^3*s13 + (72*s12^3 + 252*s12^2*s13 + 144*s12*
                s13^2 + 36*s13^3)*s23 + (124*s12^2 + 248*s12*s13 + 56*s13^2)*
              s23^2 + (48*s12 + 16*s13)*s23^3) + 
           p1q*((-22*s12^2 - 62*s12*s13 - 40*s13^2)*s23^2 + 
             (-42*s12 - 60*s13)*s23^3 - 20*s23^4)))/
        (27*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 
           81*p2q^2*s12*s13*s23^2) + p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 
           81*p2q^3*s12*s13*s23^2) + p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 
           27*p2q^4*s12*s13*s23^2)) + 
       ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
            (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
          p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
            (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
          p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (10*s12^2 - 12*s12*s13 - 22*s13^2)*s23 + (20*s12 + 4*s13)*s23^2 + 
            10*s23^3) + p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (20*s12^2 + 8*s12*s13 - 12*s13^2)*s23 + (40*s12 + 24*s13)*s23^2 + 
            20*s23^3) + p1q^3*((20*s12^2 + 40*s12*s13 + 20*s13^2)*s23 + 
            (40*s12 + 40*s13)*s23^2 + 20*s23^3) + 
          p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 36*s12*s13^2 - 8*s13^3 + 
              (-40*s12^2 - 56*s12*s13 - 16*s13^2)*s23 + (-20*s12 - 8*s13)*s23^
                2) + p1q*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
              (-30*s12^2 - 20*s12*s13 + 10*s13^2)*s23 + 20*s13*s23^2 + 
              10*s23^3)) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 
              42*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*
               s23 + (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 
              56*s12^2*s13 - 52*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 
                32*s12*s13 - 12*s13^2)*s23 + (20*s12 + 24*s13)*s23^2 + 
              20*s23^3) + p1q^2*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
              (-20*s12^2 + 20*s13^2)*s23 + (20*s12 + 40*s13)*s23^2 + 
              20*s23^3)))*Log[p2q/(p1q + p2q + p3q)])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23)) + 
       ((p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + (10*s12^3 + 19*s12^2*s13)*s23 + 
            10*s12^2*s23^2) + p1q^2*p2q^3*(36*s12^2*s13^2 + 36*s12*s13^3 + 
            (-(s12^2*s13) + 21*s12*s13^2 - 14*s13^3)*s23 + 
            (-30*s12^2 - 45*s12*s13 - 28*s13^2)*s23^2 + (-30*s12 - 14*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^2*s13^2 + 18*s12*s13^3 + 
            (-28*s12^2*s13 - 22*s12*s13^2 - 12*s13^3)*s23 + 
            (-40*s12^2 - 80*s12*s13 - 24*s13^2)*s23^2 + (-40*s12 - 12*s13)*
             s23^3) + p1q*p2q^4*(27*s12^2*s13^2 + 27*s12*s13^3 + 
            (13*s12^2*s13 + 32*s12*s13^2 - 8*s13^3)*s23 + 
            (-10*s12^2 - 5*s12*s13 - 16*s13^2)*s23^2 + (-10*s12 - 8*s13)*
             s23^3) + p1q^4*p2q*((-22*s12^2*s13 - 26*s12*s13^2 - 4*s13^3)*
             s23 + (-20*s12^2 - 46*s12*s13 - 8*s13^2)*s23^2 + 
            (-20*s12 - 4*s13)*s23^3) + p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + 
            (8*s12^2*s13 + 15*s12*s13^2 - 2*s13^3)*s23 + 
            (6*s12*s13 - 4*s13^2)*s23^2 - 2*s13*s23^3) + 
          p3q^4*(p2q*(18*s12^3*s13 - 18*s12*s13^3 + (20*s12^3 + 
                18*s12^2*s13 - 38*s12*s13^2)*s23 + (20*s12^2 - 20*s12*s13)*
               s23^2) + p1q*(18*s12^3*s13 + 9*s12^2*s13^2 - 9*s12*s13^3 + 
              (30*s12^3 + 30*s12^2*s13 - 27*s12*s13^2)*s23 + 
              (20*s12^2 - 28*s12*s13)*s23^2 - 10*s12*s23^3)) + 
          p3q^2*(p2q^3*(-9*s12^3*s13 - 45*s12^2*s13^2 - 18*s12*s13^3 + 
              18*s13^4 + (20*s12^3 - 26*s12^2*s13 - 53*s12*s13^2 + 38*s13^3)*
               s23 + (20*s12^2 - 37*s12*s13 + 20*s13^2)*s23^2) + 
            p1q^2*p2q*(-18*s12^3*s13 - 90*s12^2*s13^2 - 54*s12*s13^3 + 
              18*s13^4 + (80*s12^3 - 124*s12^2*s13 - 282*s12*s13^2 - 6*s13^3)*
               s23 + (10*s12^2 - 299*s12*s13 - 67*s13^2)*s23^2 + 
              (-70*s12 - 43*s13)*s23^3) + p1q^3*(-18*s12^2*s13^2 - 
              18*s12*s13^3 + (20*s12^3 - 56*s12^2*s13 - 116*s12*s13^2 - 
                22*s13^3)*s23 + (-20*s12^2 - 138*s12*s13 - 44*s13^2)*s23^2 + 
              (-40*s12 - 22*s13)*s23^3) + p1q*p2q^2*(-18*s12^3*s13 - 
              108*s12^2*s13^2 - 54*s12*s13^3 + 36*s13^4 + (70*s12^3 - 
                87*s12^2*s13 - 210*s12*s13^2 + 55*s13^3)*s23 + 
              (50*s12^2 - 179*s12*s13 - s13^2)*s23^2 + (-20*s12 - 20*s13)*s23^
                3)) + p3q^3*(p2q^2*(18*s12^3*s13 - 18*s12^2*s13^2 - 
              27*s12*s13^3 + 9*s13^4 + (20*s12^3 - 2*s12^2*s13 - 
                66*s12*s13^2 + 19*s13^3)*s23 + (20*s12^2 - 40*s12*s13 + 
                10*s13^2)*s23^2) + p1q^2*(18*s12^3*s13 - 18*s12*s13^3 + 
              (40*s12^3 + 2*s12^2*s13 - 85*s12*s13^2 - 11*s13^3)*s23 + 
              (10*s12^2 - 97*s12*s13 - 22*s13^2)*s23^2 + (-30*s12 - 11*s13)*
               s23^3) + p1q*p2q*(36*s12^3*s13 - 18*s12^2*s13^2 - 
              45*s12*s13^3 + 9*s13^4 + (70*s12^3 + 21*s12^2*s13 - 
                139*s12*s13^2 + 9*s13^3)*s23 + (50*s12^2 - 115*s12*s13 - 
                10*s13^2)*s23^2 + (-20*s12 - 10*s13)*s23^3)) + 
          p3q*(p1q^2*p2q^2*(-36*s12^3*s13 - 18*s12^2*s13^2 + 72*s12*s13^3 + 
              54*s13^4 + (40*s12^3 - 154*s12^2*s13 - 158*s12*s13^2 + 
                36*s13^3)*s23 + (-30*s12^2 - 301*s12*s13 - 91*s13^2)*s23^2 + 
              (-70*s12 - 73*s13)*s23^3) + p1q^3*p2q*(-18*s12^3*s13 - 
              18*s12^2*s13^2 + 18*s12*s13^3 + 18*s13^4 + (20*s12^3 - 
                156*s12^2*s13 - 210*s12*s13^2 - 34*s13^3)*s23 + 
              (-60*s12^2 - 308*s12*s13 - 122*s13^2)*s23^2 + (-80*s12 - 
                70*s13)*s23^3) + p1q*p2q^3*(-27*s12^3*s13 - 9*s12^2*s13^2 + 
              72*s12*s13^3 + 54*s13^4 + (30*s12^3 - 56*s12^2*s13 - 
                12*s12*s13^2 + 83*s13^3)*s23 + (10*s12^2 - 106*s12*s13 + 
                2*s13^2)*s23^2 + (-20*s12 - 27*s13)*s23^3) + 
            p1q^4*((-40*s12^2*s13 - 62*s12*s13^2 - 22*s13^3)*s23 + 
              (-20*s12^2 - 82*s12*s13 - 44*s13^2)*s23^2 + (-20*s12 - 22*s13)*
               s23^3) + p2q^4*(-9*s12^3*s13 + 27*s12*s13^3 + 18*s13^4 + 
              (10*s12^3 + s12^2*s13 + 26*s12*s13^2 + 35*s13^3)*s23 + 
              (10*s12^2 - 2*s12*s13 + 15*s13^2)*s23^2 - 2*s13*s23^3)))*
         Log[(p1q + p2q)/(p1q + p2q + p3q)])/(27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2))) + 
       ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
            (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
          p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
            (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
          p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (10*s12^2 - 20*s12*s13 - 30*s13^2)*s23 + 20*s12*s23^2 + 
            10*s23^3) + p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (20*s12^2 - 20*s13^2)*s23 + (40*s12 + 20*s13)*s23^2 + 20*s23^3) + 
          p1q^3*((20*s12^2 + 40*s12*s13 + 20*s13^2)*s23 + (40*s12 + 40*s13)*
             s23^2 + 20*s23^3) + p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 
              36*s12*s13^2 - 10*s13^3 + (-32*s12^2 - 52*s12*s13 - 20*s13^2)*
               s23 + (-16*s12 - 10*s13)*s23^2) + p1q*(-16*s12^3 - 
              32*s12^2*s13 - 16*s12*s13^2 + (-22*s12^2 - 12*s12*s13 + 
                10*s13^2)*s23 + (4*s12 + 20*s13)*s23^2 + 10*s23^3)) + 
          p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 48*s12*s13^2 - 20*s13^3 + 
              (-16*s12^2 - 56*s12*s13 - 40*s13^2)*s23 + (-8*s12 - 20*s13)*s23^
                2) + p1q*p2q*(-16*s12^3 - 52*s12^2*s13 - 56*s12*s13^2 - 
              20*s13^3 + (-12*s12^2 - 32*s12*s13 - 20*s13^2)*s23 + 
              (24*s12 + 20*s13)*s23^2 + 20*s23^3) + 
            p1q^2*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + (-12*s12^2 + 
                8*s12*s13 + 20*s13^2)*s23 + (24*s12 + 40*s13)*s23^2 + 
              20*s23^3)))*Log[p3q/(p1q + p2q + p3q)])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23)) + 
       ((p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + (-19*s12*s13^2 - 10*s13^3)*
             s23 - 10*s13^2*s23^2) + p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + 
            (2*s12^3 - 15*s12^2*s13 - 8*s12*s13^2)*s23 + 
            (4*s12^2 - 6*s12*s13)*s23^2 + 2*s12*s23^3) + 
          p1q*p2q^4*(9*s12^3*s13 - 9*s12^2*s13^2 - 18*s12*s13^3 + 
            (27*s12^2*s13 - 30*s12*s13^2 - 30*s13^3)*s23 + 
            (28*s12*s13 - 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^4*p2q*((22*s12^3 + 62*s12^2*s13 + 40*s12*s13^2)*s23 + 
            (44*s12^2 + 82*s12*s13 + 20*s13^2)*s23^2 + (22*s12 + 20*s13)*
             s23^3) + p1q^2*p2q^3*(18*s12^3*s13 - 18*s12*s13^3 + 
            (11*s12^3 + 85*s12^2*s13 - 2*s12*s13^2 - 40*s13^3)*s23 + 
            (22*s12^2 + 97*s12*s13 - 10*s13^2)*s23^2 + (11*s12 + 30*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^3*s13 + 18*s12^2*s13^2 + 
            (22*s12^3 + 116*s12^2*s13 + 56*s12*s13^2 - 20*s13^3)*s23 + 
            (44*s12^2 + 138*s12*s13 + 20*s13^2)*s23^2 + (22*s12 + 40*s13)*
             s23^3) + p3q^4*(p2q*(-18*s12^4 - 27*s12^3*s13 + 9*s12*s13^3 + 
              (-35*s12^3 - 26*s12^2*s13 - s12*s13^2 - 10*s13^3)*s23 + 
              (-15*s12^2 + 2*s12*s13 - 10*s13^2)*s23^2 + 2*s12*s23^3) + 
            p1q*(-27*s12^3*s13 - 27*s12^2*s13^2 + (8*s12^3 - 32*s12^2*s13 - 
                13*s12*s13^2)*s23 + (16*s12^2 + 5*s12*s13 + 10*s13^2)*s23^2 + 
              (8*s12 + 10*s13)*s23^3)) + 
          p3q^3*(p2q^2*(-18*s12^4 + 18*s12^3*s13 + 45*s12^2*s13^2 + 
              9*s12*s13^3 + (-38*s12^3 + 53*s12^2*s13 + 26*s12*s13^2 - 
                20*s13^3)*s23 + (-20*s12^2 + 37*s12*s13 - 20*s13^2)*s23^2) + 
            p1q*p2q*(-54*s12^4 - 72*s12^3*s13 + 9*s12^2*s13^2 + 
              27*s12*s13^3 + (-83*s12^3 + 12*s12^2*s13 + 56*s12*s13^2 - 
                30*s13^3)*s23 + (-2*s12^2 + 106*s12*s13 - 10*s13^2)*s23^2 + 
              (27*s12 + 20*s13)*s23^3) + p1q^2*(-36*s12^3*s13 - 
              36*s12^2*s13^2 + (14*s12^3 - 21*s12^2*s13 + s12*s13^2)*s23 + 
              (28*s12^2 + 45*s12*s13 + 30*s13^2)*s23^2 + (14*s12 + 30*s13)*
               s23^3)) + p3q^2*(p2q^3*(-9*s12^4 + 27*s12^3*s13 + 
              18*s12^2*s13^2 - 18*s12*s13^3 + (-19*s12^3 + 66*s12^2*s13 + 
                2*s12*s13^2 - 20*s13^3)*s23 + (-10*s12^2 + 40*s12*s13 - 
                20*s13^2)*s23^2) + p1q*p2q^2*(-36*s12^4 + 54*s12^3*s13 + 
              108*s12^2*s13^2 + 18*s12*s13^3 + (-55*s12^3 + 210*s12^2*s13 + 
                87*s12*s13^2 - 70*s13^3)*s23 + (s12^2 + 179*s12*s13 - 
                50*s13^2)*s23^2 + (20*s12 + 20*s13)*s23^3) + 
            p1q^3*(-18*s12^3*s13 - 18*s12^2*s13^2 + (12*s12^3 + 
                22*s12^2*s13 + 28*s12*s13^2)*s23 + (24*s12^2 + 80*s12*s13 + 
                40*s13^2)*s23^2 + (12*s12 + 40*s13)*s23^3) + 
            p1q^2*p2q*(-54*s12^4 - 72*s12^3*s13 + 18*s12^2*s13^2 + 
              36*s12*s13^3 + (-36*s12^3 + 158*s12^2*s13 + 154*s12*s13^2 - 
                40*s13^3)*s23 + (91*s12^2 + 301*s12*s13 + 30*s13^2)*s23^2 + 
              (73*s12 + 70*s13)*s23^3)) + 
          p3q*(p2q^4*(18*s12^3*s13 - 18*s12*s13^3 + (38*s12^2*s13 - 
                18*s12*s13^2 - 20*s13^3)*s23 + (20*s12*s13 - 20*s13^2)*s23^
                2) + p1q^4*((4*s12^3 + 26*s12^2*s13 + 22*s12*s13^2)*s23 + 
              (8*s12^2 + 46*s12*s13 + 20*s13^2)*s23^2 + (4*s12 + 20*s13)*s23^
                3) + p1q*p2q^3*(-9*s12^4 + 45*s12^3*s13 + 18*s12^2*s13^2 - 
              36*s12*s13^3 + (-9*s12^3 + 139*s12^2*s13 - 21*s12*s13^2 - 
                70*s13^3)*s23 + (10*s12^2 + 115*s12*s13 - 50*s13^2)*s23^2 + 
              (10*s12 + 20*s13)*s23^3) + p1q^2*p2q^2*(-18*s12^4 + 
              54*s12^3*s13 + 90*s12^2*s13^2 + 18*s12*s13^3 + 
              (6*s12^3 + 282*s12^2*s13 + 124*s12*s13^2 - 80*s13^3)*s23 + 
              (67*s12^2 + 299*s12*s13 - 10*s13^2)*s23^2 + (43*s12 + 70*s13)*
               s23^3) + p1q^3*p2q*(-18*s12^4 - 18*s12^3*s13 + 
              18*s12^2*s13^2 + 18*s12*s13^3 + (34*s12^3 + 210*s12^2*s13 + 
                156*s12*s13^2 - 20*s13^3)*s23 + (122*s12^2 + 308*s12*s13 + 
                60*s13^2)*s23^2 + (70*s12 + 80*s13)*s23^3)))*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 54*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 54*s12*s13*s23^2)) + 
         p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
             81*s12*s13*s23^2))) + 
       ((p3q^6*((-3*s12^3*s13 - 6*s12^2*s13^2 - 3*s12*s13^3)*s23 + 
            (-s12^3 - 6*s12^2*s13 - 5*s12*s13^2)*s23^2 + (-s12^2 - 2*s12*s13)*
             s23^3) + p2q^6*((-3*s12^3*s13 - 6*s12^2*s13^2 - 3*s12*s13^3)*
             s23 + (-5*s12^2*s13 - 6*s12*s13^2 - s13^3)*s23^2 + 
            (-2*s12*s13 - s13^2)*s23^3) + p1q*p2q^5*
           ((-6*s12^3*s13 - 12*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
            (s12^3 - 7*s12^2*s13 - 11*s12*s13^2 - 3*s13^3)*s23^2 + 
            (s12^2 - s12*s13 - 2*s13^2)*s23^3 + s13*s23^4) + 
          p1q^4*p2q^2*((-2*s12^2 + 2*s13^2)*s23^3 + (-2*s12 + 2*s13)*s23^4) + 
          p1q^2*p2q^4*((-6*s12^3*s13 - 12*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
            (2*s12^3 - 4*s12^2*s13 - 10*s12*s13^2 - 4*s13^3)*s23^2 + 
            (s12^2 + 2*s12*s13 - s13^2)*s23^3 + (-s12 + 3*s13)*s23^4) + 
          p1q^3*p2q^3*((2*s12^3 + 6*s12^2*s13 + 2*s12*s13^2 - 2*s13^3)*
             s23^2 + (6*s12*s13 + 2*s13^2)*s23^3 + (-2*s12 + 4*s13)*s23^4) + 
          p3q^5*(p2q*(-8*s12^4*s13 - 8*s12^3*s13^2 + (-2*s12^4 - 
                20*s12^3*s13 - 15*s12^2*s13^2 - 6*s12*s13^3 - s13^4)*s23 + 
              (-4*s12^3 - 17*s12^2*s13 - 10*s12*s13^2 - s13^3)*s23^2 + 
              (-2*s12^2 - 5*s12*s13)*s23^3) + 
            p1q*((-6*s12^3*s13 - 12*s12^2*s13^2 - 6*s12*s13^3)*s23 + 
              (-3*s12^3 - 11*s12^2*s13 - 7*s12*s13^2 + s13^3)*s23^2 + 
              (-2*s12^2 - s12*s13 + s13^2)*s23^3 + s12*s23^4)) + 
          p3q^3*(p2q^3*(-8*s12^4*s13 + 24*s12^3*s13^2 + 24*s12^2*s13^3 - 
              8*s12*s13^4 + (-7*s12^4 - 6*s12^3*s13 + 50*s12^2*s13^2 - 
                6*s12*s13^3 - 7*s13^4)*s23 + (-7*s12^3 + 7*s12^2*s13 + 
                7*s12*s13^2 - 7*s13^3)*s23^2 - 2*s12*s13*s23^3) + 
            p1q*p2q^2*(-8*s12^4*s13 + 8*s12^3*s13^2 + 16*s12^2*s13^3 + 
              (-10*s12^4 + 2*s12^3*s13 + 54*s12^2*s13^2 + 10*s12*s13^3 - 
                8*s13^4)*s23 + (-2*s12^3 + 20*s12^2*s13 + 20*s12*s13^2 + 
                2*s13^3)*s23^2 + (9*s12^2 - 7*s12*s13 + 10*s13^2)*s23^3 + 
              s12*s23^4) + p1q^2*p2q*((-2*s12^4 + 8*s12^3*s13 + 
                12*s12^2*s13^2 - 2*s13^4)*s23 + (4*s12^2*s13 + 4*s12*s13^2 + 
                8*s13^3)*s23^2 + (5*s12^2 - 8*s12*s13 + 7*s13^2)*s23^3 + 
              (3*s12 - 3*s13)*s23^4) + p1q^3*((-2*s12^3 + 2*s12^2*s13 + 
                6*s12*s13^2 + 2*s13^3)*s23^2 + (2*s12^2 + 6*s12*s13)*s23^3 + 
              (4*s12 - 2*s13)*s23^4)) + 
          p3q^4*(p2q^2*(-16*s12^4*s13 + 16*s12^2*s13^3 + (-6*s12^4 - 
                27*s12^3*s13 + 16*s12^2*s13^2 + s12*s13^3 - 4*s13^4)*s23 + 
              (-7*s12^3 - 10*s12^2*s13 + s12*s13^2 - 4*s13^3)*s23^2 + 
              (-s12^2 - 4*s12*s13)*s23^3) + p1q*p2q*(-8*s12^4*s13 - 
              8*s12^3*s13^2 + (-4*s12^4 - 12*s12^3*s13 - 2*s12^2*s13^2 - 
                4*s12*s13^3 - 2*s13^4)*s23 + (-5*s12^3 - 3*s12^2*s13 + 
                s12*s13^2 + 3*s13^3)*s23^2 + (s12^2 + 5*s13^2)*s23^3 + 
              2*s12*s23^4) + p1q^2*((-6*s12^3*s13 - 12*s12^2*s13^2 - 
                6*s12*s13^3)*s23 + (-4*s12^3 - 10*s12^2*s13 - 4*s12*s13^2 + 
                2*s13^3)*s23^2 + (-s12^2 + 2*s12*s13 + s13^2)*s23^3 + 
              (3*s12 - s13)*s23^4)) + p3q^2*(p2q^4*(16*s12^3*s13^2 - 
              16*s12*s13^4 + (-4*s12^4 + s12^3*s13 + 16*s12^2*s13^2 - 
                27*s12*s13^3 - 6*s13^4)*s23 + (-4*s12^3 + s12^2*s13 - 
                10*s12*s13^2 - 7*s13^3)*s23^2 + (-4*s12*s13 - s13^2)*s23^3) + 
            p1q^3*p2q*((2*s12^3 - 10*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23^
                2 + (4*s12^2 - 14*s12*s13 + 2*s13^2)*s23^3 + 
              (2*s12 - 4*s13)*s23^4) + p1q^2*p2q^2*((-4*s12^4 + 4*s12^3*s13 + 
                16*s12^2*s13^2 + 4*s12*s13^3 - 4*s13^4)*s23 + 
              (10*s12^3 - 10*s12^2*s13 - 10*s12*s13^2 + 10*s13^3)*s23^2 + 
              (12*s12^2 - 36*s12*s13 + 12*s13^2)*s23^3 + (-2*s12 - 2*s13)*s23^
                4) + p1q^4*((2*s12^2 - 2*s13^2)*s23^3 + (2*s12 - 2*s13)*s23^
                4) + p1q*p2q^3*(16*s12^3*s13^2 + 8*s12^2*s13^3 - 
              8*s12*s13^4 + (-8*s12^4 + 10*s12^3*s13 + 54*s12^2*s13^2 + 
                2*s12*s13^3 - 10*s13^4)*s23 + (2*s12^3 + 20*s12^2*s13 + 
                20*s12*s13^2 - 2*s13^3)*s23^2 + (10*s12^2 - 7*s12*s13 + 
                9*s13^2)*s23^3 + s13*s23^4)) + 
          p3q*(p2q^5*(-8*s12^2*s13^3 - 8*s12*s13^4 + (-s12^4 - 6*s12^3*s13 - 
                15*s12^2*s13^2 - 20*s12*s13^3 - 2*s13^4)*s23 + 
              (-s12^3 - 10*s12^2*s13 - 17*s12*s13^2 - 4*s13^3)*s23^2 + 
              (-5*s12*s13 - 2*s13^2)*s23^3) + p1q*p2q^4*(-8*s12^2*s13^3 - 
              8*s12*s13^4 + (-2*s12^4 - 4*s12^3*s13 - 2*s12^2*s13^2 - 
                12*s12*s13^3 - 4*s13^4)*s23 + (3*s12^3 + s12^2*s13 - 
                3*s12*s13^2 - 5*s13^3)*s23^2 + (5*s12^2 + s13^2)*s23^3 + 
              2*s13*s23^4) + p1q^3*p2q^2*((6*s12^3 - 6*s12^2*s13 - 
                10*s12*s13^2 + 2*s13^3)*s23^2 + (2*s12^2 - 14*s12*s13 + 
                4*s13^2)*s23^3 + (-4*s12 + 2*s13)*s23^4) + 
            p1q^2*p2q^3*((-2*s12^4 + 12*s12^2*s13^2 + 8*s12*s13^3 - 2*s13^4)*
               s23 + (8*s12^3 + 4*s12^2*s13 + 4*s12*s13^2)*s23^2 + 
              (7*s12^2 - 8*s12*s13 + 5*s13^2)*s23^3 + (-3*s12 + 3*s13)*s23^
                4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 + 
         p3q^3*(p2q^3*(18*s12^2*s13 + 18*s12*s13^2)*s23^2 - 
           3*p1q^2*p2q*s12*s13*s23^3 + p1q*p2q^2*((9*s12^2*s13 + 9*s12*s13^2)*
              s23^2 - 9*s12*s13*s23^3)) + 
         p3q^2*(p2q^4*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 - 
           6*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*
            ((9*s12^2*s13 + 9*s12*s13^2)*s23^2 - 9*s12*s13*s23^3)) + 
         p3q^4*(p2q^2*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 + 
           p1q*p2q*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
         p3q*(p2q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*p1q^2*p2q^3*s12*s13*
            s23^3 + p1q*p2q^4*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
             3*s12*s13*s23^3))) + 
       ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (34*s12^2 + 52*s12*s13)*s23^2 + 16*s12*s23^3) + 
          p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
            (52*s12*s13 + 34*s13^2)*s23^2 + 16*s13*s23^3) + 
          p1q^3*p2q^2*((-80*s12^2 - 124*s12*s13 - 44*s13^2)*s23^2 + 
            (-120*s12 - 84*s13)*s23^3 - 40*s23^4) + p1q^2*p2q^3*
           ((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (-80*s12^2 - 20*s12*s13 + 24*s13^2)*s23^2 + (-120*s12 - 52*s13)*
             s23^3 - 40*s23^4) + p1q*p2q^4*((72*s12^2*s13 + 108*s12*s13^2 + 
              36*s13^3)*s23 + (-40*s12^2 + 42*s12*s13 + 46*s13^2)*s23^2 + 
            (-60*s12 - 10*s13)*s23^3 - 20*s23^4) + 
          p3q*(p2q^4*(72*s12*s13^3 + (36*s12^3 + 108*s12^2*s13 + 
                252*s12*s13^2 + 108*s13^3)*s23 + (56*s12^2 + 194*s12*s13 + 
                178*s13^2)*s23^2 + (18*s12 + 68*s13)*s23^3) + 
            p1q^2*p2q^2*((72*s12^3 + 72*s12^2*s13 + 108*s12*s13^2 + 
                108*s13^3)*s23 + (-136*s12^2 - 348*s12*s13 - 32*s13^2)*s23^
                2 + (-328*s12 - 260*s13)*s23^3 - 120*s23^4) + 
            p1q^3*p2q*((-124*s12^2 - 248*s12*s13 - 124*s13^2)*s23^2 + 
              (-204*s12 - 204*s13)*s23^3 - 80*s23^4) + p1q*p2q^3*
             (72*s12*s13^3 + (72*s12^3 + 108*s12^2*s13 + 288*s12*s13^2 + 
                180*s13^3)*s23 + (-30*s12^2 - 54*s12*s13 + 160*s13^2)*s23^2 + 
              (-184*s12 - 102*s13)*s23^3 - 80*s23^4)) + 
          p3q^2*(p2q^3*(-144*s12^2*s13^2 + 72*s12*s13^3 + (126*s12^3 + 
                126*s12^2*s13 + 252*s12*s13^2 + 180*s13^3)*s23 + 
              (204*s12^2 + 286*s12*s13 + 292*s13^2)*s23^2 + 
              (72*s12 + 106*s13)*s23^3) + p1q^2*p2q*
             ((108*s12^3 + 108*s12^2*s13 + 72*s12*s13^2 + 72*s13^3)*s23 + 
              (-32*s12^2 - 348*s12*s13 - 136*s13^2)*s23^2 + (-260*s12 - 
                328*s13)*s23^3 - 120*s23^4) + p1q*p2q^2*(-144*s12^2*s13^2 + 
              (216*s12^3 + 72*s12^2*s13 + 72*s12*s13^2 + 216*s13^3)*s23 + 
              (124*s12^2 - 264*s12*s13 + 124*s13^2)*s23^2 + (-216*s12 - 
                216*s13)*s23^3 - 120*s23^4) + 
            p1q^3*((-44*s12^2 - 124*s12*s13 - 80*s13^2)*s23^2 + 
              (-84*s12 - 120*s13)*s23^3 - 40*s23^4)) + 
          p3q^3*(p2q^2*(72*s12^3*s13 - 144*s12^2*s13^2 + (180*s12^3 + 
                252*s12^2*s13 + 126*s12*s13^2 + 126*s13^3)*s23 + 
              (292*s12^2 + 286*s12*s13 + 204*s13^2)*s23^2 + (106*s12 + 
                72*s13)*s23^3) + p1q*p2q*(72*s12^3*s13 + (180*s12^3 + 
                288*s12^2*s13 + 108*s12*s13^2 + 72*s13^3)*s23 + 
              (160*s12^2 - 54*s12*s13 - 30*s13^2)*s23^2 + (-102*s12 - 
                184*s13)*s23^3 - 80*s23^4) + p1q^2*
             ((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (24*s12^2 - 20*s12*s13 - 80*s13^2)*s23^2 + (-52*s12 - 120*s13)*
               s23^3 - 40*s23^4)) + p3q^4*(p2q*(72*s12^3*s13 + 
              (108*s12^3 + 252*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
              (178*s12^2 + 194*s12*s13 + 56*s13^2)*s23^2 + (68*s12 + 18*s13)*
               s23^3) + p1q*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (46*s12^2 + 42*s12*s13 - 40*s13^2)*s23^2 + (-10*s12 - 60*s13)*
               s23^3 - 20*s23^4)))*Log[-s12 - s13 - s23])/
        (27*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 
           81*p2q^2*s12*s13*s23^2) + p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 
           81*p2q^3*s12*s13*s23^2) + p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 
           27*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*(10*s12^4 + 11*s12^3*s13 + s12^2*s13^2 + 
            (10*s12^3 + s12^2*s13)*s23) + p2q^5*(-17*s12^2*s13^2 - 
            25*s12*s13^3 - 8*s13^4 + (-16*s12^2*s13 - 47*s12*s13^2 - 
              22*s13^3)*s23 + (-22*s12*s13 - 20*s13^2)*s23^2 - 6*s13*s23^3) + 
          p1q*p2q^4*(-51*s12^2*s13^2 - 75*s12*s13^3 - 24*s13^4 + 
            (-27*s12^2*s13 - 108*s12*s13^2 - 54*s13^3)*s23 + 
            (20*s12^2 - 3*s12*s13 - 26*s13^2)*s23^2 + (30*s12 + 14*s13)*
             s23^3 + 10*s23^4) + p1q^4*p2q*((42*s12^2*s13 + 66*s12*s13^2 + 
              24*s13^3)*s23 + (40*s12^2 + 126*s12*s13 + 68*s13^2)*s23^2 + 
            (60*s12 + 64*s13)*s23^3 + 20*s23^4) + p1q^2*p2q^3*
           (-68*s12^2*s13^2 - 100*s12*s13^3 - 32*s13^4 + 
            (-(s12^2*s13) - 89*s12*s13^2 - 52*s13^3)*s23 + 
            (60*s12^2 + 101*s12*s13 + 22*s13^2)*s23^2 + (90*s12 + 72*s13)*
             s23^3 + 30*s23^4) + p1q^3*p2q^2*(-34*s12^2*s13^2 - 
            50*s12*s13^3 - 16*s13^4 + (52*s12^2*s13 + 38*s12*s13^2 + 4*s13^3)*
             s23 + (80*s12^2 + 208*s12*s13 + 96*s13^2)*s23^2 + 
            (120*s12 + 116*s13)*s23^3 + 40*s23^4) + 
          p3q^4*(p1q*(20*s12^4 + 12*s12^3*s13 - 9*s12^2*s13^2 - s12*s13^3 + 
              (-10*s12^3 - 50*s12^2*s13 - 13*s12*s13^2)*s23 + 
              (-40*s12^2 - 22*s12*s13)*s23^2 - 10*s12*s23^3) + 
            p2q*(30*s12^4 + 40*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 + 
              (30*s12^3 + 18*s12^2*s13 + 24*s12*s13^2)*s23 + (-10*s12^2 - 
                2*s12*s13)*s23^2 - 10*s12*s23^3)) + 
          p3q^3*(p2q^2*(30*s12^4 + 36*s12^3*s13 + 28*s12^2*s13^2 + 
              5*s12*s13^3 - 17*s13^4 + (10*s12^3 - 18*s12^2*s13 - 
                8*s12*s13^2 - 43*s13^3)*s23 + (-50*s12^2 - 42*s12*s13 - 
                34*s13^2)*s23^2 + (-30*s12 - 8*s13)*s23^3) + 
            p1q*p2q*(40*s12^4 + 10*s12^3*s13 - 18*s12^2*s13^2 - 5*s12*s13^3 - 
              17*s13^4 + (-70*s12^3 - 167*s12^2*s13 - 21*s12*s13^2 - 
                23*s13^3)*s23 + (-160*s12^2 - 55*s12*s13 + 16*s13^2)*s23^2 + 
              (-40*s12 + 32*s13)*s23^3 + 10*s23^4) + 
            p1q^2*(20*s12^4 + 2*s12^3*s13 - 20*s12^2*s13^2 - 2*s12*s13^3 + 
              (-40*s12^3 - 72*s12^2*s13 + 25*s12*s13^2 + 21*s13^3)*s23 + 
              (-60*s12^2 + 37*s12*s13 + 52*s13^2)*s23^2 + (10*s12 + 41*s13)*
               s23^3 + 10*s23^4)) + p3q^2*(p2q^3*(10*s12^4 + 23*s12^3*s13 + 
              19*s12^2*s13^2 - 36*s12*s13^3 - 42*s13^4 + (-30*s12^3 - 
                50*s12^2*s13 - 85*s12*s13^2 - 110*s13^3)*s23 + 
              (-70*s12^2 - 77*s12*s13 - 92*s13^2)*s23^2 + (-30*s12 - 24*s13)*
               s23^3) + p1q^3*(-20*s12^3*s13 - 22*s12^2*s13^2 - 2*s12*s13^3 + 
              (-60*s12^3 - 44*s12^2*s13 + 76*s12*s13^2 + 42*s13^3)*s23 + 
              (-40*s12^2 + 118*s12*s13 + 104*s13^2)*s23^2 + (40*s12 + 82*s13)*
               s23^3 + 20*s23^4) + p1q*p2q^2*(20*s12^4 + 20*s12^3*s13 + 
              12*s12^2*s13^2 - 64*s12*s13^3 - 76*s13^4 + (-130*s12^3 - 
                159*s12^2*s13 - 66*s12*s13^2 - 145*s13^3)*s23 + 
              (-200*s12^2 - 19*s12*s13 - 29*s13^2)*s23^2 + (-20*s12 + 70*s13)*
               s23^3 + 30*s23^4) + p1q^2*p2q*(20*s12^4 + 14*s12^3*s13 + 
              6*s12^2*s13^2 - 22*s12*s13^3 - 34*s13^4 + (-140*s12^3 - 
                90*s12^2*s13 + 130*s12*s13^2 + 8*s13^3)*s23 + 
              (-140*s12^2 + 223*s12*s13 + 169*s13^2)*s23^2 + 
              (70*s12 + 177*s13)*s23^3 + 50*s23^4)) + 
          p3q*(p2q^4*(7*s12^3*s13 - 28*s12^2*s13^2 - 77*s12*s13^3 - 
              42*s13^4 + (-20*s12^3 - 49*s12^2*s13 - 136*s12*s13^2 - 
                107*s13^3)*s23 + (-30*s12^2 - 68*s12*s13 - 87*s13^2)*s23^2 + 
              (-10*s12 - 22*s13)*s23^3) + p1q^4*((60*s12^2*s13 + 
                102*s12*s13^2 + 42*s13^3)*s23 + (40*s12^2 + 162*s12*s13 + 
                104*s13^2)*s23^2 + (60*s12 + 82*s13)*s23^3 + 20*s23^4) + 
            p1q*p2q^3*(13*s12^3*s13 - 75*s12^2*s13^2 - 198*s12*s13^3 - 
              110*s13^4 + (-70*s12^3 - 78*s12^2*s13 - 220*s12*s13^2 - 
                221*s13^3)*s23 + (-60*s12^2 + 20*s12*s13 - 80*s13^2)*s23^2 + 
              (40*s12 + 61*s13)*s23^3 + 30*s23^4) + p1q^3*p2q*
             (-2*s12^3*s13 - 38*s12^2*s13^2 - 70*s12*s13^3 - 34*s13^4 + 
              (-60*s12^3 + 80*s12^2*s13 + 186*s12*s13^2 + 46*s13^3)*s23 + 
              (40*s12^2 + 416*s12*s13 + 254*s13^2)*s23^2 + (160*s12 + 
                234*s13)*s23^3 + 60*s23^4) + p1q^2*p2q^2*(12*s12^3*s13 - 
              78*s12^2*s13^2 - 192*s12*s13^3 - 102*s13^4 + (-100*s12^3 + 
                8*s12^2*s13 - 2*s12*s13^2 - 110*s13^3)*s23 + (-20*s12^2 + 
                341*s12*s13 + 157*s13^2)*s23^2 + (150*s12 + 235*s13)*s23^3 + 
              70*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2))) + 
       ((p2q^5*(-(s12^2*s13^2) - 11*s12*s13^3 - 10*s13^4 + 
            (-(s12*s13^2) - 10*s13^3)*s23) + p3q^5*(8*s12^4 + 25*s12^3*s13 + 
            17*s12^2*s13^2 + (22*s12^3 + 47*s12^2*s13 + 16*s12*s13^2)*s23 + 
            (20*s12^2 + 22*s12*s13)*s23^2 + 6*s12*s23^3) + 
          p1q*p2q^4*(s12^3*s13 + 9*s12^2*s13^2 - 12*s12*s13^3 - 20*s13^4 + 
            (13*s12^2*s13 + 50*s12*s13^2 + 10*s13^3)*s23 + 
            (22*s12*s13 + 40*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^4*p2q*((-42*s12^3 - 102*s12^2*s13 - 60*s12*s13^2)*s23 + 
            (-104*s12^2 - 162*s12*s13 - 40*s13^2)*s23^2 + (-82*s12 - 60*s13)*
             s23^3 - 20*s23^4) + p1q^3*p2q^2*(2*s12^3*s13 + 22*s12^2*s13^2 + 
            20*s12*s13^3 + (-42*s12^3 - 76*s12^2*s13 + 44*s12*s13^2 + 
              60*s13^3)*s23 + (-104*s12^2 - 118*s12*s13 + 40*s13^2)*s23^2 + 
            (-82*s12 - 40*s13)*s23^3 - 20*s23^4) + p1q^2*p2q^3*
           (2*s12^3*s13 + 20*s12^2*s13^2 - 2*s12*s13^3 - 20*s13^4 + 
            (-21*s12^3 - 25*s12^2*s13 + 72*s12*s13^2 + 40*s13^3)*s23 + 
            (-52*s12^2 - 37*s12*s13 + 60*s13^2)*s23^2 + (-41*s12 - 10*s13)*
             s23^3 - 10*s23^4) + p3q^3*(p2q^2*(42*s12^4 + 36*s12^3*s13 - 
              19*s12^2*s13^2 - 23*s12*s13^3 - 10*s13^4 + (110*s12^3 + 
                85*s12^2*s13 + 50*s12*s13^2 + 30*s13^3)*s23 + 
              (92*s12^2 + 77*s12*s13 + 70*s13^2)*s23^2 + (24*s12 + 30*s13)*
               s23^3) + p1q^2*(32*s12^4 + 100*s12^3*s13 + 68*s12^2*s13^2 + 
              (52*s12^3 + 89*s12^2*s13 + s12*s13^2)*s23 + (-22*s12^2 - 
                101*s12*s13 - 60*s13^2)*s23^2 + (-72*s12 - 90*s13)*s23^3 - 
              30*s23^4) + p1q*p2q*(110*s12^4 + 198*s12^3*s13 + 
              75*s12^2*s13^2 - 13*s12*s13^3 + (221*s12^3 + 220*s12^2*s13 + 
                78*s12*s13^2 + 70*s13^3)*s23 + (80*s12^2 - 20*s12*s13 + 
                60*s13^2)*s23^2 + (-61*s12 - 40*s13)*s23^3 - 30*s23^4)) + 
          p3q^2*(p2q^3*(17*s12^4 - 5*s12^3*s13 - 28*s12^2*s13^2 - 
              36*s12*s13^3 - 30*s13^4 + (43*s12^3 + 8*s12^2*s13 + 
                18*s12*s13^2 - 10*s13^3)*s23 + (34*s12^2 + 42*s12*s13 + 
                50*s13^2)*s23^2 + (8*s12 + 30*s13)*s23^3) + 
            p1q^2*p2q*(102*s12^4 + 192*s12^3*s13 + 78*s12^2*s13^2 - 
              12*s12*s13^3 + (110*s12^3 + 2*s12^2*s13 - 8*s12*s13^2 + 
                100*s13^3)*s23 + (-157*s12^2 - 341*s12*s13 + 20*s13^2)*s23^
                2 + (-235*s12 - 150*s13)*s23^3 - 70*s23^4) + 
            p1q^3*(16*s12^4 + 50*s12^3*s13 + 34*s12^2*s13^2 + 
              (-4*s12^3 - 38*s12^2*s13 - 52*s12*s13^2)*s23 + (-96*s12^2 - 
                208*s12*s13 - 80*s13^2)*s23^2 + (-116*s12 - 120*s13)*s23^3 - 
              40*s23^4) + p1q*p2q^2*(76*s12^4 + 64*s12^3*s13 - 
              12*s12^2*s13^2 - 20*s12*s13^3 - 20*s13^4 + (145*s12^3 + 
                66*s12^2*s13 + 159*s12*s13^2 + 130*s13^3)*s23 + 
              (29*s12^2 + 19*s12*s13 + 200*s13^2)*s23^2 + (-70*s12 + 20*s13)*
               s23^3 - 30*s23^4)) + p3q^4*(p2q*(42*s12^4 + 77*s12^3*s13 + 
              28*s12^2*s13^2 - 7*s12*s13^3 + (107*s12^3 + 136*s12^2*s13 + 
                49*s12*s13^2 + 20*s13^3)*s23 + (87*s12^2 + 68*s12*s13 + 
                30*s13^2)*s23^2 + (22*s12 + 10*s13)*s23^3) + 
            p1q*(24*s12^4 + 75*s12^3*s13 + 51*s12^2*s13^2 + (54*s12^3 + 
                108*s12^2*s13 + 27*s12*s13^2)*s23 + (26*s12^2 + 3*s12*s13 - 
                20*s13^2)*s23^2 + (-14*s12 - 30*s13)*s23^3 - 10*s23^4)) + 
          p3q*(p2q^4*(-16*s12^3*s13 - 26*s12^2*s13^2 - 40*s12*s13^3 - 
              30*s13^4 + (-24*s12^2*s13 - 18*s12*s13^2 - 30*s13^3)*s23 + 
              (2*s12*s13 + 10*s13^2)*s23^2 + 10*s13*s23^3) + 
            p1q^3*p2q*(34*s12^4 + 70*s12^3*s13 + 38*s12^2*s13^2 + 
              2*s12*s13^3 + (-46*s12^3 - 186*s12^2*s13 - 80*s12*s13^2 + 
                60*s13^3)*s23 + (-254*s12^2 - 416*s12*s13 - 40*s13^2)*s23^2 + 
              (-234*s12 - 160*s13)*s23^3 - 60*s23^4) + p1q^2*p2q^2*
             (34*s12^4 + 22*s12^3*s13 - 6*s12^2*s13^2 - 14*s12*s13^3 - 
              20*s13^4 + (-8*s12^3 - 130*s12^2*s13 + 90*s12*s13^2 + 
                140*s13^3)*s23 + (-169*s12^2 - 223*s12*s13 + 140*s13^2)*s23^
                2 + (-177*s12 - 70*s13)*s23^3 - 50*s23^4) + 
            p1q^4*((-24*s12^3 - 66*s12^2*s13 - 42*s12*s13^2)*s23 + 
              (-68*s12^2 - 126*s12*s13 - 40*s13^2)*s23^2 + (-64*s12 - 60*s13)*
               s23^3 - 20*s23^4) + p1q*p2q^3*(17*s12^4 + 5*s12^3*s13 + 
              18*s12^2*s13^2 - 10*s12*s13^3 - 40*s13^4 + (23*s12^3 + 
                21*s12^2*s13 + 167*s12*s13^2 + 70*s13^3)*s23 + 
              (-16*s12^2 + 55*s12*s13 + 160*s13^2)*s23^2 + (-32*s12 + 40*s13)*
               s23^3 - 10*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 54*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 54*s12*s13*s23^2)) + 
         p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
           p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 27*s12*s13*s23^2) + 
           p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
             81*s12*s13*s23^2))) + 
       ((p3q^6*(9*s12^3*s13 + 18*s12^2*s13^2 + 9*s12*s13^3 + 
            (11*s12^3 + 40*s12^2*s13 + 29*s12*s13^2)*s23 + 
            (11*s12^2 + 20*s12*s13)*s23^2) + p2q^6*(9*s12^3*s13 + 
            18*s12^2*s13^2 + 9*s12*s13^3 + (29*s12^2*s13 + 40*s12*s13^2 + 
              11*s13^3)*s23 + (20*s12*s13 + 11*s13^2)*s23^2) + 
          p1q^3*p2q^3*((22*s12^3 + 66*s12^2*s13 + 66*s12*s13^2 + 22*s13^3)*
             s23 + (-22*s12*s13 - 22*s13^2)*s23^2 + (-22*s12 - 44*s13)*
             s23^3) + p1q^2*p2q^4*(18*s12^3*s13 + 36*s12^2*s13^2 + 
            18*s12*s13^3 + (22*s12^3 + 124*s12^2*s13 + 146*s12*s13^2 + 
              44*s13^3)*s23 + (11*s12^2 + 40*s12*s13 + 11*s13^2)*s23^2 + 
            (-11*s12 - 33*s13)*s23^3) + p1q^4*p2q^2*
           ((-22*s12^2 - 44*s12*s13 - 22*s13^2)*s23^2 + (-22*s12 - 22*s13)*
             s23^3) + p1q*p2q^5*(18*s12^3*s13 + 36*s12^2*s13^2 + 
            18*s12*s13^3 + (11*s12^3 + 91*s12^2*s13 + 113*s12*s13^2 + 
              33*s13^3)*s23 + (11*s12^2 + 51*s12*s13 + 22*s13^2)*s23^2 - 
            11*s13*s23^3) + p3q^5*(p2q*(-18*s12^4 + 36*s12^3*s13 + 
              9*s12^2*s13^2 + 18*s12*s13^3 - 9*s13^4 + (4*s12^3 + 
                91*s12^2*s13 + 40*s12*s13^2 - 11*s13^3)*s23 + 
              (24*s12^2 + 51*s12*s13)*s23^2) + p1q*(18*s12^3*s13 + 
              36*s12^2*s13^2 + 18*s12*s13^3 + (33*s12^3 + 113*s12^2*s13 + 
                91*s12*s13^2 + 11*s13^3)*s23 + (22*s12^2 + 51*s12*s13 + 
                11*s13^2)*s23^2 - 11*s12*s23^3)) + 
          p3q^3*(p2q^3*(-63*s12^4 + 90*s12^3*s13 - 126*s12^2*s13^2 + 
              90*s12*s13^3 - 63*s13^4 + (-73*s12^3 - 51*s12^2*s13 - 
                51*s12*s13^2 - 73*s13^3)*s23 + (2*s12^2 + 22*s12*s13 + 
                2*s13^2)*s23^2) + p1q*p2q^2*(-90*s12^4 + 90*s12^3*s13 - 
              90*s12^2*s13^2 + 90*s12*s13^3 - 72*s13^4 + (38*s12^3 + 
                370*s12^2*s13 + 326*s12*s13^2 + 30*s13^3)*s23 + 
              (129*s12^2 + 267*s12*s13 + 114*s13^2)*s23^2 - 11*s12*s23^3) + 
            p1q^2*p2q*(-18*s12^4 - 36*s12^2*s13^2 - 18*s13^4 + 
              (136*s12^3 + 400*s12^2*s13 + 356*s12*s13^2 + 92*s13^3)*s23 + 
              (79*s12^2 + 154*s12*s13 + 79*s13^2)*s23^2 + (-77*s12 - 33*s13)*
               s23^3) + p1q^3*((22*s12^3 + 66*s12^2*s13 + 66*s12*s13^2 + 
                22*s13^3)*s23 + (-22*s12^2 - 22*s12*s13)*s23^2 + 
              (-44*s12 - 22*s13)*s23^3)) + 
          p3q^4*(p2q^2*(-54*s12^4 + 81*s12^3*s13 - 72*s12^2*s13^2 + 
              45*s12*s13^3 - 36*s13^4 + (-47*s12^3 + 40*s12^2*s13 - 
                29*s12*s13^2 - 44*s13^3)*s23 + (15*s12^2 + 42*s12*s13)*s23^
                2) + p1q*p2q*(-36*s12^4 + 36*s12^3*s13 - 18*s12^2*s13^2 + 
              36*s12*s13^3 - 18*s13^4 + (63*s12^3 + 271*s12^2*s13 + 
                205*s12*s13^2 + 33*s13^3)*s23 + (81*s12^2 + 150*s12*s13 + 
                55*s13^2)*s23^2 - 22*s12*s23^3) + p1q^2*(18*s12^3*s13 + 
              36*s12^2*s13^2 + 18*s12*s13^3 + (44*s12^3 + 146*s12^2*s13 + 
                124*s12*s13^2 + 22*s13^3)*s23 + (11*s12^2 + 40*s12*s13 + 
                11*s13^2)*s23^2 + (-33*s12 - 11*s13)*s23^3)) + 
          p3q*(p2q^5*(-9*s12^4 + 18*s12^3*s13 + 9*s12^2*s13^2 + 
              36*s12*s13^3 - 18*s13^4 + (-11*s12^3 + 40*s12^2*s13 + 
                91*s12*s13^2 + 4*s13^3)*s23 + (51*s12*s13 + 24*s13^2)*s23^
                2) + p1q^3*p2q^2*((66*s12^3 + 198*s12^2*s13 + 198*s12*s13^2 + 
                66*s13^3)*s23 + (-22*s12^2 - 66*s12*s13 - 44*s13^2)*s23^2 + 
              (-88*s12 - 110*s13)*s23^3) + p1q^2*p2q^3*(-18*s12^4 - 
              36*s12^2*s13^2 - 18*s13^4 + (92*s12^3 + 356*s12^2*s13 + 
                400*s12*s13^2 + 136*s13^3)*s23 + (79*s12^2 + 154*s12*s13 + 
                79*s13^2)*s23^2 + (-33*s12 - 77*s13)*s23^3) + 
            p1q^4*p2q*((-44*s12^2 - 88*s12*s13 - 44*s13^2)*s23^2 + 
              (-44*s12 - 44*s13)*s23^3) + p1q*p2q^4*(-18*s12^4 + 
              36*s12^3*s13 - 18*s12^2*s13^2 + 36*s12*s13^3 - 36*s13^4 + 
              (33*s12^3 + 205*s12^2*s13 + 271*s12*s13^2 + 63*s13^3)*s23 + 
              (55*s12^2 + 150*s12*s13 + 81*s13^2)*s23^2 - 22*s13*s23^3)) + 
          p3q^2*(p2q^4*(-36*s12^4 + 45*s12^3*s13 - 72*s12^2*s13^2 + 
              81*s12*s13^3 - 54*s13^4 + (-44*s12^3 - 29*s12^2*s13 + 
                40*s12*s13^2 - 47*s13^3)*s23 + (42*s12*s13 + 15*s13^2)*s23^
                2) + p1q^3*p2q*((66*s12^3 + 198*s12^2*s13 + 198*s12*s13^2 + 
                66*s13^3)*s23 + (-44*s12^2 - 66*s12*s13 - 22*s13^2)*s23^2 + 
              (-110*s12 - 88*s13)*s23^3) + p1q^2*p2q^2*(-36*s12^4 + 
              36*s12^3*s13 + 36*s12*s13^3 - 36*s13^4 + (162*s12^3 + 
                630*s12^2*s13 + 630*s12*s13^2 + 162*s13^3)*s23 + 
              (136*s12^2 + 300*s12*s13 + 136*s13^2)*s23^2 + (-66*s12 - 
                66*s13)*s23^3) + p1q^4*((-22*s12^2 - 44*s12*s13 - 22*s13^2)*
               s23^2 + (-22*s12 - 22*s13)*s23^3) + p1q*p2q^3*
             (-72*s12^4 + 90*s12^3*s13 - 90*s12^2*s13^2 + 90*s12*s13^3 - 
              90*s13^4 + (30*s12^3 + 326*s12^2*s13 + 370*s12*s13^2 + 
                38*s13^3)*s23 + (114*s12^2 + 267*s12*s13 + 129*s13^2)*s23^2 - 
              11*s13*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*(27*s12^2*s13 + 27*s12*s13^2)*s23 + 
         p3q^3*(p2q^3*(162*s12^2*s13 + 162*s12*s13^2)*s23 - 
           27*p1q^2*p2q*s12*s13*s23^2 + p1q*p2q^2*
            ((81*s12^2*s13 + 81*s12*s13^2)*s23 - 81*s12*s13*s23^2)) + 
         p3q^2*(p2q^4*(108*s12^2*s13 + 108*s12*s13^2)*s23 - 
           54*p1q^2*p2q^2*s12*s13*s23^2 + p1q*p2q^3*
            ((81*s12^2*s13 + 81*s12*s13^2)*s23 - 81*s12*s13*s23^2)) + 
         p3q^4*(p2q^2*(108*s12^2*s13 + 108*s12*s13^2)*s23 + 
           p1q*p2q*((27*s12^2*s13 + 27*s12*s13^2)*s23 - 27*s12*s13*s23^2)) + 
         p3q*(p2q^5*(27*s12^2*s13 + 27*s12*s13^2)*s23 - 27*p1q^2*p2q^3*s12*
            s13*s23^2 + p1q*p2q^4*((27*s12^2*s13 + 27*s12*s13^2)*s23 - 
             27*s12*s13*s23^2)))) + 
     ((p3q^5*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
           (104*s12^2 + 140*s12*s13)*s23^2 + 68*s12*s23^3) + 
         p2q^5*((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
           (140*s12*s13 + 104*s13^2)*s23^2 + 68*s13*s23^3) + 
         p1q*p2q^4*((-8*s12^2 + 20*s12*s13 + 28*s13^2)*s23^2 + 
           (-12*s12 + 24*s13)*s23^3 - 4*s23^4) + 
         p3q^2*(p2q^3*(-288*s12^2*s13^2 + 144*s12*s13^3 + 
             (180*s12^3 + 396*s12^2*s13 + 576*s12*s13^2 + 216*s13^3)*s23 + 
             (192*s12^2 + 932*s12*s13 + 296*s13^2)*s23^2 + 
             (204*s12 + 272*s13)*s23^3) + p1q*p2q^2*(-288*s12^2*s13^2 + 
             (-144*s12^2*s13 - 144*s12*s13^2)*s23 + (-88*s12^2 + 96*s12*s13 - 
               88*s13^2)*s23^2 + (24*s12 + 24*s13)*s23^3 - 16*s23^4)) + 
         p3q^3*(p2q^2*(144*s12^3*s13 - 288*s12^2*s13^2 + 
             (216*s12^3 + 576*s12^2*s13 + 396*s12*s13^2 + 180*s13^3)*s23 + 
             (296*s12^2 + 932*s12*s13 + 192*s13^2)*s23^2 + 
             (272*s12 + 204*s13)*s23^3) + p1q*p2q*(144*s12^3*s13 + 
             144*s12^2*s13*s23 + (-16*s12^2 + 140*s12*s13 - 52*s13^2)*s23^2 + 
             36*s12*s23^3 - 12*s23^4)) + 
         p3q*(p2q^4*(144*s12*s13^3 + (72*s12^3 + 288*s12^2*s13 + 504*s12*
                s13^2 + 144*s13^3)*s23 + (76*s12^2 + 568*s12*s13 + 284*s13^2)*
              s23^2 + (68*s12 + 204*s13)*s23^3) + p1q*p2q^3*
            (144*s12*s13^3 + 144*s12*s13^2*s23 + (-52*s12^2 + 140*s12*s13 - 
               16*s13^2)*s23^2 + 36*s13*s23^3 - 12*s23^4)) + 
         p3q^4*(p2q*(144*s12^3*s13 + (144*s12^3 + 504*s12^2*s13 + 288*s12*
                s13^2 + 72*s13^3)*s23 + (284*s12^2 + 568*s12*s13 + 76*s13^2)*
              s23^2 + (204*s12 + 68*s13)*s23^3) + 
           p1q*((28*s12^2 + 20*s12*s13 - 8*s13^2)*s23^2 + (24*s12 - 12*s13)*
              s23^3 - 4*s23^4)))/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-34*s12^2 - 52*s12*s13)*s23^2 - 16*s12*s23^3) + 
          p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
            (-52*s12*s13 - 34*s13^2)*s23^2 - 16*s13*s23^3) + 
          p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (40*s12^2 - 42*s12*s13 - 46*s13^2)*s23^2 + (60*s12 + 10*s13)*
             s23^3 + 20*s23^4) + p1q^2*p2q^3*
           ((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (80*s12^2 + 20*s12*s13 - 24*s13^2)*s23^2 + (120*s12 + 52*s13)*
             s23^3 + 40*s23^4) + p1q^3*p2q^2*
           ((80*s12^2 + 124*s12*s13 + 44*s13^2)*s23^2 + (120*s12 + 84*s13)*
             s23^3 + 40*s23^4) + p3q^4*(p2q*(-72*s12^3*s13 + (-108*s12^3 - 
                252*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
              (-178*s12^2 - 194*s12*s13 - 56*s13^2)*s23^2 + (-68*s12 - 
                18*s13)*s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 
                72*s12*s13^2)*s23 + (-46*s12^2 - 42*s12*s13 + 40*s13^2)*s23^
                2 + (10*s12 + 60*s13)*s23^3 + 20*s23^4)) + 
          p3q^3*(p2q^2*(-72*s12^3*s13 + 144*s12^2*s13^2 + (-180*s12^3 - 
                252*s12^2*s13 - 126*s12*s13^2 - 126*s13^3)*s23 + 
              (-292*s12^2 - 286*s12*s13 - 204*s13^2)*s23^2 + 
              (-106*s12 - 72*s13)*s23^3) + p1q^2*((-36*s12^3 - 108*s12^2*
                 s13 - 72*s12*s13^2)*s23 + (-24*s12^2 + 20*s12*s13 + 
                80*s13^2)*s23^2 + (52*s12 + 120*s13)*s23^3 + 40*s23^4) + 
            p1q*p2q*(-72*s12^3*s13 + (-180*s12^3 - 288*s12^2*s13 - 
                108*s12*s13^2 - 72*s13^3)*s23 + (-160*s12^2 + 54*s12*s13 + 
                30*s13^2)*s23^2 + (102*s12 + 184*s13)*s23^3 + 80*s23^4)) + 
          p3q*(p2q^4*(-72*s12*s13^3 + (-36*s12^3 - 108*s12^2*s13 - 
                252*s12*s13^2 - 108*s13^3)*s23 + (-56*s12^2 - 194*s12*s13 - 
                178*s13^2)*s23^2 + (-18*s12 - 68*s13)*s23^3) + 
            p1q*p2q^3*(-72*s12*s13^3 + (-72*s12^3 - 108*s12^2*s13 - 
                288*s12*s13^2 - 180*s13^3)*s23 + (30*s12^2 + 54*s12*s13 - 
                160*s13^2)*s23^2 + (184*s12 + 102*s13)*s23^3 + 80*s23^4) + 
            p1q^3*p2q*((124*s12^2 + 248*s12*s13 + 124*s13^2)*s23^2 + 
              (204*s12 + 204*s13)*s23^3 + 80*s23^4) + p1q^2*p2q^2*
             ((-72*s12^3 - 72*s12^2*s13 - 108*s12*s13^2 - 108*s13^3)*s23 + 
              (136*s12^2 + 348*s12*s13 + 32*s13^2)*s23^2 + (328*s12 + 
                260*s13)*s23^3 + 120*s23^4)) + 
          p3q^2*(p2q^3*(144*s12^2*s13^2 - 72*s12*s13^3 + (-126*s12^3 - 
                126*s12^2*s13 - 252*s12*s13^2 - 180*s13^3)*s23 + 
              (-204*s12^2 - 286*s12*s13 - 292*s13^2)*s23^2 + 
              (-72*s12 - 106*s13)*s23^3) + p1q^3*((44*s12^2 + 124*s12*s13 + 
                80*s13^2)*s23^2 + (84*s12 + 120*s13)*s23^3 + 40*s23^4) + 
            p1q*p2q^2*(144*s12^2*s13^2 + (-216*s12^3 - 72*s12^2*s13 - 
                72*s12*s13^2 - 216*s13^3)*s23 + (-124*s12^2 + 264*s12*s13 - 
                124*s13^2)*s23^2 + (216*s12 + 216*s13)*s23^3 + 120*s23^4) + 
            p1q^2*p2q*((-108*s12^3 - 108*s12^2*s13 - 72*s12*s13^2 - 72*s13^3)*
               s23 + (32*s12^2 + 348*s12*s13 + 136*s13^2)*s23^2 + 
              (260*s12 + 328*s13)*s23^3 + 120*s23^4)))*
         Log[p1q/(p1q + p2q + p3q)])/(27*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(27*p1q*p2q*s12*s13*s23^2 + 81*p2q^2*s12*s13*s23^2) + 
         p3q^2*(54*p1q*p2q^2*s12*s13*s23^2 + 81*p2q^3*s12*s13*s23^2) + 
         p3q*(27*p1q*p2q^3*s12*s13*s23^2 + 27*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (52*s12^2 + 70*s12*s13)*s23^2 + 34*s12*s23^3) + 
          p2q^5*((-2*s12*s13 - 2*s13^2)*s23^2 - 2*s13*s23^3) + 
          p1q^2*p2q^3*((-8*s12^2 - 20*s12*s13 - 12*s13^2)*s23^2 + 
            (-12*s12 - 16*s13)*s23^3 - 4*s23^4) + p1q^3*p2q^2*
           ((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23^2 + (-12*s12 - 12*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((-4*s12^2 - 12*s12*s13 - 8*s13^2)*
             s23^2 + (-6*s12 - 10*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (36*s12^3 + 18*s12^2*s13 + 54*s12*s13^2)*
               s23 + (38*s12^2 + 32*s12*s13 - 2*s13^2)*s23^2 + 
              (18*s12 - 4*s13)*s23^3) + p1q^2*p2q^2*
             ((72*s12^3 + 36*s12^2*s13 - 36*s12*s13^2)*s23 + (116*s12^2 - 
                24*s12*s13 - 32*s13^2)*s23^2 + (32*s12 - 44*s13)*s23^3 - 
              12*s23^4) + p1q*p2q^3*(36*s12*s13^3 + 72*s12^3*s23 + 
              (78*s12^2 - 36*s12*s13 - 20*s13^2)*s23^2 + (14*s12 - 30*s13)*
               s23^3 - 8*s23^4) + p1q^3*p2q*((20*s12^2 + 4*s12*s13 - 
                16*s13^2)*s23^2 + (12*s12 - 24*s13)*s23^3 - 8*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (126*s12^3 + 
                54*s12^2*s13 + 72*s12*s13^2)*s23 + (150*s12^2 + 106*s12*s13 + 
                4*s13^2)*s23^2 + (72*s12 - 2*s13)*s23^3) + 
            p1q^2*p2q*((108*s12^3 + 144*s12^2*s13 + 36*s12*s13^2)*s23 + 
              (256*s12^2 + 156*s12*s13 - 28*s13^2)*s23^2 + (136*s12 - 40*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (216*s12^3 + 108*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (304*s12^2 + 60*s12*s13 - 20*s13^2)*s23^2 + (108*s12 - 36*s13)*
               s23^3 - 12*s23^4) + p1q^3*((28*s12^2 + 20*s12*s13 - 8*s13^2)*
               s23^2 + (24*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (180*s12^3 + 
                180*s12^2*s13 + 72*s12*s13^2)*s23 + (256*s12^2 + 
                196*s12*s13 + 6*s13^2)*s23^2 + 124*s12*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + (180*s12^3 + 288*s12^2*s13 + 
                108*s12*s13^2)*s23 + (340*s12^2 + 270*s12*s13 - 12*s13^2)*s23^
                2 + (168*s12 - 22*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (132*s12^2 + 160*s12*s13 - 8*s13^2)*s23^2 + (92*s12 - 12*s13)*
               s23^3 - 4*s23^4)) + p3q^4*(p2q*(36*s12^3*s13 + 
              (108*s12^3 + 198*s12^2*s13 + 90*s12*s13^2)*s23 + 
              (196*s12^2 + 194*s12*s13 + 2*s13^2)*s23^2 + 104*s12*s23^3) + 
            p1q*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (118*s12^2 + 150*s12*s13 - 4*s13^2)*s23^2 + (80*s12 - 6*s13)*
               s23^3 - 2*s23^4)))*Log[p2q/(p1q + p2q + p3q)])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-2*s12^2 - 2*s12*s13)*s23^2 - 2*s12*s23^3) + 
          p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
            (70*s12*s13 + 52*s13^2)*s23^2 + 34*s13*s23^3) + 
          p1q^3*p2q^2*((-8*s12^2 + 20*s12*s13 + 28*s13^2)*s23^2 + 
            (-12*s12 + 24*s13)*s23^3 - 4*s23^4) + p1q^2*p2q^3*
           ((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (-8*s12^2 + 160*s12*s13 + 132*s13^2)*s23^2 + (-12*s12 + 92*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((72*s12^2*s13 + 108*s12*s13^2 + 
              36*s13^3)*s23 + (-4*s12^2 + 150*s12*s13 + 118*s13^2)*s23^2 + 
            (-6*s12 + 80*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (90*s12^2*s13 + 198*s12*s13^2 + 
                108*s13^3)*s23 + (2*s12^2 + 194*s12*s13 + 196*s13^2)*s23^2 + 
              104*s13*s23^3) + p1q^2*p2q^2*((36*s12^2*s13 + 144*s12*s13^2 + 
                108*s13^3)*s23 + (-28*s12^2 + 156*s12*s13 + 256*s13^2)*s23^
                2 + (-40*s12 + 136*s13)*s23^3 - 12*s23^4) + 
            p1q^3*p2q*((-16*s12^2 + 4*s12*s13 + 20*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 - 8*s23^4) + p1q*p2q^3*
             (36*s12*s13^3 + (108*s12^2*s13 + 288*s12*s13^2 + 180*s13^3)*
               s23 + (-12*s12^2 + 270*s12*s13 + 340*s13^2)*s23^2 + 
              (-22*s12 + 168*s13)*s23^3 - 8*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (72*s12^2*s13 + 
                54*s12*s13^2 + 126*s13^3)*s23 + (4*s12^2 + 106*s12*s13 + 
                150*s13^2)*s23^2 + (-2*s12 + 72*s13)*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + 72*s13^3*s23 + (-20*s12^2 - 36*s12*s13 + 
                78*s13^2)*s23^2 + (-30*s12 + 14*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((-12*s12^2 - 20*s12*s13 - 8*s13^2)*s23^2 + 
              (-16*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (72*s12^2*s13 + 
                180*s12*s13^2 + 180*s13^3)*s23 + (6*s12^2 + 196*s12*s13 + 
                256*s13^2)*s23^2 + 124*s13*s23^3) + p1q^2*p2q*
             ((-36*s12^2*s13 + 36*s12*s13^2 + 72*s13^3)*s23 + 
              (-32*s12^2 - 24*s12*s13 + 116*s13^2)*s23^2 + (-44*s12 + 32*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (-36*s12^2*s13 + 108*s12*s13^2 + 216*s13^3)*s23 + 
              (-20*s12^2 + 60*s12*s13 + 304*s13^2)*s23^2 + (-36*s12 + 
                108*s13)*s23^3 - 12*s23^4) + p1q^3*((-8*s12^2 - 16*s12*s13 - 
                8*s13^2)*s23^2 + (-12*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^4*(p2q*(36*s12^3*s13 + (54*s12^2*s13 + 18*s12*s13^2 + 36*s13^3)*
               s23 + (-2*s12^2 + 32*s12*s13 + 38*s13^2)*s23^2 + 
              (-4*s12 + 18*s13)*s23^3) + p1q*((-8*s12^2 - 12*s12*s13 - 
                4*s13^2)*s23^2 + (-10*s12 - 6*s13)*s23^3 - 2*s23^4)))*
         Log[p3q/(p1q + p2q + p3q)])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
            (104*s12^2 + 140*s12*s13)*s23^2 + 68*s12*s23^3) + 
          p2q^5*((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (140*s12*s13 + 104*s13^2)*s23^2 + 68*s13*s23^3) + 
          p1q^3*p2q^2*((-16*s12^2 + 40*s12*s13 + 56*s13^2)*s23^2 + 
            (-24*s12 + 48*s13)*s23^3 - 8*s23^4) + p1q^2*p2q^3*
           ((144*s12^2*s13 + 216*s12*s13^2 + 72*s13^3)*s23 + 
            (-16*s12^2 + 320*s12*s13 + 264*s13^2)*s23^2 + (-24*s12 + 184*s13)*
             s23^3 - 8*s23^4) + p1q*p2q^4*((144*s12^2*s13 + 216*s12*s13^2 + 
              72*s13^3)*s23 + (-8*s12^2 + 300*s12*s13 + 236*s13^2)*s23^2 + 
            (-12*s12 + 160*s13)*s23^3 - 4*s23^4) + 
          p3q*(p2q^4*(144*s12*s13^3 + (72*s12^3 + 216*s12^2*s13 + 
                504*s12*s13^2 + 216*s13^3)*s23 + (76*s12^2 + 460*s12*s13 + 
                392*s13^2)*s23^2 + (36*s12 + 208*s13)*s23^3) + 
            p1q^2*p2q^2*((144*s12^3 + 144*s12^2*s13 + 216*s12*s13^2 + 
                216*s13^3)*s23 + (232*s12^2 + 384*s12*s13 + 512*s13^2)*s23^
                2 + (64*s12 + 272*s13)*s23^3 - 24*s23^4) + 
            p1q^3*p2q*((40*s12^2 + 80*s12*s13 + 40*s13^2)*s23^2 + 
              (24*s12 + 24*s13)*s23^3 - 16*s23^4) + p1q*p2q^3*
             (144*s12*s13^3 + (144*s12^3 + 216*s12^2*s13 + 576*s12*s13^2 + 
                360*s13^3)*s23 + (156*s12^2 + 540*s12*s13 + 680*s13^2)*s23^
                2 + (28*s12 + 336*s13)*s23^3 - 16*s23^4)) + 
          p3q^2*(p2q^3*(-288*s12^2*s13^2 + 144*s12*s13^3 + (252*s12^3 + 
                252*s12^2*s13 + 504*s12*s13^2 + 360*s13^3)*s23 + 
              (300*s12^2 + 608*s12*s13 + 512*s13^2)*s23^2 + (144*s12 + 
                248*s13)*s23^3) + p1q^2*p2q*((216*s12^3 + 216*s12^2*s13 + 
                144*s12*s13^2 + 144*s13^3)*s23 + (512*s12^2 + 384*s12*s13 + 
                232*s13^2)*s23^2 + (272*s12 + 64*s13)*s23^3 - 24*s23^4) + 
            p1q*p2q^2*(-288*s12^2*s13^2 + (432*s12^3 + 144*s12^2*s13 + 
                144*s12*s13^2 + 432*s13^3)*s23 + (608*s12^2 + 336*s12*s13 + 
                608*s13^2)*s23^2 + (216*s12 + 216*s13)*s23^3 - 24*s23^4) + 
            p1q^3*((56*s12^2 + 40*s12*s13 - 16*s13^2)*s23^2 + 
              (48*s12 - 24*s13)*s23^3 - 8*s23^4)) + 
          p3q^3*(p2q^2*(144*s12^3*s13 - 288*s12^2*s13^2 + (360*s12^3 + 
                504*s12^2*s13 + 252*s12*s13^2 + 252*s13^3)*s23 + 
              (512*s12^2 + 608*s12*s13 + 300*s13^2)*s23^2 + (248*s12 + 
                144*s13)*s23^3) + p1q*p2q*(144*s12^3*s13 + (360*s12^3 + 
                576*s12^2*s13 + 216*s12*s13^2 + 144*s13^3)*s23 + 
              (680*s12^2 + 540*s12*s13 + 156*s13^2)*s23^2 + (336*s12 + 
                28*s13)*s23^3 - 16*s23^4) + p1q^2*
             ((72*s12^3 + 216*s12^2*s13 + 144*s12*s13^2)*s23 + 
              (264*s12^2 + 320*s12*s13 - 16*s13^2)*s23^2 + (184*s12 - 24*s13)*
               s23^3 - 8*s23^4)) + p3q^4*(p2q*(144*s12^3*s13 + 
              (216*s12^3 + 504*s12^2*s13 + 216*s12*s13^2 + 72*s13^3)*s23 + 
              (392*s12^2 + 460*s12*s13 + 76*s13^2)*s23^2 + (208*s12 + 36*s13)*
               s23^3) + p1q*((72*s12^3 + 216*s12^2*s13 + 144*s12*s13^2)*s23 + 
              (236*s12^2 + 300*s12*s13 - 8*s13^2)*s23^2 + (160*s12 - 12*s13)*
               s23^3 - 4*s23^4)))*Log[-s12 - s13 - s23])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((-2*s12^2 - 2*s12*s13)*s23^2 - 2*s12*s23^3) + 
          p2q^5*((36*s12^2*s13 + 54*s12*s13^2 + 18*s13^3)*s23 + 
            (70*s12*s13 + 52*s13^2)*s23^2 + 34*s13*s23^3) + 
          p1q^3*p2q^2*((-8*s12^2 + 20*s12*s13 + 28*s13^2)*s23^2 + 
            (-12*s12 + 24*s13)*s23^3 - 4*s23^4) + p1q^2*p2q^3*
           ((72*s12^2*s13 + 108*s12*s13^2 + 36*s13^3)*s23 + 
            (-8*s12^2 + 160*s12*s13 + 132*s13^2)*s23^2 + (-12*s12 + 92*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((72*s12^2*s13 + 108*s12*s13^2 + 
              36*s13^3)*s23 + (-4*s12^2 + 150*s12*s13 + 118*s13^2)*s23^2 + 
            (-6*s12 + 80*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (90*s12^2*s13 + 198*s12*s13^2 + 
                108*s13^3)*s23 + (2*s12^2 + 194*s12*s13 + 196*s13^2)*s23^2 + 
              104*s13*s23^3) + p1q^2*p2q^2*((36*s12^2*s13 + 144*s12*s13^2 + 
                108*s13^3)*s23 + (-28*s12^2 + 156*s12*s13 + 256*s13^2)*s23^
                2 + (-40*s12 + 136*s13)*s23^3 - 12*s23^4) + 
            p1q^3*p2q*((-16*s12^2 + 4*s12*s13 + 20*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 - 8*s23^4) + p1q*p2q^3*
             (36*s12*s13^3 + (108*s12^2*s13 + 288*s12*s13^2 + 180*s13^3)*
               s23 + (-12*s12^2 + 270*s12*s13 + 340*s13^2)*s23^2 + 
              (-22*s12 + 168*s13)*s23^3 - 8*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (72*s12^2*s13 + 
                54*s12*s13^2 + 126*s13^3)*s23 + (4*s12^2 + 106*s12*s13 + 
                150*s13^2)*s23^2 + (-2*s12 + 72*s13)*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + 72*s13^3*s23 + (-20*s12^2 - 36*s12*s13 + 
                78*s13^2)*s23^2 + (-30*s12 + 14*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((-12*s12^2 - 20*s12*s13 - 8*s13^2)*s23^2 + 
              (-16*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (72*s12^2*s13 + 
                180*s12*s13^2 + 180*s13^3)*s23 + (6*s12^2 + 196*s12*s13 + 
                256*s13^2)*s23^2 + 124*s13*s23^3) + p1q^2*p2q*
             ((-36*s12^2*s13 + 36*s12*s13^2 + 72*s13^3)*s23 + 
              (-32*s12^2 - 24*s12*s13 + 116*s13^2)*s23^2 + (-44*s12 + 32*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (-36*s12^2*s13 + 108*s12*s13^2 + 216*s13^3)*s23 + 
              (-20*s12^2 + 60*s12*s13 + 304*s13^2)*s23^2 + (-36*s12 + 
                108*s13)*s23^3 - 12*s23^4) + p1q^3*((-8*s12^2 - 16*s12*s13 - 
                8*s13^2)*s23^2 + (-12*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^4*(p2q*(36*s12^3*s13 + (54*s12^2*s13 + 18*s12*s13^2 + 36*s13^3)*
               s23 + (-2*s12^2 + 32*s12*s13 + 38*s13^2)*s23^2 + 
              (-4*s12 + 18*s13)*s23^3) + p1q*((-8*s12^2 - 12*s12*s13 - 
                4*s13^2)*s23^2 + (-10*s12 - 6*s13)*s23^3 - 2*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((18*s12^3 + 54*s12^2*s13 + 36*s12*s13^2)*s23 + 
            (52*s12^2 + 70*s12*s13)*s23^2 + 34*s12*s23^3) + 
          p2q^5*((-2*s12*s13 - 2*s13^2)*s23^2 - 2*s13*s23^3) + 
          p1q^2*p2q^3*((-8*s12^2 - 20*s12*s13 - 12*s13^2)*s23^2 + 
            (-12*s12 - 16*s13)*s23^3 - 4*s23^4) + p1q^3*p2q^2*
           ((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23^2 + (-12*s12 - 12*s13)*
             s23^3 - 4*s23^4) + p1q*p2q^4*((-4*s12^2 - 12*s12*s13 - 8*s13^2)*
             s23^2 + (-6*s12 - 10*s13)*s23^3 - 2*s23^4) + 
          p3q*(p2q^4*(36*s12*s13^3 + (36*s12^3 + 18*s12^2*s13 + 54*s12*s13^2)*
               s23 + (38*s12^2 + 32*s12*s13 - 2*s13^2)*s23^2 + 
              (18*s12 - 4*s13)*s23^3) + p1q^2*p2q^2*
             ((72*s12^3 + 36*s12^2*s13 - 36*s12*s13^2)*s23 + (116*s12^2 - 
                24*s12*s13 - 32*s13^2)*s23^2 + (32*s12 - 44*s13)*s23^3 - 
              12*s23^4) + p1q*p2q^3*(36*s12*s13^3 + 72*s12^3*s23 + 
              (78*s12^2 - 36*s12*s13 - 20*s13^2)*s23^2 + (14*s12 - 30*s13)*
               s23^3 - 8*s23^4) + p1q^3*p2q*((20*s12^2 + 4*s12*s13 - 
                16*s13^2)*s23^2 + (12*s12 - 24*s13)*s23^3 - 8*s23^4)) + 
          p3q^2*(p2q^3*(-72*s12^2*s13^2 + 36*s12*s13^3 + (126*s12^3 + 
                54*s12^2*s13 + 72*s12*s13^2)*s23 + (150*s12^2 + 106*s12*s13 + 
                4*s13^2)*s23^2 + (72*s12 - 2*s13)*s23^3) + 
            p1q^2*p2q*((108*s12^3 + 144*s12^2*s13 + 36*s12*s13^2)*s23 + 
              (256*s12^2 + 156*s12*s13 - 28*s13^2)*s23^2 + (136*s12 - 40*s13)*
               s23^3 - 12*s23^4) + p1q*p2q^2*(-72*s12^2*s13^2 + 
              (216*s12^3 + 108*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (304*s12^2 + 60*s12*s13 - 20*s13^2)*s23^2 + (108*s12 - 36*s13)*
               s23^3 - 12*s23^4) + p1q^3*((28*s12^2 + 20*s12*s13 - 8*s13^2)*
               s23^2 + (24*s12 - 12*s13)*s23^3 - 4*s23^4)) + 
          p3q^3*(p2q^2*(36*s12^3*s13 - 72*s12^2*s13^2 + (180*s12^3 + 
                180*s12^2*s13 + 72*s12*s13^2)*s23 + (256*s12^2 + 
                196*s12*s13 + 6*s13^2)*s23^2 + 124*s12*s23^3) + 
            p1q*p2q*(36*s12^3*s13 + (180*s12^3 + 288*s12^2*s13 + 
                108*s12*s13^2)*s23 + (340*s12^2 + 270*s12*s13 - 12*s13^2)*s23^
                2 + (168*s12 - 22*s13)*s23^3 - 8*s23^4) + 
            p1q^2*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (132*s12^2 + 160*s12*s13 - 8*s13^2)*s23^2 + (92*s12 - 12*s13)*
               s23^3 - 4*s23^4)) + p3q^4*(p2q*(36*s12^3*s13 + 
              (108*s12^3 + 198*s12^2*s13 + 90*s12*s13^2)*s23 + 
              (196*s12^2 + 194*s12*s13 + 2*s13^2)*s23^2 + 104*s12*s23^3) + 
            p1q*((36*s12^3 + 108*s12^2*s13 + 72*s12*s13^2)*s23 + 
              (118*s12^2 + 150*s12*s13 - 4*s13^2)*s23^2 + (80*s12 - 6*s13)*
               s23^3 - 2*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^5*((6*s12^3 + 18*s12^2*s13 + 12*s12*s13^2)*s23 + 
            (18*s12^2 + 24*s12*s13)*s23^2 + 12*s12*s23^3) + 
          p1q^3*p2q^2*((12*s12*s13 + 12*s13^2)*s23^2 + 12*s13*s23^3) + 
          p2q^5*((12*s12^2*s13 + 18*s12*s13^2 + 6*s13^3)*s23 + 
            (24*s12*s13 + 18*s13^2)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((24*s12^2*s13 + 36*s12*s13^2 + 12*s13^3)*s23 + 
            (54*s12*s13 + 42*s13^2)*s23^2 + 30*s13*s23^3) + 
          p1q^2*p2q^3*((24*s12^2*s13 + 36*s12*s13^2 + 12*s13^3)*s23 + 
            (60*s12*s13 + 48*s13^2)*s23^2 + 36*s13*s23^3) + 
          p3q^4*(p1q*((12*s12^3 + 36*s12^2*s13 + 24*s12*s13^2)*s23 + 
              (42*s12^2 + 54*s12*s13)*s23^2 + 30*s12*s23^3) + 
            p2q*(24*s12^3*s13 + (36*s12^3 + 84*s12^2*s13 + 36*s12*s13^2 + 
                12*s13^3)*s23 + (66*s12^2 + 78*s12*s13 + 12*s13^2)*s23^2 + 
              (36*s12 + 6*s13)*s23^3)) + 
          p3q^3*(p1q^2*((12*s12^3 + 36*s12^2*s13 + 24*s12*s13^2)*s23 + 
              (48*s12^2 + 60*s12*s13)*s23^2 + 36*s12*s23^3) + 
            p1q*p2q*(24*s12^3*s13 + (60*s12^3 + 96*s12^2*s13 + 36*s12*s13^2 + 
                24*s13^3)*s23 + (120*s12^2 + 102*s12*s13 + 30*s13^2)*s23^2 + 
              (66*s12 + 12*s13)*s23^3) + p2q^2*(24*s12^3*s13 - 
              48*s12^2*s13^2 + (60*s12^3 + 84*s12^2*s13 + 42*s12*s13^2 + 
                42*s13^3)*s23 + (84*s12^2 + 102*s12*s13 + 48*s13^2)*s23^2 + 
              (42*s12 + 24*s13)*s23^3)) + 
          p3q^2*(p1q^3*((12*s12^2 + 12*s12*s13)*s23^2 + 12*s12*s23^3) + 
            p1q^2*p2q*((36*s12^3 + 36*s12^2*s13 + 24*s12*s13^2 + 24*s13^3)*
               s23 + (96*s12^2 + 84*s12*s13 + 48*s13^2)*s23^2 + 
              (60*s12 + 24*s13)*s23^3) + p2q^3*(-48*s12^2*s13^2 + 
              24*s12*s13^3 + (42*s12^3 + 42*s12^2*s13 + 84*s12*s13^2 + 
                60*s13^3)*s23 + (48*s12^2 + 102*s12*s13 + 84*s13^2)*s23^2 + 
              (24*s12 + 42*s13)*s23^3) + p1q*p2q^2*(-48*s12^2*s13^2 + 
              (72*s12^3 + 24*s12^2*s13 + 24*s12*s13^2 + 72*s13^3)*s23 + 
              (108*s12^2 + 72*s12*s13 + 108*s13^2)*s23^2 + (48*s12 + 48*s13)*
               s23^3)) + p3q*(p1q^3*p2q*((12*s12^2 + 24*s12*s13 + 12*s13^2)*
               s23^2 + (12*s12 + 12*s13)*s23^3) + p2q^4*(24*s12*s13^3 + 
              (12*s12^3 + 36*s12^2*s13 + 84*s12*s13^2 + 36*s13^3)*s23 + 
              (12*s12^2 + 78*s12*s13 + 66*s13^2)*s23^2 + (6*s12 + 36*s13)*s23^
                3) + p1q^2*p2q^2*((24*s12^3 + 24*s12^2*s13 + 36*s12*s13^2 + 
                36*s13^3)*s23 + (48*s12^2 + 84*s12*s13 + 96*s13^2)*s23^2 + 
              (24*s12 + 60*s13)*s23^3) + p1q*p2q^3*(24*s12*s13^3 + 
              (24*s12^3 + 36*s12^2*s13 + 96*s12*s13^2 + 60*s13^3)*s23 + 
              (30*s12^2 + 102*s12*s13 + 120*s13^2)*s23^2 + (12*s12 + 66*s13)*
               s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^4*s12*s13*s23^2 + p3q^3*(p1q*p2q*s12*s13*s23^2 + 
           3*p2q^2*s12*s13*s23^2) + p3q^2*(2*p1q*p2q^2*s12*s13*s23^2 + 
           3*p2q^3*s12*s13*s23^2) + p3q*(p1q*p2q^3*s12*s13*s23^2 + 
           p2q^4*s12*s13*s23^2)))/ep + Log[(p1q + p2q)/(p1q + p2q + p3q)]*
      (((p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + (-s12^3 - 10*s12^2*s13)*s23 - 
            s12^2*s23^2) + p1q^2*p2q^3*(-36*s12^2*s13^2 - 36*s12*s13^3 + 
            (-89*s12^2*s13 - 237*s12*s13^2 - 112*s13^3)*s23 + 
            (3*s12^2 - 198*s12*s13 - 224*s13^2)*s23^2 + (3*s12 - 112*s13)*
             s23^3) + p1q^3*p2q^2*(-18*s12^2*s13^2 - 18*s12*s13^3 + 
            (-62*s12^2*s13 - 176*s12*s13^2 - 96*s13^3)*s23 + 
            (4*s12^2 - 154*s12*s13 - 192*s13^2)*s23^2 + (4*s12 - 96*s13)*
             s23^3) + p1q*p2q^4*(-27*s12^2*s13^2 - 27*s12*s13^3 + 
            (-58*s12^2*s13 - 149*s12*s13^2 - 64*s13^3)*s23 + 
            (s12^2 - 121*s12*s13 - 128*s13^2)*s23^2 + (s12 - 64*s13)*s23^3) + 
          p1q^4*p2q*((-14*s12^2*s13 - 46*s12*s13^2 - 32*s13^3)*s23 + 
            (2*s12^2 - 44*s12*s13 - 64*s13^2)*s23^2 + (2*s12 - 32*s13)*
             s23^3) + p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + 
            (-17*s12^2*s13 - 42*s12*s13^2 - 16*s13^3)*s23 + 
            (-33*s12*s13 - 32*s13^2)*s23^2 - 16*s13*s23^3) + 
          p3q^4*(p2q*(-18*s12^3*s13 + 18*s12*s13^3 + (-2*s12^3 - 
                18*s12^2*s13 + 20*s12*s13^2)*s23 + (-2*s12^2 + 2*s12*s13)*s23^
                2) + p1q*(-18*s12^3*s13 - 9*s12^2*s13^2 + 9*s12*s13^3 + 
              (-3*s12^3 - 3*s12^2*s13 + 27*s12*s13^2)*s23 + (-2*s12^2 + 
                19*s12*s13)*s23^2 + s12*s23^3)) + 
          p3q*(p1q^2*p2q^2*(36*s12^3*s13 + 18*s12^2*s13^2 - 72*s12*s13^3 - 
              54*s13^4 + (-4*s12^3 + 64*s12^2*s13 - 130*s12*s13^2 - 
                198*s13^3)*s23 + (3*s12^2 - 59*s12*s13 - 242*s13^2)*s23^2 + 
              (7*s12 - 98*s13)*s23^3) + p1q^3*p2q*(18*s12^3*s13 + 
              18*s12^2*s13^2 - 18*s12*s13^3 - 18*s13^4 + (-2*s12^3 + 
                48*s12^2*s13 - 60*s12*s13^2 - 110*s13^3)*s23 + 
              (6*s12^2 - 34*s12*s13 - 166*s13^2)*s23^2 + (8*s12 - 74*s13)*s23^
                3) + p1q*p2q^3*(27*s12^3*s13 + 9*s12^2*s13^2 - 72*s12*s13^3 - 
              54*s13^4 + (-3*s12^3 + 38*s12^2*s13 - 96*s12*s13^2 - 146*s13^3)*
               s23 + (-s12^2 - 38*s12*s13 - 146*s13^2)*s23^2 + 
              (2*s12 - 54*s13)*s23^3) + p1q^4*((4*s12^2*s13 - 10*s12*s13^2 - 
                14*s13^3)*s23 + (2*s12^2 - 8*s12*s13 - 28*s13^2)*s23^2 + 
              (2*s12 - 14*s13)*s23^3) + p2q^4*(9*s12^3*s13 - 27*s12*s13^3 - 
              18*s13^4 + (-s12^3 + 8*s12^2*s13 - 35*s12*s13^2 - 44*s13^3)*
               s23 + (-s12^2 - 16*s12*s13 - 42*s13^2)*s23^2 - 
              16*s13*s23^3)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 18*s12^2*s13^2 + 
              27*s12*s13^3 - 9*s13^4 + (-2*s12^3 - 16*s12^2*s13 + 
                39*s12*s13^2 - 10*s13^3)*s23 + (-2*s12^2 + 4*s12*s13 - s13^2)*
               s23^2) + p1q^2*(-18*s12^3*s13 + 18*s12*s13^3 + 
              (-4*s12^3 + 16*s12^2*s13 + 49*s12*s13^2 - 7*s13^3)*s23 + 
              (-s12^2 + 34*s12*s13 - 14*s13^2)*s23^2 + (3*s12 - 7*s13)*s23^
                3) + p1q*p2q*(-36*s12^3*s13 + 18*s12^2*s13^2 + 45*s12*s13^3 - 
              9*s13^4 + (-7*s12^3 + 6*s12^2*s13 + 103*s12*s13^2 - 9*s13^3)*
               s23 + (-5*s12^2 + 52*s12*s13 + s13^2)*s23^2 + 
              (2*s12 + s13)*s23^3)) + p3q^2*
           (p2q^3*(9*s12^3*s13 + 45*s12^2*s13^2 + 18*s12*s13^3 - 18*s13^4 + 
              (-2*s12^3 + 35*s12^2*s13 + 62*s12*s13^2 - 20*s13^3)*s23 + 
              (-2*s12^2 + 28*s12*s13 - 2*s13^2)*s23^2) + 
            p1q^2*p2q*(18*s12^3*s13 + 90*s12^2*s13^2 + 54*s12*s13^3 - 
              18*s13^4 + (-8*s12^3 + 142*s12^2*s13 + 174*s12*s13^2 - 
                48*s13^3)*s23 + (-s12^2 + 119*s12*s13 - 50*s13^2)*s23^2 + 
              (7*s12 - 20*s13)*s23^3) + p1q^3*(18*s12^2*s13^2 + 
              18*s12*s13^3 + (-2*s12^3 + 38*s12^2*s13 + 44*s12*s13^2 - 
                14*s13^3)*s23 + (2*s12^2 + 30*s12*s13 - 28*s13^2)*s23^2 + 
              (4*s12 - 14*s13)*s23^3) + p1q*p2q^2*(18*s12^3*s13 + 
              108*s12^2*s13^2 + 54*s12*s13^3 - 36*s13^4 + (-7*s12^3 + 
                114*s12^2*s13 + 183*s12*s13^2 - 46*s13^3)*s23 + 
              (-5*s12^2 + 107*s12*s13 - 8*s13^2)*s23^2 + (2*s12 + 2*s13)*s23^
                3)))*Log[p3q/(p1q + p2q + p3q)])/(3*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((3*s12^2*s13 - 9*s12*s13^2)*s23 - 
             9*s12*s13*s23^2) + p2q^3*((3*s12^2*s13 - 6*s12*s13^2)*s23 - 
             6*s12*s13*s23^2) + p1q^2*p2q*(-3*s12*s13^2*s23 - 
             3*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-6*s12*s13^2*s23 - 
             6*s12*s13*s23^2) + p1q^2*p2q^2*(-3*s12*s13^2*s23 - 
             3*s12*s13*s23^2) + p2q^4*(-3*s12*s13^2*s23 - 3*s12*s13*s23^2)) + 
         p3q^3*(p1q*p2q*((3*s12^2*s13 - 3*s12*s13^2)*s23 - 3*s12*s13*s23^2) + 
           p2q^2*((6*s12^2*s13 - 3*s12*s13^2)*s23 - 3*s12*s13*s23^2))) + 
       ((p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + (s12^3 + 10*s12^2*s13)*s23 + 
            s12^2*s23^2) + p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + 
            (17*s12^2*s13 + 42*s12*s13^2 + 16*s13^3)*s23 + 
            (33*s12*s13 + 32*s13^2)*s23^2 + 16*s13*s23^3) + 
          p1q^4*p2q*((14*s12^2*s13 + 46*s12*s13^2 + 32*s13^3)*s23 + 
            (-2*s12^2 + 44*s12*s13 + 64*s13^2)*s23^2 + (-2*s12 + 32*s13)*
             s23^3) + p1q*p2q^4*(27*s12^2*s13^2 + 27*s12*s13^3 + 
            (58*s12^2*s13 + 149*s12*s13^2 + 64*s13^3)*s23 + 
            (-s12^2 + 121*s12*s13 + 128*s13^2)*s23^2 + (-s12 + 64*s13)*
             s23^3) + p1q^3*p2q^2*(18*s12^2*s13^2 + 18*s12*s13^3 + 
            (62*s12^2*s13 + 176*s12*s13^2 + 96*s13^3)*s23 + 
            (-4*s12^2 + 154*s12*s13 + 192*s13^2)*s23^2 + (-4*s12 + 96*s13)*
             s23^3) + p1q^2*p2q^3*(36*s12^2*s13^2 + 36*s12*s13^3 + 
            (89*s12^2*s13 + 237*s12*s13^2 + 112*s13^3)*s23 + 
            (-3*s12^2 + 198*s12*s13 + 224*s13^2)*s23^2 + (-3*s12 + 112*s13)*
             s23^3) + p3q^4*(p2q*(18*s12^3*s13 - 18*s12*s13^3 + 
              (2*s12^3 + 18*s12^2*s13 - 20*s12*s13^2)*s23 + (2*s12^2 - 
                2*s12*s13)*s23^2) + p1q*(18*s12^3*s13 + 9*s12^2*s13^2 - 
              9*s12*s13^3 + (3*s12^3 + 3*s12^2*s13 - 27*s12*s13^2)*s23 + 
              (2*s12^2 - 19*s12*s13)*s23^2 - s12*s23^3)) + 
          p3q^3*(p2q^2*(18*s12^3*s13 - 18*s12^2*s13^2 - 27*s12*s13^3 + 
              9*s13^4 + (2*s12^3 + 16*s12^2*s13 - 39*s12*s13^2 + 10*s13^3)*
               s23 + (2*s12^2 - 4*s12*s13 + s13^2)*s23^2) + 
            p1q*p2q*(36*s12^3*s13 - 18*s12^2*s13^2 - 45*s12*s13^3 + 9*s13^4 + 
              (7*s12^3 - 6*s12^2*s13 - 103*s12*s13^2 + 9*s13^3)*s23 + 
              (5*s12^2 - 52*s12*s13 - s13^2)*s23^2 + (-2*s12 - s13)*s23^3) + 
            p1q^2*(18*s12^3*s13 - 18*s12*s13^3 + (4*s12^3 - 16*s12^2*s13 - 
                49*s12*s13^2 + 7*s13^3)*s23 + (s12^2 - 34*s12*s13 + 14*s13^2)*
               s23^2 + (-3*s12 + 7*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-9*s12^3*s13 - 45*s12^2*s13^2 - 18*s12*s13^3 + 
              18*s13^4 + (2*s12^3 - 35*s12^2*s13 - 62*s12*s13^2 + 20*s13^3)*
               s23 + (2*s12^2 - 28*s12*s13 + 2*s13^2)*s23^2) + 
            p1q*p2q^2*(-18*s12^3*s13 - 108*s12^2*s13^2 - 54*s12*s13^3 + 
              36*s13^4 + (7*s12^3 - 114*s12^2*s13 - 183*s12*s13^2 + 46*s13^3)*
               s23 + (5*s12^2 - 107*s12*s13 + 8*s13^2)*s23^2 + 
              (-2*s12 - 2*s13)*s23^3) + p1q^3*(-18*s12^2*s13^2 - 
              18*s12*s13^3 + (2*s12^3 - 38*s12^2*s13 - 44*s12*s13^2 + 
                14*s13^3)*s23 + (-2*s12^2 - 30*s12*s13 + 28*s13^2)*s23^2 + 
              (-4*s12 + 14*s13)*s23^3) + p1q^2*p2q*(-18*s12^3*s13 - 
              90*s12^2*s13^2 - 54*s12*s13^3 + 18*s13^4 + (8*s12^3 - 
                142*s12^2*s13 - 174*s12*s13^2 + 48*s13^3)*s23 + 
              (s12^2 - 119*s12*s13 + 50*s13^2)*s23^2 + (-7*s12 + 20*s13)*s23^
                3)) + p3q*(p2q^4*(-9*s12^3*s13 + 27*s12*s13^3 + 18*s13^4 + 
              (s12^3 - 8*s12^2*s13 + 35*s12*s13^2 + 44*s13^3)*s23 + 
              (s12^2 + 16*s12*s13 + 42*s13^2)*s23^2 + 16*s13*s23^3) + 
            p1q^4*((-4*s12^2*s13 + 10*s12*s13^2 + 14*s13^3)*s23 + 
              (-2*s12^2 + 8*s12*s13 + 28*s13^2)*s23^2 + (-2*s12 + 14*s13)*s23^
                3) + p1q*p2q^3*(-27*s12^3*s13 - 9*s12^2*s13^2 + 
              72*s12*s13^3 + 54*s13^4 + (3*s12^3 - 38*s12^2*s13 + 
                96*s12*s13^2 + 146*s13^3)*s23 + (s12^2 + 38*s12*s13 + 
                146*s13^2)*s23^2 + (-2*s12 + 54*s13)*s23^3) + 
            p1q^3*p2q*(-18*s12^3*s13 - 18*s12^2*s13^2 + 18*s12*s13^3 + 
              18*s13^4 + (2*s12^3 - 48*s12^2*s13 + 60*s12*s13^2 + 110*s13^3)*
               s23 + (-6*s12^2 + 34*s12*s13 + 166*s13^2)*s23^2 + 
              (-8*s12 + 74*s13)*s23^3) + p1q^2*p2q^2*(-36*s12^3*s13 - 
              18*s12^2*s13^2 + 72*s12*s13^3 + 54*s13^4 + (4*s12^3 - 
                64*s12^2*s13 + 130*s12*s13^2 + 198*s13^3)*s23 + 
              (-3*s12^2 + 59*s12*s13 + 242*s13^2)*s23^2 + (-7*s12 + 98*s13)*
               s23^3)))*Log[s12/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2))) + 
       ((p3q^4*(s12^3 + s12^2*s13 + s12^2*s23) + p1q^2*p2q^2*
           (-10*s12^2*s13 - 24*s12*s13^2 - 14*s13^3 + 
            (-3*s12^2 - 27*s12*s13 - 28*s13^2)*s23 + (-3*s12 - 14*s13)*
             s23^2) + p1q^3*p2q*(-10*s12^2*s13 - 22*s12*s13^2 - 12*s13^3 + 
            (-4*s12^2 - 26*s12*s13 - 24*s13^2)*s23 + (-4*s12 - 12*s13)*
             s23^2) + p1q*p2q^3*(-5*s12^2*s13 - 13*s12*s13^2 - 8*s13^3 + 
            (-s12^2 - 14*s12*s13 - 16*s13^2)*s23 + (-s12 - 8*s13)*s23^2) + 
          p1q^4*(-4*s12^2*s13 - 8*s12*s13^2 - 4*s13^3 + 
            (-2*s12^2 - 10*s12*s13 - 8*s13^2)*s23 + (-2*s12 - 4*s13)*s23^2) + 
          p2q^4*(-(s12^2*s13) - 3*s12*s13^2 - 2*s13^3 + 
            (-3*s12*s13 - 4*s13^2)*s23 - 2*s13*s23^2) + 
          p3q^3*(p2q*(s12^3 - s12^2*s13 - 2*s12*s13^2 + (s12^2 - 2*s12*s13)*
               s23) + p1q*(3*s12^3 + 3*s12^2*s13 + (2*s12^2 - s12*s13)*s23 - 
              s12*s23^2)) + p3q*(p2q^3*(s12^3 + 2*s12^2*s13 + 2*s12*s13^2 + 
              s13^3 + (s12^2 + s12*s13 + s13^2)*s23) + p1q^2*p2q*
             (4*s12^3 - 8*s12*s13^2 - 4*s13^3 + (-13*s12*s13 - 9*s13^2)*s23 + 
              (-4*s12 - 5*s13)*s23^2) + p1q^3*(2*s12^3 - 2*s12^2*s13 - 
              8*s12*s13^2 - 4*s13^3 + (-2*s12^2 - 12*s12*s13 - 8*s13^2)*s23 + 
              (-4*s12 - 4*s13)*s23^2) + p1q*p2q^2*(3*s12^3 + 3*s12^2*s13 + 
              s12*s13^2 + s13^3 + (2*s12^2 - 2*s12*s13)*s23 + 
              (-s12 - s13)*s23^2)) + p3q^2*(p2q^2*(s12^3 - s12^2*s13 - 
              s12*s13^2 + s13^3 + (s12^2 - 2*s12*s13 + s13^2)*s23) + 
            p1q^2*(4*s12^3 + 2*s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 
              (s12^2 - 7*s12*s13 - 4*s13^2)*s23 + (-3*s12 - 2*s13)*s23^2) + 
            p1q*p2q*(4*s12^3 - 4*s12*s13^2 + (3*s12^2 - 6*s12*s13 - s13^2)*
               s23 + (-s12 - s13)*s23^2)))*Log[s13/(s12 + s13 + s23)])/
        (3*p2q*p3q^3*s12^2*s13 + p3q*(p1q*p2q^2*(-6*s12*s13^2 - 
             6*s12*s13*s23) + p1q^2*p2q*(-3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^3*(-3*s12*s13^2 - 3*s12*s13*s23)) + 
         p3q^2*(p1q*p2q*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^2*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23))) + 
       ((p3q^5*(-9*s12^3*s13 - 9*s12^2*s13^2 + (-10*s12^3 - 19*s12^2*s13)*
             s23 - 10*s12^2*s23^2) + p2q^5*(-9*s12^2*s13^2 - 9*s12*s13^3 + 
            (-8*s12^2*s13 - 15*s12*s13^2 + 2*s13^3)*s23 + 
            (-6*s12*s13 + 4*s13^2)*s23^2 + 2*s13*s23^3) + 
          p1q^4*p2q*((22*s12^2*s13 + 26*s12*s13^2 + 4*s13^3)*s23 + 
            (20*s12^2 + 46*s12*s13 + 8*s13^2)*s23^2 + (20*s12 + 4*s13)*
             s23^3) + p1q*p2q^4*(-27*s12^2*s13^2 - 27*s12*s13^3 + 
            (-13*s12^2*s13 - 32*s12*s13^2 + 8*s13^3)*s23 + 
            (10*s12^2 + 5*s12*s13 + 16*s13^2)*s23^2 + (10*s12 + 8*s13)*
             s23^3) + p1q^3*p2q^2*(-18*s12^2*s13^2 - 18*s12*s13^3 + 
            (28*s12^2*s13 + 22*s12*s13^2 + 12*s13^3)*s23 + 
            (40*s12^2 + 80*s12*s13 + 24*s13^2)*s23^2 + (40*s12 + 12*s13)*
             s23^3) + p1q^2*p2q^3*(-36*s12^2*s13^2 - 36*s12*s13^3 + 
            (s12^2*s13 - 21*s12*s13^2 + 14*s13^3)*s23 + 
            (30*s12^2 + 45*s12*s13 + 28*s13^2)*s23^2 + (30*s12 + 14*s13)*
             s23^3) + p3q^4*(p2q*(-18*s12^3*s13 + 18*s12*s13^3 + 
              (-20*s12^3 - 18*s12^2*s13 + 38*s12*s13^2)*s23 + 
              (-20*s12^2 + 20*s12*s13)*s23^2) + p1q*(-18*s12^3*s13 - 
              9*s12^2*s13^2 + 9*s12*s13^3 + (-30*s12^3 - 30*s12^2*s13 + 
                27*s12*s13^2)*s23 + (-20*s12^2 + 28*s12*s13)*s23^2 + 
              10*s12*s23^3)) + p3q^3*(p2q^2*(-18*s12^3*s13 + 18*s12^2*s13^2 + 
              27*s12*s13^3 - 9*s13^4 + (-20*s12^3 + 2*s12^2*s13 + 
                66*s12*s13^2 - 19*s13^3)*s23 + (-20*s12^2 + 40*s12*s13 - 
                10*s13^2)*s23^2) + p1q*p2q*(-36*s12^3*s13 + 18*s12^2*s13^2 + 
              45*s12*s13^3 - 9*s13^4 + (-70*s12^3 - 21*s12^2*s13 + 
                139*s12*s13^2 - 9*s13^3)*s23 + (-50*s12^2 + 115*s12*s13 + 
                10*s13^2)*s23^2 + (20*s12 + 10*s13)*s23^3) + 
            p1q^2*(-18*s12^3*s13 + 18*s12*s13^3 + (-40*s12^3 - 2*s12^2*s13 + 
                85*s12*s13^2 + 11*s13^3)*s23 + (-10*s12^2 + 97*s12*s13 + 
                22*s13^2)*s23^2 + (30*s12 + 11*s13)*s23^3)) + 
          p3q^2*(p2q^3*(9*s12^3*s13 + 45*s12^2*s13^2 + 18*s12*s13^3 - 
              18*s13^4 + (-20*s12^3 + 26*s12^2*s13 + 53*s12*s13^2 - 38*s13^3)*
               s23 + (-20*s12^2 + 37*s12*s13 - 20*s13^2)*s23^2) + 
            p1q*p2q^2*(18*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3 - 
              36*s13^4 + (-70*s12^3 + 87*s12^2*s13 + 210*s12*s13^2 - 
                55*s13^3)*s23 + (-50*s12^2 + 179*s12*s13 + s13^2)*s23^2 + 
              (20*s12 + 20*s13)*s23^3) + p1q^3*(18*s12^2*s13^2 + 
              18*s12*s13^3 + (-20*s12^3 + 56*s12^2*s13 + 116*s12*s13^2 + 
                22*s13^3)*s23 + (20*s12^2 + 138*s12*s13 + 44*s13^2)*s23^2 + 
              (40*s12 + 22*s13)*s23^3) + p1q^2*p2q*(18*s12^3*s13 + 
              90*s12^2*s13^2 + 54*s12*s13^3 - 18*s13^4 + (-80*s12^3 + 
                124*s12^2*s13 + 282*s12*s13^2 + 6*s13^3)*s23 + 
              (-10*s12^2 + 299*s12*s13 + 67*s13^2)*s23^2 + (70*s12 + 43*s13)*
               s23^3)) + p3q*(p2q^4*(9*s12^3*s13 - 27*s12*s13^3 - 18*s13^4 + 
              (-10*s12^3 - s12^2*s13 - 26*s12*s13^2 - 35*s13^3)*s23 + 
              (-10*s12^2 + 2*s12*s13 - 15*s13^2)*s23^2 + 2*s13*s23^3) + 
            p1q^4*((40*s12^2*s13 + 62*s12*s13^2 + 22*s13^3)*s23 + 
              (20*s12^2 + 82*s12*s13 + 44*s13^2)*s23^2 + (20*s12 + 22*s13)*
               s23^3) + p1q*p2q^3*(27*s12^3*s13 + 9*s12^2*s13^2 - 
              72*s12*s13^3 - 54*s13^4 + (-30*s12^3 + 56*s12^2*s13 + 
                12*s12*s13^2 - 83*s13^3)*s23 + (-10*s12^2 + 106*s12*s13 - 
                2*s13^2)*s23^2 + (20*s12 + 27*s13)*s23^3) + 
            p1q^3*p2q*(18*s12^3*s13 + 18*s12^2*s13^2 - 18*s12*s13^3 - 
              18*s13^4 + (-20*s12^3 + 156*s12^2*s13 + 210*s12*s13^2 + 
                34*s13^3)*s23 + (60*s12^2 + 308*s12*s13 + 122*s13^2)*s23^2 + 
              (80*s12 + 70*s13)*s23^3) + p1q^2*p2q^2*(36*s12^3*s13 + 
              18*s12^2*s13^2 - 72*s12*s13^3 - 54*s13^4 + (-40*s12^3 + 
                154*s12^2*s13 + 158*s12*s13^2 - 36*s13^3)*s23 + 
              (30*s12^2 + 301*s12*s13 + 91*s13^2)*s23^2 + (70*s12 + 73*s13)*
               s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13*s23 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
             81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
             54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
             27*s12*s13*s23^2)) + p3q^3*
          (p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2) + 
           p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 27*s12*s13*s23^2)))) + 
     Log[p2q/(p1q + p2q + p3q)]*
      ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
           (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
         p2q^5*((2*s12*s13 + 2*s13^2)*s23^2 + 2*s13*s23^3) + 
         p1q*p2q^4*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23^2 + 
           (6*s12 + 6*s13)*s23^3 + 2*s23^4) + 
         p3q^4*(p2q*(-36*s12^3*s13 + (-72*s12^3 - 162*s12^2*s13 - 90*s12*
                s13^2)*s23 + (-142*s12^2 - 194*s12*s13 - 2*s13^2)*s23^2 + 
             (-102*s12 + 2*s13)*s23^3) + p1q*((-14*s12^2 - 10*s12*s13 + 4*
                s13^2)*s23^2 + (-12*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
         p3q*(p2q^4*(-36*s12*s13^3 + (-36*s12^3 - 54*s12^2*s13 - 90*s12*
                s13^2)*s23 + (-38*s12^2 - 86*s12*s13 + 2*s13^2)*s23^2 + 
             (-34*s12 + 6*s13)*s23^3) + p1q*p2q^3*(-36*s12*s13^3 - 
             72*s12*s13^2*s23 + (26*s12^2 - 34*s12*s13 + 8*s13^2)*s23^2 + 
             18*s13*s23^3 + 6*s23^4)) + 
         p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + 
             (-108*s12^3 - 144*s12^2*s13 - 108*s12*s13^2)*s23 + 
             (-148*s12^2 - 250*s12*s13 - 6*s13^2)*s23^2 + (-136*s12 + 6*s13)*
              s23^3) + p1q*p2q*(-36*s12^3*s13 + (8*s12^2 - 16*s12*s13 + 8*
                s13^2)*s23^2 + (-18*s12 + 18*s13)*s23^3 + 6*s23^4)) + 
         p3q^2*(p2q^3*(72*s12^2*s13^2 - 36*s12*s13^3 + 
             (-90*s12^3 - 90*s12^2*s13 - 144*s12*s13^2)*s23 + 
             (-96*s12^2 - 214*s12*s13 - 4*s13^2)*s23^2 + (-102*s12 + 8*s13)*
              s23^3) + p1q*p2q^2*(72*s12^2*s13^2 + 72*s12^2*s13*s23 + 
             (44*s12^2 - 12*s12*s13 + 8*s13^2)*s23^2 + (-12*s12 + 24*s13)*
              s23^3 + 8*s23^4)))/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^4*(10*s12^4 + 20*s12^3*s13 + 10*s12^2*s13^2 + 
            (11*s12^3 + 11*s12^2*s13)*s23 + s12^2*s23^2) + 
          p2q^4*(-8*s12^2*s13^2 - 16*s12*s13^3 - 8*s13^4 + 
            (s12^2*s13 - 5*s12*s13^2 - 6*s13^3)*s23 + (11*s12*s13 + 12*s13^2)*
             s23^2 + 10*s13*s23^3) + p1q*p2q^3*(-24*s12^2*s13^2 - 
            48*s12*s13^3 - 24*s13^4 + (49*s12^2*s13 + 77*s12*s13^2 + 
              28*s13^3)*s23 + (37*s12^2 + 190*s12*s13 + 156*s13^2)*s23^2 + 
            (65*s12 + 132*s13)*s23^3 + 28*s23^4) + 
          p1q^4*((92*s12^2*s13 + 184*s12*s13^2 + 92*s13^3)*s23 + 
            (74*s12^2 + 314*s12*s13 + 240*s13^2)*s23^2 + (130*s12 + 204*s13)*
             s23^3 + 56*s23^4) + p1q^2*p2q^2*(-32*s12^2*s13^2 - 
            64*s12*s13^3 - 32*s13^4 + (142*s12^2*s13 + 256*s12*s13^2 + 
              114*s13^3)*s23 + (111*s12^2 + 515*s12*s13 + 408*s13^2)*s23^2 + 
            (195*s12 + 346*s13)*s23^3 + 84*s23^4) + 
          p1q^3*p2q*(-16*s12^2*s13^2 - 32*s12*s13^3 - 16*s13^4 + 
            (186*s12^2*s13 + 358*s12*s13^2 + 172*s13^3)*s23 + 
            (148*s12^2 + 650*s12*s13 + 504*s13^2)*s23^2 + (260*s12 + 428*s13)*
             s23^3 + 112*s23^4) + p3q^3*(p1q*(20*s12^4 + 30*s12^3*s13 - 
              10*s12*s13^3 + (-25*s12^3 - 83*s12^2*s13 - 58*s12*s13^2)*s23 + 
              (-74*s12^2 - 77*s12*s13)*s23^2 - 29*s12*s23^3) + 
            p2q*(20*s12^4 + 38*s12^3*s13 + 16*s12^2*s13^2 - 2*s12*s13^3 + 
              (21*s12^3 + 25*s12^2*s13 + 4*s12*s13^2)*s23 + (-9*s12^2 - 
                4*s12*s13)*s23^2 - 10*s12*s23^3)) + 
          p3q^2*(p2q^2*(10*s12^4 + 16*s12^3*s13 - 6*s12^2*s13^2 - 
              20*s12*s13^3 - 8*s13^4 + (-9*s12^3 - 27*s12^2*s13 - 
                51*s12*s13^2 - 33*s13^3)*s23 + (-39*s12^2 - 42*s12*s13 - 
                33*s13^2)*s23^2 + (-20*s12 - 8*s13)*s23^3) + 
            p1q*p2q*(20*s12^4 + 16*s12^3*s13 - 36*s12^2*s13^2 - 
              40*s12*s13^3 - 8*s13^4 + (-92*s12^3 - 180*s12^2*s13 - 
                84*s12*s13^2 + 4*s13^3)*s23 + (-171*s12^2 - 66*s12*s13 + 
                69*s13^2)*s23^2 + (-31*s12 + 85*s13)*s23^3 + 28*s23^4) + 
            p1q^2*(20*s12^4 + 20*s12^3*s13 - 20*s12^2*s13^2 - 20*s12*s13^3 + 
              (-72*s12^3 - 142*s12^2*s13 - 24*s12*s13^2 + 46*s13^3)*s23 + 
              (-113*s12^2 + 3*s12*s13 + 120*s13^2)*s23^2 + (7*s12 + 102*s13)*
               s23^3 + 28*s23^4)) + p3q*(p2q^3*(-2*s12^3*s13 - 
              20*s12^2*s13^2 - 34*s12*s13^3 - 16*s13^4 + (-19*s12^3 - 
                58*s12^2*s13 - 96*s12*s13^2 - 57*s13^3)*s23 + 
              (-29*s12^2 - 63*s12*s13 - 57*s13^2)*s23^2 + (-10*s12 - 16*s13)*
               s23^3) + p1q*p2q^2*(-14*s12^3*s13 - 60*s12^2*s13^2 - 
              78*s12*s13^3 - 32*s13^4 + (-85*s12^3 - 147*s12^2*s13 - 
                111*s12*s13^2 - 49*s13^3)*s23 + (-78*s12^2 + 48*s12*s13 + 
                72*s13^2)*s23^2 + (63*s12 + 145*s13)*s23^3 + 56*s23^4) + 
            p1q^3*(-20*s12^3*s13 - 40*s12^2*s13^2 - 20*s12*s13^3 + 
              (-94*s12^3 - 118*s12^2*s13 + 68*s12*s13^2 + 92*s13^3)*s23 + 
              (-78*s12^2 + 160*s12*s13 + 240*s13^2)*s23^2 + 
              (72*s12 + 204*s13)*s23^3 + 56*s23^4) + p1q^2*p2q*
             (-24*s12^3*s13 - 64*s12^2*s13^2 - 56*s12*s13^3 - 16*s13^4 + 
              (-132*s12^3 - 144*s12^2*s13 + 88*s12*s13^2 + 100*s13^3)*s23 + 
              (-80*s12^2 + 317*s12*s13 + 369*s13^2)*s23^2 + (164*s12 + 
                365*s13)*s23^3 + 112*s23^4)))*
         Log[(p1q + p2q)/(p1q + p2q + p3q)])/(27*p2q*p3q^3*s12^2*s13*s23 + 
         p3q*(p1q*p2q^2*(-54*s12*s13^2*s23 - 54*s12*s13*s23^2) + 
           p1q^2*p2q*(-27*s12*s13^2*s23 - 27*s12*s13*s23^2) + 
           p2q^3*(-27*s12*s13^2*s23 - 27*s12*s13*s23^2)) + 
         p3q^2*(p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
             27*s12*s13*s23^2) + p2q^2*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
             27*s12*s13*s23^2))) + 
       ((p2q^2*(6*s12^2 + 12*s12*s13 + 6*s13^2 + (12*s12 + 12*s13)*s23 + 
            6*s23^2) + p3q^2*(6*s12^2 + 12*s12*s13 + 6*s13^2 + 
            (12*s12 + 12*s13)*s23 + 6*s23^2) + p1q^2*(12*s12^2 + 24*s12*s13 + 
            12*s13^2 + (24*s12 + 24*s13)*s23 + 12*s23^2) + 
          p1q*p2q*(12*s12^2 + 24*s12*s13 + 12*s13^2 + (24*s12 + 24*s13)*s23 + 
            12*s23^2) + p3q*(p1q*(12*s12^2 + 24*s12*s13 + 12*s13^2 + 
              (24*s12 + 24*s13)*s23 + 12*s23^2) + 
            p2q*(12*s12^2 + 24*s12*s13 + 12*s13^2 + (24*s12 + 24*s13)*s23 + 
              12*s23^2)))*Log[p3q/(p1q + p2q + p3q)])/(p1q*p2q*s13*s23 + 
         p2q^2*s13*s23 + p2q*p3q*s13*s23) + 
       ((p2q^5*(9*s12^2*s13^2 + 9*s12*s13^3 + (10*s12*s13^2 + s13^3)*s23 + 
            s13^2*s23^2) + p3q^5*(9*s12^3*s13 + 9*s12^2*s13^2 + 
            (16*s12^3 + 42*s12^2*s13 + 17*s12*s13^2)*s23 + 
            (32*s12^2 + 33*s12*s13)*s23^2 + 16*s12*s23^3) + 
          p1q^3*p2q^2*(-18*s12^3*s13 - 18*s12^2*s13^2 + 
            (14*s12^3 - 44*s12^2*s13 - 38*s12*s13^2 + 2*s13^3)*s23 + 
            (28*s12^2 - 30*s12*s13 - 2*s13^2)*s23^2 + (14*s12 - 4*s13)*
             s23^3) + p1q^2*p2q^3*(-18*s12^3*s13 + 18*s12*s13^3 + 
            (7*s12^3 - 49*s12^2*s13 - 16*s12*s13^2 + 4*s13^3)*s23 + 
            (14*s12^2 - 34*s12*s13 + s13^2)*s23^2 + (7*s12 - 3*s13)*s23^3) + 
          p1q^4*p2q*((14*s12^3 + 10*s12^2*s13 - 4*s12*s13^2)*s23 + 
            (28*s12^2 + 8*s12*s13 - 2*s13^2)*s23^2 + (14*s12 - 2*s13)*
             s23^3) + p1q*p2q^4*(-9*s12^3*s13 + 9*s12^2*s13^2 + 
            18*s12*s13^3 + (-27*s12^2*s13 + 3*s12*s13^2 + 3*s13^3)*s23 + 
            (-19*s12*s13 + 2*s13^2)*s23^2 - s13*s23^3) + 
          p3q^2*(p2q^3*(9*s12^4 - 27*s12^3*s13 - 18*s12^2*s13^2 + 
              18*s12*s13^3 + (10*s12^3 - 39*s12^2*s13 + 16*s12*s13^2 + 
                2*s13^3)*s23 + (s12^2 - 4*s12*s13 + 2*s13^2)*s23^2) + 
            p1q^2*p2q*(54*s12^4 + 72*s12^3*s13 - 18*s12^2*s13^2 - 
              36*s12*s13^3 + (198*s12^3 + 130*s12^2*s13 - 64*s12*s13^2 + 
                4*s13^3)*s23 + (242*s12^2 + 59*s12*s13 - 3*s13^2)*s23^2 + 
              (98*s12 - 7*s13)*s23^3) + p1q^3*(18*s12^3*s13 + 
              18*s12^2*s13^2 + (96*s12^3 + 176*s12^2*s13 + 62*s12*s13^2)*
               s23 + (192*s12^2 + 154*s12*s13 - 4*s13^2)*s23^2 + 
              (96*s12 - 4*s13)*s23^3) + p1q*p2q^2*(36*s12^4 - 54*s12^3*s13 - 
              108*s12^2*s13^2 - 18*s12*s13^3 + (46*s12^3 - 183*s12^2*s13 - 
                114*s12*s13^2 + 7*s13^3)*s23 + (8*s12^2 - 107*s12*s13 + 
                5*s13^2)*s23^2 + (-2*s12 - 2*s13)*s23^3)) + 
          p3q*(p2q^4*(-18*s12^3*s13 + 18*s12*s13^3 + (-20*s12^2*s13 + 
                18*s12*s13^2 + 2*s13^3)*s23 + (-2*s12*s13 + 2*s13^2)*s23^2) + 
            p1q^3*p2q*(18*s12^4 + 18*s12^3*s13 - 18*s12^2*s13^2 - 
              18*s12*s13^3 + (110*s12^3 + 60*s12^2*s13 - 48*s12*s13^2 + 
                2*s13^3)*s23 + (166*s12^2 + 34*s12*s13 - 6*s13^2)*s23^2 + 
              (74*s12 - 8*s13)*s23^3) + p1q^2*p2q^2*(18*s12^4 - 
              54*s12^3*s13 - 90*s12^2*s13^2 - 18*s12*s13^3 + 
              (48*s12^3 - 174*s12^2*s13 - 142*s12*s13^2 + 8*s13^3)*s23 + 
              (50*s12^2 - 119*s12*s13 + s13^2)*s23^2 + (20*s12 - 7*s13)*s23^
                3) + p1q*p2q^3*(9*s12^4 - 45*s12^3*s13 - 18*s12^2*s13^2 + 
              36*s12*s13^3 + (9*s12^3 - 103*s12^2*s13 - 6*s12*s13^2 + 
                7*s13^3)*s23 + (-s12^2 - 52*s12*s13 + 5*s13^2)*s23^2 + 
              (-s12 - 2*s13)*s23^3) + p1q^4*((32*s12^3 + 46*s12^2*s13 + 
                14*s12*s13^2)*s23 + (64*s12^2 + 44*s12*s13 - 2*s13^2)*s23^2 + 
              (32*s12 - 2*s13)*s23^3)) + 
          p3q^3*(p2q^2*(18*s12^4 - 18*s12^3*s13 - 45*s12^2*s13^2 - 
              9*s12*s13^3 + (20*s12^3 - 62*s12^2*s13 - 35*s12*s13^2 + 
                2*s13^3)*s23 + (2*s12^2 - 28*s12*s13 + 2*s13^2)*s23^2) + 
            p1q^2*(36*s12^3*s13 + 36*s12^2*s13^2 + (112*s12^3 + 237*s12^2*
                 s13 + 89*s12*s13^2)*s23 + (224*s12^2 + 198*s12*s13 - 
                3*s13^2)*s23^2 + (112*s12 - 3*s13)*s23^3) + 
            p1q*p2q*(54*s12^4 + 72*s12^3*s13 - 9*s12^2*s13^2 - 27*s12*s13^3 + 
              (146*s12^3 + 96*s12^2*s13 - 38*s12*s13^2 + 3*s13^3)*s23 + 
              (146*s12^2 + 38*s12*s13 + s13^2)*s23^2 + (54*s12 - 2*s13)*s23^
                3)) + p3q^4*(p2q*(18*s12^4 + 27*s12^3*s13 - 9*s12*s13^3 + 
              (44*s12^3 + 35*s12^2*s13 - 8*s12*s13^2 + s13^3)*s23 + 
              (42*s12^2 + 16*s12*s13 + s13^2)*s23^2 + 16*s12*s23^3) + 
            p1q*(27*s12^3*s13 + 27*s12^2*s13^2 + (64*s12^3 + 149*s12^2*s13 + 
                58*s12*s13^2)*s23 + (128*s12^2 + 121*s12*s13 - s13^2)*s23^2 + 
              (64*s12 - s13)*s23^3)))*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^4*(3*s12^2*s13*s23 + 3*s12*s13*s23^2) + 
         p3q*(-3*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(3*s12^2*s13*s23 + 
             3*s12*s13*s23^2) + p1q*p2q^3*((3*s12^2*s13 - 3*s12*s13^2)*s23 + 
             3*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(6*s12^2*s13*s23 + 
             6*s12*s13*s23^2) + p2q^2*((6*s12^2*s13 - 3*s12*s13^2)*s23 + 
             6*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(3*s12^2*s13*s23 + 
             3*s12*s13*s23^2) + p2q^3*((3*s12^2*s13 - 6*s12*s13^2)*s23 + 
             3*s12*s13*s23^2) + p1q*p2q^2*((9*s12^2*s13 - 3*s12*s13^2)*s23 + 
             9*s12*s13*s23^2))) + 
       ((p2q^6*((3*s12^2*s13 + 6*s12*s13^2 + 3*s13^3)*s23 + 
            (3*s12*s13 + 3*s13^2)*s23^2) + p1q*p2q^5*
           ((6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3)*s23 + 
            (-3*s12^2 - 3*s12*s13)*s23^2 + (-3*s12 - 6*s13)*s23^3) + 
          p3q^6*((6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3)*s23 + 
            (3*s12^2 + 15*s12*s13 + 12*s13^2)*s23^2 + (3*s12 + 6*s13)*
             s23^3) + p1q^2*p2q^4*((6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3)*
             s23 + (-6*s12^2 - 12*s12*s13 - 6*s13^2)*s23^2 + 
            (-3*s12 - 9*s13)*s23^3 + 3*s23^4) + p1q^3*p2q^3*
           ((-6*s12^2 - 18*s12*s13 - 12*s13^2)*s23^2 - 6*s13*s23^3 + 
            6*s23^4) + p1q^4*p2q^2*((6*s12 + 6*s13)*s23^3 + 6*s23^4) + 
          p3q^4*(p2q^2*(24*s12^3*s13 - 24*s12*s13^3 + (18*s12^3 + 
                48*s12^2*s13 - 18*s12*s13^2)*s23 + (21*s12^2 + 21*s12*s13 + 
                12*s13^2)*s23^2 + (3*s12 + 12*s13)*s23^3) + 
            p1q^2*((12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3)*s23 + 
              (12*s12^2 + 36*s12*s13 + 24*s13^2)*s23^2 + (3*s12 + 3*s13)*s23^
                3 - 9*s23^4) + p1q*p2q*(12*s12^3*s13 + 12*s12^2*s13^2 + 
              (12*s12^3 + 36*s12^2*s13 + 24*s12*s13^2 + 12*s13^3)*s23 + 
              (15*s12^2 + 42*s12*s13 + 39*s13^2)*s23^2 + (-3*s12 + 21*s13)*
               s23^3 - 6*s23^4)) + p3q^5*(p2q*(12*s12^3*s13 + 
              12*s12^2*s13^2 + (6*s12^3 + 36*s12^2*s13 + 30*s12*s13^2 + 
                12*s13^3)*s23 + (12*s12^2 + 39*s12*s13 + 27*s13^2)*s23^2 + 
              (6*s12 + 15*s13)*s23^3) + p1q*((12*s12^2*s13 + 24*s12*s13^2 + 
                12*s13^3)*s23 + (9*s12^2 + 33*s12*s13 + 24*s13^2)*s23^2 + 
              (6*s12 + 9*s13)*s23^3 - 3*s23^4)) + 
          p3q^3*(p2q^3*(12*s12^3*s13 - 36*s12^2*s13^2 - 36*s12*s13^3 + 
              12*s13^4 + (21*s12^3 + 12*s12^2*s13 - 75*s12*s13^2 + 6*s13^3)*
               s23 + (21*s12^2 - 18*s12*s13 - 3*s13^2)*s23^2 + 3*s13*s23^3) + 
            p1q^3*((6*s12^2 + 6*s12*s13)*s23^2 + (-6*s12 - 12*s13)*s23^3 - 
              12*s23^4) + p1q^2*p2q*((6*s12^3 - 6*s12*s13^2)*s23 + 
              (24*s12*s13 + 36*s13^2)*s23^2 + (-15*s12 + 27*s13)*s23^3 - 
              9*s23^4) + p1q*p2q^2*(12*s12^3*s13 - 12*s12^2*s13^2 - 
              24*s12*s13^3 + (30*s12^3 + 24*s12^2*s13 - 66*s12*s13^2 - 
                24*s13^3)*s23 + (6*s12^2 - 15*s12*s13 + 3*s13^2)*s23^2 + 
              (-27*s12 + 24*s13)*s23^3 - 3*s23^4)) + 
          p3q^2*(p2q^4*(-24*s12^2*s13^2 + 24*s13^4 + (12*s12^3 - 
                3*s12^2*s13 - 30*s12*s13^2 + 33*s13^3)*s23 + 
              (12*s12^2 - 15*s12*s13 + 9*s13^2)*s23^2) + 
            p1q*p2q^3*(-24*s12^2*s13^2 - 12*s12*s13^3 + 12*s13^4 + 
              (24*s12^3 - 6*s12^2*s13 - 96*s12*s13^2 - 30*s13^3)*s23 + 
              (-6*s12^2 - 63*s12*s13 - 45*s13^2)*s23^2 + (-30*s12 - 3*s13)*
               s23^3) + p1q^4*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + 
            p1q^3*p2q*((-6*s12^2 + 18*s12*s13 + 24*s13^2)*s23^2 + 
              (-12*s12 + 18*s13)*s23^3 - 6*s23^4) + p1q^2*p2q^2*
             ((12*s12^3 + 6*s12^2*s13 - 24*s12*s13^2 - 18*s13^3)*s23 + 
              (-30*s12^2 + 30*s13^2)*s23^2 + (-36*s12 + 54*s13)*s23^3 + 
              6*s23^4)) + p3q*(p2q^5*(12*s12*s13^3 + 12*s13^4 + 
              (3*s12^3 + 6*s12^2*s13 + 15*s12*s13^2 + 24*s13^3)*s23 + 
              (3*s12^2 + 3*s12*s13 + 12*s13^2)*s23^2) + 
            p1q*p2q^4*(12*s12*s13^3 + 12*s13^4 + (6*s12^3 - 18*s12*s13^2)*
               s23 + (-9*s12^2 - 42*s12*s13 - 33*s13^2)*s23^2 + 
              (-15*s12 - 21*s13)*s23^3) + p1q^2*p2q^3*
             ((6*s12^3 - 30*s12*s13^2 - 24*s13^3)*s23 + (-24*s12^2 - 
                48*s12*s13 - 36*s13^2)*s23^2 + (-21*s12 - 3*s13)*s23^3 + 
              9*s23^4) + p1q^3*p2q^2*((-18*s12^2 - 6*s12*s13 + 12*s13^2)*s23^
                2 + (-6*s12 + 24*s13)*s23^3 + 12*s23^4)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q*p3q^5*(s12*s13 + s13^2)*
          s23^2 + p3q^3*(p2q^3*(6*s12*s13 + 6*s13^2)*s23^2 - 
           p1q^2*p2q*s13*s23^3 + p1q*p2q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 
             3*s13*s23^3)) + p3q^2*(p2q^4*(4*s12*s13 + 4*s13^2)*s23^2 - 
           2*p1q^2*p2q^2*s13*s23^3 + p1q*p2q^3*((3*s12*s13 + 3*s13^2)*s23^2 - 
             3*s13*s23^3)) + p3q^4*(p2q^2*(4*s12*s13 + 4*s13^2)*s23^2 + 
           p1q*p2q*((s12*s13 + s13^2)*s23^2 - s13*s23^3)) + 
         p3q*(p2q^5*(s12*s13 + s13^2)*s23^2 - p1q^2*p2q^3*s13*s23^3 + 
           p1q*p2q^4*((s12*s13 + s13^2)*s23^2 - s13*s23^3))) + 
       ((p3q^5*((-18*s12^3 - 54*s12^2*s13 - 36*s12*s13^2)*s23 + 
            (-52*s12^2 - 70*s12*s13)*s23^2 - 34*s12*s23^3) + 
          p2q^5*((2*s12*s13 + 2*s13^2)*s23^2 + 2*s13*s23^3) + 
          p1q*p2q^4*((4*s12^2 + 12*s12*s13 + 8*s13^2)*s23^2 + 
            (6*s12 + 10*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^2 + (12*s12 + 12*s13)*
             s23^3 + 4*s23^4) + p1q^2*p2q^3*((8*s12^2 + 20*s12*s13 + 
              12*s13^2)*s23^2 + (12*s12 + 16*s13)*s23^3 + 4*s23^4) + 
          p3q^4*(p2q*(-36*s12^3*s13 + (-108*s12^3 - 198*s12^2*s13 - 
                90*s12*s13^2)*s23 + (-196*s12^2 - 194*s12*s13 - 2*s13^2)*s23^
                2 - 104*s12*s23^3) + p1q*((-36*s12^3 - 108*s12^2*s13 - 
                72*s12*s13^2)*s23 + (-118*s12^2 - 150*s12*s13 + 4*s13^2)*s23^
                2 + (-80*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
          p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + (-180*s12^3 - 
                180*s12^2*s13 - 72*s12*s13^2)*s23 + (-256*s12^2 - 
                196*s12*s13 - 6*s13^2)*s23^2 - 124*s12*s23^3) + 
            p1q^2*((-36*s12^3 - 108*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-132*s12^2 - 160*s12*s13 + 8*s13^2)*s23^2 + (-92*s12 + 12*s13)*
               s23^3 + 4*s23^4) + p1q*p2q*(-36*s12^3*s13 + (-180*s12^3 - 
                288*s12^2*s13 - 108*s12*s13^2)*s23 + (-340*s12^2 - 
                270*s12*s13 + 12*s13^2)*s23^2 + (-168*s12 + 22*s13)*s23^3 + 
              8*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 36*s12*s13^3 + 
              (-126*s12^3 - 54*s12^2*s13 - 72*s12*s13^2)*s23 + 
              (-150*s12^2 - 106*s12*s13 - 4*s13^2)*s23^2 + (-72*s12 + 2*s13)*
               s23^3) + p1q^3*((-28*s12^2 - 20*s12*s13 + 8*s13^2)*s23^2 + 
              (-24*s12 + 12*s13)*s23^3 + 4*s23^4) + p1q*p2q^2*
             (72*s12^2*s13^2 + (-216*s12^3 - 108*s12^2*s13 + 36*s12*s13^2)*
               s23 + (-304*s12^2 - 60*s12*s13 + 20*s13^2)*s23^2 + 
              (-108*s12 + 36*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((-108*s12^3 - 144*s12^2*s13 - 36*s12*s13^2)*s23 + 
              (-256*s12^2 - 156*s12*s13 + 28*s13^2)*s23^2 + (-136*s12 + 
                40*s13)*s23^3 + 12*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-36*s12^3 - 18*s12^2*s13 - 
                54*s12*s13^2)*s23 + (-38*s12^2 - 32*s12*s13 + 2*s13^2)*s23^
                2 + (-18*s12 + 4*s13)*s23^3) + p1q^3*p2q*
             ((-20*s12^2 - 4*s12*s13 + 16*s13^2)*s23^2 + (-12*s12 + 24*s13)*
               s23^3 + 8*s23^4) + p1q*p2q^3*(-36*s12*s13^3 - 72*s12^3*s23 + 
              (-78*s12^2 + 36*s12*s13 + 20*s13^2)*s23^2 + (-14*s12 + 30*s13)*
               s23^3 + 8*s23^4) + p1q^2*p2q^2*((-72*s12^3 - 36*s12^2*s13 + 
                36*s12*s13^2)*s23 + (-116*s12^2 + 24*s12*s13 + 32*s13^2)*s23^
                2 + (-32*s12 + 44*s13)*s23^3 + 12*s23^4)))*
         Log[-s12 - s13 - s23])/(3*p2q*p3q^4*s12*s13*s23^2 + 
         p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 9*p2q^2*s12*s13*s23^2) + 
         p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 9*p2q^3*s12*s13*s23^2) + 
         p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^4*(s12^3 + s12^2*s13 + s12^2*s23) + 
          p2q^4*(-(s12^2*s13) - 3*s12*s13^2 - 2*s13^3 + 
            (-3*s12*s13 - 4*s13^2)*s23 - 2*s13*s23^2) + 
          p1q^3*p2q*(-18*s12^2*s13 - 38*s12*s13^2 - 20*s13^3 + 
            (-12*s12^2 - 58*s12*s13 - 48*s13^2)*s23 + (-20*s12 - 36*s13)*
             s23^2 - 8*s23^3) + p1q^2*p2q^2*(-16*s12^2*s13 - 36*s12*s13^2 - 
            20*s13^3 + (-9*s12^2 - 51*s12*s13 - 46*s13^2)*s23 + 
            (-15*s12 - 32*s13)*s23^2 - 6*s23^3) + 
          p1q^4*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
            (-6*s12^2 - 26*s12*s13 - 20*s13^2)*s23 + (-10*s12 - 16*s13)*
             s23^2 - 4*s23^3) + p1q*p2q^3*(-7*s12^2*s13 - 17*s12*s13^2 - 
            10*s13^3 + (-3*s12^2 - 22*s12*s13 - 22*s13^2)*s23 + 
            (-5*s12 - 14*s13)*s23^2 - 2*s23^3) + 
          p3q^3*(p2q*(s12^3 - s12^2*s13 - 2*s12*s13^2 + (s12^2 - 2*s12*s13)*
               s23) + p1q*(5*s12^3 + 7*s12^2*s13 + 2*s12*s13^2 + 
              (6*s12^2 + 3*s12*s13)*s23 + s12*s23^2)) + 
          p3q*(p2q^3*(s12^3 + 2*s12^2*s13 + 2*s12*s13^2 + s13^3 + 
              (s12^2 + s12*s13 + s13^2)*s23) + p1q^2*p2q*(8*s12^3 - 
              20*s12*s13^2 - 12*s13^3 + (-37*s12*s13 - 33*s13^2)*s23 + 
              (-16*s12 - 29*s13)*s23^2 - 8*s23^3) + 
            p1q^3*(6*s12^3 + 2*s12^2*s13 - 12*s12*s13^2 - 8*s13^3 + 
              (2*s12^2 - 20*s12*s13 - 20*s13^2)*s23 + (-8*s12 - 16*s13)*s23^
                2 - 4*s23^3) + p1q*p2q^2*(5*s12^3 + 3*s12^2*s13 - 
              5*s12*s13^2 - 3*s13^3 + (2*s12^2 - 14*s12*s13 - 12*s13^2)*s23 + 
              (-7*s12 - 13*s13)*s23^2 - 4*s23^3)) + 
          p3q^2*(p2q^2*(s12^3 - s12^2*s13 - s12*s13^2 + s13^3 + 
              (s12^2 - 2*s12*s13 + s13^2)*s23) + p1q^2*(8*s12^3 + 
              8*s12^2*s13 - 4*s12*s13^2 - 4*s13^3 + (7*s12^2 - 7*s12*s13 - 
                10*s13^2)*s23 + (-3*s12 - 8*s13)*s23^2 - 2*s23^3) + 
            p1q*p2q*(8*s12^3 + 6*s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 
              (9*s12^2 - 6*s12*s13 - 7*s13^2)*s23 + (-s12 - 7*s13)*s23^2 - 
              2*s23^3)))*Log[s12/(s12 + s13 + s23)])/(3*p2q*p3q^3*s12^2*s13 + 
         p3q*(p1q*p2q^2*(-6*s12*s13^2 - 6*s12*s13*s23) + 
           p1q^2*p2q*(-3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^3*(-3*s12*s13^2 - 3*s12*s13*s23)) + 
         p3q^2*(p1q*p2q*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23) + 
           p2q^2*(3*s12^2*s13 - 3*s12*s13^2 - 3*s12*s13*s23))) + 
       ((p3q^6*((9*s12^3*s13 + 9*s12^2*s13^2)*s23 + 
            (10*s12^2*s13 + s12*s13^2)*s23^2 + s12*s13*s23^3) + 
          p2q^6*((-9*s12^2*s13^2 - 9*s12*s13^3)*s23 + (-8*s12*s13^2 + s13^3)*
             s23^2 + s13^2*s23^3) + p1q^3*p2q^3*
           ((18*s12^3*s13 + 18*s12^2*s13^2)*s23 + (-18*s12^3 + 36*s12^2*s13 + 
              38*s12*s13^2 + 2*s13^3)*s23^2 + (-36*s12^2 + 14*s12*s13 - 
              2*s13^2)*s23^3 + (-18*s12 - 4*s13)*s23^4) + 
          p1q^2*p2q^4*((18*s12^3*s13 - 18*s12*s13^3)*s23 + 
            (-9*s12^3 + 45*s12^2*s13 + 22*s12*s13^2 + 4*s13^3)*s23^2 + 
            (-18*s12^2 + 24*s12*s13 + s13^2)*s23^3 + (-9*s12 - 3*s13)*
             s23^4) + p1q^4*p2q^2*((-18*s12^3 - 18*s12^2*s13)*s23^2 + 
            (-36*s12^2 - 20*s12*s13 - 2*s13^2)*s23^3 + (-18*s12 - 2*s13)*
             s23^4) + p1q*p2q^5*((9*s12^3*s13 - 9*s12^2*s13^2 - 18*s12*s13^3)*
             s23 + (27*s12^2*s13 + 3*s12*s13^2 + 3*s13^3)*s23^2 + 
            (17*s12*s13 + 2*s13^2)*s23^3 - s13*s23^4) + 
          p3q^4*(p2q^2*(36*s12^4*s13 - 108*s12^3*s13^2 + (36*s12^4 - 
                45*s12^3*s13 - 117*s12^2*s13^2)*s23 + (48*s12^3 - 
                81*s12^2*s13 - 37*s12*s13^2 - 5*s13^3)*s23^2 + 
              (12*s12^2 - 40*s12*s13 + 3*s13^2)*s23^3) + 
            p1q*p2q*(72*s12^4*s13 + (54*s12^4 + 99*s12^3*s13 - 36*s12^2*
                 s13^2 - 9*s12*s13^3)*s23 + (82*s12^3 - 47*s12^2*s13 - 
                86*s12*s13^2 - s13^3)*s23^2 + (18*s12^2 - 93*s12*s13)*s23^3 + 
              (-10*s12 - 3*s13)*s23^4) + p1q^2*((36*s12^3*s13 + 
                36*s12^2*s13^2)*s23 + (13*s12^2*s13 - 23*s12*s13^2)*s23^2 + 
              (-26*s12*s13 - 3*s13^2)*s23^3 - 3*s13*s23^4)) + 
          p3q^3*(p1q^2*p2q*(36*s12^4*s13 + (54*s12^4 - 90*s12^2*s13^2)*s23 + 
              (54*s12^3 - 253*s12^2*s13 - 177*s12*s13^2)*s23^2 + 
              (-46*s12^2 - 237*s12*s13 - 10*s13^2)*s23^3 + (-46*s12 - 12*s13)*
               s23^4) + p1q*p2q^2*(36*s12^4*s13 - 180*s12^3*s13^2 + 
              (90*s12^4 - 198*s12^3*s13 - 279*s12^2*s13^2 + 45*s12*s13^3)*
               s23 + (128*s12^3 - 341*s12^2*s13 - 100*s12*s13^2 - 6*s13^3)*
               s23^2 + (26*s12^2 - 171*s12*s13 - 2*s13^2)*s23^3 + 
              (-12*s12 - 8*s13)*s23^4) + p1q^3*((18*s12^3*s13 + 
                18*s12^2*s13^2)*s23 + (-16*s12^2*s13 - 34*s12*s13^2)*s23^2 + 
              (-38*s12*s13 - 4*s13^2)*s23^3 - 4*s13*s23^4) + 
            p2q^3*(-108*s12^3*s13^2 + 108*s12^2*s13^3 + (27*s12^4 - 
                117*s12^3*s13 + 27*s12^2*s13^2 + 63*s12*s13^3)*s23 + 
              (30*s12^3 - 67*s12^2*s13 + 43*s12*s13^2 - 10*s13^3)*s23^2 + 
              (3*s12^2 - 24*s12*s13)*s23^3 - 2*s13*s23^4)) + 
          p3q^2*(p1q^2*p2q^2*(-72*s12^3*s13^2 + (72*s12^4 - 198*s12^3*s13 - 
                180*s12^2*s13^2 + 90*s12*s13^3)*s23 + (54*s12^3 - 
                428*s12^2*s13 - 74*s12*s13^2 + 4*s13^3)*s23^2 + 
              (-92*s12^2 - 264*s12*s13 - 10*s13^2)*s23^3 + (-74*s12 - 18*s13)*
               s23^4) + p1q^3*p2q*((18*s12^4 - 36*s12^3*s13 - 36*s12^2*
                 s13^2 + 18*s12*s13^3)*s23 + (-18*s12^3 - 212*s12^2*s13 - 
                102*s12*s13^2 + 2*s13^3)*s23^2 + (-90*s12^2 - 188*s12*s13 - 
                10*s13^2)*s23^3 + (-54*s12 - 12*s13)*s23^4) + 
            p1q*p2q^3*(-72*s12^3*s13^2 + 144*s12^2*s13^3 + (45*s12^4 - 
                171*s12^3*s13 + 126*s12^2*s13^2 + 198*s12*s13^3)*s23 + 
              (55*s12^3 - 106*s12^2*s13 + 208*s12*s13^2 - 6*s13^3)*s23^2 + 
              (7*s12^2 - 11*s12*s13 - 6*s13^2)*s23^3 + (-3*s12 - 12*s13)*s23^
                4) + p2q^4*(108*s12^2*s13^3 - 36*s12*s13^4 + 
              (9*s12^4 - 27*s12^3*s13 + 144*s12^2*s13^2)*s23 + 
              (10*s12^3 + 31*s12^2*s13 + 38*s12*s13^2 - 8*s13^3)*s23^2 + 
              (s12^2 - 2*s12*s13 - 4*s13^2)*s23^3 - 4*s13*s23^4) + 
            p1q^4*((-18*s12^2*s13 - 18*s12*s13^2)*s23^2 + (-20*s12*s13 - 
                2*s13^2)*s23^3 - 2*s13*s23^4)) + 
          p3q*(p1q^3*p2q^2*((18*s12^4 - 36*s12^3*s13 - 36*s12^2*s13^2 + 
                18*s12*s13^3)*s23 + (-36*s12^3 - 160*s12^2*s13 - 
                30*s12*s13^2 + 4*s13^3)*s23^2 + (-126*s12^2 - 136*s12*s13 - 
                8*s13^2)*s23^3 + (-72*s12 - 12*s13)*s23^4) + 
            p1q^2*p2q^3*(36*s12^2*s13^3 + (18*s12^4 - 36*s12^3*s13 + 
                90*s12^2*s13^2 + 108*s12*s13^3)*s23 + (-9*s12^3 - 
                9*s12^2*s13 + 174*s12*s13^2 + 8*s13^3)*s23^2 + 
              (-64*s12^2 + 7*s12*s13 - 2*s13^2)*s23^3 + (-37*s12 - 12*s13)*
               s23^4) + p1q*p2q^4*(36*s12^2*s13^3 - 36*s12*s13^4 + 
              (9*s12^4 + 117*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
              (9*s12^3 + 86*s12^2*s13 + 123*s12*s13^2 + 2*s13^3)*s23^2 + 
              (-s12^2 + 55*s12*s13 - s13^2)*s23^3 + (-s12 - 7*s13)*s23^4) + 
            p1q^4*p2q*((-18*s12^3 - 36*s12^2*s13 - 18*s12*s13^2)*s23^2 + 
              (-36*s12^2 - 40*s12*s13 - 4*s13^2)*s23^3 + (-18*s12 - 4*s13)*
               s23^4) + p2q^5*(-36*s12*s13^4 + (9*s12^2*s13^2 - 63*s12*s13^3)*
               s23 + (16*s12^2*s13 - 26*s12*s13^2 - s13^3)*s23^2 + 
              (-2*s12*s13 - s13^2)*s23^3 - 2*s13*s23^4)) + 
          p3q^5*(p2q*(36*s12^4*s13 + (18*s12^4 + 54*s12^3*s13 - 
                9*s12^2*s13^2 - 9*s12*s13^3)*s23 + (28*s12^3 + 11*s12^2*s13 - 
                23*s12*s13^2 - s13^3)*s23^2 + (10*s12^2 - 15*s12*s13 + s13^2)*
               s23^3) + p1q*((27*s12^3*s13 + 27*s12^2*s13^2)*s23 + 
              (21*s12^2*s13 - 6*s12*s13^2)*s23^2 + (-7*s12*s13 - s13^2)*s23^
                3 - s13*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^5*(3*s12^2*s13*s23^2 + 3*s12*s13*s23^3) + 
         p3q*(-3*p2q^5*s12*s13^2*s23^2 + p1q^2*p2q^3*(3*s12^2*s13*s23^2 + 
             3*s12*s13*s23^3) + p1q*p2q^4*((3*s12^2*s13 - 3*s12*s13^2)*
              s23^2 + 3*s12*s13*s23^3)) + 
         p3q^4*(p1q*p2q*(6*s12^2*s13*s23^2 + 6*s12*s13*s23^3) + 
           p2q^2*((9*s12^2*s13 - 3*s12*s13^2)*s23^2 + 9*s12*s13*s23^3)) + 
         p3q^2*(p2q^4*((3*s12^2*s13 - 9*s12*s13^2)*s23^2 + 3*s12*s13*s23^3) + 
           p1q^2*p2q^2*(6*s12^2*s13*s23^2 + 6*s12*s13*s23^3) + 
           p1q*p2q^3*((12*s12^2*s13 - 6*s12*s13^2)*s23^2 + 
             12*s12*s13*s23^3)) + p3q^3*(p1q^2*p2q*(3*s12^2*s13*s23^2 + 
             3*s12*s13*s23^3) + p2q^3*((9*s12^2*s13 - 9*s12*s13^2)*s23^2 + 
             9*s12*s13*s23^3) + p1q*p2q^2*((15*s12^2*s13 - 3*s12*s13^2)*
              s23^2 + 15*s12*s13*s23^3))) + 
       ((p2q^6*((-3*s12^2*s13 - 6*s12*s13^2 - 3*s13^3)*s23 + 
            (-3*s12*s13 - 3*s13^2)*s23^2) + 
          p3q^6*((-6*s12^3 - 24*s12^2*s13 - 30*s12*s13^2 - 12*s13^3)*s23 + 
            (-15*s12^2 - 39*s12*s13 - 24*s13^2)*s23^2 + (-9*s12 - 12*s13)*
             s23^3) + p1q*p2q^5*((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*
             s23 + (3*s12^2 + 3*s12*s13)*s23^2 + (3*s12 + 6*s13)*s23^3) + 
          p1q^4*p2q^2*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + 
          p1q^3*p2q^3*((6*s12^2 + 18*s12*s13 + 12*s13^2)*s23^2 + 
            6*s13*s23^3 - 6*s23^4) + p1q^2*p2q^4*
           ((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*s23 + 
            (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + (3*s12 + 9*s13)*s23^3 - 
            3*s23^4) + p3q*(p1q^3*p2q^2*((30*s12^2 + 30*s12*s13)*s23^2 + 
              30*s12*s23^3) + p2q^5*(-12*s12*s13^3 - 12*s13^4 + 
              (-9*s12^3 - 24*s12^2*s13 - 33*s12*s13^2 - 30*s13^3)*s23 + 
              (-15*s12^2 - 27*s12*s13 - 24*s13^2)*s23^2 + (-6*s12 - 6*s13)*
               s23^3) + p1q^2*p2q^3*((-18*s12^3 - 36*s12^2*s13 - 
                6*s12*s13^2 + 12*s13^3)*s23 + (12*s12^2 + 24*s12*s13 + 
                24*s13^2)*s23^2 + (33*s12 + 15*s13)*s23^3 + 3*s23^4) + 
            p1q*p2q^4*(-12*s12*s13^3 - 12*s13^4 + (-18*s12^3 - 36*s12^2*s13 - 
                18*s12*s13^2 - 12*s13^3)*s23 + (-9*s12^2 + 6*s12*s13 + 
                15*s13^2)*s23^2 + (15*s12 + 21*s13)*s23^3 + 6*s23^4)) + 
          p3q^5*(p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + (-36*s12^3 - 
                126*s12^2*s13 - 120*s12*s13^2 - 42*s13^3)*s23 + 
              (-72*s12^2 - 159*s12*s13 - 87*s13^2)*s23^2 + (-36*s12 - 45*s13)*
               s23^3) + p1q*((-12*s12^3 - 48*s12^2*s13 - 60*s12*s13^2 - 
                24*s13^3)*s23 + (-27*s12^2 - 69*s12*s13 - 42*s13^2)*s23^2 + 
              (-6*s12 - 9*s13)*s23^3 + 9*s23^4)) + 
          p3q^4*(p2q^2*(-24*s12^3*s13 + 24*s12*s13^3 + (-78*s12^3 - 
                228*s12^2*s13 - 162*s12*s13^2 - 60*s13^3)*s23 + 
              (-141*s12^2 - 261*s12*s13 - 132*s13^2)*s23^2 + 
              (-63*s12 - 72*s13)*s23^3) + p1q^2*((-12*s12^3 - 48*s12^2*s13 - 
                60*s12*s13^2 - 24*s13^3)*s23 + (-24*s12^2 - 60*s12*s13 - 
                36*s13^2)*s23^2 + (9*s12 + 9*s13)*s23^3 + 21*s23^4) + 
            p1q*p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + (-60*s12^3 - 
                180*s12^2*s13 - 168*s12*s13^2 - 60*s13^3)*s23 + 
              (-87*s12^2 - 186*s12*s13 - 111*s13^2)*s23^2 + (3*s12 - 21*s13)*
               s23^3 + 30*s23^4)) + p3q^2*(p2q^4*(24*s12^2*s13^2 - 24*s13^4 + 
              (-42*s12^3 - 87*s12^2*s13 - 60*s12*s13^2 - 63*s13^3)*s23 + 
              (-72*s12^2 - 105*s12*s13 - 69*s13^2)*s23^2 + (-30*s12 - 30*s13)*
               s23^3) + p1q^4*((6*s12 + 6*s13)*s23^3 + 6*s23^4) + 
            p1q*p2q^3*(24*s12^2*s13^2 + 12*s12*s13^3 - 12*s13^4 + 
              (-72*s12^3 - 138*s12^2*s13 - 48*s12*s13^2 - 18*s13^3)*s23 + 
              (-66*s12^2 - 81*s12*s13 - 27*s13^2)*s23^2 + (30*s12 + 3*s13)*
               s23^3 + 24*s23^4) + p1q^2*p2q^2*((-48*s12^3 - 114*s12^2*s13 - 
                84*s12*s13^2 - 18*s13^3)*s23 + (-6*s12^2 - 72*s12*s13 - 
                66*s13^2)*s23^2 + (72*s12 - 18*s13)*s23^3 + 30*s23^4) + 
            p1q^3*p2q*((30*s12^2 + 30*s12*s13)*s23^2 + (60*s12 + 30*s13)*s23^
                3 + 30*s23^4)) + p3q^3*(p2q^3*(-12*s12^3*s13 + 
              36*s12^2*s13^2 + 36*s12*s13^3 - 12*s13^4 + (-81*s12^3 - 
                192*s12^2*s13 - 105*s12*s13^2 - 66*s13^3)*s23 + 
              (-141*s12^2 - 222*s12*s13 - 117*s13^2)*s23^2 + 
              (-60*s12 - 63*s13)*s23^3) + p1q^3*((6*s12^2 + 18*s12*s13 + 
                12*s13^2)*s23^2 + (30*s12 + 36*s13)*s23^3 + 24*s23^4) + 
            p1q*p2q^2*(-12*s12^3*s13 + 12*s12^2*s13^2 + 24*s12*s13^3 + 
              (-102*s12^3 - 240*s12^2*s13 - 150*s12*s13^2 - 48*s13^3)*s23 + 
              (-114*s12^2 - 201*s12*s13 - 111*s13^2)*s23^2 + 
              (27*s12 - 24*s13)*s23^3 + 39*s23^4) + p1q^2*p2q*
             ((-42*s12^3 - 108*s12^2*s13 - 102*s12*s13^2 - 36*s13^3)*s23 + 
              (-36*s12^2 - 96*s12*s13 - 72*s13^2)*s23^2 + (51*s12 + 9*s13)*
               s23^3 + 45*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*(s12*s13 + s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12*s13 + 6*s13^2)*s23^2 - p1q^2*p2q*s13*s23^3 + 
           p1q*p2q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^2*(p2q^4*(4*s12*s13 + 4*s13^2)*s23^2 - 2*p1q^2*p2q^2*s13*s23^3 + 
           p1q*p2q^3*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12*s13 + 4*s13^2)*s23^2 + 
           p1q*p2q*((s12*s13 + s13^2)*s23^2 - s13*s23^3)) + 
         p3q*(p2q^5*(s12*s13 + s13^2)*s23^2 - p1q^2*p2q^3*s13*s23^3 + 
           p1q*p2q^4*((s12*s13 + s13^2)*s23^2 - s13*s23^3)))) + 
     Log[p3q/(p1q + p2q + p3q)]*
      ((p3q^5*((2*s12^2 + 2*s12*s13)*s23^2 + 2*s12*s23^3) + 
         p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
           (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
         p1q*p2q^4*((4*s12^2 - 10*s12*s13 - 14*s13^2)*s23^2 + 
           (6*s12 - 12*s13)*s23^3 + 2*s23^4) + 
         p3q^4*(p2q*(-36*s12^3*s13 + (-90*s12^2*s13 - 54*s12*s13^2 - 36*
                s13^3)*s23 + (2*s12^2 - 86*s12*s13 - 38*s13^2)*s23^2 + 
             (6*s12 - 34*s13)*s23^3) + p1q*((4*s12^2 + 8*s12*s13 + 4*s13^2)*
              s23^2 + (6*s12 + 6*s13)*s23^3 + 2*s23^4)) + 
         p3q^3*(p2q^2*(-36*s12^3*s13 + 72*s12^2*s13^2 + 
             (-144*s12^2*s13 - 90*s12*s13^2 - 90*s13^3)*s23 + 
             (-4*s12^2 - 214*s12*s13 - 96*s13^2)*s23^2 + (8*s12 - 102*s13)*
              s23^3) + p1q*p2q*(-36*s12^3*s13 - 72*s12^2*s13*s23 + 
             (8*s12^2 - 34*s12*s13 + 26*s13^2)*s23^2 + 18*s12*s23^3 + 
             6*s23^4)) + p3q*(p2q^4*(-36*s12*s13^3 + (-90*s12^2*s13 - 162*s12*
                s13^2 - 72*s13^3)*s23 + (-2*s12^2 - 194*s12*s13 - 142*s13^2)*
              s23^2 + (2*s12 - 102*s13)*s23^3) + p1q*p2q^3*(-36*s12*s13^3 + 
             (8*s12^2 - 16*s12*s13 + 8*s13^2)*s23^2 + (18*s12 - 18*s13)*
              s23^3 + 6*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 
             36*s12*s13^3 + (-108*s12^2*s13 - 144*s12*s13^2 - 108*s13^3)*
              s23 + (-6*s12^2 - 250*s12*s13 - 148*s13^2)*s23^2 + 
             (6*s12 - 136*s13)*s23^3) + p1q*p2q^2*(72*s12^2*s13^2 + 
             72*s12*s13^2*s23 + (8*s12^2 - 12*s12*s13 + 44*s13^2)*s23^2 + 
             (24*s12 - 12*s13)*s23^3 + 8*s23^4)))/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p2q^4*(-10*s12^2*s13^2 - 20*s12*s13^3 - 10*s13^4 + 
            (-11*s12*s13^2 - 11*s13^3)*s23 - s13^2*s23^2) + 
          p3q^4*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 
            (6*s12^3 + 5*s12^2*s13 - s12*s13^2)*s23 + 
            (-12*s12^2 - 11*s12*s13)*s23^2 - 10*s12*s23^3) + 
          p1q*p2q^3*(10*s12^3*s13 - 30*s12*s13^3 - 20*s13^4 + 
            (58*s12^2*s13 + 83*s12*s13^2 + 25*s13^3)*s23 + 
            (77*s12*s13 + 74*s13^2)*s23^2 + 29*s13*s23^3) + 
          p1q^4*((-92*s12^3 - 184*s12^2*s13 - 92*s12*s13^2)*s23 + 
            (-240*s12^2 - 314*s12*s13 - 74*s13^2)*s23^2 + 
            (-204*s12 - 130*s13)*s23^3 - 56*s23^4) + 
          p1q^3*p2q*(20*s12^3*s13 + 40*s12^2*s13^2 + 20*s12*s13^3 + 
            (-92*s12^3 - 68*s12^2*s13 + 118*s12*s13^2 + 94*s13^3)*s23 + 
            (-240*s12^2 - 160*s12*s13 + 78*s13^2)*s23^2 + (-204*s12 - 72*s13)*
             s23^3 - 56*s23^4) + p1q^2*p2q^2*(20*s12^3*s13 + 20*s12^2*s13^2 - 
            20*s12*s13^3 - 20*s13^4 + (-46*s12^3 + 24*s12^2*s13 + 
              142*s12*s13^2 + 72*s13^3)*s23 + (-120*s12^2 - 3*s12*s13 + 
              113*s13^2)*s23^2 + (-102*s12 - 7*s13)*s23^3 - 28*s23^4) + 
          p3q^2*(p2q^2*(8*s12^4 + 20*s12^3*s13 + 6*s12^2*s13^2 - 
              16*s12*s13^3 - 10*s13^4 + (33*s12^3 + 51*s12^2*s13 + 
                27*s12*s13^2 + 9*s13^3)*s23 + (33*s12^2 + 42*s12*s13 + 
                39*s13^2)*s23^2 + (8*s12 + 20*s13)*s23^3) + 
            p1q^2*(32*s12^4 + 64*s12^3*s13 + 32*s12^2*s13^2 + 
              (-114*s12^3 - 256*s12^2*s13 - 142*s12*s13^2)*s23 + 
              (-408*s12^2 - 515*s12*s13 - 111*s13^2)*s23^2 + 
              (-346*s12 - 195*s13)*s23^3 - 84*s23^4) + 
            p1q*p2q*(32*s12^4 + 78*s12^3*s13 + 60*s12^2*s13^2 + 
              14*s12*s13^3 + (49*s12^3 + 111*s12^2*s13 + 147*s12*s13^2 + 
                85*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 78*s13^2)*s23^2 + 
              (-145*s12 - 63*s13)*s23^3 - 56*s23^4)) + 
          p3q^3*(p2q*(16*s12^4 + 34*s12^3*s13 + 20*s12^2*s13^2 + 
              2*s12*s13^3 + (57*s12^3 + 96*s12^2*s13 + 58*s12*s13^2 + 
                19*s13^3)*s23 + (57*s12^2 + 63*s12*s13 + 29*s13^2)*s23^2 + 
              (16*s12 + 10*s13)*s23^3) + p1q*(24*s12^4 + 48*s12^3*s13 + 
              24*s12^2*s13^2 + (-28*s12^3 - 77*s12^2*s13 - 49*s12*s13^2)*
               s23 + (-156*s12^2 - 190*s12*s13 - 37*s13^2)*s23^2 + 
              (-132*s12 - 65*s13)*s23^3 - 28*s23^4)) + 
          p3q*(p2q^3*(2*s12^3*s13 - 16*s12^2*s13^2 - 38*s12*s13^3 - 
              20*s13^4 + (-4*s12^2*s13 - 25*s12*s13^2 - 21*s13^3)*s23 + 
              (4*s12*s13 + 9*s13^2)*s23^2 + 10*s13*s23^3) + 
            p1q^3*(16*s12^4 + 32*s12^3*s13 + 16*s12^2*s13^2 + 
              (-172*s12^3 - 358*s12^2*s13 - 186*s12*s13^2)*s23 + 
              (-504*s12^2 - 650*s12*s13 - 148*s13^2)*s23^2 + 
              (-428*s12 - 260*s13)*s23^3 - 112*s23^4) + 
            p1q^2*p2q*(16*s12^4 + 56*s12^3*s13 + 64*s12^2*s13^2 + 
              24*s12*s13^3 + (-100*s12^3 - 88*s12^2*s13 + 144*s12*s13^2 + 
                132*s13^3)*s23 + (-369*s12^2 - 317*s12*s13 + 80*s13^2)*s23^
                2 + (-365*s12 - 164*s13)*s23^3 - 112*s23^4) + 
            p1q*p2q^2*(8*s12^4 + 40*s12^3*s13 + 36*s12^2*s13^2 - 
              16*s12*s13^3 - 20*s13^4 + (-4*s12^3 + 84*s12^2*s13 + 
                180*s12*s13^2 + 92*s13^3)*s23 + (-69*s12^2 + 66*s12*s13 + 
                171*s13^2)*s23^2 + (-85*s12 + 31*s13)*s23^3 - 28*s23^4)))*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^3*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
         p3q*(-27*p2q^3*s12*s13^2*s23 + p1q^2*p2q*(27*s12^2*s13*s23 + 
             27*s12*s13*s23^2) + p1q*p2q^2*((27*s12^2*s13 - 27*s12*s13^2)*
              s23 + 27*s12*s13*s23^2)) + 
         p3q^2*(p2q^2*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
             27*s12*s13*s23^2) + p1q*p2q*(54*s12^2*s13*s23 + 
             54*s12*s13*s23^2))) + 
       ((p3q^6*((-6*s12^4 - 15*s12^3*s13 - 12*s12^2*s13^2 - 3*s12*s13^3)*
             s23 + (-12*s12^3 - 21*s12^2*s13 - 9*s12*s13^2)*s23^2 + 
            (-6*s12^2 - 6*s12*s13)*s23^3) + 
          p2q^6*((12*s12^3*s13 + 30*s12^2*s13^2 + 24*s12*s13^3 + 6*s13^4)*
             s23 + (24*s12^2*s13 + 39*s12*s13^2 + 15*s13^3)*s23^2 + 
            (12*s12*s13 + 9*s13^2)*s23^3) + p1q^3*p2q^3*
           ((-12*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23^2 + 
            (-36*s12*s13 - 30*s13^2)*s23^3 - 24*s13*s23^4) + 
          p1q^2*p2q^4*((24*s12^3*s13 + 60*s12^2*s13^2 + 48*s12*s13^3 + 
              12*s13^4)*s23 + (36*s12^2*s13 + 60*s12*s13^2 + 24*s13^3)*
             s23^2 + (-9*s12*s13 - 9*s13^2)*s23^3 - 21*s13*s23^4) + 
          p1q*p2q^5*((24*s12^3*s13 + 60*s12^2*s13^2 + 48*s12*s13^3 + 
              12*s13^4)*s23 + (42*s12^2*s13 + 69*s12*s13^2 + 27*s13^3)*
             s23^2 + (9*s12*s13 + 6*s13^2)*s23^3 - 9*s13*s23^4) + 
          p1q^4*p2q^2*((-6*s12*s13 - 6*s13^2)*s23^3 - 6*s13*s23^4) + 
          p3q^5*(p2q*(12*s12^4*s13 + 12*s12^3*s13^2 + (-30*s12^4 - 
                60*s12^3*s13 - 57*s12^2*s13^2 - 6*s12*s13^3 + 9*s13^4)*s23 + 
              (-60*s12^3 - 96*s12^2*s13 - 33*s12*s13^2 + 15*s13^3)*s23^2 + 
              (-30*s12^2 - 24*s12*s13 + 6*s13^2)*s23^3) + 
            p1q*((-12*s12^4 - 30*s12^3*s13 - 24*s12^2*s13^2 - 6*s12*s13^3)*
               s23 + (-18*s12^3 - 36*s12^2*s13 - 21*s12*s13^2 - 3*s13^3)*s23^
                2 + (-6*s12*s13 - 3*s13^2)*s23^3 + 6*s12*s23^4)) + 
          p3q*(p2q^5*(12*s12^2*s13^3 + 12*s12*s13^4 + (-6*s12^4 + 
                24*s12^3*s13 + 102*s12^2*s13^2 + 120*s12*s13^3 + 36*s13^4)*
               s23 + (-12*s12^3 + 63*s12^2*s13 + 147*s12*s13^2 + 72*s13^3)*
               s23^2 + (-6*s12^2 + 39*s12*s13 + 36*s13^2)*s23^3) + 
            p1q^2*p2q^3*((-12*s12^4 + 66*s12^2*s13^2 + 96*s12*s13^3 + 
                42*s13^4)*s23 + (-12*s12^3 + 48*s12^2*s13 + 84*s12*s13^2 + 
                36*s13^3)*s23^2 + (12*s12^2 + 3*s12*s13 - 51*s13^2)*s23^3 + 
              (12*s12 - 45*s13)*s23^4) + p1q*p2q^4*(12*s12^2*s13^3 + 
              12*s12*s13^4 + (-12*s12^4 + 24*s12^3*s13 + 132*s12^2*s13^2 + 
                168*s12*s13^3 + 60*s13^4)*s23 + (-18*s12^3 + 75*s12^2*s13 + 
                168*s12*s13^2 + 87*s13^3)*s23^2 + (21*s12*s13 - 3*s13^2)*s23^
                3 + (6*s12 - 30*s13)*s23^4) + p1q^3*p2q^2*
             ((12*s12^3 + 24*s12^2*s13 - 18*s12*s13^2 - 30*s13^3)*s23^2 + 
              (24*s12^2 - 6*s12*s13 - 60*s13^2)*s23^3 + (12*s12 - 30*s13)*s23^
                4)) + p3q^2*(p2q^4*(-24*s12^3*s13^2 + 24*s12*s13^4 + 
              (-30*s12^4 - 30*s12^3*s13 + 72*s12^2*s13^2 + 198*s12*s13^3 + 
                78*s13^4)*s23 + (-60*s12^3 + 12*s12^2*s13 + 201*s12*s13^2 + 
                141*s13^3)*s23^2 + (-30*s12^2 + 42*s12*s13 + 63*s13^2)*s23^
                3) + p1q^3*p2q*((24*s12^3 + 48*s12^2*s13 - 6*s12*s13^2 - 
                30*s13^3)*s23^2 + (48*s12^2 + 48*s12*s13 - 30*s13^2)*s23^3 + 
              24*s12*s23^4) + p1q*p2q^3*(-24*s12^3*s13^2 - 12*s12^2*s13^3 + 
              12*s12*s13^4 + (-48*s12^4 - 96*s12^3*s13 + 6*s12^2*s13^2 + 
                192*s12*s13^3 + 102*s13^4)*s23 + (-72*s12^3 - 33*s12^2*s13 + 
                129*s12*s13^2 + 114*s13^3)*s23^2 + (24*s12*s13 - 27*s13^2)*
               s23^3 + (24*s12 - 39*s13)*s23^4) + p1q^2*p2q^2*
             ((-36*s12^4 - 90*s12^3*s13 - 24*s12^2*s13^2 + 78*s12*s13^3 + 
                48*s13^4)*s23 + (-36*s12^3 - 6*s12^2*s13 + 36*s12*s13^2 + 
                6*s13^3)*s23^2 + (36*s12^2 + 54*s12*s13 - 72*s13^2)*s23^3 + 
              (36*s12 - 30*s13)*s23^4) + p1q^4*((6*s12*s13 + 6*s13^2)*s23^3 + 
              6*s13*s23^4)) + p3q^4*(p2q^2*(24*s12^4*s13 - 24*s12^2*s13^3 + 
              (-60*s12^4 - 117*s12^3*s13 - 120*s12^2*s13^2 + 27*s12*s13^3 + 
                42*s13^4)*s23 + (-120*s12^3 - 171*s12^2*s13 - 15*s12*s13^2 + 
                72*s13^3)*s23^2 + (-60*s12^2 - 30*s12*s13 + 30*s13^2)*s23^
                3) + p1q*p2q*(12*s12^4*s13 + 12*s12^3*s13^2 + 
              (-48*s12^4 - 132*s12^3*s13 - 126*s12^2*s13^2 - 12*s12*s13^3 + 
                18*s13^4)*s23 + (-72*s12^3 - 159*s12^2*s13 - 78*s12*s13^2 + 
                9*s13^3)*s23^2 + (-21*s12*s13 - 15*s13^2)*s23^3 + 
              (24*s12 - 6*s13)*s23^4) + p1q^2*((-12*s12^4 - 30*s12^3*s13 - 
                24*s12^2*s13^2 - 6*s12*s13^3)*s23 + (-12*s12^3 - 
                30*s12^2*s13 - 24*s12*s13^2 - 6*s13^3)*s23^2 + 
              (12*s12^2 + 3*s12*s13 - 3*s13^2)*s23^3 + (12*s12 + 3*s13)*s23^
                4)) + p3q^3*(p2q^3*(12*s12^4*s13 - 36*s12^3*s13^2 - 
              36*s12^2*s13^3 + 12*s12*s13^4 + (-60*s12^4 - 114*s12^3*s13 - 
                75*s12^2*s13^2 + 132*s12*s13^3 + 81*s13^4)*s23 + 
              (-120*s12^3 - 123*s12^2*s13 + 102*s12*s13^2 + 141*s13^3)*s23^
                2 + (-60*s12^2 + 3*s12*s13 + 60*s13^2)*s23^3) + 
            p1q*p2q^2*(12*s12^4*s13 - 12*s12^3*s13^2 - 24*s12^2*s13^3 + 
              (-72*s12^4 - 198*s12^3*s13 - 168*s12^2*s13^2 + 66*s12*s13^3 + 
                72*s13^4)*s23 + (-108*s12^3 - 189*s12^2*s13 - 27*s12*s13^2 + 
                66*s13^3)*s23^2 + (-3*s12*s13 - 30*s13^2)*s23^3 + 
              (36*s12 - 24*s13)*s23^4) + p1q^2*p2q*
             ((-36*s12^4 - 120*s12^3*s13 - 102*s12^2*s13^2 + 18*s13^4)*s23 + 
              (-36*s12^3 - 96*s12^2*s13 - 60*s12*s13^2 - 12*s13^3)*s23^2 + 
              (36*s12^2 + 21*s12*s13 - 33*s13^2)*s23^3 + (36*s12 - 3*s13)*s23^
                4) + p1q^3*((12*s12^3 + 12*s12^2*s13 - 6*s12*s13^2 - 6*s13^3)*
               s23^2 + (24*s12^2 + 18*s12*s13)*s23^3 + (12*s12 + 6*s13)*s23^
                4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p2q*p3q^5*(s12^2*s13 + s12*s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2*s13 + 6*s12*s13^2)*s23^2 - p1q^2*p2q*s12*s13*
            s23^3 + p1q*p2q^2*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
             3*s12*s13*s23^3)) + p3q^2*(p2q^4*(4*s12^2*s13 + 4*s12*s13^2)*
            s23^2 - 2*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*
            ((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2*s13 + 4*s12*s13^2)*s23^2 + 
           p1q*p2q*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3)) + 
         p3q*(p2q^5*(s12^2*s13 + s12*s13^2)*s23^2 - p1q^2*p2q^3*s12*s13*
            s23^3 + p1q*p2q^4*((s12^2*s13 + s12*s13^2)*s23^2 - 
             s12*s13*s23^3))) + 
       ((p3q^5*((2*s12^2 + 2*s12*s13)*s23^2 + 2*s12*s23^3) + 
          p2q^5*((-36*s12^2*s13 - 54*s12*s13^2 - 18*s13^3)*s23 + 
            (-70*s12*s13 - 52*s13^2)*s23^2 - 34*s13*s23^3) + 
          p1q*p2q^4*((-72*s12^2*s13 - 108*s12*s13^2 - 36*s13^3)*s23 + 
            (4*s12^2 - 150*s12*s13 - 118*s13^2)*s23^2 + (6*s12 - 80*s13)*
             s23^3 + 2*s23^4) + p1q^2*p2q^3*((-72*s12^2*s13 - 108*s12*s13^2 - 
              36*s13^3)*s23 + (8*s12^2 - 160*s12*s13 - 132*s13^2)*s23^2 + 
            (12*s12 - 92*s13)*s23^3 + 4*s23^4) + p1q^3*p2q^2*
           ((8*s12^2 - 20*s12*s13 - 28*s13^2)*s23^2 + (12*s12 - 24*s13)*
             s23^3 + 4*s23^4) + p3q^4*(p2q*(-36*s12^3*s13 + (-54*s12^2*s13 - 
                18*s12*s13^2 - 36*s13^3)*s23 + (2*s12^2 - 32*s12*s13 - 
                38*s13^2)*s23^2 + (4*s12 - 18*s13)*s23^3) + 
            p1q*((8*s12^2 + 12*s12*s13 + 4*s13^2)*s23^2 + (10*s12 + 6*s13)*
               s23^3 + 2*s23^4)) + p3q^3*(p2q^2*(-36*s12^3*s13 + 
              72*s12^2*s13^2 + (-72*s12^2*s13 - 54*s12*s13^2 - 126*s13^3)*
               s23 + (-4*s12^2 - 106*s12*s13 - 150*s13^2)*s23^2 + 
              (2*s12 - 72*s13)*s23^3) + p1q^2*((12*s12^2 + 20*s12*s13 + 
                8*s13^2)*s23^2 + (16*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q*(-36*s12^3*s13 - 72*s13^3*s23 + (20*s12^2 + 36*s12*s13 - 
                78*s13^2)*s23^2 + (30*s12 - 14*s13)*s23^3 + 8*s23^4)) + 
          p3q*(p2q^4*(-36*s12*s13^3 + (-90*s12^2*s13 - 198*s12*s13^2 - 
                108*s13^3)*s23 + (-2*s12^2 - 194*s12*s13 - 196*s13^2)*s23^2 - 
              104*s13*s23^3) + p1q*p2q^3*(-36*s12*s13^3 + (-108*s12^2*s13 - 
                288*s12*s13^2 - 180*s13^3)*s23 + (12*s12^2 - 270*s12*s13 - 
                340*s13^2)*s23^2 + (22*s12 - 168*s13)*s23^3 + 8*s23^4) + 
            p1q^3*p2q*((16*s12^2 - 4*s12*s13 - 20*s13^2)*s23^2 + 
              (24*s12 - 12*s13)*s23^3 + 8*s23^4) + p1q^2*p2q^2*
             ((-36*s12^2*s13 - 144*s12*s13^2 - 108*s13^3)*s23 + 
              (28*s12^2 - 156*s12*s13 - 256*s13^2)*s23^2 + (40*s12 - 136*s13)*
               s23^3 + 12*s23^4)) + p3q^2*(p2q^3*(72*s12^2*s13^2 - 
              36*s12*s13^3 + (-72*s12^2*s13 - 180*s12*s13^2 - 180*s13^3)*
               s23 + (-6*s12^2 - 196*s12*s13 - 256*s13^2)*s23^2 - 
              124*s13*s23^3) + p1q^3*((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23^
                2 + (12*s12 + 12*s13)*s23^3 + 4*s23^4) + 
            p1q*p2q^2*(72*s12^2*s13^2 + (36*s12^2*s13 - 108*s12*s13^2 - 
                216*s13^3)*s23 + (20*s12^2 - 60*s12*s13 - 304*s13^2)*s23^2 + 
              (36*s12 - 108*s13)*s23^3 + 12*s23^4) + p1q^2*p2q*
             ((36*s12^2*s13 - 36*s12*s13^2 - 72*s13^3)*s23 + 
              (32*s12^2 + 24*s12*s13 - 116*s13^2)*s23^2 + (44*s12 - 32*s13)*
               s23^3 + 12*s23^4)))*Log[-s12 - s13 - s23])/
        (3*p2q*p3q^4*s12*s13*s23^2 + p3q^3*(3*p1q*p2q*s12*s13*s23^2 + 
           9*p2q^2*s12*s13*s23^2) + p3q^2*(6*p1q*p2q^2*s12*s13*s23^2 + 
           9*p2q^3*s12*s13*s23^2) + p3q*(3*p1q*p2q^3*s12*s13*s23^2 + 
           3*p2q^4*s12*s13*s23^2)) + 
       ((p3q^6*((9*s12^3*s13 + 9*s12^2*s13^2)*s23 + (-s12^3 + 8*s12^2*s13)*
             s23^2 - s12^2*s23^3) + p2q^6*((-9*s12^2*s13^2 - 9*s12*s13^3)*
             s23 + (-(s12^2*s13) - 10*s12*s13^2)*s23^2 - s12*s13*s23^3) + 
          p1q*p2q^5*((-27*s12^2*s13^2 - 27*s12*s13^3)*s23 + 
            (6*s12^2*s13 - 21*s12*s13^2)*s23^2 + (s12^2 + 7*s12*s13)*s23^3 + 
            s12*s23^4) + p1q^4*p2q^2*((18*s12^2*s13 + 18*s12*s13^2)*s23^2 + 
            (2*s12^2 + 20*s12*s13)*s23^3 + 2*s12*s23^4) + 
          p1q^2*p2q^4*((-36*s12^2*s13^2 - 36*s12*s13^3)*s23 + 
            (23*s12^2*s13 - 13*s12*s13^2)*s23^2 + (3*s12^2 + 26*s12*s13)*
             s23^3 + 3*s12*s23^4) + p1q^3*p2q^3*
           ((-18*s12^2*s13^2 - 18*s12*s13^3)*s23 + 
            (34*s12^2*s13 + 16*s12*s13^2)*s23^2 + (4*s12^2 + 38*s12*s13)*
             s23^3 + 4*s12*s23^4) + p3q^5*
           (p1q*((18*s12^3*s13 + 9*s12^2*s13^2 - 9*s12*s13^3)*s23 + 
              (-3*s12^3 - 3*s12^2*s13 - 27*s12*s13^2)*s23^2 + 
              (-2*s12^2 - 17*s12*s13)*s23^3 + s12*s23^4) + 
            p2q*(36*s12^4*s13 + (63*s12^3*s13 - 9*s12^2*s13^2)*s23 + 
              (s12^3 + 26*s12^2*s13 - 16*s12*s13^2)*s23^2 + 
              (s12^2 + 2*s12*s13)*s23^3 + 2*s12*s23^4)) + 
          p3q^4*(p2q^2*(36*s12^4*s13 - 108*s12^3*s13^2 + (-144*s12^2*s13^2 + 
                27*s12*s13^3 - 9*s13^4)*s23 + (8*s12^3 - 38*s12^2*s13 - 
                31*s12*s13^2 - 10*s13^3)*s23^2 + (4*s12^2 + 2*s12*s13 - 
                s13^2)*s23^3 + 4*s12*s23^4) + p1q*p2q*(36*s12^4*s13 - 
              36*s12^3*s13^2 + (-18*s12^3*s13 - 117*s12^2*s13^2 - 9*s13^4)*
               s23 + (-2*s12^3 - 123*s12^2*s13 - 86*s12*s13^2 - 9*s13^3)*s23^
                2 + (s12^2 - 55*s12*s13 + s13^2)*s23^3 + (7*s12 + s13)*s23^
                4) + p1q^2*((18*s12^3*s13 - 18*s12*s13^3)*s23 + 
              (-4*s12^3 - 22*s12^2*s13 - 45*s12*s13^2 + 9*s13^3)*s23^2 + 
              (-s12^2 - 24*s12*s13 + 18*s13^2)*s23^3 + (3*s12 + 9*s13)*s23^
                4)) + p3q^3*(p2q^3*(-108*s12^3*s13^2 + 108*s12^2*s13^3 + 
              (-63*s12^3*s13 - 27*s12^2*s13^2 + 117*s12*s13^3 - 27*s13^4)*
               s23 + (10*s12^3 - 43*s12^2*s13 + 67*s12*s13^2 - 30*s13^3)*s23^
                2 + (24*s12*s13 - 3*s13^2)*s23^3 + 2*s12*s23^4) + 
            p1q*p2q^2*(-144*s12^3*s13^2 + 72*s12^2*s13^3 + (-198*s12^3*s13 - 
                126*s12^2*s13^2 + 171*s12*s13^3 - 45*s13^4)*s23 + 
              (6*s12^3 - 208*s12^2*s13 + 106*s12*s13^2 - 55*s13^3)*s23^2 + 
              (6*s12^2 + 11*s12*s13 - 7*s13^2)*s23^3 + (12*s12 + 3*s13)*s23^
                4) + p1q^3*((-18*s12^2*s13^2 - 18*s12*s13^3)*s23 + 
              (-2*s12^3 - 38*s12^2*s13 - 36*s12*s13^2 + 18*s13^3)*s23^2 + 
              (2*s12^2 - 14*s12*s13 + 36*s13^2)*s23^3 + (4*s12 + 18*s13)*s23^
                4) + p1q^2*p2q*(-36*s12^3*s13^2 + (-108*s12^3*s13 - 
                90*s12^2*s13^2 + 36*s12*s13^3 - 18*s13^4)*s23 + 
              (-8*s12^3 - 174*s12^2*s13 + 9*s12*s13^2 + 9*s13^3)*s23^2 + 
              (2*s12^2 - 7*s12*s13 + 64*s13^2)*s23^3 + (12*s12 + 37*s13)*s23^
                4)) + p3q*(p2q^5*(-36*s12*s13^4 + (9*s12^3*s13 + 
                9*s12^2*s13^2 - 54*s12*s13^3 - 18*s13^4)*s23 + 
              (s12^3 + 23*s12^2*s13 - 11*s12*s13^2 - 28*s13^3)*s23^2 + 
              (-s12^2 + 15*s12*s13 - 10*s13^2)*s23^3) + 
            p1q*p2q^4*(-72*s12*s13^4 + (9*s12^3*s13 + 36*s12^2*s13^2 - 
                99*s12*s13^3 - 54*s13^4)*s23 + (s12^3 + 86*s12^2*s13 + 
                47*s12*s13^2 - 82*s13^3)*s23^2 + (93*s12*s13 - 18*s13^2)*s23^
                3 + (3*s12 + 10*s13)*s23^4) + p1q^4*p2q*
             ((18*s12^2*s13 + 36*s12*s13^2 + 18*s13^3)*s23^2 + 
              (4*s12^2 + 40*s12*s13 + 36*s13^2)*s23^3 + (4*s12 + 18*s13)*s23^
                4) + p1q^2*p2q^3*(-36*s12*s13^4 + (90*s12^2*s13^2 - 54*s13^4)*
               s23 + (177*s12^2*s13 + 253*s12*s13^2 - 54*s13^3)*s23^2 + 
              (10*s12^2 + 237*s12*s13 + 46*s13^2)*s23^3 + (12*s12 + 46*s13)*
               s23^4) + p1q^3*p2q^2*((-18*s12^3*s13 + 36*s12^2*s13^2 + 
                36*s12*s13^3 - 18*s13^4)*s23 + (-2*s12^3 + 102*s12^2*s13 + 
                212*s12*s13^2 + 18*s13^3)*s23^2 + (10*s12^2 + 188*s12*s13 + 
                90*s13^2)*s23^3 + (12*s12 + 54*s13)*s23^4)) + 
          p3q^2*(p2q^4*(108*s12^2*s13^3 - 36*s12*s13^4 + (117*s12^2*s13^2 + 
                45*s12*s13^3 - 36*s13^4)*s23 + (5*s12^3 + 37*s12^2*s13 + 
                81*s12*s13^2 - 48*s13^3)*s23^2 + (-3*s12^2 + 40*s12*s13 - 
                12*s13^2)*s23^3) + p1q*p2q^3*(180*s12^2*s13^3 - 
              36*s12*s13^4 + (-45*s12^3*s13 + 279*s12^2*s13^2 + 
                198*s12*s13^3 - 90*s13^4)*s23 + (6*s12^3 + 100*s12^2*s13 + 
                341*s12*s13^2 - 128*s13^3)*s23^2 + (2*s12^2 + 171*s12*s13 - 
                26*s13^2)*s23^3 + (8*s12 + 12*s13)*s23^4) + 
            p1q^4*((18*s12*s13^2 + 18*s13^3)*s23^2 + (2*s12^2 + 20*s12*s13 + 
                36*s13^2)*s23^3 + (2*s12 + 18*s13)*s23^4) + 
            p1q^3*p2q*((-18*s12^3*s13 + 36*s12^2*s13^2 + 36*s12*s13^3 - 
                18*s13^4)*s23 + (-4*s12^3 + 30*s12^2*s13 + 160*s12*s13^2 + 
                36*s13^3)*s23^2 + (8*s12^2 + 136*s12*s13 + 126*s13^2)*s23^3 + 
              (12*s12 + 72*s13)*s23^4) + p1q^2*p2q^2*(72*s12^2*s13^3 + 
              (-90*s12^3*s13 + 180*s12^2*s13^2 + 198*s12*s13^3 - 72*s13^4)*
               s23 + (-4*s12^3 + 74*s12^2*s13 + 428*s12*s13^2 - 54*s13^3)*s23^
                2 + (10*s12^2 + 264*s12*s13 + 92*s13^2)*s23^3 + 
              (18*s12 + 74*s13)*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (3*p2q*p3q^5*s12^2*s13*s23^2 + 
         p3q^2*(p1q*p2q^3*((3*s12^2*s13 - 15*s12*s13^2)*s23^2 - 
             15*s12*s13*s23^3) + p2q^4*((3*s12^2*s13 - 9*s12*s13^2)*s23^2 - 
             9*s12*s13*s23^3) + p1q^2*p2q^2*(-6*s12*s13^2*s23^2 - 
             6*s12*s13*s23^3)) + p3q^3*
          (p1q*p2q^2*((6*s12^2*s13 - 12*s12*s13^2)*s23^2 - 
             12*s12*s13*s23^3) + p2q^3*((9*s12^2*s13 - 9*s12*s13^2)*s23^2 - 
             9*s12*s13*s23^3) + p1q^2*p2q*(-3*s12*s13^2*s23^2 - 
             3*s12*s13*s23^3)) + p3q*(p1q*p2q^4*(-6*s12*s13^2*s23^2 - 
             6*s12*s13*s23^3) + p1q^2*p2q^3*(-3*s12*s13^2*s23^2 - 
             3*s12*s13*s23^3) + p2q^5*(-3*s12*s13^2*s23^2 - 
             3*s12*s13*s23^3)) + p3q^4*(p1q*p2q*((3*s12^2*s13 - 3*s12*s13^2)*
              s23^2 - 3*s12*s13*s23^3) + p2q^2*((9*s12^2*s13 - 3*s12*s13^2)*
              s23^2 - 3*s12*s13*s23^3))) + 
       ((p2q^4*(-(s12*s13^2) - s13^3 - s13^2*s23) + 
          p3q^4*(2*s12^3 + 3*s12^2*s13 + s12*s13^2 + (4*s12^2 + 3*s12*s13)*
             s23 + 2*s12*s23^2) + p1q*p2q^3*(-2*s12^2*s13 - 7*s12*s13^2 - 
            5*s13^3 + (-3*s12*s13 - 6*s13^2)*s23 - s13*s23^2) + 
          p1q^2*p2q^2*(4*s12^3 + 4*s12^2*s13 - 8*s12*s13^2 - 8*s13^3 + 
            (10*s12^2 + 7*s12*s13 - 7*s13^2)*s23 + (8*s12 + 3*s13)*s23^2 + 
            2*s23^3) + p1q^3*p2q*(8*s12^3 + 12*s12^2*s13 - 2*s12*s13^2 - 
            6*s13^3 + (20*s12^2 + 20*s12*s13 - 2*s13^2)*s23 + 
            (16*s12 + 8*s13)*s23^2 + 4*s23^3) + 
          p1q^4*(8*s12^3 + 16*s12^2*s13 + 8*s12*s13^2 + 
            (20*s12^2 + 26*s12*s13 + 6*s13^2)*s23 + (16*s12 + 10*s13)*s23^2 + 
            4*s23^3) + p3q^3*(p2q*(-s12^3 - 2*s12^2*s13 - 2*s12*s13^2 - 
              s13^3 + (-s12^2 - s12*s13 - s13^2)*s23) + 
            p1q*(10*s12^3 + 17*s12^2*s13 + 7*s12*s13^2 + (22*s12^2 + 
                22*s12*s13 + 3*s13^2)*s23 + (14*s12 + 5*s13)*s23^2 + 
              2*s23^3)) + p3q^2*(p2q^2*(-s12^3 + s12^2*s13 + s12*s13^2 - 
              s13^3 + (-s12^2 + 2*s12*s13 - s13^2)*s23) + 
            p1q*p2q*(3*s12^3 + 5*s12^2*s13 - 3*s12*s13^2 - 5*s13^3 + 
              (12*s12^2 + 14*s12*s13 - 2*s13^2)*s23 + (13*s12 + 7*s13)*s23^
                2 + 4*s23^3) + p1q^2*(20*s12^3 + 36*s12^2*s13 + 
              16*s12*s13^2 + (46*s12^2 + 51*s12*s13 + 9*s13^2)*s23 + 
              (32*s12 + 15*s13)*s23^2 + 6*s23^3)) + 
          p3q*(p2q^3*(2*s12^2*s13 + s12*s13^2 - s13^3 + (2*s12*s13 - s13^2)*
               s23) + p1q*p2q^2*(2*s12^3 + 4*s12^2*s13 - 6*s12*s13^2 - 
              8*s13^3 + (7*s12^2 + 6*s12*s13 - 9*s13^2)*s23 + 
              (7*s12 + s13)*s23^2 + 2*s23^3) + p1q^2*p2q*(12*s12^3 + 
              20*s12^2*s13 - 8*s13^3 + (33*s12^2 + 37*s12*s13)*s23 + 
              (29*s12 + 16*s13)*s23^2 + 8*s23^3) + 
            p1q^3*(20*s12^3 + 38*s12^2*s13 + 18*s12*s13^2 + (48*s12^2 + 
                58*s12*s13 + 12*s13^2)*s23 + (36*s12 + 20*s13)*s23^2 + 
              8*s23^3)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^3*(3*s12^2*s13 + 3*s12*s13*s23) + 
         p3q*(-3*p2q^3*s12*s13^2 + p1q^2*p2q*(3*s12^2*s13 + 3*s12*s13*s23) + 
           p1q*p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23)) + 
         p3q^2*(p2q^2*(3*s12^2*s13 - 3*s12*s13^2 + 3*s12*s13*s23) + 
           p1q*p2q*(6*s12^2*s13 + 6*s12*s13*s23))) + 
       ((p3q^6*((-3*s12^3 - 6*s12^2*s13 - 3*s12*s13^2)*s23 + 
            (-3*s12^2 - 3*s12*s13)*s23^2) + 
          p2q^6*((-12*s12^3 - 30*s12^2*s13 - 24*s12*s13^2 - 6*s13^3)*s23 + 
            (-24*s12^2 - 39*s12*s13 - 15*s13^2)*s23^2 + (-12*s12 - 9*s13)*
             s23^3) + p1q^4*p2q^2*((6*s12 + 6*s13)*s23^3 + 6*s23^4) + 
          p1q*p2q^5*((-24*s12^3 - 60*s12^2*s13 - 48*s12*s13^2 - 12*s13^3)*
             s23 + (-42*s12^2 - 69*s12*s13 - 27*s13^2)*s23^2 + 
            (-9*s12 - 6*s13)*s23^3 + 9*s23^4) + p1q^2*p2q^4*
           ((-24*s12^3 - 60*s12^2*s13 - 48*s12*s13^2 - 12*s13^3)*s23 + 
            (-36*s12^2 - 60*s12*s13 - 24*s13^2)*s23^2 + (9*s12 + 9*s13)*
             s23^3 + 21*s23^4) + p1q^3*p2q^3*
           ((12*s12^2 + 18*s12*s13 + 6*s13^2)*s23^2 + (36*s12 + 30*s13)*
             s23^3 + 24*s23^4) + p3q^5*(p2q*(-12*s12^4 - 12*s12^3*s13 + 
              (-30*s12^3 - 33*s12^2*s13 - 24*s12*s13^2 - 9*s13^3)*s23 + 
              (-24*s12^2 - 27*s12*s13 - 15*s13^2)*s23^2 + (-6*s12 - 6*s13)*
               s23^3) + p1q*((-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2)*s23 + 
              (3*s12*s13 + 3*s13^2)*s23^2 + (6*s12 + 3*s13)*s23^3)) + 
          p3q^4*(p2q^2*(-24*s12^4 + 24*s12^2*s13^2 + (-63*s12^3 - 
                60*s12^2*s13 - 87*s12*s13^2 - 42*s13^3)*s23 + 
              (-69*s12^2 - 105*s12*s13 - 72*s13^2)*s23^2 + (-30*s12 - 30*s13)*
               s23^3) + p1q^2*((-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2)*s23 + 
              (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + (9*s12 + 3*s13)*s23^
                3 - 3*s23^4) + p1q*p2q*(-12*s12^4 - 12*s12^3*s13 + 
              (-12*s12^3 - 18*s12^2*s13 - 36*s12*s13^2 - 18*s13^3)*s23 + 
              (15*s12^2 + 6*s12*s13 - 9*s13^2)*s23^2 + (21*s12 + 15*s13)*s23^
                3 + 6*s23^4)) + p3q^3*(p2q^3*(-12*s12^4 + 36*s12^3*s13 + 
              36*s12^2*s13^2 - 12*s12*s13^3 + (-66*s12^3 - 105*s12^2*s13 - 
                192*s12*s13^2 - 81*s13^3)*s23 + (-117*s12^2 - 222*s12*s13 - 
                141*s13^2)*s23^2 + (-63*s12 - 60*s13)*s23^3) + 
            p1q^3*((12*s12^2 + 18*s12*s13 + 6*s13^2)*s23^2 + 6*s12*s23^3 - 
              6*s23^4) + p1q^2*p2q*((12*s12^3 - 6*s12^2*s13 - 36*s12*s13^2 - 
                18*s13^3)*s23 + (24*s12^2 + 24*s12*s13 + 12*s13^2)*s23^2 + 
              (15*s12 + 33*s13)*s23^3 + 3*s23^4) + p1q*p2q^2*
             (-12*s12^4 + 12*s12^3*s13 + 24*s12^2*s13^2 + (-18*s12^3 - 
                48*s12^2*s13 - 138*s12*s13^2 - 72*s13^3)*s23 + 
              (-27*s12^2 - 81*s12*s13 - 66*s13^2)*s23^2 + (3*s12 + 30*s13)*
               s23^3 + 24*s23^4)) + p3q^2*(p2q^4*(24*s12^3*s13 - 
              24*s12*s13^3 + (-60*s12^3 - 162*s12^2*s13 - 228*s12*s13^2 - 
                78*s13^3)*s23 + (-132*s12^2 - 261*s12*s13 - 141*s13^2)*s23^
                2 + (-72*s12 - 63*s13)*s23^3) + p1q^3*p2q*
             ((30*s12*s13 + 30*s13^2)*s23^2 + 30*s13*s23^3) + 
            p1q^4*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + p1q^2*p2q^2*
             ((-18*s12^3 - 84*s12^2*s13 - 114*s12*s13^2 - 48*s13^3)*s23 + 
              (-66*s12^2 - 72*s12*s13 - 6*s13^2)*s23^2 + (-18*s12 + 72*s13)*
               s23^3 + 30*s23^4) + p1q*p2q^3*(24*s12^3*s13 + 12*s12^2*s13^2 - 
              12*s12*s13^3 + (-48*s12^3 - 150*s12^2*s13 - 240*s12*s13^2 - 
                102*s13^3)*s23 + (-111*s12^2 - 201*s12*s13 - 114*s13^2)*s23^
                2 + (-24*s12 + 27*s13)*s23^3 + 39*s23^4)) + 
          p3q*(p2q^5*(-12*s12^2*s13^2 - 12*s12*s13^3 + (-42*s12^3 - 
                120*s12^2*s13 - 126*s12*s13^2 - 36*s13^3)*s23 + 
              (-87*s12^2 - 159*s12*s13 - 72*s13^2)*s23^2 + (-45*s12 - 36*s13)*
               s23^3) + p1q*p2q^4*(-12*s12^2*s13^2 - 12*s12*s13^3 + 
              (-60*s12^3 - 168*s12^2*s13 - 180*s12*s13^2 - 60*s13^3)*s23 + 
              (-111*s12^2 - 186*s12*s13 - 87*s13^2)*s23^2 + (-21*s12 + 3*s13)*
               s23^3 + 30*s23^4) + p1q^3*p2q^2*((30*s12*s13 + 30*s13^2)*s23^
                2 + (30*s12 + 60*s13)*s23^3 + 30*s23^4) + 
            p1q^2*p2q^3*((-36*s12^3 - 102*s12^2*s13 - 108*s12*s13^2 - 
                42*s13^3)*s23 + (-72*s12^2 - 96*s12*s13 - 36*s13^2)*s23^2 + 
              (9*s12 + 51*s13)*s23^3 + 45*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p2q*p3q^5*(s12^2 + s12*s13)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2 + 6*s12*s13)*s23^2 - p1q^2*p2q*s12*s23^3 + 
           p1q*p2q^2*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^2*(p2q^4*(4*s12^2 + 4*s12*s13)*s23^2 - 2*p1q^2*p2q^2*s12*s23^3 + 
           p1q*p2q^3*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2 + 4*s12*s13)*s23^2 + 
           p1q*p2q*((s12^2 + s12*s13)*s23^2 - s12*s23^3)) + 
         p3q*(p2q^5*(s12^2 + s12*s13)*s23^2 - p1q^2*p2q^3*s12*s23^3 + 
           p1q*p2q^4*((s12^2 + s12*s13)*s23^2 - s12*s23^3)))) + 
     Log[(p2q + p3q)/(p1q + p2q + p3q)]*
      (((p3q^6*((-3*s12^3 - 6*s12^2*s13 - 3*s12*s13^2)*s23 + 
            (-3*s12^2 - 3*s12*s13)*s23^2) + 
          p2q^6*((-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2)*s23 + 
            (-12*s12^2 - 15*s12*s13 - 3*s13^2)*s23^2 + (-6*s12 - 3*s13)*
             s23^3) + p1q*p2q^5*((-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2)*
             s23 + (-24*s12^2 - 33*s12*s13 - 9*s13^2)*s23^2 + 
            (-9*s12 - 6*s13)*s23^3 + 3*s23^4) + p1q^4*p2q^2*
           ((6*s12 + 6*s13)*s23^3 + 6*s23^4) + p1q^2*p2q^4*
           ((-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (-24*s12^2 - 36*s12*s13 - 12*s13^2)*s23^2 + (-3*s12 - 3*s13)*
             s23^3 + 9*s23^4) + p1q^3*p2q^3*((-6*s12*s13 - 6*s13^2)*s23^2 + 
            (12*s12 + 6*s13)*s23^3 + 12*s23^4) + 
          p3q^5*(p2q*(-12*s12^4 - 12*s12^3*s13 + (-24*s12^3 - 15*s12^2*s13 - 
                6*s12*s13^2 - 3*s13^3)*s23 + (-12*s12^2 - 3*s12*s13 - 
                3*s13^2)*s23^2) + p1q*((-6*s12^3 - 12*s12^2*s13 - 
                6*s12*s13^2)*s23 + (3*s12*s13 + 3*s13^2)*s23^2 + 
              (6*s12 + 3*s13)*s23^3)) + 
          p3q^3*(p2q^3*(-12*s12^4 + 36*s12^3*s13 + 36*s12^2*s13^2 - 
              12*s12*s13^3 + (-6*s12^3 + 75*s12^2*s13 - 12*s12*s13^2 - 
                21*s13^3)*s23 + (3*s12^2 + 18*s12*s13 - 21*s13^2)*s23^2 - 
              3*s12*s23^3) + p1q*p2q^2*(-12*s12^4 + 12*s12^3*s13 + 
              24*s12^2*s13^2 + (30*s12^3 + 96*s12^2*s13 + 6*s12*s13^2 - 
                24*s13^3)*s23 + (45*s12^2 + 63*s12*s13 + 6*s13^2)*s23^2 + 
              (3*s12 + 30*s13)*s23^3) + p1q^2*p2q*((24*s12^3 + 30*s12^2*s13 - 
                6*s13^3)*s23 + (36*s12^2 + 48*s12*s13 + 24*s13^2)*s23^2 + 
              (3*s12 + 21*s13)*s23^3 - 9*s23^4) + 
            p1q^3*((12*s12^2 + 18*s12*s13 + 6*s13^2)*s23^2 + 6*s12*s23^3 - 
              6*s23^4)) + p3q^4*(p2q^2*(-24*s12^4 + 24*s12^2*s13^2 + 
              (-33*s12^3 + 30*s12^2*s13 + 3*s12*s13^2 - 12*s13^3)*s23 + 
              (-9*s12^2 + 15*s12*s13 - 12*s13^2)*s23^2) + 
            p1q*p2q*(-12*s12^4 - 12*s12^3*s13 + (18*s12^2*s13 - 6*s13^3)*
               s23 + (33*s12^2 + 42*s12*s13 + 9*s13^2)*s23^2 + 
              (21*s12 + 15*s13)*s23^3) + p1q^2*((-6*s12^3 - 12*s12^2*s13 - 
                6*s12*s13^2)*s23 + (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + 
              (9*s12 + 3*s13)*s23^3 - 3*s23^4)) + 
          p3q^2*(p2q^4*(24*s12^3*s13 - 24*s12*s13^3 + (18*s12^2*s13 - 
                48*s12*s13^2 - 18*s13^3)*s23 + (-12*s12^2 - 21*s12*s13 - 
                21*s13^2)*s23^2 + (-12*s12 - 3*s13)*s23^3) + 
            p1q^3*p2q*((-12*s12^2 + 6*s12*s13 + 18*s13^2)*s23^2 + 
              (-24*s12 + 6*s13)*s23^3 - 12*s23^4) + 
            p1q^4*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + p1q^2*p2q^2*
             ((18*s12^3 + 24*s12^2*s13 - 6*s12*s13^2 - 12*s13^3)*s23 + 
              (-30*s12^2 + 30*s13^2)*s23^2 + (-54*s12 + 36*s13)*s23^3 - 
              6*s23^4) + p1q*p2q^3*(24*s12^3*s13 + 12*s12^2*s13^2 - 
              12*s12*s13^3 + (24*s12^3 + 66*s12^2*s13 - 24*s12*s13^2 - 
                30*s13^3)*s23 + (-3*s12^2 + 15*s12*s13 - 6*s13^2)*s23^2 + 
              (-24*s12 + 27*s13)*s23^3 + 3*s23^4)) + 
          p3q*(p2q^5*(-12*s12^2*s13^2 - 12*s12*s13^3 + (-12*s12^3 - 
                30*s12^2*s13 - 36*s12*s13^2 - 6*s13^3)*s23 + (-27*s12^2 - 
                39*s12*s13 - 12*s13^2)*s23^2 + (-15*s12 - 6*s13)*s23^3) + 
            p1q*p2q^4*(-12*s12^2*s13^2 - 12*s12*s13^3 + (-12*s12^3 - 
                24*s12^2*s13 - 36*s12*s13^2 - 12*s13^3)*s23 + 
              (-39*s12^2 - 42*s12*s13 - 15*s13^2)*s23^2 + (-21*s12 + 3*s13)*
               s23^3 + 6*s23^4) + p1q^3*p2q^2*((-24*s12^2 - 18*s12*s13 + 
                6*s13^2)*s23^2 + (-18*s12 + 12*s13)*s23^3 + 6*s23^4) + 
            p1q^2*p2q^3*((6*s12^2*s13 - 6*s13^3)*s23 + (-36*s12^2 - 
                24*s12*s13)*s23^2 + (-27*s12 + 15*s13)*s23^3 + 9*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(p2q*p3q^5*(s12^2 + s12*s13)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2 + 6*s12*s13)*s23^2 - p1q^2*p2q*s12*s23^3 + 
           p1q*p2q^2*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^2*(p2q^4*(4*s12^2 + 4*s12*s13)*s23^2 - 2*p1q^2*p2q^2*s12*s23^3 + 
           p1q*p2q^3*((3*s12^2 + 3*s12*s13)*s23^2 - 3*s12*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2 + 4*s12*s13)*s23^2 + 
           p1q*p2q*((s12^2 + s12*s13)*s23^2 - s12*s23^3)) + 
         p3q*(p2q^5*(s12^2 + s12*s13)*s23^2 - p1q^2*p2q^3*s12*s23^3 + 
           p1q*p2q^4*((s12^2 + s12*s13)*s23^2 - s12*s23^3))) + 
       ((p2q^6*((-3*s12^2*s13 - 6*s12*s13^2 - 3*s13^3)*s23 + 
            (-3*s12*s13 - 3*s13^2)*s23^2) + 
          p3q^6*((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*s23 + 
            (-3*s12^2 - 15*s12*s13 - 12*s13^2)*s23^2 + (-3*s12 - 6*s13)*
             s23^3) + p1q*p2q^5*((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*
             s23 + (3*s12^2 + 3*s12*s13)*s23^2 + (3*s12 + 6*s13)*s23^3) + 
          p1q^4*p2q^2*((-6*s12 - 6*s13)*s23^3 - 6*s23^4) + 
          p1q^3*p2q^3*((6*s12^2 + 18*s12*s13 + 12*s13^2)*s23^2 + 
            6*s13*s23^3 - 6*s23^4) + p1q^2*p2q^4*
           ((-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3)*s23 + 
            (6*s12^2 + 12*s12*s13 + 6*s13^2)*s23^2 + (3*s12 + 9*s13)*s23^3 - 
            3*s23^4) + p3q*(p2q^5*(-12*s12*s13^3 - 12*s13^4 + 
              (-3*s12^3 - 6*s12^2*s13 - 15*s12*s13^2 - 24*s13^3)*s23 + 
              (-3*s12^2 - 3*s12*s13 - 12*s13^2)*s23^2) + 
            p1q*p2q^4*(-12*s12*s13^3 - 12*s13^4 + (-6*s12^3 + 18*s12*s13^2)*
               s23 + (9*s12^2 + 42*s12*s13 + 33*s13^2)*s23^2 + 
              (15*s12 + 21*s13)*s23^3) + p1q^3*p2q^2*((18*s12^2 + 6*s12*s13 - 
                12*s13^2)*s23^2 + (6*s12 - 24*s13)*s23^3 - 12*s23^4) + 
            p1q^2*p2q^3*((-6*s12^3 + 30*s12*s13^2 + 24*s13^3)*s23 + 
              (24*s12^2 + 48*s12*s13 + 36*s13^2)*s23^2 + (21*s12 + 3*s13)*s23^
                3 - 9*s23^4)) + p3q^5*(p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + 
              (-6*s12^3 - 36*s12^2*s13 - 30*s12*s13^2 - 12*s13^3)*s23 + 
              (-12*s12^2 - 39*s12*s13 - 27*s13^2)*s23^2 + (-6*s12 - 15*s13)*
               s23^3) + p1q*((-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3)*s23 + 
              (-9*s12^2 - 33*s12*s13 - 24*s13^2)*s23^2 + (-6*s12 - 9*s13)*s23^
                3 + 3*s23^4)) + p3q^2*(p2q^4*(24*s12^2*s13^2 - 24*s13^4 + 
              (-12*s12^3 + 3*s12^2*s13 + 30*s12*s13^2 - 33*s13^3)*s23 + 
              (-12*s12^2 + 15*s12*s13 - 9*s13^2)*s23^2) + 
            p1q*p2q^3*(24*s12^2*s13^2 + 12*s12*s13^3 - 12*s13^4 + 
              (-24*s12^3 + 6*s12^2*s13 + 96*s12*s13^2 + 30*s13^3)*s23 + 
              (6*s12^2 + 63*s12*s13 + 45*s13^2)*s23^2 + (30*s12 + 3*s13)*s23^
                3) + p1q^2*p2q^2*((-12*s12^3 - 6*s12^2*s13 + 24*s12*s13^2 + 
                18*s13^3)*s23 + (30*s12^2 - 30*s13^2)*s23^2 + 
              (36*s12 - 54*s13)*s23^3 - 6*s23^4) + p1q^3*p2q*
             ((6*s12^2 - 18*s12*s13 - 24*s13^2)*s23^2 + (12*s12 - 18*s13)*s23^
                3 + 6*s23^4) + p1q^4*((6*s12 + 6*s13)*s23^3 + 6*s23^4)) + 
          p3q^4*(p2q^2*(-24*s12^3*s13 + 24*s12*s13^3 + (-18*s12^3 - 
                48*s12^2*s13 + 18*s12*s13^2)*s23 + (-21*s12^2 - 21*s12*s13 - 
                12*s13^2)*s23^2 + (-3*s12 - 12*s13)*s23^3) + 
            p1q*p2q*(-12*s12^3*s13 - 12*s12^2*s13^2 + (-12*s12^3 - 
                36*s12^2*s13 - 24*s12*s13^2 - 12*s13^3)*s23 + 
              (-15*s12^2 - 42*s12*s13 - 39*s13^2)*s23^2 + (3*s12 - 21*s13)*
               s23^3 + 6*s23^4) + p1q^2*((-12*s12^2*s13 - 24*s12*s13^2 - 
                12*s13^3)*s23 + (-12*s12^2 - 36*s12*s13 - 24*s13^2)*s23^2 + 
              (-3*s12 - 3*s13)*s23^3 + 9*s23^4)) + 
          p3q^3*(p2q^3*(-12*s12^3*s13 + 36*s12^2*s13^2 + 36*s12*s13^3 - 
              12*s13^4 + (-21*s12^3 - 12*s12^2*s13 + 75*s12*s13^2 - 6*s13^3)*
               s23 + (-21*s12^2 + 18*s12*s13 + 3*s13^2)*s23^2 - 
              3*s13*s23^3) + p1q*p2q^2*(-12*s12^3*s13 + 12*s12^2*s13^2 + 
              24*s12*s13^3 + (-30*s12^3 - 24*s12^2*s13 + 66*s12*s13^2 + 
                24*s13^3)*s23 + (-6*s12^2 + 15*s12*s13 - 3*s13^2)*s23^2 + 
              (27*s12 - 24*s13)*s23^3 + 3*s23^4) + p1q^2*p2q*
             ((-6*s12^3 + 6*s12*s13^2)*s23 + (-24*s12*s13 - 36*s13^2)*s23^2 + 
              (15*s12 - 27*s13)*s23^3 + 9*s23^4) + 
            p1q^3*((-6*s12^2 - 6*s12*s13)*s23^2 + (6*s12 + 12*s13)*s23^3 + 
              12*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p2q*p3q^5*(s12*s13 + s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12*s13 + 6*s13^2)*s23^2 - p1q^2*p2q*s13*s23^3 + 
           p1q*p2q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^2*(p2q^4*(4*s12*s13 + 4*s13^2)*s23^2 - 2*p1q^2*p2q^2*s13*s23^3 + 
           p1q*p2q^3*((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12*s13 + 4*s13^2)*s23^2 + 
           p1q*p2q*((s12*s13 + s13^2)*s23^2 - s13*s23^3)) + 
         p3q*(p2q^5*(s12*s13 + s13^2)*s23^2 - p1q^2*p2q^3*s13*s23^3 + 
           p1q*p2q^4*((s12*s13 + s13^2)*s23^2 - s13*s23^3))) + 
       ((p3q^6*((9*s12^3*s13 + 18*s12^2*s13^2 + 9*s12*s13^3)*s23 + 
            (3*s12^3 + 18*s12^2*s13 + 15*s12*s13^2)*s23^2 + 
            (3*s12^2 + 6*s12*s13)*s23^3) + 
          p2q^6*((9*s12^3*s13 + 18*s12^2*s13^2 + 9*s12*s13^3)*s23 + 
            (15*s12^2*s13 + 18*s12*s13^2 + 3*s13^3)*s23^2 + 
            (6*s12*s13 + 3*s13^2)*s23^3) + p1q^3*p2q^3*
           ((-6*s12^3 - 18*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23^2 + 
            (-18*s12*s13 - 6*s13^2)*s23^3 + (6*s12 - 12*s13)*s23^4) + 
          p1q^2*p2q^4*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
            (-6*s12^3 + 12*s12^2*s13 + 30*s12*s13^2 + 12*s13^3)*s23^2 + 
            (-3*s12^2 - 6*s12*s13 + 3*s13^2)*s23^3 + (3*s12 - 9*s13)*s23^4) + 
          p1q^4*p2q^2*((6*s12^2 - 6*s13^2)*s23^3 + (6*s12 - 6*s13)*s23^4) + 
          p1q*p2q^5*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
            (-3*s12^3 + 21*s12^2*s13 + 33*s12*s13^2 + 9*s13^3)*s23^2 + 
            (-3*s12^2 + 3*s12*s13 + 6*s13^2)*s23^3 - 3*s13*s23^4) + 
          p3q^5*(p2q*(24*s12^4*s13 + 24*s12^3*s13^2 + (6*s12^4 + 
                60*s12^3*s13 + 45*s12^2*s13^2 + 18*s12*s13^3 + 3*s13^4)*s23 + 
              (12*s12^3 + 51*s12^2*s13 + 30*s12*s13^2 + 3*s13^3)*s23^2 + 
              (6*s12^2 + 15*s12*s13)*s23^3) + 
            p1q*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
              (9*s12^3 + 33*s12^2*s13 + 21*s12*s13^2 - 3*s13^3)*s23^2 + 
              (6*s12^2 + 3*s12*s13 - 3*s13^2)*s23^3 - 3*s12*s23^4)) + 
          p3q*(p2q^5*(24*s12^2*s13^3 + 24*s12*s13^4 + (3*s12^4 + 
                18*s12^3*s13 + 45*s12^2*s13^2 + 60*s12*s13^3 + 6*s13^4)*s23 + 
              (3*s12^3 + 30*s12^2*s13 + 51*s12*s13^2 + 12*s13^3)*s23^2 + 
              (15*s12*s13 + 6*s13^2)*s23^3) + p1q^2*p2q^3*
             ((6*s12^4 - 36*s12^2*s13^2 - 24*s12*s13^3 + 6*s13^4)*s23 + 
              (-24*s12^3 - 12*s12^2*s13 - 12*s12*s13^2)*s23^2 + 
              (-21*s12^2 + 24*s12*s13 - 15*s13^2)*s23^3 + (9*s12 - 9*s13)*s23^
                4) + p1q^3*p2q^2*((-18*s12^3 + 18*s12^2*s13 + 30*s12*s13^2 - 
                6*s13^3)*s23^2 + (-6*s12^2 + 42*s12*s13 - 12*s13^2)*s23^3 + 
              (12*s12 - 6*s13)*s23^4) + p1q*p2q^4*(24*s12^2*s13^3 + 
              24*s12*s13^4 + (6*s12^4 + 12*s12^3*s13 + 6*s12^2*s13^2 + 
                36*s12*s13^3 + 12*s13^4)*s23 + (-9*s12^3 - 3*s12^2*s13 + 
                9*s12*s13^2 + 15*s13^3)*s23^2 + (-15*s12^2 - 3*s13^2)*s23^3 - 
              6*s13*s23^4)) + p3q^4*(p2q^2*(48*s12^4*s13 - 48*s12^2*s13^3 + 
              (18*s12^4 + 81*s12^3*s13 - 48*s12^2*s13^2 - 3*s12*s13^3 + 
                12*s13^4)*s23 + (21*s12^3 + 30*s12^2*s13 - 3*s12*s13^2 + 
                12*s13^3)*s23^2 + (3*s12^2 + 12*s12*s13)*s23^3) + 
            p1q*p2q*(24*s12^4*s13 + 24*s12^3*s13^2 + (12*s12^4 + 
                36*s12^3*s13 + 6*s12^2*s13^2 + 12*s12*s13^3 + 6*s13^4)*s23 + 
              (15*s12^3 + 9*s12^2*s13 - 3*s12*s13^2 - 9*s13^3)*s23^2 + 
              (-3*s12^2 - 15*s13^2)*s23^3 - 6*s12*s23^4) + 
            p1q^2*((18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23 + 
              (12*s12^3 + 30*s12^2*s13 + 12*s12*s13^2 - 6*s13^3)*s23^2 + 
              (3*s12^2 - 6*s12*s13 - 3*s13^2)*s23^3 + (-9*s12 + 3*s13)*s23^
                4)) + p3q^3*(p2q^3*(24*s12^4*s13 - 72*s12^3*s13^2 - 
              72*s12^2*s13^3 + 24*s12*s13^4 + (21*s12^4 + 18*s12^3*s13 - 
                150*s12^2*s13^2 + 18*s12*s13^3 + 21*s13^4)*s23 + 
              (21*s12^3 - 21*s12^2*s13 - 21*s12*s13^2 + 21*s13^3)*s23^2 + 
              6*s12*s13*s23^3) + p1q*p2q^2*(24*s12^4*s13 - 24*s12^3*s13^2 - 
              48*s12^2*s13^3 + (30*s12^4 - 6*s12^3*s13 - 162*s12^2*s13^2 - 
                30*s12*s13^3 + 24*s13^4)*s23 + (6*s12^3 - 60*s12^2*s13 - 
                60*s12*s13^2 - 6*s13^3)*s23^2 + (-27*s12^2 + 21*s12*s13 - 
                30*s13^2)*s23^3 - 3*s12*s23^4) + 
            p1q^3*((6*s12^3 - 6*s12^2*s13 - 18*s12*s13^2 - 6*s13^3)*s23^2 + 
              (-6*s12^2 - 18*s12*s13)*s23^3 + (-12*s12 + 6*s13)*s23^4) + 
            p1q^2*p2q*((6*s12^4 - 24*s12^3*s13 - 36*s12^2*s13^2 + 6*s13^4)*
               s23 + (-12*s12^2*s13 - 12*s12*s13^2 - 24*s13^3)*s23^2 + 
              (-15*s12^2 + 24*s12*s13 - 21*s13^2)*s23^3 + (-9*s12 + 9*s13)*
               s23^4)) + p3q^2*(p2q^4*(-48*s12^3*s13^2 + 48*s12*s13^4 + 
              (12*s12^4 - 3*s12^3*s13 - 48*s12^2*s13^2 + 81*s12*s13^3 + 
                18*s13^4)*s23 + (12*s12^3 - 3*s12^2*s13 + 30*s12*s13^2 + 
                21*s13^3)*s23^2 + (12*s12*s13 + 3*s13^2)*s23^3) + 
            p1q*p2q^3*(-48*s12^3*s13^2 - 24*s12^2*s13^3 + 24*s12*s13^4 + 
              (24*s12^4 - 30*s12^3*s13 - 162*s12^2*s13^2 - 6*s12*s13^3 + 
                30*s13^4)*s23 + (-6*s12^3 - 60*s12^2*s13 - 60*s12*s13^2 + 
                6*s13^3)*s23^2 + (-30*s12^2 + 21*s12*s13 - 27*s13^2)*s23^3 - 
              3*s13*s23^4) + p1q^4*((-6*s12^2 + 6*s13^2)*s23^3 + 
              (-6*s12 + 6*s13)*s23^4) + p1q^2*p2q^2*
             ((12*s12^4 - 12*s12^3*s13 - 48*s12^2*s13^2 - 12*s12*s13^3 + 
                12*s13^4)*s23 + (-30*s12^3 + 30*s12^2*s13 + 30*s12*s13^2 - 
                30*s13^3)*s23^2 + (-36*s12^2 + 108*s12*s13 - 36*s13^2)*s23^
                3 + (6*s12 + 6*s13)*s23^4) + p1q^3*p2q*
             ((-6*s12^3 + 30*s12^2*s13 + 18*s12*s13^2 - 18*s13^3)*s23^2 + 
              (-12*s12^2 + 42*s12*s13 - 6*s13^2)*s23^3 + (-6*s12 + 12*s13)*
               s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*(s12^2*s13 + s12*s13^2)*s23^2 + 
         p3q^3*(p2q^3*(6*s12^2*s13 + 6*s12*s13^2)*s23^2 - p1q^2*p2q*s12*s13*
            s23^3 + p1q*p2q^2*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
             3*s12*s13*s23^3)) + p3q^2*(p2q^4*(4*s12^2*s13 + 4*s12*s13^2)*
            s23^2 - 2*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*
            ((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
         p3q^4*(p2q^2*(4*s12^2*s13 + 4*s12*s13^2)*s23^2 + 
           p1q*p2q*((s12^2*s13 + s12*s13^2)*s23^2 - s12*s13*s23^3)) + 
         p3q*(p2q^5*(s12^2*s13 + s12*s13^2)*s23^2 - p1q^2*p2q^3*s12*s13*
            s23^3 + p1q*p2q^4*((s12^2*s13 + s12*s13^2)*s23^2 - 
             s12*s13*s23^3)))) + Log[s23/(s12 + s13 + s23)]*
      ((p3q^5*((-162*s12^6*s13 - 810*s12^5*s13^2 - 1458*s12^4*s13^3 - 
             1134*s12^3*s13^4 - 324*s12^2*s13^5)*s23 + 
           (-10*s12^6 - 408*s12^5*s13 - 1434*s12^4*s13^2 - 1684*s12^3*s13^3 - 
             648*s12^2*s13^4)*s23^2 + (-10*s12^5 - 236*s12^4*s13 - 
             550*s12^3*s13^2 - 324*s12^2*s13^3)*s23^3) + 
         p2q^5*((-324*s12^5*s13^2 - 1134*s12^4*s13^3 - 1458*s12^3*s13^4 - 
             810*s12^2*s13^5 - 162*s12*s13^6)*s23 + 
           (-648*s12^4*s13^2 - 1684*s12^3*s13^3 - 1434*s12^2*s13^4 - 
             408*s12*s13^5 - 10*s13^6)*s23^2 + (-324*s12^3*s13^2 - 
             550*s12^2*s13^3 - 236*s12*s13^4 - 10*s13^5)*s23^3) + 
         p1q*p2q^4*((-162*s12^4*s13^2 - 235*s12^3*s13^3 + 6*s12^2*s13^4 + 
             69*s12*s13^5 - 10*s13^6)*s23^2 + (-260*s12^3*s13^2 - 
             204*s12^2*s13^3 + 66*s12*s13^4 + 10*s13^5)*s23^3 + 
           (-98*s12^2*s13^2 - 33*s12*s13^3 + 20*s13^4)*s23^4) + 
         p1q^2*p2q^3*((-153*s12^4*s13^2 - 153*s12^3*s13^3 + 153*s12^2*s13^4 + 
             153*s12*s13^5)*s23^2 + (-80*s12^4*s13 - 609*s12^3*s13^2 - 
             562*s12^2*s13^3 - 13*s12*s13^4 + 20*s13^5)*s23^3 + 
           (-80*s12^3*s13 - 431*s12^2*s13^2 - 251*s12*s13^3 + 10*s13^4)*
            s23^4 + (-55*s12*s13^2 - 10*s13^3)*s23^5) + 
         p1q^3*p2q^2*((153*s12^4*s13 + 153*s12^3*s13^2 - 153*s12^2*s13^3 - 
             153*s12*s13^4)*s23^3 + (80*s12^4 + 358*s12^3*s13 + 
             70*s12^2*s13^2 - 218*s12*s13^3 - 10*s13^4)*s23^4 + 
           (80*s12^3 + 125*s12^2*s13 - 55*s12*s13^2 - 10*s13^3)*s23^5) + 
         p3q^4*(p2q*(-648*s12^6*s13^2 - 1296*s12^5*s13^3 - 648*s12^4*s13^4 + 
             (-90*s12^7 - 612*s12^6*s13 - 3744*s12^5*s13^2 - 6354*s12^4*
                s13^3 - 4842*s12^3*s13^4 - 2034*s12^2*s13^5 - 324*s12*s13^6)*
              s23 + (-110*s12^6 - 1014*s12^5*s13 - 4954*s12^4*s13^2 - 6712*
                s12^3*s13^3 - 3166*s12^2*s13^4 - 324*s12*s13^5)*s23^2 + 
             (-20*s12^5 - 796*s12^4*s13 - 1984*s12^3*s13^2 - 1532*s12^2*
                s13^3 - 324*s12*s13^4)*s23^3) + 
           p1q*((-10*s12^6 + 69*s12^5*s13 + 6*s12^4*s13^2 - 235*s12^3*s13^3 - 
               162*s12^2*s13^4)*s23^2 + (10*s12^5 + 66*s12^4*s13 - 204*s12^3*
                s13^2 - 260*s12^2*s13^3)*s23^3 + (20*s12^4 - 33*s12^3*s13 - 
               98*s12^2*s13^2)*s23^4)) + 
         p3q^3*(p2q^2*(-648*s12^6*s13^2 + 1944*s12^4*s13^4 + 
             1296*s12^3*s13^5 + (-90*s12^7 - 756*s12^6*s13 - 5094*s12^5*
                s13^2 - 7758*s12^4*s13^3 - 6570*s12^3*s13^4 - 3870*s12^2*
                s13^5 - 630*s12*s13^6)*s23 + (-100*s12^6 - 912*s12^5*s13 - 
               6990*s12^4*s13^2 - 10996*s12^3*s13^3 - 5988*s12^2*s13^4 - 630*
                s12*s13^5)*s23^2 + (-10*s12^5 - 1208*s12^4*s13 - 3202*s12^3*
                s13^2 - 2976*s12^2*s13^3 - 972*s12*s13^4)*s23^3) + 
           p1q*p2q*(-648*s12^6*s13^2 - 1296*s12^5*s13^3 - 648*s12^4*s13^4 + 
             (306*s12^6*s13 - 648*s12^5*s13^2 - 1296*s12^4*s13^3 - 648*s12^3*
                s13^4 - 306*s12^2*s13^5)*s23 + (250*s12^6 + 976*s12^5*s13 + 
               178*s12^4*s13^2 - 338*s12^3*s13^3 - 68*s12^2*s13^4 + 82*s12*
                s13^5)*s23^2 + (290*s12^5 + 90*s12^4*s13 - 34*s12^3*s13^2 + 
               124*s12^2*s13^3 - 222*s12*s13^4)*s23^3 + 
             (40*s12^4 - 46*s12^3*s13 + 24*s12^2*s13^2 + 20*s12*s13^3)*
              s23^4) + p1q^2*((153*s12^5*s13 + 153*s12^4*s13^2 - 153*s12^3*
                s13^3 - 153*s12^2*s13^4)*s23^2 + (20*s12^5 - 13*s12^4*s13 - 
               562*s12^3*s13^2 - 609*s12^2*s13^3 - 80*s12*s13^4)*s23^3 + 
             (10*s12^4 - 251*s12^3*s13 - 431*s12^2*s13^2 - 80*s12*s13^3)*
              s23^4 + (-10*s12^3 - 55*s12^2*s13)*s23^5)) + 
         p3q*(p2q^4*(-648*s12^4*s13^4 - 1296*s12^3*s13^5 - 648*s12^2*s13^6 + 
             (-324*s12^6*s13 - 2034*s12^5*s13^2 - 4842*s12^4*s13^3 - 6354*
                s12^3*s13^4 - 3744*s12^2*s13^5 - 612*s12*s13^6 - 90*s13^7)*
              s23 + (-324*s12^5*s13 - 3166*s12^4*s13^2 - 6712*s12^3*s13^3 - 
               4954*s12^2*s13^4 - 1014*s12*s13^5 - 110*s13^6)*s23^2 + 
             (-324*s12^4*s13 - 1532*s12^3*s13^2 - 1984*s12^2*s13^3 - 796*s12*
                s13^4 - 20*s13^5)*s23^3) + p1q*p2q^3*(-648*s12^4*s13^4 - 
             1296*s12^3*s13^5 - 648*s12^2*s13^6 + (-306*s12^5*s13^2 - 648*
                s12^4*s13^3 - 1296*s12^3*s13^4 - 648*s12^2*s13^5 + 306*s12*
                s13^6)*s23 + (82*s12^5*s13 - 68*s12^4*s13^2 - 338*s12^3*
                s13^3 + 178*s12^2*s13^4 + 976*s12*s13^5 + 250*s13^6)*s23^2 + 
             (-222*s12^4*s13 + 124*s12^3*s13^2 - 34*s12^2*s13^3 + 90*s12*
                s13^4 + 290*s13^5)*s23^3 + (20*s12^3*s13 + 24*s12^2*s13^2 - 
               46*s12*s13^3 + 40*s13^4)*s23^4) + p1q^2*p2q^2*
            ((-459*s12^5*s13 - 153*s12^4*s13^2 + 765*s12^3*s13^3 + 153*s12^2*
                s13^4 - 306*s12*s13^5)*s23^2 + (-250*s12^5 - 1199*s12^4*s13 - 
               340*s12^3*s13^2 - 293*s12^2*s13^3 - 1132*s12*s13^4 - 230*
                s13^5)*s23^3 + (-260*s12^4 - 555*s12^3*s13 - 321*s12^2*
                s13^2 - 726*s12*s13^3 - 250*s13^4)*s23^4 + 
             (-10*s12^3 - 55*s12^2*s13 - 110*s12*s13^2 - 20*s13^3)*s23^5) + 
           p1q^3*p2q*((70*s12^4 + 140*s12^3*s13 + 140*s12^2*s13^2 + 140*s12*
                s13^3 + 70*s13^4)*s23^4 + (70*s12^3 + 70*s12^2*s13 + 70*s12*
                s13^2 + 70*s13^3)*s23^5)) + 
         p3q^2*(p2q^3*(1296*s12^5*s13^3 + 1944*s12^4*s13^4 - 
             648*s12^2*s13^6 + (-630*s12^6*s13 - 3870*s12^5*s13^2 - 6570*
                s12^4*s13^3 - 7758*s12^3*s13^4 - 5094*s12^2*s13^5 - 756*s12*
                s13^6 - 90*s13^7)*s23 + (-630*s12^5*s13 - 5988*s12^4*s13^2 - 
               10996*s12^3*s13^3 - 6990*s12^2*s13^4 - 912*s12*s13^5 - 100*
                s13^6)*s23^2 + (-972*s12^4*s13 - 2976*s12^3*s13^2 - 3202*
                s12^2*s13^3 - 1208*s12*s13^4 - 10*s13^5)*s23^3) + 
           p1q*p2q^2*(1296*s12^5*s13^3 + 2592*s12^4*s13^4 + 
             1296*s12^3*s13^5 + (306*s12^6*s13 + 342*s12^5*s13^2 + 1944*s12^4*
                s13^3 + 1944*s12^3*s13^4 + 342*s12^2*s13^5 + 306*s12*s13^6)*
              s23 + (260*s12^6 + 989*s12^5*s13 + 914*s12^4*s13^2 + 1090*s12^3*
                s13^3 + 914*s12^2*s13^4 + 989*s12*s13^5 + 260*s13^6)*s23^2 + 
             (280*s12^5 - 198*s12^4*s13 + 554*s12^3*s13^2 + 554*s12^2*s13^3 - 
               198*s12*s13^4 + 280*s13^5)*s23^3 + (20*s12^4 + 7*s12^3*s13 + 
               244*s12^2*s13^2 + 7*s12*s13^3 + 20*s13^4)*s23^4) + 
           p1q^2*p2q*((-306*s12^5*s13 + 153*s12^4*s13^2 + 765*s12^3*s13^3 - 
               153*s12^2*s13^4 - 459*s12*s13^5)*s23^2 + 
             (-230*s12^5 - 1132*s12^4*s13 - 293*s12^3*s13^2 - 340*s12^2*
                s13^3 - 1199*s12*s13^4 - 250*s13^5)*s23^3 + 
             (-250*s12^4 - 726*s12^3*s13 - 321*s12^2*s13^2 - 555*s12*s13^3 - 
               260*s13^4)*s23^4 + (-20*s12^3 - 110*s12^2*s13 - 55*s12*s13^2 - 
               10*s13^3)*s23^5) + p1q^3*((-153*s12^4*s13 - 153*s12^3*s13^2 + 
               153*s12^2*s13^3 + 153*s12*s13^4)*s23^3 + 
             (-10*s12^4 - 218*s12^3*s13 + 70*s12^2*s13^2 + 358*s12*s13^3 + 80*
                s13^4)*s23^4 + (-10*s12^3 - 55*s12^2*s13 + 125*s12*s13^2 + 80*
                s13^3)*s23^5)))/(p2q*p3q^4*(27*s12^4*s13^2 + 54*s12^3*s13^3 + 
           27*s12^2*s13^4)*s23^2 + p3q*(p1q*p2q^3*(27*s12^4*s13^2 + 
             54*s12^3*s13^3 + 27*s12^2*s13^4)*s23^2 + 
           p2q^4*(27*s12^4*s13^2 + 54*s12^3*s13^3 + 27*s12^2*s13^4)*s23^2) + 
         p3q^3*(p1q*p2q*(27*s12^4*s13^2 + 54*s12^3*s13^3 + 27*s12^2*s13^4)*
            s23^2 + p2q^2*(81*s12^4*s13^2 + 162*s12^3*s13^3 + 81*s12^2*s13^4)*
            s23^2) + p3q^2*(p1q*p2q^2*(54*s12^4*s13^2 + 108*s12^3*s13^3 + 
             54*s12^2*s13^4)*s23^2 + p2q^3*(81*s12^4*s13^2 + 
             162*s12^3*s13^3 + 81*s12^2*s13^4)*s23^2)) + 
       ((p3q^5*((90*s12^5*s13^3 + 180*s12^4*s13^4 + 90*s12^3*s13^5)*s23 + 
            (10*s12^7 + 40*s12^6*s13 + 140*s12^5*s13^2 + 200*s12^4*s13^3 + 
              90*s12^3*s13^4)*s23^2 + (10*s12^6 + 30*s12^5*s13 + 
              110*s12^4*s13^2)*s23^3) + 
          p2q^5*((90*s12^5*s13^3 + 180*s12^4*s13^4 + 90*s12^3*s13^5)*s23 + 
            (90*s12^4*s13^3 + 200*s12^3*s13^4 + 140*s12^2*s13^5 + 
              40*s12*s13^6 + 10*s13^7)*s23^2 + (110*s12^2*s13^4 + 
              30*s12*s13^5 + 10*s13^6)*s23^3) + p1q*p2q^4*
           ((180*s12^5*s13^3 + 360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + 
            (-90*s12^5*s13^2 - 90*s12^4*s13^3 + 300*s12^3*s13^4 + 
              340*s12^2*s13^5 + 50*s12*s13^6 + 10*s13^7)*s23^2 + 
            (-90*s12^4*s13^2 - 290*s12^3*s13^3 + 130*s12^2*s13^4 - 
              50*s12*s13^5 - 20*s13^6)*s23^3 + (-110*s12^2*s13^3 - 
              60*s12*s13^4 - 30*s13^5)*s23^4) + p1q^2*p2q^3*
           ((180*s12^5*s13^3 + 360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + 
            (-17*s12^5*s13^2 - 34*s12^4*s13^3 + 353*s12^3*s13^4 + 
              380*s12^2*s13^5 + 10*s12*s13^6)*s23^2 + 
            (80*s12^5*s13 + 233*s12^4*s13^2 - 327*s12^3*s13^3 - 
              10*s12^2*s13^4 - 100*s12*s13^5 - 30*s13^6)*s23^3 + 
            (80*s12^4*s13 + 170*s12^3*s13^2 - 270*s12^2*s13^3 - 20*s12*s13^4)*
             s23^4 + (30*s12*s13^3 + 30*s13^4)*s23^5) + 
          p1q^3*p2q^2*((-180*s12^5*s13^2 - 540*s12^4*s13^3 - 180*s12^3*s13^
                4 + 180*s12^2*s13^5)*s23^2 + (-163*s12^5*s13 - 
              489*s12^4*s13^2 - 876*s12^3*s13^3 - 210*s12^2*s13^4 - 
              20*s12*s13^5)*s23^3 + (-80*s12^5 - 403*s12^4*s13 - 
              306*s12^3*s13^2 - 330*s12^2*s13^3 + 50*s12*s13^4 + 30*s13^5)*
             s23^4 + (-80*s12^4 - 160*s12^3*s13 + 30*s12*s13^3 + 20*s13^4)*
             s23^5 - 10*s13^3*s23^6) + p1q^4*p2q*
           ((180*s12^4*s13^2 - 180*s12^2*s13^4)*s23^3 + 
            (163*s12^4*s13 + 343*s12^3*s13^2 - 170*s12^2*s13^3 + 
              10*s12*s13^4)*s23^4 + (80*s12^4 + 243*s12^3*s13 - 10*s13^4)*
             s23^5 + (80*s12^3 - 10*s13^3)*s23^6) + 
          p3q^4*(p2q*(720*s12^6*s13^3 + 720*s12^5*s13^4 + (90*s12^8 + 
                27*s12^7*s13 + 477*s12^6*s13^2 + 990*s12^5*s13^3 + 
                927*s12^4*s13^4 + 117*s12^3*s13^5 + 360*s12^2*s13^6)*s23 + 
              (110*s12^7 + 17*s12^6*s13 + 730*s12^5*s13^2 + 674*s12^4*s13^3 + 
                381*s12^3*s13^4 + 170*s12^2*s13^5)*s23^2 + (20*s12^6 + 
                60*s12^5*s13 + 330*s12^4*s13^2 + 120*s12^3*s13^3 + 
                10*s12^2*s13^4)*s23^3) + p1q*((180*s12^5*s13^3 + 
                360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + (10*s12^7 + 
                50*s12^6*s13 + 340*s12^5*s13^2 + 300*s12^4*s13^3 - 
                90*s12^3*s13^4 - 90*s12^2*s13^5)*s23^2 + (-20*s12^6 - 
                50*s12^5*s13 + 130*s12^4*s13^2 - 290*s12^3*s13^3 - 
                90*s12^2*s13^4)*s23^3 + (-30*s12^5 - 60*s12^4*s13 - 
                110*s12^3*s13^2)*s23^4)) + 
          p3q^3*(p2q^2*(720*s12^6*s13^3 - 720*s12^5*s13^4 - 1440*s12^4*s13^
                5 + (90*s12^8 - 153*s12^7*s13 + 963*s12^6*s13^2 - 
                54*s12^5*s13^3 - 1053*s12^4*s13^4 - 927*s12^3*s13^5 + 
                846*s12^2*s13^6 - 180*s12*s13^7)*s23 + (100*s12^7 - 
                203*s12^6*s13 + 886*s12^5*s13^2 - 68*s12^4*s13^3 - 
                251*s12^3*s13^4 + 466*s12^2*s13^5 - 180*s12*s13^6)*s23^2 + 
              (10*s12^6 + 30*s12^5*s13 + 250*s12^4*s13^2 + 180*s12^3*s13^3 + 
                40*s12^2*s13^4)*s23^3) + p1q*p2q*(720*s12^6*s13^3 + 
              720*s12^5*s13^4 + (-153*s12^7*s13 + 927*s12^6*s13^2 + 
                180*s12^5*s13^3 + 180*s12^4*s13^4 - 387*s12^3*s13^5 + 
                693*s12^2*s13^6)*s23 + (-340*s12^7 - 234*s12^6*s13 + 
                1219*s12^5*s13^2 - 266*s12^4*s13^3 - 326*s12^3*s13^4 + 
                53*s12^2*s13^5 + 80*s12*s13^6)*s23^2 + (-390*s12^6 + 
                89*s12^5*s13 - 10*s12^4*s13^2 - 114*s12^3*s13^3 - 
                370*s12^2*s13^4 + 60*s12*s13^5)*s23^3 + (-50*s12^5 - 
                120*s12^4*s13 - 170*s12^3*s13^2 - 30*s12^2*s13^3 - 
                20*s12*s13^4)*s23^4) + p1q^2*((180*s12^5*s13^3 + 
                360*s12^4*s13^4 + 180*s12^3*s13^5)*s23 + (10*s12^6*s13 + 
                380*s12^5*s13^2 + 353*s12^4*s13^3 - 34*s12^3*s13^4 - 
                17*s12^2*s13^5)*s23^2 + (-30*s12^6 - 100*s12^5*s13 - 
                10*s12^4*s13^2 - 327*s12^3*s13^3 + 233*s12^2*s13^4 + 
                80*s12*s13^5)*s23^3 + (-20*s12^4*s13 - 270*s12^3*s13^2 + 
                170*s12^2*s13^3 + 80*s12*s13^4)*s23^4 + (30*s12^4 + 
                30*s12^3*s13)*s23^5)) + 
          p3q^2*(p2q^3*(-1440*s12^5*s13^4 - 720*s12^4*s13^5 + 
              720*s12^3*s13^6 + (-180*s12^7*s13 + 846*s12^6*s13^2 - 
                927*s12^5*s13^3 - 1053*s12^4*s13^4 - 54*s12^3*s13^5 + 
                963*s12^2*s13^6 - 153*s12*s13^7 + 90*s13^8)*s23 + 
              (-180*s12^6*s13 + 466*s12^5*s13^2 - 251*s12^4*s13^3 - 
                68*s12^3*s13^4 + 886*s12^2*s13^5 - 203*s12*s13^6 + 100*s13^7)*
               s23^2 + (40*s12^4*s13^2 + 180*s12^3*s13^3 + 250*s12^2*s13^4 + 
                30*s12*s13^5 + 10*s13^6)*s23^3) + p1q*p2q^2*
             (-1440*s12^5*s13^4 - 1440*s12^4*s13^5 + (-153*s12^7*s13 + 
                1620*s12^6*s13^2 - 2007*s12^5*s13^3 - 3240*s12^4*s13^4 - 
                2007*s12^3*s13^5 + 1620*s12^2*s13^6 - 153*s12*s13^7)*s23 + 
              (-260*s12^7 - 87*s12^6*s13 + 1166*s12^5*s13^2 - 1765*s12^4*
                 s13^3 - 1765*s12^3*s13^4 + 1166*s12^2*s13^5 - 87*s12*s13^6 - 
                260*s13^7)*s23^2 + (-280*s12^6 + 226*s12^5*s13 - 
                303*s12^4*s13^2 - 8*s12^3*s13^3 - 303*s12^2*s13^4 + 
                226*s12*s13^5 - 280*s13^6)*s23^3 + (-20*s12^5 - 
                80*s12^4*s13 - 90*s12^3*s13^2 - 90*s12^2*s13^3 - 
                80*s12*s13^4 - 20*s13^5)*s23^4) + p1q^2*p2q*
             ((540*s12^6*s13^2 - 900*s12^5*s13^3 - 720*s12^4*s13^4 - 
                180*s12^3*s13^5 + 540*s12^2*s13^6)*s23 + (479*s12^6*s13 + 
                509*s12^5*s13^2 - 120*s12^4*s13^3 + 573*s12^3*s13^4 + 
                319*s12^2*s13^5 + 316*s12*s13^6)*s23^2 + (490*s12^6 + 
                650*s12^5*s13 - 729*s12^4*s13^2 + 1073*s12^3*s13^3 - 
                243*s12^2*s13^4 + 623*s12*s13^5 + 250*s13^6)*s23^3 + 
              (530*s12^5 - 219*s12^4*s13 - 40*s12^3*s13^2 + 67*s12^2*s13^3 + 
                97*s12*s13^4 + 260*s13^5)*s23^4 + (40*s12^4 + 60*s12^3*s13 + 
                30*s12*s13^3 + 10*s13^4)*s23^5) + 
            p1q^3*((180*s12^5*s13^2 - 180*s12^4*s13^3 - 540*s12^3*s13^4 - 
                180*s12^2*s13^5)*s23^2 + (-20*s12^5*s13 - 210*s12^4*s13^2 - 
                876*s12^3*s13^3 - 489*s12^2*s13^4 - 163*s12*s13^5)*s23^3 + 
              (30*s12^5 + 50*s12^4*s13 - 330*s12^3*s13^2 - 306*s12^2*s13^3 - 
                403*s12*s13^4 - 80*s13^5)*s23^4 + (20*s12^4 + 30*s12^3*s13 - 
                160*s12*s13^3 - 80*s13^4)*s23^5 - 10*s12^3*s23^6)) + 
          p3q*(p2q^4*(720*s12^4*s13^5 + 720*s12^3*s13^6 + (360*s12^6*s13^2 + 
                117*s12^5*s13^3 + 927*s12^4*s13^4 + 990*s12^3*s13^5 + 
                477*s12^2*s13^6 + 27*s12*s13^7 + 90*s13^8)*s23 + 
              (170*s12^5*s13^2 + 381*s12^4*s13^3 + 674*s12^3*s13^4 + 
                730*s12^2*s13^5 + 17*s12*s13^6 + 110*s13^7)*s23^2 + 
              (10*s12^4*s13^2 + 120*s12^3*s13^3 + 330*s12^2*s13^4 + 
                60*s12*s13^5 + 20*s13^6)*s23^3) + p1q*p2q^3*
             (720*s12^4*s13^5 + 720*s12^3*s13^6 + (693*s12^6*s13^2 - 
                387*s12^5*s13^3 + 180*s12^4*s13^4 + 180*s12^3*s13^5 + 
                927*s12^2*s13^6 - 153*s12*s13^7)*s23 + (80*s12^6*s13 + 
                53*s12^5*s13^2 - 326*s12^4*s13^3 - 266*s12^3*s13^4 + 
                1219*s12^2*s13^5 - 234*s12*s13^6 - 340*s13^7)*s23^2 + 
              (60*s12^5*s13 - 370*s12^4*s13^2 - 114*s12^3*s13^3 - 
                10*s12^2*s13^4 + 89*s12*s13^5 - 390*s13^6)*s23^3 + 
              (-20*s12^4*s13 - 30*s12^3*s13^2 - 170*s12^2*s13^3 - 
                120*s12*s13^4 - 50*s13^5)*s23^4) + p1q^2*p2q^2*
             ((540*s12^6*s13^2 - 180*s12^5*s13^3 - 720*s12^4*s13^4 - 
                900*s12^3*s13^5 + 540*s12^2*s13^6)*s23 + (316*s12^6*s13 + 
                319*s12^5*s13^2 + 573*s12^4*s13^3 - 120*s12^3*s13^4 + 
                509*s12^2*s13^5 + 479*s12*s13^6)*s23^2 + (250*s12^6 + 
                623*s12^5*s13 - 243*s12^4*s13^2 + 1073*s12^3*s13^3 - 
                729*s12^2*s13^4 + 650*s12*s13^5 + 490*s13^6)*s23^3 + 
              (260*s12^5 + 97*s12^4*s13 + 67*s12^3*s13^2 - 40*s12^2*s13^3 - 
                219*s12*s13^4 + 530*s13^5)*s23^4 + (10*s12^4 + 30*s12^3*s13 + 
                60*s12*s13^3 + 40*s13^4)*s23^5) + p1q^3*p2q*
             ((-360*s12^5*s13^2 + 1080*s12^4*s13^3 + 1080*s12^3*s13^4 - 
                360*s12^2*s13^5)*s23^2 + (-489*s12^5*s13 - 699*s12^4*s13^2 + 
                1740*s12^3*s13^3 - 699*s12^2*s13^4 - 489*s12*s13^5)*s23^3 + 
              (-320*s12^5 - 686*s12^4*s13 + 273*s12^3*s13^2 + 273*s12^2*
                 s13^3 - 686*s12*s13^4 - 320*s13^5)*s23^4 + (-330*s12^4 + 
                113*s12^3*s13 + 113*s12*s13^3 - 330*s13^4)*s23^5 + 
              (-10*s12^3 - 10*s13^3)*s23^6) + p1q^4*((-180*s12^4*s13^2 + 
                180*s12^2*s13^4)*s23^3 + (10*s12^4*s13 - 170*s12^3*s13^2 + 
                343*s12^2*s13^3 + 163*s12*s13^4)*s23^4 + (-10*s12^4 + 
                243*s12*s13^3 + 80*s13^4)*s23^5 + (-10*s12^3 + 80*s13^3)*s23^
                6)))*Log[(s12 + s13)/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 + 
         p3q^2*(p2q^3*(81*s12^4*s13^3 + 81*s12^3*s13^4)*s23^2 - 
           27*p1q^2*p2q*s12^3*s13^3*s23^3 + p1q*p2q^2*
            ((54*s12^4*s13^3 + 54*s12^3*s13^4)*s23^2 - 54*s12^3*s13^3*
              s23^3)) + p3q^3*(p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4)*
            s23^2 + p1q*p2q*((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
             27*s12^3*s13^3*s23^3)) + 
         p3q*(p2q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
           27*p1q^2*p2q^2*s12^3*s13^3*s23^3 + p1q*p2q^3*
            ((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 27*s12^3*s13^3*
              s23^3))) + ((p3q^3*(6*s12^3 + 12*s12^2*s13 + 6*s12*s13^2 + 
            (12*s12^2 + 12*s12*s13)*s23 + 6*s12*s23^2) + 
          p2q^3*(6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3 + 
            (12*s12*s13 + 12*s13^2)*s23 + 6*s13*s23^2) + 
          p1q^2*p2q*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
            (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
          p1q*p2q^2*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
            (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
          p3q^2*(p1q*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
              (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
            p2q*(12*s12^3 + 30*s12^2*s13 + 24*s12*s13^2 + 6*s13^3 + 
              (24*s12^2 + 36*s12*s13 + 12*s13^2)*s23 + (12*s12 + 6*s13)*s23^
                2)) + p3q*(p1q^2*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
              (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
            p2q^2*(6*s12^3 + 24*s12^2*s13 + 30*s12*s13^2 + 12*s13^3 + 
              (12*s12^2 + 36*s12*s13 + 24*s13^2)*s23 + (6*s12 + 12*s13)*s23^
                2) + p1q*p2q*(12*s12^3 + 36*s12^2*s13 + 36*s12*s13^2 + 
              12*s13^3 + (24*s12^2 + 48*s12*s13 + 24*s13^2)*s23 + 
              (12*s12 + 12*s13)*s23^2)))*Log[(p2q*s12 + p3q*s12 + p2q*s13 + 
            p3q*s13 - p1q*s23)/((p1q + p2q + p3q)*(s12 + s13 + s23))])/
        (p2q*p3q^2*s12*s13*s23 + p3q*(p1q*p2q*s12*s13*s23 + 
           p2q^2*s12*s13*s23))) + Log[s12/(s12 + s13 + s23)]*
      ((p3q^5*((-5*s12^5*s13 - 10*s12^4*s13^2 - 5*s12^3*s13^3)*s23 + 
           (-25*s12^4*s13 - 18*s12^3*s13^2 + 25*s12^2*s13^3 + 18*s12*s13^4)*
            s23^2 + (-10*s12^4 - 23*s12^3*s13 + 50*s12^2*s13^2 + 
             54*s12*s13^3)*s23^3 + (-10*s12^3 + 25*s12^2*s13 + 54*s12*s13^2)*
            s23^4 + 18*s12*s13*s23^5) + 
         p2q^5*((-364*s12^2*s13^4 - 566*s12*s13^5 - 202*s13^6)*s23 + 
           (-648*s12^2*s13^3 - 1682*s12*s13^4 - 872*s13^5)*s23^2 + 
           (-324*s12^2*s13^2 - 1746*s12*s13^3 - 1444*s13^4)*s23^3 + 
           (-630*s12*s13^2 - 1080*s13^3)*s23^4 - 306*s13^2*s23^5) + 
         p1q^2*p2q^3*((-40*s12^2*s13^3 + 96*s12*s13^4 + 136*s13^5)*s23^2 + 
           (-160*s12^2*s13^2 + 32*s12*s13^3 + 368*s13^4)*s23^3 + 
           (-80*s12^2*s13 - 144*s12*s13^2 + 328*s13^3)*s23^4 + 
           (-80*s12*s13 + 96*s13^2)*s23^5) + p1q^3*p2q^2*
          ((176*s12^2*s13^2 + 176*s12*s13^3)*s23^3 + 
           (256*s12^2*s13 + 432*s12*s13^2)*s23^4 + (80*s12^2 + 336*s12*s13)*
            s23^5 + 80*s12*s23^6) + p1q*p2q^4*
          ((-136*s12^2*s13^4 - 272*s12*s13^5 - 136*s13^6)*s23 + 
           (-20*s12^2*s13^3 - 474*s12*s13^4 - 454*s13^5)*s23^2 + 
           (72*s12^2*s13^2 - 238*s12*s13^3 - 608*s13^4)*s23^3 + 
           (36*s12^2*s13 + 18*s12*s13^2 - 380*s13^3)*s23^4 + 
           (54*s12*s13 - 72*s13^2)*s23^5 + 18*s13*s23^6) + 
         p3q^4*(p2q*(-324*s12^3*s13^4 + (-145*s12^5*s13 + 13*s12^4*s13^2 - 
               718*s12^3*s13^3 - 642*s12^2*s13^4 - 486*s12*s13^5 - 324*s13^6)*
              s23 + (-90*s12^5 - 122*s12^4*s13 - 222*s12^3*s13^2 - 1656*s12^2*
                s13^3 - 1627*s12*s13^4 - 990*s13^5)*s23^2 + 
             (-110*s12^4 + 107*s12^3*s13 - 902*s12^2*s13^2 - 1854*s12*s13^3 - 
               1314*s13^4)*s23^3 + (-20*s12^3 + 32*s12^2*s13 - 659*s12*
                s13^2 - 954*s13^3)*s23^4 + (54*s12*s13 - 306*s13^2)*s23^5) + 
           p1q*((17*s12^4*s13^2 + 34*s12^3*s13^3 + 17*s12^2*s13^4)*s23 + 
             (7*s12^4*s13 + 92*s12^3*s13^2 + 121*s12^2*s13^3 + 72*s12*s13^4 + 
               36*s13^5)*s23^2 + (-10*s12^4 + 73*s12^3*s13 + 209*s12^2*
                s13^2 + 191*s12*s13^3 + 126*s13^4)*s23^3 + 
             (10*s12^3 + 125*s12^2*s13 + 166*s12*s13^2 + 162*s13^3)*s23^4 + 
             (20*s12^2 + 47*s12*s13 + 90*s13^2)*s23^5 + 18*s13*s23^6)) + 
         p3q*(p2q^4*(-324*s12*s13^6 + (-60*s12^3*s13^3 - 677*s12^2*s13^4 - 
               2389*s12*s13^5 - 728*s13^6)*s23 + (-90*s12^3*s13^2 - 1545*
                s12^2*s13^3 - 5250*s12*s13^4 - 2734*s13^5)*s23^2 + 
             (-926*s12^2*s13^2 - 4923*s12*s13^3 - 4202*s13^4)*s23^3 + 
             (-18*s12^2*s13 - 1720*s12*s13^2 - 3114*s13^3)*s23^4 + 
             (18*s12*s13 - 918*s13^2)*s23^5) + p1q^2*p2q^2*
            ((-391*s12^3*s13^2 - 92*s12^2*s13^3 + 571*s12*s13^4 + 272*s13^5)*
              s23^2 + (-681*s12^3*s13 - 816*s12^2*s13^2 + 1019*s12*s13^3 + 
               736*s13^4)*s23^3 + (-250*s12^3 - 904*s12^2*s13 + 475*s12*
                s13^2 + 656*s13^3)*s23^4 + (-260*s12^2 + 17*s12*s13 + 192*
                s13^2)*s23^5 - 10*s12*s23^6) + p1q^3*p2q*
            ((154*s12^2*s13^2 + 154*s12*s13^3)*s23^3 + 
             (224*s12^2*s13 + 378*s12*s13^2)*s23^4 + (70*s12^2 + 294*s12*s13)*
              s23^5 + 70*s12*s23^6) + p1q*p2q^3*(-324*s12*s13^6 + 
             (-79*s12^3*s13^3 - 34*s12^2*s13^4 - 1271*s12*s13^5 - 272*s13^6)*
              s23 + (-149*s12^3*s13^2 + 187*s12^2*s13^3 - 1084*s12*s13^4 - 
               584*s13^5)*s23^2 + (-80*s12^3*s13 + 113*s12^2*s13^2 + 59*s12*
                s13^3 - 514*s13^4)*s23^3 + (12*s12^2*s13 + 378*s12*s13^2 - 
               310*s13^3)*s23^4 + (182*s12*s13 - 54*s13^2)*s23^5 + 
             54*s13*s23^6)) + p3q^3*(p2q^2*(-324*s12^3*s13^4 + 
             648*s12^2*s13^5 + (-140*s12^5*s13 + 263*s12^4*s13^2 - 824*s12^3*
                s13^3 + 486*s12^2*s13^4 - 933*s12*s13^5 - 810*s13^6)*s23 + 
             (-90*s12^5 + 83*s12^4*s13 - 120*s12^3*s13^2 - 2142*s12^2*s13^3 - 
               3412*s12*s13^4 - 2484*s13^5)*s23^2 + (-100*s12^4 + 310*s12^3*
                s13 - 1809*s12^2*s13^2 - 4329*s12*s13^3 - 3456*s13^4)*s23^3 + 
             (-10*s12^3 - 29*s12^2*s13 - 1778*s12*s13^2 - 2700*s13^3)*s23^4 + 
             (72*s12*s13 - 918*s13^2)*s23^5) + 
           p1q^2*((5*s12^3*s13^2 - 12*s12^2*s13^3 - 17*s12*s13^4)*s23^2 + 
             (30*s12^3*s13 - 28*s12^2*s13^2 - 80*s12*s13^3)*s23^3 + 
             (20*s12^3 - 6*s12^2*s13 - 119*s12*s13^2)*s23^4 + 
             (10*s12^2 - 66*s12*s13)*s23^5 - 10*s12*s23^6) + 
           p1q*p2q*(-324*s12^3*s13^4 + (232*s12^4*s13^2 - 461*s12^3*s13^3 - 
               178*s12^2*s13^4 + 119*s12*s13^5)*s23 + 
             (572*s12^4*s13 + 206*s12^3*s13^2 - 737*s12^2*s13^3 + 395*s12*
                s13^4 + 234*s13^5)*s23^2 + (250*s12^4 + 678*s12^3*s13 - 585*
                s12^2*s13^2 + 449*s12*s13^3 + 468*s13^4)*s23^3 + 
             (290*s12^3 - 26*s12^2*s13 + 341*s12*s13^2 + 288*s13^3)*s23^4 + 
             (40*s12^2 + 168*s12*s13 + 108*s13^2)*s23^5 + 54*s13*s23^6)) + 
         p3q^2*(p2q^3*(648*s12^2*s13^5 - 324*s12*s13^6 + 
             (240*s12^4*s13^2 - 171*s12^3*s13^3 + 815*s12^2*s13^4 - 2270*s12*
                s13^5 - 1012*s13^6)*s23 + (180*s12^4*s13 - 6*s12^3*s13^2 - 
               1358*s12^2*s13^3 - 5335*s12*s13^4 - 3356*s13^5)*s23^2 + 
             (180*s12^3*s13 - 1459*s12^2*s13^2 - 5598*s12*s13^3 - 4900*s13^4)*
              s23^3 + (-54*s12^2*s13 - 2155*s12*s13^2 - 3780*s13^3)*s23^4 + 
             (54*s12*s13 - 1224*s13^2)*s23^5) + p1q^2*p2q*
            ((-386*s12^3*s13^2 - 64*s12^2*s13^3 + 458*s12*s13^4 + 136*s13^5)*
              s23^2 + (-651*s12^3*s13 - 684*s12^2*s13^2 + 907*s12*s13^3 + 368*
                s13^4)*s23^3 + (-230*s12^3 - 830*s12^2*s13 + 500*s12*s13^2 + 
               328*s13^3)*s23^4 + (-250*s12^2 + 31*s12*s13 + 96*s13^2)*
              s23^5 - 20*s12*s23^6) + p1q^3*((-22*s12^2*s13^2 - 22*s12*s13^3)*
              s23^3 + (-32*s12^2*s13 - 54*s12*s13^2)*s23^4 + 
             (-10*s12^2 - 42*s12*s13)*s23^5 - 10*s12*s23^6) + 
           p1q*p2q^2*(648*s12^2*s13^5 + (215*s12^4*s13^2 + 74*s12^3*s13^3 + 
               1851*s12^2*s13^4 + 416*s12*s13^5 - 136*s13^6)*s23 + 
             (565*s12^4*s13 + 289*s12^3*s13^2 + 1293*s12^2*s13^3 + 1657*s12*
                s13^4 + 68*s13^5)*s23^2 + (260*s12^4 + 525*s12^3*s13 - 105*
                s12^2*s13^2 + 1851*s12*s13^3 + 436*s13^4)*s23^3 + 
             (280*s12^3 - 175*s12^2*s13 + 859*s12*s13^2 + 196*s13^3)*s23^4 + 
             (20*s12^2 + 249*s12*s13 + 36*s13^2)*s23^5 + 72*s13*s23^6)))/
        (p2q*p3q^4*(27*s12*s13^4*s23^2 + 54*s12*s13^3*s23^3 + 
           27*s12*s13^2*s23^4) + p3q*(p1q*p2q^3*(27*s12*s13^4*s23^2 + 
             54*s12*s13^3*s23^3 + 27*s12*s13^2*s23^4) + 
           p2q^4*(27*s12*s13^4*s23^2 + 54*s12*s13^3*s23^3 + 
             27*s12*s13^2*s23^4)) + p3q^3*(p1q*p2q*(27*s12*s13^4*s23^2 + 
             54*s12*s13^3*s23^3 + 27*s12*s13^2*s23^4) + 
           p2q^2*(81*s12*s13^4*s23^2 + 162*s12*s13^3*s23^3 + 
             81*s12*s13^2*s23^4)) + p3q^2*(p1q*p2q^2*(54*s12*s13^4*s23^2 + 
             108*s12*s13^3*s23^3 + 54*s12*s13^2*s23^4) + 
           p2q^3*(81*s12*s13^4*s23^2 + 162*s12*s13^3*s23^3 + 
             81*s12*s13^2*s23^4))) + 
       ((p3q^5*((s12^4 - s12^2*s13^2)*s23^2 + 2*s12^3*s23^3 + s12^2*s23^4) + 
          p2q^5*((-(s12^2*s13^2) + s13^4)*s23^2 + 2*s13^3*s23^3 + 
            s13^2*s23^4) + p1q*p2q^4*(3*s12^2*s13^4 + 6*s12*s13^5 + 3*s13^6 + 
            (3*s12^2*s13^3 + 12*s12*s13^4 + 9*s13^5)*s23 + 
            (s12^3*s13 + 11*s12*s13^3 + 15*s13^4)*s23^2 + 
            (5*s12^2*s13 + 10*s12*s13^2 + 16*s13^3)*s23^3 + 
            (5*s12*s13 + 8*s13^2)*s23^4 + s13*s23^5) + 
          p1q^4*p2q*((3*s12^3*s13^2 + 6*s12^2*s13^3 + 3*s12*s13^4)*s23 + 
            (-3*s12^3*s13 + 5*s12^2*s13^2 + 17*s12*s13^3 + 9*s13^4)*s23^2 + 
            (-12*s12^3 - 25*s12^2*s13 - 3*s12*s13^2 + 11*s13^3)*s23^3 + 
            (-32*s12^2 - 45*s12*s13 - 13*s13^2)*s23^4 + (-28*s12 - 23*s13)*
             s23^5 - 8*s23^6) + p1q^3*p2q^2*(-3*s12^3*s13^3 - 6*s12^2*s13^4 - 
            3*s12*s13^5 + (-12*s12^2*s13^3 - 18*s12*s13^4 - 6*s13^5)*s23 + 
            (s12^3*s13 + s12^2*s13^2 - 4*s12*s13^3 - s13^4)*s23^2 + 
            (-9*s12^3 - 4*s12^2*s13 + 13*s12*s13^2 + 14*s13^3)*s23^3 + 
            (-24*s12^2 - 19*s12*s13 + s13^2)*s23^4 + (-21*s12 - 14*s13)*
             s23^5 - 6*s23^6) + p1q^5*((-4*s12^3*s13 - 8*s12^2*s13^2 - 
              4*s12*s13^3)*s23^2 + (-6*s12^3 - 22*s12^2*s13 - 22*s12*s13^2 - 
              6*s13^3)*s23^3 + (-16*s12^2 - 32*s12*s13 - 16*s13^2)*s23^4 + 
            (-14*s12 - 14*s13)*s23^5 - 4*s23^6) + p1q^2*p2q^3*
           (-3*s12^3*s13^3 - 3*s12^2*s13^4 + 3*s12*s13^5 + 3*s13^6 + 
            (-3*s12^3*s13^2 - 15*s12^2*s13^3 - 9*s12*s13^4 + 3*s13^5)*s23 + 
            (s12^3*s13 - 11*s12^2*s13^2 - 14*s12*s13^3 + 4*s13^4)*s23^2 + 
            (-3*s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + 11*s13^3)*s23^3 + 
            (-8*s12^2 - s12*s13 + 5*s13^2)*s23^4 + (-7*s12 - 4*s13)*s23^5 - 
            2*s23^6) + p3q^4*(p2q*((-4*s12^4 - 2*s12^3*s13 - 4*s12^2*s13^2 + 
                2*s12*s13^3)*s23^2 + (-7*s12^3 - 4*s12^2*s13 - s12*s13^2)*s23^
                3 + (-5*s12^2 - s12*s13)*s23^4 - 2*s12*s23^5) + 
            p1q*(3*s12^6 + 6*s12^5*s13 + 3*s12^4*s13^2 + (9*s12^5 + 
                12*s12^4*s13 + 3*s12^3*s13^2)*s23 + (15*s12^4 + 
                11*s12^3*s13 + s12*s13^3)*s23^2 + (16*s12^3 + 10*s12^2*s13 + 
                5*s12*s13^2)*s23^3 + (8*s12^2 + 5*s12*s13)*s23^4 + 
              s12*s23^5)) + p3q^2*(p2q^3*((-s12^4 + 8*s12^3*s13 - 
                3*s12^2*s13^2 + 8*s12*s13^3 - 4*s13^4)*s23^2 + 
              (s12^3 + 4*s12^2*s13 + 7*s12*s13^2 - 2*s13^3)*s23^3 + 
              (2*s12^2 + 5*s12*s13 + 2*s13^2)*s23^4) + p1q^2*p2q*
             (-9*s12^5*s13 - 9*s12^4*s13^2 + 9*s12^3*s13^3 + 9*s12^2*s13^4 + 
              (-3*s12^5 - 21*s12^4*s13 + 9*s12^3*s13^2 + 33*s12^2*s13^3 + 
                6*s12*s13^4)*s23 + (-2*s12^4 + 14*s12^2*s13^2 + 
                19*s12*s13^3 + s13^4)*s23^2 + (3*s12^3 - s12^2*s13 - 
                6*s12*s13^2 - 6*s13^3)*s23^3 + (-19*s12^2 - 44*s12*s13 - 
                31*s13^2)*s23^4 + (-31*s12 - 34*s13)*s23^5 - 10*s23^6) + 
            p1q^3*(-3*s12^5*s13 - 6*s12^4*s13^2 - 3*s12^3*s13^3 + 
              (-6*s12^5 - 18*s12^4*s13 - 12*s12^3*s13^2)*s23 + 
              (-s12^4 - 4*s12^3*s13 + s12^2*s13^2 + s12*s13^3)*s23^2 + 
              (14*s12^3 + 13*s12^2*s13 - 4*s12*s13^2 - 9*s13^3)*s23^3 + 
              (s12^2 - 19*s12*s13 - 24*s13^2)*s23^4 + (-14*s12 - 21*s13)*s23^
                5 - 6*s23^6) + p1q*p2q^2*(18*s12^4*s13^2 + 36*s12^3*s13^3 + 
              18*s12^2*s13^4 + (9*s12^4*s13 + 63*s12^3*s13^2 + 63*s12^2*
                 s13^3 + 9*s12*s13^4)*s23 + (-2*s12^4 + 40*s12^3*s13 + 
                54*s12^2*s13^2 + 40*s12*s13^3 - 2*s13^4)*s23^2 + 
              (4*s12^3 + 29*s12^2*s13 + 29*s12*s13^2 + 4*s13^3)*s23^3 + 
              (-2*s12^2 - 2*s12*s13 - 2*s13^2)*s23^4 + (-12*s12 - 12*s13)*s23^
                5 - 4*s23^6)) + p3q*(p2q^4*((2*s12^3*s13 - 4*s12^2*s13^2 - 
                2*s12*s13^3 - 4*s13^4)*s23^2 + (-(s12^2*s13) - 4*s12*s13^2 - 
                7*s13^3)*s23^3 + (-(s12*s13) - 5*s13^2)*s23^4 - 
              2*s13*s23^5) + p1q^3*p2q*(6*s12^4*s13^2 + 12*s12^3*s13^3 + 
              6*s12^2*s13^4 + (6*s12^4*s13 + 30*s12^3*s13^2 + 30*s12^2*
                 s13^3 + 6*s12*s13^4)*s23 + (7*s12^4 + 16*s12^3*s13 + 
                16*s12^2*s13^2 + 16*s12*s13^3 + 7*s13^4)*s23^2 + 
              (-3*s12^3 - 29*s12^2*s13 - 29*s12*s13^2 - 3*s13^3)*s23^3 + 
              (-46*s12^2 - 90*s12*s13 - 46*s13^2)*s23^4 + (-52*s12 - 52*s13)*
               s23^5 - 16*s23^6) + p1q^2*p2q^2*(9*s12^4*s13^2 + 
              9*s12^3*s13^3 - 9*s12^2*s13^4 - 9*s12*s13^5 + (6*s12^4*s13 + 
                33*s12^3*s13^2 + 9*s12^2*s13^3 - 21*s12*s13^4 - 3*s13^5)*
               s23 + (s12^4 + 19*s12^3*s13 + 14*s12^2*s13^2 - 2*s13^4)*s23^
                2 + (-6*s12^3 - 6*s12^2*s13 - s12*s13^2 + 3*s13^3)*s23^3 + 
              (-31*s12^2 - 44*s12*s13 - 19*s13^2)*s23^4 + (-34*s12 - 31*s13)*
               s23^5 - 10*s23^6) + p1q^4*((3*s12^4*s13 + 6*s12^3*s13^2 + 
                3*s12^2*s13^3)*s23 + (9*s12^4 + 17*s12^3*s13 + 5*s12^2*
                 s13^2 - 3*s12*s13^3)*s23^2 + (11*s12^3 - 3*s12^2*s13 - 
                25*s12*s13^2 - 12*s13^3)*s23^3 + (-13*s12^2 - 45*s12*s13 - 
                32*s13^2)*s23^4 + (-23*s12 - 28*s13)*s23^5 - 8*s23^6) + 
            p1q*p2q^3*(-12*s12^3*s13^3 - 24*s12^2*s13^4 - 12*s12*s13^5 + 
              (-9*s12^3*s13^2 - 45*s12^2*s13^3 - 39*s12*s13^4 - 3*s13^5)*
               s23 + (-s12^4 + 2*s12^3*s13 - 38*s12^2*s13^2 - 42*s12*s13^3 - 
                13*s13^4)*s23^2 + (-3*s12^3 - 10*s12^2*s13 - 22*s12*s13^2 - 
                13*s13^3)*s23^3 + (-8*s12^2 - 12*s12*s13 - 10*s13^2)*s23^4 + 
              (-8*s12 - 9*s13)*s23^5 - 2*s23^6)) + 
          p3q^3*(p2q^2*((-4*s12^4 + 8*s12^3*s13 - 3*s12^2*s13^2 + 
                8*s12*s13^3 - s13^4)*s23^2 + (-2*s12^3 + 7*s12^2*s13 + 
                4*s12*s13^2 + s13^3)*s23^3 + (2*s12^2 + 5*s12*s13 + 2*s13^2)*
               s23^4) + p1q*p2q*(-12*s12^5*s13 - 24*s12^4*s13^2 - 
              12*s12^3*s13^3 + (-3*s12^5 - 39*s12^4*s13 - 45*s12^3*s13^2 - 
                9*s12^2*s13^3)*s23 + (-13*s12^4 - 42*s12^3*s13 - 
                38*s12^2*s13^2 + 2*s12*s13^3 - s13^4)*s23^2 + 
              (-13*s12^3 - 22*s12^2*s13 - 10*s12*s13^2 - 3*s13^3)*s23^3 + 
              (-10*s12^2 - 12*s12*s13 - 8*s13^2)*s23^4 + (-9*s12 - 8*s13)*s23^
                5 - 2*s23^6) + p1q^2*(3*s12^6 + 3*s12^5*s13 - 3*s12^4*s13^2 - 
              3*s12^3*s13^3 + (3*s12^5 - 9*s12^4*s13 - 15*s12^3*s13^2 - 
                3*s12^2*s13^3)*s23 + (4*s12^4 - 14*s12^3*s13 - 11*s12^2*
                 s13^2 + s12*s13^3)*s23^2 + (11*s12^3 + 4*s12^2*s13 + 
                4*s12*s13^2 - 3*s13^3)*s23^3 + (5*s12^2 - s12*s13 - 8*s13^2)*
               s23^4 + (-4*s12 - 7*s13)*s23^5 - 2*s23^6)))*
         Log[s13/(s12 + s13 + s23)])/(p2q*p3q^4*(3*s12^3*s13*s23^2 + 
           3*s12^2*s13*s23^3) + p3q^2*
          (p1q*p2q^2*((3*s12^3*s13 - 12*s12^2*s13^2 + 3*s12*s13^3)*s23^2 + 
             (-6*s12^2*s13 - 6*s12*s13^2)*s23^3 - 9*s12*s13*s23^4) + 
           p1q^2*p2q*((3*s12^3*s13 - 6*s12^2*s13^2)*s23^2 + 
             (-3*s12^2*s13 - 6*s12*s13^2)*s23^3 - 6*s12*s13*s23^4) + 
           p2q^3*((-6*s12^2*s13^2 + 3*s12*s13^3)*s23^2 - 3*s12^2*s13*s23^3 - 
             3*s12*s13*s23^4)) + p3q^3*(p2q^2*((3*s12^3*s13 - 6*s12^2*s13^2)*
              s23^2 - 3*s12*s13^2*s23^3 - 3*s12*s13*s23^4) + 
           p1q*p2q*((6*s12^3*s13 - 3*s12^2*s13^2)*s23^2 + 
             (3*s12^2*s13 - 3*s12*s13^2)*s23^3 - 3*s12*s13*s23^4)) + 
         p3q*(p2q^4*(3*s12*s13^3*s23^2 + 3*s12*s13^2*s23^3) + 
           p1q^2*p2q^2*((-6*s12^2*s13^2 + 3*s12*s13^3)*s23^2 + 
             (-6*s12^2*s13 - 3*s12*s13^2)*s23^3 - 6*s12*s13*s23^4) + 
           p1q^3*p2q*(-3*s12^2*s13^2*s23^2 + (-3*s12^2*s13 - 3*s12*s13^2)*
              s23^3 - 3*s12*s13*s23^4) + p1q*p2q^3*
            ((-3*s12^2*s13^2 + 6*s12*s13^3)*s23^2 + (-3*s12^2*s13 + 3*s12*
                s13^2)*s23^3 - 3*s12*s13*s23^4))) + 
       ((p3q^6*((-10*s12^6 - 40*s12^5*s13 - 60*s12^4*s13^2 - 40*s12^3*s13^3 - 
              10*s12^2*s13^4)*s23^2 + (-10*s12^5 - 30*s12^4*s13 - 
              30*s12^3*s13^2 - 10*s12^2*s13^3)*s23^3) + 
          p2q^6*((243*s12^3*s13^4 + 648*s12^2*s13^5 + 567*s12*s13^6 + 
              162*s13^7)*s23 + (242*s12^3*s13^3 + 1051*s12^2*s13^4 + 
              1376*s12*s13^5 + 567*s13^6)*s23^2 + (404*s12^2*s13^3 + 
              971*s12*s13^4 + 648*s13^5)*s23^3 + (162*s12*s13^3 + 243*s13^4)*
             s23^4) + p1q*p2q^5*((729*s12^3*s13^4 + 1944*s12^2*s13^5 + 
              1701*s12*s13^6 + 486*s13^7)*s23 + (645*s12^3*s13^3 + 
              2748*s12^2*s13^4 + 3723*s12*s13^5 + 1620*s13^6)*s23^2 + 
            (-80*s12^3*s13^2 + 729*s12^2*s13^3 + 1943*s12*s13^4 + 1539*s13^5)*
             s23^3 + (-80*s12^2*s13^2 - 79*s12*s13^3 + 162*s13^4)*s23^4 - 
            243*s13^3*s23^5) + p1q^2*p2q^4*
           ((972*s12^3*s13^4 + 2592*s12^2*s13^5 + 2268*s12*s13^6 + 648*s13^7)*
             s23 + (888*s12^3*s13^3 + 3315*s12^2*s13^4 + 4452*s12*s13^5 + 
              2025*s13^6)*s23^2 + (3*s12^3*s13^2 + 897*s12^2*s13^3 + 
              1380*s12*s13^4 + 1296*s13^5)*s23^3 + 
            (80*s12^3*s13 + 243*s12^2*s13^2 - 644*s12*s13^3 - 891*s13^4)*
             s23^4 + (80*s12^2*s13 + 160*s12*s13^2 - 810*s13^3)*s23^5) + 
          p1q^3*p2q^3*((486*s12^3*s13^4 + 1296*s12^2*s13^5 + 1134*s12*s13^6 + 
              324*s13^7)*s23 + (323*s12^3*s13^3 + 808*s12^2*s13^4 + 
              1295*s12*s13^5 + 810*s13^6)*s23^2 + (-240*s12^3*s13^2 - 
              721*s12^2*s13^3 - 1858*s12*s13^4 - 567*s13^5)*s23^3 + 
            (-163*s12^3*s13 - 569*s12^2*s13^2 - 2185*s12*s13^3 - 2268*s13^4)*
             s23^4 + (-80*s12^3 - 403*s12^2*s13 - 326*s12*s13^2 - 1215*s13^3)*
             s23^5 + (-80*s12^2 - 160*s12*s13)*s23^6) + 
          p1q^4*p2q^2*((-162*s12^3*s13^3 - 810*s12^2*s13^4 - 810*s12*s13^5 - 
              162*s13^6)*s23^2 + (-323*s12^3*s13^2 - 1131*s12^2*s13^3 - 
              2266*s12*s13^4 - 1134*s13^5)*s23^3 + 
            (-243*s12^3*s13 - 569*s12^2*s13^2 - 1459*s12*s13^3 - 1782*s13^4)*
             s23^4 + (-80*s12^3 - 240*s12^2*s13 + 80*s12*s13^2 - 810*s13^3)*
             s23^5 + 163*s12*s13*s23^6 + 80*s12*s23^7) + 
          p1q^5*p2q*((162*s12^2*s13^3 - 162*s13^5)*s23^3 + 
            (323*s12^2*s13^2 + 323*s12*s13^3 - 324*s13^4)*s23^4 + 
            (243*s12^2*s13 + 566*s12*s13^2 - 162*s13^3)*s23^5 + 
            (80*s12^2 + 323*s12*s13)*s23^6 + 80*s12*s23^7) + 
          p3q^5*(p1q*((-10*s12^6 - 40*s12^5*s13 - 60*s12^4*s13^2 - 
                40*s12^3*s13^3 - 10*s12^2*s13^4)*s23^2 + (30*s12^5 + 
                100*s12^4*s13 + 120*s12^3*s13^2 + 60*s12^2*s13^3 + 
                10*s12*s13^4)*s23^3 + (40*s12^4 + 90*s12^3*s13 + 
                60*s12^2*s13^2 + 10*s12*s13^3)*s23^4) + 
            p2q*(-324*s12^5*s13^3 - 324*s12^4*s13^4 + (-90*s12^7 - 
                27*s12^6*s13 - 117*s12^5*s13^2 - 333*s12^4*s13^3 - 
                639*s12^3*s13^4 - 486*s12^2*s13^5 - 324*s12*s13^6)*s23 + 
              (-110*s12^6 - 7*s12^5*s13 - 230*s12^4*s13^2 - 312*s12^3*s13^3 - 
                616*s12^2*s13^4 - 313*s12*s13^5)*s23^2 + (-10*s12^5 - 
                10*s12^4*s13 + 30*s12^3*s13^2 - 103*s12^2*s13^3 - 
                133*s12*s13^4)*s23^3 + (10*s12^4 + 30*s12^3*s13 + 
                40*s12^2*s13^2 + 20*s12*s13^3)*s23^4)) + 
          p3q^4*(p2q^2*(-324*s12^5*s13^3 + 648*s12^4*s13^4 + 972*s12^3*s13^
                5 + (-90*s12^7 + 243*s12^6*s13 - 216*s12^5*s13^2 + 
                153*s12^4*s13^3 - 612*s12^3*s13^4 - 990*s12^2*s13^5 - 
                648*s12*s13^6 + 324*s13^7)*s23 + (-10*s12^6 + 340*s12^5*s13 - 
                312*s12^4*s13^2 - 446*s12^3*s13^3 - 1230*s12^2*s13^4 - 
                151*s12*s13^5 + 647*s13^6)*s23^2 + (100*s12^5 + 7*s12^4*s13 + 
                310*s12^3*s13^2 - 180*s12^2*s13^3 + 226*s12*s13^4 + 
                485*s13^5)*s23^3 + (20*s12^4 + 60*s12^3*s13 + 100*s12^2*
                 s13^2 + 222*s12*s13^3 + 162*s13^4)*s23^4) + 
            p1q*p2q*(-324*s12^5*s13^3 + 324*s12^3*s13^5 + (243*s12^6*s13 - 
                180*s12^5*s13^2 + 558*s12^4*s13^3 + 162*s12^3*s13^4 - 
                9*s12^2*s13^5 - 162*s12*s13^6 + 324*s13^7)*s23 + 
              (430*s12^6 + 381*s12^5*s13 - 155*s12^4*s13^2 + 868*s12^3*
                 s13^3 + 355*s12^2*s13^4 + 659*s12*s13^5 + 648*s13^6)*s23^2 + 
              (510*s12^5 - 22*s12^4*s13 + 810*s12^3*s13^2 + 529*s12^2*s13^3 + 
                878*s12*s13^4 + 487*s13^5)*s23^3 + (50*s12^4 + 100*s12^3*
                 s13 + 80*s12^2*s13^2 + 346*s12*s13^3 + 163*s13^4)*s23^4 + 
              (-30*s12^3 - 60*s12^2*s13 - 40*s12*s13^2)*s23^5) + 
            p1q^2*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23^
                2 + (40*s12^5 + 130*s12^4*s13 + 140*s12^3*s13^2 + 
                60*s12^2*s13^3 + 10*s12*s13^4)*s23^3 + (-20*s12^4 - 
                60*s12^3*s13 - 60*s12^2*s13^2 - 20*s12*s13^3)*s23^4 + 
              (-60*s12^3 - 90*s12^2*s13 - 30*s12*s13^2)*s23^5)) + 
          p3q^3*(p2q^3*(972*s12^4*s13^4 - 972*s12^2*s13^6 + (270*s12^6*s13 - 
                459*s12^5*s13^2 + 90*s12^4*s13^3 - 2646*s12^3*s13^4 - 
                2646*s12^2*s13^5 + 9*s12*s13^6 + 1134*s13^7)*s23 + 
              (90*s12^6 + 127*s12^5*s13 - 326*s12^4*s13^2 - 1153*s12^3*
                 s13^3 - 1612*s12^2*s13^4 + 1605*s12*s13^5 + 2427*s13^6)*s23^
                2 + (100*s12^5 - 193*s12^4*s13 + 516*s12^3*s13^2 + 
                120*s12^2*s13^3 + 1819*s12*s13^4 + 1941*s13^5)*s23^3 + 
              (10*s12^4 + 30*s12^3*s13 + 90*s12^2*s13^2 + 718*s12*s13^3 + 
                648*s13^4)*s23^4) + p1q*p2q^2*(1296*s12^4*s13^4 + 
              648*s12^3*s13^5 - 648*s12^2*s13^6 + (243*s12^6*s13 - 
                846*s12^5*s13^2 + 1368*s12^4*s13^3 - 1305*s12^3*s13^4 - 
                1323*s12^2*s13^5 + 333*s12*s13^6 + 1782*s13^7)*s23 + 
              (350*s12^6 - 459*s12^5*s13 - 373*s12^4*s13^2 + 696*s12^3*
                 s13^3 + 142*s12^2*s13^4 + 3067*s12*s13^5 + 3563*s13^6)*s23^
                2 + (40*s12^5 - 1043*s12^4*s13 + 1627*s12^3*s13^2 + 
                685*s12^2*s13^3 + 3345*s12*s13^4 + 2433*s13^5)*s23^3 + 
              (-360*s12^4 + 149*s12^3*s13 - 320*s12^2*s13^2 + 1172*s12*
                 s13^3 + 490*s13^4)*s23^4 + (-50*s12^3 - 120*s12^2*s13 - 
                100*s12*s13^2 - 162*s13^3)*s23^5) + p1q^2*p2q*
             (324*s12^4*s13^4 + 324*s12^3*s13^5 + (-333*s12^5*s13^2 + 
                801*s12^4*s13^3 - 333*s12^3*s13^4 - 495*s12^2*s13^5 + 
                648*s13^7)*s23 + (-972*s12^5*s13 - 66*s12^4*s13^2 + 
                189*s12^3*s13^3 - 1186*s12^2*s13^4 + 629*s12*s13^5 + 
                1134*s13^6)*s23^2 + (-830*s12^5 - 1294*s12^4*s13 + 
                1247*s12^3*s13^2 - 1073*s12^2*s13^3 + 831*s12*s13^4 + 
                487*s13^5)*s23^3 + (-950*s12^4 + 158*s12^3*s13 - 
                750*s12^2*s13^2 + 228*s12*s13^3 - 162*s13^4)*s23^4 + 
              (-90*s12^3 - 170*s12^2*s13 - 110*s12*s13^2 - 163*s13^3)*s23^5 + 
              (30*s12^2 + 30*s12*s13)*s23^6) + 
            p1q^3*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23^
                2 + (10*s12^3*s13^2 + 20*s12^2*s13^3 + 10*s12*s13^4)*s23^3 + 
              (-60*s12^4 - 150*s12^3*s13 - 100*s12^2*s13^2 - 20*s12*s13^3)*
               s23^4 + (-20*s12^3 - 20*s12^2*s13)*s23^5 + (40*s12^2 + 
                30*s12*s13)*s23^6)) + p3q^2*(p2q^4*(-972*s12^3*s13^5 - 
              648*s12^2*s13^6 + 324*s12*s13^7 + (-360*s12^5*s13^2 - 
                459*s12^4*s13^3 - 2799*s12^3*s13^4 - 405*s12^2*s13^5 + 
                2619*s12*s13^6 + 1620*s13^7)*s23 + (-180*s12^5*s13 + 
                6*s12^4*s13^2 - 703*s12^3*s13^3 + 1380*s12^2*s13^4 + 
                5506*s12*s13^5 + 3885*s13^6)*s23^2 + (-180*s12^4*s13 + 
                426*s12^3*s13^2 + 1263*s12^2*s13^3 + 4137*s12*s13^4 + 
                3399*s13^5)*s23^3 + (40*s12^2*s13^2 + 1093*s12*s13^3 + 
                1134*s13^4)*s23^4) + p1q*p2q^3*(-1620*s12^3*s13^5 - 
              1296*s12^2*s13^6 + 324*s12*s13^7 + (-666*s12^5*s13^2 - 
                144*s12^4*s13^3 - 4689*s12^3*s13^4 - 486*s12^2*s13^5 + 
                4401*s12*s13^6 + 3564*s13^7)*s23 + (-673*s12^5*s13 + 
                586*s12^4*s13^2 - 394*s12^3*s13^3 + 2800*s12^2*s13^4 + 
                9743*s12*s13^5 + 7936*s13^6)*s23^2 + (-260*s12^5 - 
                607*s12^4*s13 + 1488*s12^3*s13^2 + 1864*s12^2*s13^3 + 
                7073*s12*s13^4 + 5835*s13^5)*s23^3 + (-280*s12^4 + 
                226*s12^3*s13 - 573*s12^2*s13^2 + 1652*s12*s13^3 + 977*s13^4)*
               s23^4 + (-20*s12^3 - 80*s12^2*s13 - 90*s12*s13^2 - 486*s13^3)*
               s23^5) + p1q^2*p2q^2*(-648*s12^3*s13^5 - 648*s12^2*s13^6 + 
              (-333*s12^5*s13^2 + 162*s12^4*s13^3 - 3078*s12^3*s13^4 - 
                486*s12^2*s13^5 + 2439*s12*s13^6 + 2592*s13^7)*s23 + 
              (-729*s12^5*s13 + 1113*s12^4*s13^2 - 771*s12^3*s13^3 + 
                316*s12^2*s13^4 + 5935*s12*s13^5 + 5346*s13^6)*s23^2 + 
              (-510*s12^5 - 21*s12^4*s13 + 1764*s12^3*s13^2 - 690*s12^2*
                 s13^3 + 4735*s12*s13^4 + 2919*s13^5)*s23^3 + 
              (-50*s12^4 + 1289*s12^3*s13 - 1788*s12^2*s13^2 + 1398*s12*
                 s13^3 - 647*s13^4)*s23^4 + (500*s12^3 - 289*s12^2*s13 + 
                50*s12*s13^2 - 812*s13^3)*s23^5 + (40*s12^2 + 60*s12*s13)*s23^
                6) + p1q^4*((20*s12^3*s13^2 + 30*s12^2*s13^3 + 10*s12*s13^4)*
               s23^3 + 10*s12^2*s13^2*s23^4 + (40*s12^3 + 70*s12^2*s13 + 
                20*s12*s13^2)*s23^5 + (30*s12^2 + 20*s12*s13)*s23^6 - 
              10*s12*s23^7) + p1q^3*p2q*((162*s12^4*s13^3 - 324*s12^3*s13^4 + 
                486*s12^2*s13^5 + 972*s12*s13^6 + 648*s13^7)*s23 + 
              (979*s12^4*s13^2 - 347*s12^3*s13^3 + 293*s12^2*s13^4 + 
                2573*s12*s13^5 + 1296*s13^6)*s23^2 + (1458*s12^4*s13 + 
                1238*s12^3*s13^2 - 978*s12^2*s13^3 + 2624*s12*s13^4 + 
                486*s13^5)*s23^3 + (810*s12^4 + 1876*s12^3*s13 - 
                1471*s12^2*s13^2 + 1104*s12*s13^3 - 487*s13^4)*s23^4 + 
              (890*s12^3 - 222*s12^2*s13 + 170*s12*s13^2 - 325*s13^3)*s23^5 + 
              (70*s12^2 + 80*s12*s13)*s23^6 - 10*s12*s23^7)) + 
          p3q*(p2q^5*(324*s12^2*s13^6 + 324*s12*s13^7 + (-63*s12^4*s13^3 + 
                117*s12^3*s13^4 + 2385*s12^2*s13^5 + 2853*s12*s13^6 + 
                972*s13^7)*s23 + (190*s12^4*s13^2 + 518*s12^3*s13^3 + 
                3419*s12^2*s13^4 + 5439*s12*s13^5 + 2672*s13^6)*s23^2 + 
              (160*s12^3*s13^2 + 1460*s12^2*s13^3 + 3648*s12*s13^4 + 
                2591*s13^5)*s23^3 + (10*s12^2*s13^2 + 739*s12*s13^3 + 
                891*s13^4)*s23^4) + p1q*p2q^4*(648*s12^2*s13^6 + 
              648*s12*s13^7 + (18*s12^4*s13^3 + 423*s12^3*s13^4 + 
                5688*s12^2*s13^5 + 6579*s12*s13^6 + 2592*s13^7)*s23 + 
              (693*s12^4*s13^2 + 1507*s12^3*s13^3 + 7913*s12^2*s13^4 + 
                12021*s12*s13^5 + 6560*s13^6)*s23^2 + (80*s12^4*s13 + 
                363*s12^3*s13^2 + 2953*s12^2*s13^3 + 7007*s12*s13^4 + 
                5266*s13^5)*s23^3 + (60*s12^3*s13 - 340*s12^2*s13^2 + 
                890*s12*s13^3 + 731*s13^4)*s23^4 + (-20*s12^2*s13 - 
                30*s12*s13^2 - 567*s13^3)*s23^5) + p1q^2*p2q^3*
             (324*s12^2*s13^6 + 324*s12*s13^7 + (9*s12^4*s13^3 + 
                171*s12^3*s13^4 + 4545*s12^2*s13^5 + 5355*s12*s13^6 + 
                2592*s13^7)*s23 + (926*s12^4*s13^2 + 1195*s12^3*s13^3 + 
                6247*s12^2*s13^4 + 9668*s12*s13^5 + 5994*s13^6)*s23^2 + 
              (566*s12^4*s13 + 552*s12^3*s13^2 + 1943*s12^2*s13^3 + 
                4799*s12*s13^4 + 3323*s13^5)*s23^3 + (250*s12^4 + 
                863*s12^3*s13 - 756*s12^2*s13^2 + 182*s12*s13^3 - 1457*s13^4)*
               s23^4 + (260*s12^3 + 87*s12^2*s13 + 47*s12*s13^2 - 1378*s13^3)*
               s23^5 + (10*s12^2 + 30*s12*s13)*s23^6) + 
            p1q^4*p2q*((-324*s12^3*s13^3 - 324*s13^6)*s23^2 + 
              (-969*s12^3*s13^2 - 453*s12^2*s13^3 + 354*s12*s13^4 - 
                1134*s13^5)*s23^3 + (-972*s12^3*s13 - 1558*s12^2*s13^2 + 
                737*s12*s13^3 - 1296*s13^4)*s23^4 + (-400*s12^3 - 
                1259*s12^2*s13 + 496*s12*s13^2 - 486*s13^3)*s23^5 + 
              (-420*s12^2 + 93*s12*s13)*s23^6 - 20*s12*s23^7) + 
            p1q^5*((-10*s12^2*s13^2 - 10*s12*s13^3)*s23^4 - 10*s12*s13^2*s23^
                5 + (-10*s12^2 - 10*s12*s13)*s23^6 - 10*s12*s23^7) + 
            p1q^3*p2q^2*((162*s12^4*s13^3 + 486*s12^3*s13^4 + 1782*s12^2*
                 s13^5 + 1782*s12*s13^6 + 972*s13^7)*s23 + (656*s12^4*s13^2 + 
                959*s12^3*s13^3 + 3046*s12^2*s13^4 + 3535*s12*s13^5 + 
                1782*s13^6)*s23^2 + (729*s12^4*s13 + 322*s12^3*s13^2 + 
                1206*s12^2*s13^3 + 2223*s12*s13^4 - 486*s13^5)*s23^3 + 
              (330*s12^4 + 477*s12^3*s13 - 1175*s12^2*s13^2 + 901*s12*s13^3 - 
                2593*s13^4)*s23^4 + (20*s12^3 - 749*s12^2*s13 + 
                573*s12*s13^2 - 1297*s13^3)*s23^5 + (-320*s12^2 + 
                133*s12*s13)*s23^6 - 10*s12*s23^7)))*
         Log[s23/(s12 + s13 + s23)])/(p2q*p3q^5*(27*s12^3*s13^3 + 
           27*s12^2*s13^4)*s23^2 + p3q^4*
          (p1q*p2q*((27*s12^3*s13^3 - 27*s12*s13^5)*s23^2 + 
             (-54*s12^2*s13^3 - 27*s12*s13^4)*s23^3) + 
           p2q^2*((81*s12^3*s13^3 + 54*s12^2*s13^4 - 27*s12*s13^5)*s23^2 + 
             (-27*s12^2*s13^3 - 27*s12*s13^4)*s23^3)) + 
         p3q^3*(p2q^3*((81*s12^3*s13^3 - 81*s12*s13^5)*s23^2 + 
             (-81*s12^2*s13^3 - 81*s12*s13^4)*s23^3) + 
           p1q^2*p2q*((-27*s12^2*s13^4 - 27*s12*s13^5)*s23^2 - 
             54*s12^2*s13^3*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q*p2q^2*((54*s12^3*s13^3 - 54*s12^2*s13^4 - 108*s12*s13^5)*
              s23^2 + (-162*s12^2*s13^3 - 81*s12*s13^4)*s23^3 + 
             27*s12*s13^3*s23^4)) + 
         p3q*(p2q^5*((-27*s12^2*s13^4 - 27*s12*s13^5)*s23^2 + 
             (-27*s12^2*s13^3 - 27*s12*s13^4)*s23^3) + p1q^3*p2q^2*
            (27*s12*s13^4*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q*p2q^4*((-54*s12^2*s13^4 - 54*s12*s13^5)*s23^2 + 
             (-54*s12^2*s13^3 - 27*s12*s13^4)*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q^2*p2q^3*((-27*s12^2*s13^4 - 27*s12*s13^5)*s23^2 + 
             (-27*s12^2*s13^3 + 27*s12*s13^4)*s23^3 + 54*s12*s13^3*s23^4)) + 
         p3q^2*(p2q^4*((27*s12^3*s13^3 - 54*s12^2*s13^4 - 81*s12*s13^5)*
              s23^2 + (-81*s12^2*s13^3 - 81*s12*s13^4)*s23^3) + 
           p1q^3*p2q*(27*s12*s13^4*s23^3 + 27*s12*s13^3*s23^4) + 
           p1q*p2q^3*((27*s12^3*s13^3 - 108*s12^2*s13^4 - 135*s12*s13^5)*
              s23^2 + (-162*s12^2*s13^3 - 81*s12*s13^4)*s23^3 + 
             54*s12*s13^3*s23^4) + p1q^2*p2q^2*((-54*s12^2*s13^4 - 54*s12*
                s13^5)*s23^2 + (-81*s12^2*s13^3 + 27*s12*s13^4)*s23^3 + 
             81*s12*s13^3*s23^4))) + 
       ((p3q^5*((10*s12^4*s13^2 + 20*s12^3*s13^3 + 10*s12^2*s13^4)*s23 + 
            (10*s12^5 + 30*s12^4*s13 + 50*s12^3*s13^2 + 30*s12^2*s13^3)*
             s23^2 + (10*s12^4 + 20*s12^3*s13 + 20*s12^2*s13^2)*s23^3) + 
          p2q^5*((-170*s12^2*s13^4 - 340*s12*s13^5 - 170*s13^6)*s23 + 
            (-250*s12^2*s13^3 - 760*s12*s13^4 - 510*s13^5)*s23^2 + 
            (-420*s12*s13^3 - 510*s13^4)*s23^3 - 170*s13^3*s23^4) + 
          p1q*p2q^4*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
            (-483*s12^2*s13^4 - 912*s12*s13^5 - 429*s13^6)*s23 + 
            (-740*s12^2*s13^3 - 2206*s12*s13^4 - 1439*s13^5)*s23^2 + 
            (90*s12^2*s13^2 - 1140*s12*s13^3 - 1473*s13^4)*s23^3 + 
            (100*s12*s13^2 - 480*s13^3)*s23^4 + 10*s13^2*s23^5) + 
          p1q^2*p2q^3*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
            (-680*s12^2*s13^4 - 1306*s12*s13^5 - 626*s13^6)*s23 + 
            (-1160*s12^2*s13^3 - 3197*s12*s13^4 - 2010*s13^5)*s23^2 + 
            (27*s12^2*s13^2 - 1780*s12*s13^3 - 2004*s13^4)*s23^3 + 
            (-80*s12^2*s13 - 23*s12*s13^2 - 617*s13^3)*s23^4 + 
            (-80*s12*s13 + 30*s13^2)*s23^5) + p1q^4*p2q*
           ((20*s12^2*s13^3 + 40*s12*s13^4 + 20*s13^5)*s23^2 + 
            (343*s12^2*s13^2 + 403*s12*s13^3 + 60*s13^4)*s23^3 + 
            (243*s12^2*s13 + 606*s12*s13^2 + 60*s13^3)*s23^4 + 
            (80*s12^2 + 323*s12*s13 + 20*s13^2)*s23^5 + 80*s12*s23^6) + 
          p1q^3*p2q^2*((-367*s12^2*s13^4 - 734*s12*s13^5 - 367*s13^6)*s23 + 
            (-650*s12^2*s13^3 - 1711*s12*s13^4 - 1061*s13^5)*s23^2 + 
            (280*s12^2*s13^2 - 657*s12*s13^3 - 981*s13^4)*s23^3 + 
            (163*s12^2*s13 + 483*s12*s13^2 - 247*s13^3)*s23^4 + 
            (80*s12^2 + 243*s12*s13 + 40*s13^2)*s23^5 + 80*s12*s23^6) + 
          p3q^4*(p1q*(-27*s12^5*s13^2 - 54*s12^4*s13^3 - 27*s12^3*s13^4 + 
              (-34*s12^4*s13^2 - 24*s12^3*s13^3 - 10*s12*s13^5)*s23 + 
              (10*s12^5 + 30*s12^4*s13 + 23*s12^3*s13^2 - 10*s12^2*s13^3 - 
                40*s12*s13^4)*s23^2 + (-20*s12^4 - 50*s12^3*s13 - 
                60*s12^2*s13^2 - 60*s12*s13^3)*s23^3 + (-30*s12^3 - 
                40*s12^2*s13 - 30*s12*s13^2)*s23^4) + 
            p2q*((90*s12^6 - 63*s12^5*s13 + 210*s12^4*s13^2 - 113*s12^3*
                 s13^3 + 350*s12^2*s13^4 + 160*s12*s13^5)*s23 + 
              (100*s12^5 - 133*s12^4*s13 + 353*s12^3*s13^2 - 76*s12^2*s13^3 + 
                380*s12*s13^4)*s23^2 + (-20*s12^3*s13 - 30*s12^2*s13^2 + 
                30*s12*s13^3)*s23^3 + (-10*s12^3 - 20*s12^2*s13 - 
                30*s12*s13^2)*s23^4)) + 
          p3q^3*(p2q^2*((-270*s12^5*s13 + 399*s12^4*s13^2 - 153*s12^3*s13^3 + 
                1486*s12^2*s13^4 + 140*s12*s13^5 - 170*s13^6)*s23 + 
              (-90*s12^5 - 217*s12^4*s13 + 389*s12^3*s13^2 + 281*s12^2*
                 s13^3 + 816*s12*s13^4 - 590*s13^5)*s23^2 + (-100*s12^4 + 
                113*s12^3*s13 - 393*s12^2*s13^2 + 206*s12*s13^3 - 590*s13^4)*
               s23^3 + (-10*s12^3 - 20*s12^2*s13 - 70*s12*s13^2 - 170*s13^3)*
               s23^4) + p1q*p2q*(-27*s12^5*s13^2 + 27*s12^4*s13^3 + 
              135*s12^3*s13^4 + 81*s12^2*s13^5 + (-243*s12^5*s13 + 
                436*s12^4*s13^2 + 199*s12^3*s13^3 + 972*s12^2*s13^4 - 
                50*s12*s13^5 - 170*s13^6)*s23 + (-350*s12^5 - 134*s12^4*s13 + 
                436*s12^3*s13^2 - 284*s12^2*s13^3 + 396*s12*s13^4 - 
                500*s13^5)*s23^2 + (-390*s12^4 + 349*s12^3*s13 - 
                849*s12^2*s13^2 + 86*s12*s13^3 - 400*s13^4)*s23^3 + 
              (-20*s12^3 - 30*s12^2*s13 - 100*s12*s13^2 - 60*s13^3)*s23^4 + 
              (20*s12^2 + 20*s12*s13 + 10*s13^2)*s23^5) + 
            p1q^2*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
              (74*s12^4*s13^2 + 182*s12^3*s13^3 + 88*s12^2*s13^4 - 
                20*s12*s13^5)*s23 + (118*s12^3*s13^2 + 75*s12^2*s13^3 - 
                60*s12*s13^4 + 10*s13^5)*s23^2 + (-30*s12^4 - 70*s12^3*s13 - 
                36*s12^2*s13^2 - 70*s12*s13^3 + 30*s13^4)*s23^3 + 
              (10*s12^2*s13 - 10*s12*s13^2 + 30*s13^3)*s23^4 + 
              (30*s12^2 + 20*s12*s13 + 10*s13^2)*s23^5)) + 
          p3q^2*(p2q^3*((370*s12^4*s13^2 + 131*s12^3*s13^3 + 1396*s12^2*
                 s13^4 - 873*s12*s13^5 - 510*s13^6)*s23 + (180*s12^4*s13 - 
                6*s12^3*s13^2 + 494*s12^2*s13^3 - 854*s12*s13^4 - 1690*s13^5)*
               s23^2 + (180*s12^3*s13 - 496*s12^2*s13^2 - 361*s12*s13^3 - 
                1690*s13^4)*s23^3 + (-60*s12*s13^2 - 510*s13^3)*s23^4) + 
            p1q*p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4 - 81*s12^2*s13^5 - 
              81*s12*s13^6 + (713*s12^4*s13^2 + 146*s12^3*s13^3 + 
                1308*s12^2*s13^4 - 1639*s12*s13^5 - 850*s13^6)*s23 + 
              (673*s12^4*s13 - 212*s12^3*s13^2 - 242*s12^2*s13^3 - 
                1254*s12*s13^4 - 2600*s13^5)*s23^2 + (260*s12^4 + 
                607*s12^3*s13 - 1581*s12^2*s13^2 + 117*s12*s13^3 - 
                2380*s13^4)*s23^3 + (280*s12^3 - 266*s12^2*s13 + 
                253*s12*s13^2 - 600*s13^3)*s23^4 + (20*s12^2 + 40*s12*s13 + 
                30*s13^2)*s23^5) + p1q^3*((-47*s12^3*s13^3 - 94*s12^2*s13^4 - 
                47*s12*s13^5)*s23 + (-57*s12^3*s13^2 - 198*s12^2*s13^3 - 
                121*s12*s13^4 + 20*s13^5)*s23^2 + (-114*s12^2*s13^2 - 
                111*s12*s13^3 + 60*s13^4)*s23^3 + (30*s12^3 + 50*s12^2*s13 - 
                17*s12*s13^2 + 60*s13^3)*s23^4 + (20*s12^2 + 10*s12*s13 + 
                20*s13^2)*s23^5 - 10*s12*s23^6) + p1q^2*p2q*(27*s12^4*s13^3 - 
              81*s12^2*s13^5 - 54*s12*s13^6 + (407*s12^4*s13^2 + 
                428*s12^3*s13^3 + 465*s12^2*s13^4 - 562*s12*s13^5 - 
                340*s13^6)*s23 + (729*s12^4*s13 - 229*s12^3*s13^2 - 
                533*s12^2*s13^3 - 160*s12*s13^4 - 970*s13^5)*s23^2 + 
              (510*s12^4 + 750*s12^3*s13 - 1608*s12^2*s13^2 + 524*s12*s13^3 - 
                790*s13^4)*s23^3 + (560*s12^3 - 379*s12^2*s13 + 
                316*s12*s13^2 - 110*s13^3)*s23^4 + (40*s12^2 + 50*s12*s13 + 
                50*s13^2)*s23^5 - 10*s12*s23^6)) + 
          p3q*(p2q^4*((-20*s12^3*s13^3 - 127*s12^2*s13^4 - 1283*s12*s13^5 - 
                510*s13^6)*s23 + (-200*s12^3*s13^2 - 377*s12^2*s13^3 - 
                2230*s12*s13^4 - 1610*s13^5)*s23^2 + (-180*s12^2*s13^2 - 
                1047*s12*s13^3 - 1610*s13^4)*s23^3 + (-20*s12*s13^2 - 
                510*s13^3)*s23^4) + p1q*p2q^3*(-81*s12^3*s13^4 - 
              135*s12^2*s13^5 - 27*s12*s13^6 + 27*s13^7 + (-167*s12^3*s13^3 - 
                570*s12^2*s13^4 - 2844*s12*s13^5 - 1109*s13^6)*s23 + 
              (-733*s12^3*s13^2 - 1158*s12^2*s13^3 - 4715*s12*s13^4 - 
                3539*s13^5)*s23^2 + (-80*s12^3*s13 - 603*s12^2*s13^2 - 
                1898*s12*s13^3 - 3453*s13^4)*s23^3 + (-60*s12^2*s13 + 
                180*s12*s13^2 - 1020*s13^3)*s23^4 + (20*s12*s13 + 30*s13^2)*
               s23^5) + p1q^3*p2q*((-47*s12^3*s13^3 - 461*s12^2*s13^4 - 
                781*s12*s13^5 - 367*s13^6)*s23 + (-723*s12^3*s13^2 - 
                848*s12^2*s13^3 - 1166*s12*s13^4 - 1041*s13^5)*s23^2 + 
              (-729*s12^3*s13 - 833*s12^2*s13^2 + 294*s12*s13^3 - 921*s13^4)*
               s23^3 + (-330*s12^3 - 876*s12^2*s13 + 862*s12*s13^2 - 
                187*s13^3)*s23^4 + (-350*s12^2 + 163*s12*s13 + 60*s13^2)*s23^
                5 - 20*s12*s23^6) + p1q^4*((20*s12^2*s13^3 + 40*s12*s13^4 + 
                20*s13^5)*s23^2 + (10*s12^2*s13^2 + 70*s12*s13^3 + 60*s13^4)*
               s23^3 + (30*s12*s13^2 + 60*s13^3)*s23^4 + (-10*s12^2 - 
                10*s12*s13 + 20*s13^2)*s23^5 - 10*s12*s23^6) + 
            p1q^2*p2q^2*(-54*s12^3*s13^4 - 81*s12^2*s13^5 + 27*s13^7 + 
              (-87*s12^3*s13^3 - 636*s12^2*s13^4 - 2181*s12*s13^5 - 
                966*s13^6)*s23 + (-1013*s12^3*s13^2 - 1192*s12^2*s13^3 - 
                3450*s12*s13^4 - 2990*s13^5)*s23^2 + (-566*s12^3*s13 - 
                780*s12^2*s13^2 - 520*s12*s13^3 - 2824*s13^4)*s23^3 + 
              (-250*s12^3 - 613*s12^2*s13 + 1032*s12*s13^2 - 757*s13^3)*s23^
                4 + (-260*s12^2 + 193*s12*s13 + 70*s13^2)*s23^5 - 
              10*s12*s23^6)))*Log[(s13 + s23)/(s12 + s13 + s23)])/
        (27*p2q*p3q^4*s12^2*s13^3*s23^2 + 
         p3q^2*(p1q*p2q^2*((27*s12^2*s13^3 - 81*s12*s13^4)*s23^2 - 
             81*s12*s13^3*s23^3) + p2q^3*((27*s12^2*s13^3 - 54*s12*s13^4)*
              s23^2 - 54*s12*s13^3*s23^3) + p1q^2*p2q*(-27*s12*s13^4*s23^2 - 
             27*s12*s13^3*s23^3)) + p3q*(p1q*p2q^3*(-54*s12*s13^4*s23^2 - 
             54*s12*s13^3*s23^3) + p1q^2*p2q^2*(-27*s12*s13^4*s23^2 - 
             27*s12*s13^3*s23^3) + p2q^4*(-27*s12*s13^4*s23^2 - 
             27*s12*s13^3*s23^3)) + 
         p3q^3*(p1q*p2q*((27*s12^2*s13^3 - 27*s12*s13^4)*s23^2 - 
             27*s12*s13^3*s23^3) + p2q^2*((54*s12^2*s13^3 - 27*s12*s13^4)*
              s23^2 - 27*s12*s13^3*s23^3))) + 
       ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
            (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
          p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
            (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
          p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (-16*s12^2 - 64*s12*s13 - 48*s13^2)*s23 + (-32*s12 - 48*s13)*
             s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
             s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
          p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
            (-8*s12^2 - 48*s12*s13 - 40*s13^2)*s23 + (-16*s12 - 32*s13)*
             s23^2 - 8*s23^3) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 
              42*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*
               s23 + (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 
              56*s12^2*s13 - 52*s12*s13^2 - 16*s13^3 + (-56*s12^2 - 
                104*s12*s13 - 48*s13^2)*s23 + (-52*s12 - 48*s13)*s23^2 - 
              16*s23^3) + p1q^2*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
              (-56*s12^2 - 72*s12*s13 - 16*s13^2)*s23 + (-52*s12 - 32*s13)*
               s23^2 - 16*s23^3)) + p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 
              36*s12*s13^2 - 8*s13^3 + (-40*s12^2 - 56*s12*s13 - 16*s13^2)*
               s23 + (-20*s12 - 8*s13)*s23^2) + p1q*(-20*s12^3 - 
              40*s12^2*s13 - 20*s12*s13^2 + (-48*s12^2 - 56*s12*s13 - 
                8*s13^2)*s23 + (-36*s12 - 16*s13)*s23^2 - 8*s23^3)))*
         Log[(-(p3q*s12) + p1q*s13 + p2q*s13 + p1q*s23 + p2q*s23)/
           ((p1q + p2q + p3q)*(s12 + s13 + s23))])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23))) + Log[s13/(s12 + s13 + s23)]*
      ((p3q^5*((-202*s12^6 - 566*s12^5*s13 - 364*s12^4*s13^2)*s23 + 
           (-872*s12^5 - 1682*s12^4*s13 - 648*s12^3*s13^2)*s23^2 + 
           (-1444*s12^4 - 1746*s12^3*s13 - 324*s12^2*s13^2)*s23^3 + 
           (-1080*s12^3 - 630*s12^2*s13)*s23^4 - 306*s12^2*s23^5) + 
         p2q^5*((-5*s12^3*s13^3 - 10*s12^2*s13^4 - 5*s12*s13^5)*s23 + 
           (18*s12^4*s13 + 25*s12^3*s13^2 - 18*s12^2*s13^3 - 25*s12*s13^4)*
            s23^2 + (54*s12^3*s13 + 50*s12^2*s13^2 - 23*s12*s13^3 - 10*s13^4)*
            s23^3 + (54*s12^2*s13 + 25*s12*s13^2 - 10*s13^3)*s23^4 + 
           18*s12*s13*s23^5) + p1q*p2q^4*((17*s12^4*s13^2 + 34*s12^3*s13^3 + 
             17*s12^2*s13^4)*s23 + (36*s12^5 + 72*s12^4*s13 + 
             121*s12^3*s13^2 + 92*s12^2*s13^3 + 7*s12*s13^4)*s23^2 + 
           (126*s12^4 + 191*s12^3*s13 + 209*s12^2*s13^2 + 73*s12*s13^3 - 
             10*s13^4)*s23^3 + (162*s12^3 + 166*s12^2*s13 + 125*s12*s13^2 + 
             10*s13^3)*s23^4 + (90*s12^2 + 47*s12*s13 + 20*s13^2)*s23^5 + 
           18*s12*s23^6) + p1q^3*p2q^2*((-22*s12^3*s13 - 22*s12^2*s13^2)*
            s23^3 + (-54*s12^2*s13 - 32*s12*s13^2)*s23^4 + 
           (-42*s12*s13 - 10*s13^2)*s23^5 - 10*s13*s23^6) + 
         p1q^2*p2q^3*((-17*s12^4*s13 - 12*s12^3*s13^2 + 5*s12^2*s13^3)*
            s23^2 + (-80*s12^3*s13 - 28*s12^2*s13^2 + 30*s12*s13^3)*s23^3 + 
           (-119*s12^2*s13 - 6*s12*s13^2 + 20*s13^3)*s23^4 + 
           (-66*s12*s13 + 10*s13^2)*s23^5 - 10*s13*s23^6) + 
         p3q^4*(p2q*(-324*s12^6*s13 + (-728*s12^6 - 2389*s12^5*s13 - 677*
                s12^4*s13^2 - 60*s12^3*s13^3)*s23 + (-2734*s12^5 - 5250*s12^4*
                s13 - 1545*s12^3*s13^2 - 90*s12^2*s13^3)*s23^2 + 
             (-4202*s12^4 - 4923*s12^3*s13 - 926*s12^2*s13^2)*s23^3 + 
             (-3114*s12^3 - 1720*s12^2*s13 - 18*s12*s13^2)*s23^4 + 
             (-918*s12^2 + 18*s12*s13)*s23^5) + 
           p1q*((-136*s12^6 - 272*s12^5*s13 - 136*s12^4*s13^2)*s23 + 
             (-454*s12^5 - 474*s12^4*s13 - 20*s12^3*s13^2)*s23^2 + 
             (-608*s12^4 - 238*s12^3*s13 + 72*s12^2*s13^2)*s23^3 + 
             (-380*s12^3 + 18*s12^2*s13 + 36*s12*s13^2)*s23^4 + 
             (-72*s12^2 + 54*s12*s13)*s23^5 + 18*s12*s23^6)) + 
         p3q^3*(p1q^2*((136*s12^5 + 96*s12^4*s13 - 40*s12^3*s13^2)*s23^2 + 
             (368*s12^4 + 32*s12^3*s13 - 160*s12^2*s13^2)*s23^3 + 
             (328*s12^3 - 144*s12^2*s13 - 80*s12*s13^2)*s23^4 + 
             (96*s12^2 - 80*s12*s13)*s23^5) + p2q^2*(-324*s12^6*s13 + 
             648*s12^5*s13^2 + (-1012*s12^6 - 2270*s12^5*s13 + 815*s12^4*
                s13^2 - 171*s12^3*s13^3 + 240*s12^2*s13^4)*s23 + 
             (-3356*s12^5 - 5335*s12^4*s13 - 1358*s12^3*s13^2 - 6*s12^2*
                s13^3 + 180*s12*s13^4)*s23^2 + (-4900*s12^4 - 5598*s12^3*
                s13 - 1459*s12^2*s13^2 + 180*s12*s13^3)*s23^3 + 
             (-3780*s12^3 - 2155*s12^2*s13 - 54*s12*s13^2)*s23^4 + 
             (-1224*s12^2 + 54*s12*s13)*s23^5) + p1q*p2q*(-324*s12^6*s13 + 
             (-272*s12^6 - 1271*s12^5*s13 - 34*s12^4*s13^2 - 79*s12^3*s13^3)*
              s23 + (-584*s12^5 - 1084*s12^4*s13 + 187*s12^3*s13^2 - 149*
                s12^2*s13^3)*s23^2 + (-514*s12^4 + 59*s12^3*s13 + 113*s12^2*
                s13^2 - 80*s12*s13^3)*s23^3 + (-310*s12^3 + 378*s12^2*s13 + 
               12*s12*s13^2)*s23^4 + (-54*s12^2 + 182*s12*s13)*s23^5 + 
             54*s12*s23^6)) + p3q*(p2q^4*(-324*s12^4*s13^3 + 
             (-324*s12^6 - 486*s12^5*s13 - 642*s12^4*s13^2 - 718*s12^3*
                s13^3 + 13*s12^2*s13^4 - 145*s12*s13^5)*s23 + 
             (-990*s12^5 - 1627*s12^4*s13 - 1656*s12^3*s13^2 - 222*s12^2*
                s13^3 - 122*s12*s13^4 - 90*s13^5)*s23^2 + 
             (-1314*s12^4 - 1854*s12^3*s13 - 902*s12^2*s13^2 + 107*s12*
                s13^3 - 110*s13^4)*s23^3 + (-954*s12^3 - 659*s12^2*s13 + 32*
                s12*s13^2 - 20*s13^3)*s23^4 + (-306*s12^2 + 54*s12*s13)*
              s23^5) + p1q*p2q^3*(-324*s12^4*s13^3 + (119*s12^5*s13 - 178*
                s12^4*s13^2 - 461*s12^3*s13^3 + 232*s12^2*s13^4)*s23 + 
             (234*s12^5 + 395*s12^4*s13 - 737*s12^3*s13^2 + 206*s12^2*s13^3 + 
               572*s12*s13^4)*s23^2 + (468*s12^4 + 449*s12^3*s13 - 585*s12^2*
                s13^2 + 678*s12*s13^3 + 250*s13^4)*s23^3 + 
             (288*s12^3 + 341*s12^2*s13 - 26*s12*s13^2 + 290*s13^3)*s23^4 + 
             (108*s12^2 + 168*s12*s13 + 40*s13^2)*s23^5 + 54*s12*s23^6) + 
           p1q^2*p2q^2*((136*s12^5 + 458*s12^4*s13 - 64*s12^3*s13^2 - 386*
                s12^2*s13^3)*s23^2 + (368*s12^4 + 907*s12^3*s13 - 684*s12^2*
                s13^2 - 651*s12*s13^3)*s23^3 + (328*s12^3 + 500*s12^2*s13 - 
               830*s12*s13^2 - 230*s13^3)*s23^4 + (96*s12^2 + 31*s12*s13 - 
               250*s13^2)*s23^5 - 20*s13*s23^6) + p1q^3*p2q*
            ((154*s12^3*s13 + 154*s12^2*s13^2)*s23^3 + 
             (378*s12^2*s13 + 224*s12*s13^2)*s23^4 + (294*s12*s13 + 70*s13^2)*
              s23^5 + 70*s13*s23^6)) + 
         p3q^2*(p2q^3*(648*s12^5*s13^2 - 324*s12^4*s13^3 + 
             (-810*s12^6 - 933*s12^5*s13 + 486*s12^4*s13^2 - 824*s12^3*
                s13^3 + 263*s12^2*s13^4 - 140*s12*s13^5)*s23 + 
             (-2484*s12^5 - 3412*s12^4*s13 - 2142*s12^3*s13^2 - 120*s12^2*
                s13^3 + 83*s12*s13^4 - 90*s13^5)*s23^2 + 
             (-3456*s12^4 - 4329*s12^3*s13 - 1809*s12^2*s13^2 + 310*s12*
                s13^3 - 100*s13^4)*s23^3 + (-2700*s12^3 - 1778*s12^2*s13 - 29*
                s12*s13^2 - 10*s13^3)*s23^4 + (-918*s12^2 + 72*s12*s13)*
              s23^5) + p1q*p2q^2*(648*s12^5*s13^2 + (-136*s12^6 + 416*s12^5*
                s13 + 1851*s12^4*s13^2 + 74*s12^3*s13^3 + 215*s12^2*s13^4)*
              s23 + (68*s12^5 + 1657*s12^4*s13 + 1293*s12^3*s13^2 + 289*s12^2*
                s13^3 + 565*s12*s13^4)*s23^2 + (436*s12^4 + 1851*s12^3*s13 - 
               105*s12^2*s13^2 + 525*s12*s13^3 + 260*s13^4)*s23^3 + 
             (196*s12^3 + 859*s12^2*s13 - 175*s12*s13^2 + 280*s13^3)*s23^4 + 
             (36*s12^2 + 249*s12*s13 + 20*s13^2)*s23^5 + 72*s12*s23^6) + 
           p1q^2*p2q*((272*s12^5 + 571*s12^4*s13 - 92*s12^3*s13^2 - 391*s12^2*
                s13^3)*s23^2 + (736*s12^4 + 1019*s12^3*s13 - 816*s12^2*
                s13^2 - 681*s12*s13^3)*s23^3 + (656*s12^3 + 475*s12^2*s13 - 
               904*s12*s13^2 - 250*s13^3)*s23^4 + (192*s12^2 + 17*s12*s13 - 
               260*s13^2)*s23^5 - 10*s13*s23^6) + 
           p1q^3*((176*s12^3*s13 + 176*s12^2*s13^2)*s23^3 + 
             (432*s12^2*s13 + 256*s12*s13^2)*s23^4 + (336*s12*s13 + 80*s13^2)*
              s23^5 + 80*s13*s23^6)))/(p2q*p3q^4*(27*s12^4*s13*s23^2 + 
           54*s12^3*s13*s23^3 + 27*s12^2*s13*s23^4) + 
         p3q*(p1q*p2q^3*(27*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3 + 
             27*s12^2*s13*s23^4) + p2q^4*(27*s12^4*s13*s23^2 + 
             54*s12^3*s13*s23^3 + 27*s12^2*s13*s23^4)) + 
         p3q^3*(p1q*p2q*(27*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3 + 
             27*s12^2*s13*s23^4) + p2q^2*(81*s12^4*s13*s23^2 + 
             162*s12^3*s13*s23^3 + 81*s12^2*s13*s23^4)) + 
         p3q^2*(p1q*p2q^2*(54*s12^4*s13*s23^2 + 108*s12^3*s13*s23^3 + 
             54*s12^2*s13*s23^4) + p2q^3*(81*s12^4*s13*s23^2 + 
             162*s12^3*s13*s23^3 + 81*s12^2*s13*s23^4))) + 
       ((p2q^6*((10*s12^4*s13^2 + 40*s12^3*s13^3 + 60*s12^2*s13^4 + 
              40*s12*s13^5 + 10*s13^6)*s23^2 + (10*s12^3*s13^2 + 
              30*s12^2*s13^3 + 30*s12*s13^4 + 10*s13^5)*s23^3) + 
          p3q^6*((-162*s12^7 - 567*s12^6*s13 - 648*s12^5*s13^2 - 
              243*s12^4*s13^3)*s23 + (-567*s12^6 - 1376*s12^5*s13 - 
              1051*s12^4*s13^2 - 242*s12^3*s13^3)*s23^2 + 
            (-648*s12^5 - 971*s12^4*s13 - 404*s12^3*s13^2)*s23^3 + 
            (-243*s12^4 - 162*s12^3*s13)*s23^4) + p1q*p2q^5*
           ((10*s12^4*s13^2 + 40*s12^3*s13^3 + 60*s12^2*s13^4 + 
              40*s12*s13^5 + 10*s13^6)*s23^2 + (-10*s12^4*s13 - 
              60*s12^3*s13^2 - 120*s12^2*s13^3 - 100*s12*s13^4 - 30*s13^5)*
             s23^3 + (-10*s12^3*s13 - 60*s12^2*s13^2 - 90*s12*s13^3 - 
              40*s13^4)*s23^4) + p1q^2*p2q^4*
           ((10*s12^4*s13^2 + 20*s12^3*s13^3 + 10*s12^2*s13^4)*s23^2 + 
            (-10*s12^4*s13 - 60*s12^3*s13^2 - 140*s12^2*s13^3 - 
              130*s12*s13^4 - 40*s13^5)*s23^3 + (20*s12^3*s13 + 
              60*s12^2*s13^2 + 60*s12*s13^3 + 20*s13^4)*s23^4 + 
            (30*s12^2*s13 + 90*s12*s13^2 + 60*s13^3)*s23^5) + 
          p1q^3*p2q^3*((10*s12^4*s13^2 + 20*s12^3*s13^3 + 10*s12^2*s13^4)*
             s23^2 + (-10*s12^4*s13 - 20*s12^3*s13^2 - 10*s12^2*s13^3)*
             s23^3 + (20*s12^3*s13 + 100*s12^2*s13^2 + 150*s12*s13^3 + 
              60*s13^4)*s23^4 + (20*s12*s13^2 + 20*s13^3)*s23^5 + 
            (-30*s12*s13 - 40*s13^2)*s23^6) + p1q^4*p2q^2*
           ((-10*s12^4*s13 - 30*s12^3*s13^2 - 20*s12^2*s13^3)*s23^3 - 
            10*s12^2*s13^2*s23^4 + (-20*s12^2*s13 - 70*s12*s13^2 - 40*s13^3)*
             s23^5 + (-20*s12*s13 - 30*s13^2)*s23^6 + 10*s13*s23^7) + 
          p1q^5*p2q*((10*s12^3*s13 + 10*s12^2*s13^2)*s23^4 + 
            10*s12^2*s13*s23^5 + (10*s12*s13 + 10*s13^2)*s23^6 + 
            10*s13*s23^7) + p3q^5*(p2q*(-324*s12^7*s13 - 324*s12^6*s13^2 + 
              (-972*s12^7 - 2853*s12^6*s13 - 2385*s12^5*s13^2 - 117*s12^4*
                 s13^3 + 63*s12^3*s13^4)*s23 + (-2672*s12^6 - 5439*s12^5*
                 s13 - 3419*s12^4*s13^2 - 518*s12^3*s13^3 - 190*s12^2*s13^4)*
               s23^2 + (-2591*s12^5 - 3648*s12^4*s13 - 1460*s12^3*s13^2 - 
                160*s12^2*s13^3)*s23^3 + (-891*s12^4 - 739*s12^3*s13 - 
                10*s12^2*s13^2)*s23^4) + p1q*((-486*s12^7 - 1701*s12^6*s13 - 
                1944*s12^5*s13^2 - 729*s12^4*s13^3)*s23 + (-1620*s12^6 - 
                3723*s12^5*s13 - 2748*s12^4*s13^2 - 645*s12^3*s13^3)*s23^2 + 
              (-1539*s12^5 - 1943*s12^4*s13 - 729*s12^3*s13^2 + 
                80*s12^2*s13^3)*s23^3 + (-162*s12^4 + 79*s12^3*s13 + 
                80*s12^2*s13^2)*s23^4 + 243*s12^3*s23^5)) + 
          p3q^4*(p2q^2*(-324*s12^7*s13 + 648*s12^6*s13^2 + 972*s12^5*s13^3 + 
              (-1620*s12^7 - 2619*s12^6*s13 + 405*s12^5*s13^2 + 2799*s12^4*
                 s13^3 + 459*s12^3*s13^4 + 360*s12^2*s13^5)*s23 + 
              (-3885*s12^6 - 5506*s12^5*s13 - 1380*s12^4*s13^2 + 
                703*s12^3*s13^3 - 6*s12^2*s13^4 + 180*s12*s13^5)*s23^2 + 
              (-3399*s12^5 - 4137*s12^4*s13 - 1263*s12^3*s13^2 - 
                426*s12^2*s13^3 + 180*s12*s13^4)*s23^3 + (-1134*s12^4 - 
                1093*s12^3*s13 - 40*s12^2*s13^2)*s23^4) + 
            p1q^2*((-648*s12^7 - 2268*s12^6*s13 - 2592*s12^5*s13^2 - 
                972*s12^4*s13^3)*s23 + (-2025*s12^6 - 4452*s12^5*s13 - 
                3315*s12^4*s13^2 - 888*s12^3*s13^3)*s23^2 + (-1296*s12^5 - 
                1380*s12^4*s13 - 897*s12^3*s13^2 - 3*s12^2*s13^3)*s23^3 + 
              (891*s12^4 + 644*s12^3*s13 - 243*s12^2*s13^2 - 80*s12*s13^3)*
               s23^4 + (810*s12^3 - 160*s12^2*s13 - 80*s12*s13^2)*s23^5) + 
            p1q*p2q*(-648*s12^7*s13 - 648*s12^6*s13^2 + (-2592*s12^7 - 
                6579*s12^6*s13 - 5688*s12^5*s13^2 - 423*s12^4*s13^3 - 
                18*s12^3*s13^4)*s23 + (-6560*s12^6 - 12021*s12^5*s13 - 
                7913*s12^4*s13^2 - 1507*s12^3*s13^3 - 693*s12^2*s13^4)*s23^
                2 + (-5266*s12^5 - 7007*s12^4*s13 - 2953*s12^3*s13^2 - 
                363*s12^2*s13^3 - 80*s12*s13^4)*s23^3 + (-731*s12^4 - 
                890*s12^3*s13 + 340*s12^2*s13^2 - 60*s12*s13^3)*s23^4 + 
              (567*s12^3 + 30*s12^2*s13 + 20*s12*s13^2)*s23^5)) + 
          p3q^3*(p2q^3*(972*s12^6*s13^2 - 972*s12^4*s13^4 + (-1134*s12^7 - 
                9*s12^6*s13 + 2646*s12^5*s13^2 + 2646*s12^4*s13^3 - 
                90*s12^3*s13^4 + 459*s12^2*s13^5 - 270*s12*s13^6)*s23 + 
              (-2427*s12^6 - 1605*s12^5*s13 + 1612*s12^4*s13^2 + 
                1153*s12^3*s13^3 + 326*s12^2*s13^4 - 127*s12*s13^5 - 
                90*s13^6)*s23^2 + (-1941*s12^5 - 1819*s12^4*s13 - 
                120*s12^3*s13^2 - 516*s12^2*s13^3 + 193*s12*s13^4 - 
                100*s13^5)*s23^3 + (-648*s12^4 - 718*s12^3*s13 - 
                90*s12^2*s13^2 - 30*s12*s13^3 - 10*s13^4)*s23^4) + 
            p1q*p2q^2*(-324*s12^7*s13 + 1296*s12^6*s13^2 + 1620*s12^5*s13^3 + 
              (-3564*s12^7 - 4401*s12^6*s13 + 486*s12^5*s13^2 + 4689*s12^4*
                 s13^3 + 144*s12^3*s13^4 + 666*s12^2*s13^5)*s23 + 
              (-7936*s12^6 - 9743*s12^5*s13 - 2800*s12^4*s13^2 + 
                394*s12^3*s13^3 - 586*s12^2*s13^4 + 673*s12*s13^5)*s23^2 + 
              (-5835*s12^5 - 7073*s12^4*s13 - 1864*s12^3*s13^2 - 
                1488*s12^2*s13^3 + 607*s12*s13^4 + 260*s13^5)*s23^3 + 
              (-977*s12^4 - 1652*s12^3*s13 + 573*s12^2*s13^2 - 226*s12*
                 s13^3 + 280*s13^4)*s23^4 + (486*s12^3 + 90*s12^2*s13 + 
                80*s12*s13^2 + 20*s13^3)*s23^5) + p1q^2*p2q*(-324*s12^7*s13 - 
              324*s12^6*s13^2 + (-2592*s12^7 - 5355*s12^6*s13 - 4545*s12^5*
                 s13^2 - 171*s12^4*s13^3 - 9*s12^3*s13^4)*s23 + 
              (-5994*s12^6 - 9668*s12^5*s13 - 6247*s12^4*s13^2 - 
                1195*s12^3*s13^3 - 926*s12^2*s13^4)*s23^2 + (-3323*s12^5 - 
                4799*s12^4*s13 - 1943*s12^3*s13^2 - 552*s12^2*s13^3 - 
                566*s12*s13^4)*s23^3 + (1457*s12^4 - 182*s12^3*s13 + 
                756*s12^2*s13^2 - 863*s12*s13^3 - 250*s13^4)*s23^4 + 
              (1378*s12^3 - 47*s12^2*s13 - 87*s12*s13^2 - 260*s13^3)*s23^5 + 
              (-30*s12*s13 - 10*s13^2)*s23^6) + 
            p1q^3*((-324*s12^7 - 1134*s12^6*s13 - 1296*s12^5*s13^2 - 
                486*s12^4*s13^3)*s23 + (-810*s12^6 - 1295*s12^5*s13 - 
                808*s12^4*s13^2 - 323*s12^3*s13^3)*s23^2 + (567*s12^5 + 
                1858*s12^4*s13 + 721*s12^3*s13^2 + 240*s12^2*s13^3)*s23^3 + 
              (2268*s12^4 + 2185*s12^3*s13 + 569*s12^2*s13^2 + 163*s12*s13^3)*
               s23^4 + (1215*s12^3 + 326*s12^2*s13 + 403*s12*s13^2 + 
                80*s13^3)*s23^5 + (160*s12*s13 + 80*s13^2)*s23^6)) + 
          p3q^2*(p2q^4*(-972*s12^5*s13^3 - 648*s12^4*s13^4 + 324*s12^3*s13^
                5 + (-324*s12^7 + 648*s12^6*s13 + 990*s12^5*s13^2 + 
                612*s12^4*s13^3 - 153*s12^3*s13^4 + 216*s12^2*s13^5 - 
                243*s12*s13^6 + 90*s13^7)*s23 + (-647*s12^6 + 151*s12^5*s13 + 
                1230*s12^4*s13^2 + 446*s12^3*s13^3 + 312*s12^2*s13^4 - 
                340*s12*s13^5 + 10*s13^6)*s23^2 + (-485*s12^5 - 226*s12^4*
                 s13 + 180*s12^3*s13^2 - 310*s12^2*s13^3 - 7*s12*s13^4 - 
                100*s13^5)*s23^3 + (-162*s12^4 - 222*s12^3*s13 - 
                100*s12^2*s13^2 - 60*s12*s13^3 - 20*s13^4)*s23^4) + 
            p1q*p2q^3*(648*s12^6*s13^2 - 648*s12^5*s13^3 - 1296*s12^4*s13^4 + 
              (-1782*s12^7 - 333*s12^6*s13 + 1323*s12^5*s13^2 + 1305*s12^4*
                 s13^3 - 1368*s12^3*s13^4 + 846*s12^2*s13^5 - 243*s12*s13^6)*
               s23 + (-3563*s12^6 - 3067*s12^5*s13 - 142*s12^4*s13^2 - 
                696*s12^3*s13^3 + 373*s12^2*s13^4 + 459*s12*s13^5 - 
                350*s13^6)*s23^2 + (-2433*s12^5 - 3345*s12^4*s13 - 
                685*s12^3*s13^2 - 1627*s12^2*s13^3 + 1043*s12*s13^4 - 
                40*s13^5)*s23^3 + (-490*s12^4 - 1172*s12^3*s13 + 
                320*s12^2*s13^2 - 149*s12*s13^3 + 360*s13^4)*s23^4 + 
              (162*s12^3 + 100*s12^2*s13 + 120*s12*s13^2 + 50*s13^3)*s23^5) + 
            p1q^2*p2q^2*(648*s12^6*s13^2 + 648*s12^5*s13^3 + (-2592*s12^7 - 
                2439*s12^6*s13 + 486*s12^5*s13^2 + 3078*s12^4*s13^3 - 
                162*s12^3*s13^4 + 333*s12^2*s13^5)*s23 + (-5346*s12^6 - 
                5935*s12^5*s13 - 316*s12^4*s13^2 + 771*s12^3*s13^3 - 
                1113*s12^2*s13^4 + 729*s12*s13^5)*s23^2 + (-2919*s12^5 - 
                4735*s12^4*s13 + 690*s12^3*s13^2 - 1764*s12^2*s13^3 + 
                21*s12*s13^4 + 510*s13^5)*s23^3 + (647*s12^4 - 1398*s12^3*
                 s13 + 1788*s12^2*s13^2 - 1289*s12*s13^3 + 50*s13^4)*s23^4 + 
              (812*s12^3 - 50*s12^2*s13 + 289*s12*s13^2 - 500*s13^3)*s23^5 + 
              (-60*s12*s13 - 40*s13^2)*s23^6) + 
            p1q^4*((162*s12^6 + 810*s12^5*s13 + 810*s12^4*s13^2 + 
                162*s12^3*s13^3)*s23^2 + (1134*s12^5 + 2266*s12^4*s13 + 
                1131*s12^3*s13^2 + 323*s12^2*s13^3)*s23^3 + (1782*s12^4 + 
                1459*s12^3*s13 + 569*s12^2*s13^2 + 243*s12*s13^3)*s23^4 + 
              (810*s12^3 - 80*s12^2*s13 + 240*s12*s13^2 + 80*s13^3)*s23^5 - 
              163*s12*s13*s23^6 - 80*s13*s23^7) + p1q^3*p2q*
             ((-972*s12^7 - 1782*s12^6*s13 - 1782*s12^5*s13^2 - 486*s12^4*
                 s13^3 - 162*s12^3*s13^4)*s23 + (-1782*s12^6 - 3535*s12^5*
                 s13 - 3046*s12^4*s13^2 - 959*s12^3*s13^3 - 656*s12^2*s13^4)*
               s23^2 + (486*s12^5 - 2223*s12^4*s13 - 1206*s12^3*s13^2 - 
                322*s12^2*s13^3 - 729*s12*s13^4)*s23^3 + (2593*s12^4 - 
                901*s12^3*s13 + 1175*s12^2*s13^2 - 477*s12*s13^3 - 330*s13^4)*
               s23^4 + (1297*s12^3 - 573*s12^2*s13 + 749*s12*s13^2 - 
                20*s13^3)*s23^5 + (-133*s12*s13 + 320*s13^2)*s23^6 + 
              10*s13*s23^7)) + p3q*(p2q^5*(324*s12^4*s13^4 + 324*s12^3*s13^
                5 + (324*s12^6*s13 + 486*s12^5*s13^2 + 639*s12^4*s13^3 + 
                333*s12^3*s13^4 + 117*s12^2*s13^5 + 27*s12*s13^6 + 90*s13^7)*
               s23 + (313*s12^5*s13 + 616*s12^4*s13^2 + 312*s12^3*s13^3 + 
                230*s12^2*s13^4 + 7*s12*s13^5 + 110*s13^6)*s23^2 + 
              (133*s12^4*s13 + 103*s12^3*s13^2 - 30*s12^2*s13^3 + 
                10*s12*s13^4 + 10*s13^5)*s23^3 + (-20*s12^3*s13 - 
                40*s12^2*s13^2 - 30*s12*s13^3 - 10*s13^4)*s23^4) + 
            p1q*p2q^4*(-324*s12^5*s13^3 + 324*s12^3*s13^5 + (-324*s12^7 + 
                162*s12^6*s13 + 9*s12^5*s13^2 - 162*s12^4*s13^3 - 
                558*s12^3*s13^4 + 180*s12^2*s13^5 - 243*s12*s13^6)*s23 + 
              (-648*s12^6 - 659*s12^5*s13 - 355*s12^4*s13^2 - 868*s12^3*
                 s13^3 + 155*s12^2*s13^4 - 381*s12*s13^5 - 430*s13^6)*s23^2 + 
              (-487*s12^5 - 878*s12^4*s13 - 529*s12^3*s13^2 - 810*s12^2*
                 s13^3 + 22*s12*s13^4 - 510*s13^5)*s23^3 + (-163*s12^4 - 
                346*s12^3*s13 - 80*s12^2*s13^2 - 100*s12*s13^3 - 50*s13^4)*
               s23^4 + (40*s12^2*s13 + 60*s12*s13^2 + 30*s13^3)*s23^5) + 
            p1q^2*p2q^3*(-324*s12^5*s13^3 - 324*s12^4*s13^4 + 
              (-648*s12^7 + 495*s12^5*s13^2 + 333*s12^4*s13^3 - 801*s12^3*
                 s13^4 + 333*s12^2*s13^5)*s23 + (-1134*s12^6 - 629*s12^5*
                 s13 + 1186*s12^4*s13^2 - 189*s12^3*s13^3 + 66*s12^2*s13^4 + 
                972*s12*s13^5)*s23^2 + (-487*s12^5 - 831*s12^4*s13 + 
                1073*s12^3*s13^2 - 1247*s12^2*s13^3 + 1294*s12*s13^4 + 
                830*s13^5)*s23^3 + (162*s12^4 - 228*s12^3*s13 + 750*s12^2*
                 s13^2 - 158*s12*s13^3 + 950*s13^4)*s23^4 + (163*s12^3 + 
                110*s12^2*s13 + 170*s12*s13^2 + 90*s13^3)*s23^5 + 
              (-30*s12*s13 - 30*s13^2)*s23^6) + 
            p1q^5*((162*s12^5 - 162*s12^3*s13^2)*s23^3 + (324*s12^4 - 
                323*s12^3*s13 - 323*s12^2*s13^2)*s23^4 + (162*s12^3 - 
                566*s12^2*s13 - 243*s12*s13^2)*s23^5 + (-323*s12*s13 - 
                80*s13^2)*s23^6 - 80*s13*s23^7) + p1q^3*p2q^2*
             ((-648*s12^7 - 972*s12^6*s13 - 486*s12^5*s13^2 + 324*s12^4*
                 s13^3 - 162*s12^3*s13^4)*s23 + (-1296*s12^6 - 2573*s12^5*
                 s13 - 293*s12^4*s13^2 + 347*s12^3*s13^3 - 979*s12^2*s13^4)*
               s23^2 + (-486*s12^5 - 2624*s12^4*s13 + 978*s12^3*s13^2 - 
                1238*s12^2*s13^3 - 1458*s12*s13^4)*s23^3 + (487*s12^4 - 
                1104*s12^3*s13 + 1471*s12^2*s13^2 - 1876*s12*s13^3 - 
                810*s13^4)*s23^4 + (325*s12^3 - 170*s12^2*s13 + 
                222*s12*s13^2 - 890*s13^3)*s23^5 + (-80*s12*s13 - 70*s13^2)*
               s23^6 + 10*s13*s23^7) + p1q^4*p2q*((324*s12^6 + 324*s12^3*
                 s13^3)*s23^2 + (1134*s12^5 - 354*s12^4*s13 + 453*s12^3*
                 s13^2 + 969*s12^2*s13^3)*s23^3 + (1296*s12^4 - 737*s12^3*
                 s13 + 1558*s12^2*s13^2 + 972*s12*s13^3)*s23^4 + 
              (486*s12^3 - 496*s12^2*s13 + 1259*s12*s13^2 + 400*s13^3)*s23^
                5 + (-93*s12*s13 + 420*s13^2)*s23^6 + 20*s13*s23^7)))*
         Log[s23/(s12 + s13 + s23)])/
        (p2q*p3q^5*((27*s12^5*s13 + 27*s12^4*s13^2)*s23^2 + 
           (27*s12^4*s13 + 27*s12^3*s13^2)*s23^3) + 
         p3q^3*(p2q^3*((81*s12^5*s13 - 81*s12^3*s13^3)*s23^2 + 
             (81*s12^4*s13 + 81*s12^3*s13^2)*s23^3) + 
           p1q^2*p2q*((27*s12^5*s13 + 27*s12^4*s13^2)*s23^2 + 
             (-27*s12^4*s13 + 27*s12^3*s13^2)*s23^3 - 54*s12^3*s13*s23^4) + 
           p1q*p2q^2*((135*s12^5*s13 + 108*s12^4*s13^2 - 27*s12^3*s13^3)*
              s23^2 + (81*s12^4*s13 + 162*s12^3*s13^2)*s23^3 - 
             54*s12^3*s13*s23^4)) + 
         p3q*(p2q^5*(-27*s12^4*s13^2 - 27*s12^3*s13^3)*s23^2 + 
           p1q*p2q^4*((27*s12^5*s13 - 27*s12^3*s13^3)*s23^2 + 
             (27*s12^4*s13 + 54*s12^3*s13^2)*s23^3) + p1q^3*p2q^2*
            (-27*s12^4*s13*s23^3 - 27*s12^3*s13*s23^4) + 
           p1q^2*p2q^3*((27*s12^5*s13 + 27*s12^4*s13^2)*s23^2 + 
             54*s12^3*s13^2*s23^3 - 27*s12^3*s13*s23^4)) + 
         p3q^4*(p2q^2*((81*s12^5*s13 + 54*s12^4*s13^2 - 27*s12^3*s13^3)*
              s23^2 + (81*s12^4*s13 + 81*s12^3*s13^2)*s23^3) + 
           p1q*p2q*((54*s12^5*s13 + 54*s12^4*s13^2)*s23^2 + 
             (27*s12^4*s13 + 54*s12^3*s13^2)*s23^3 - 27*s12^3*s13*s23^4)) + 
         p3q^2*(p2q^4*((27*s12^5*s13 - 54*s12^4*s13^2 - 81*s12^3*s13^3)*
              s23^2 + (27*s12^4*s13 + 27*s12^3*s13^2)*s23^3) + 
           p1q^2*p2q^2*((54*s12^5*s13 + 54*s12^4*s13^2)*s23^2 + 
             (-27*s12^4*s13 + 81*s12^3*s13^2)*s23^3 - 81*s12^3*s13*s23^4) + 
           p1q^3*p2q*(-27*s12^4*s13*s23^3 - 27*s12^3*s13*s23^4) + 
           p1q*p2q^3*((108*s12^5*s13 + 54*s12^4*s13^2 - 54*s12^3*s13^3)*
              s23^2 + (81*s12^4*s13 + 162*s12^3*s13^2)*s23^3 - 
             27*s12^3*s13*s23^4))) + 
       ((p2q^5*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23 + 
            (-30*s12^3*s13^2 - 50*s12^2*s13^3 - 30*s12*s13^4 - 10*s13^5)*
             s23^2 + (-20*s12^2*s13^2 - 20*s12*s13^3 - 10*s13^4)*s23^3) + 
          p3q^5*((170*s12^6 + 340*s12^5*s13 + 170*s12^4*s13^2)*s23 + 
            (510*s12^5 + 760*s12^4*s13 + 250*s12^3*s13^2)*s23^2 + 
            (510*s12^4 + 420*s12^3*s13)*s23^3 + 170*s12^3*s23^4) + 
          p1q*p2q^4*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
            (10*s12^5*s13 + 24*s12^3*s13^3 + 34*s12^2*s13^4)*s23 + 
            (40*s12^4*s13 + 10*s12^3*s13^2 - 23*s12^2*s13^3 - 30*s12*s13^4 - 
              10*s13^5)*s23^2 + (60*s12^3*s13 + 60*s12^2*s13^2 + 
              50*s12*s13^3 + 20*s13^4)*s23^3 + (30*s12^2*s13 + 40*s12*s13^2 + 
              30*s13^3)*s23^4) + p1q^2*p2q^3*(-27*s12^5*s13^2 - 
            54*s12^4*s13^3 - 27*s12^3*s13^4 + (20*s12^5*s13 - 
              88*s12^4*s13^2 - 182*s12^3*s13^3 - 74*s12^2*s13^4)*s23 + 
            (-10*s12^5 + 60*s12^4*s13 - 75*s12^3*s13^2 - 118*s12^2*s13^3)*
             s23^2 + (-30*s12^4 + 70*s12^3*s13 + 36*s12^2*s13^2 + 
              70*s12*s13^3 + 30*s13^4)*s23^3 + (-30*s12^3 + 10*s12^2*s13 - 
              10*s12*s13^2)*s23^4 + (-10*s12^2 - 20*s12*s13 - 30*s13^2)*
             s23^5) + p1q^3*p2q^2*((47*s12^5*s13 + 94*s12^4*s13^2 + 
              47*s12^3*s13^3)*s23 + (-20*s12^5 + 121*s12^4*s13 + 
              198*s12^3*s13^2 + 57*s12^2*s13^3)*s23^2 + 
            (-60*s12^4 + 111*s12^3*s13 + 114*s12^2*s13^2)*s23^3 + 
            (-60*s12^3 + 17*s12^2*s13 - 50*s12*s13^2 - 30*s13^3)*s23^4 + 
            (-20*s12^2 - 10*s12*s13 - 20*s13^2)*s23^5 + 10*s13*s23^6) + 
          p1q^4*p2q*((-20*s12^5 - 40*s12^4*s13 - 20*s12^3*s13^2)*s23^2 + 
            (-60*s12^4 - 70*s12^3*s13 - 10*s12^2*s13^2)*s23^3 + 
            (-60*s12^3 - 30*s12^2*s13)*s23^4 + (-20*s12^2 + 10*s12*s13 + 
              10*s13^2)*s23^5 + 10*s13*s23^6) + 
          p3q^4*(p2q*((510*s12^6 + 1283*s12^5*s13 + 127*s12^4*s13^2 + 
                20*s12^3*s13^3)*s23 + (1610*s12^5 + 2230*s12^4*s13 + 
                377*s12^3*s13^2 + 200*s12^2*s13^3)*s23^2 + (1610*s12^4 + 
                1047*s12^3*s13 + 180*s12^2*s13^2)*s23^3 + (510*s12^3 + 
                20*s12^2*s13)*s23^4) + p1q*(-27*s12^7 - 54*s12^6*s13 - 
              27*s12^5*s13^2 + (429*s12^6 + 912*s12^5*s13 + 483*s12^4*s13^2)*
               s23 + (1439*s12^5 + 2206*s12^4*s13 + 740*s12^3*s13^2)*s23^2 + 
              (1473*s12^4 + 1140*s12^3*s13 - 90*s12^2*s13^2)*s23^3 + 
              (480*s12^3 - 100*s12^2*s13)*s23^4 - 10*s12^2*s23^5)) + 
          p3q^3*(p2q^2*((510*s12^6 + 873*s12^5*s13 - 1396*s12^4*s13^2 - 
                131*s12^3*s13^3 - 370*s12^2*s13^4)*s23 + (1690*s12^5 + 
                854*s12^4*s13 - 494*s12^3*s13^2 + 6*s12^2*s13^3 - 
                180*s12*s13^4)*s23^2 + (1690*s12^4 + 361*s12^3*s13 + 
                496*s12^2*s13^2 - 180*s12*s13^3)*s23^3 + (510*s12^3 + 
                60*s12^2*s13)*s23^4) + p1q*p2q*(-27*s12^7 + 27*s12^6*s13 + 
              135*s12^5*s13^2 + 81*s12^4*s13^3 + (1109*s12^6 + 2844*s12^5*
                 s13 + 570*s12^4*s13^2 + 167*s12^3*s13^3)*s23 + 
              (3539*s12^5 + 4715*s12^4*s13 + 1158*s12^3*s13^2 + 733*s12^2*
                 s13^3)*s23^2 + (3453*s12^4 + 1898*s12^3*s13 + 603*s12^2*
                 s13^2 + 80*s12*s13^3)*s23^3 + (1020*s12^3 - 180*s12^2*s13 + 
                60*s12*s13^2)*s23^4 + (-30*s12^2 - 20*s12*s13)*s23^5) + 
            p1q^2*(-27*s12^7 - 54*s12^6*s13 - 27*s12^5*s13^2 + 
              (626*s12^6 + 1306*s12^5*s13 + 680*s12^4*s13^2)*s23 + 
              (2010*s12^5 + 3197*s12^4*s13 + 1160*s12^3*s13^2)*s23^2 + 
              (2004*s12^4 + 1780*s12^3*s13 - 27*s12^2*s13^2)*s23^3 + 
              (617*s12^3 + 23*s12^2*s13 + 80*s12*s13^2)*s23^4 + 
              (-30*s12^2 + 80*s12*s13)*s23^5)) + 
          p3q^2*(p2q^3*((170*s12^6 - 140*s12^5*s13 - 1486*s12^4*s13^2 + 
                153*s12^3*s13^3 - 399*s12^2*s13^4 + 270*s12*s13^5)*s23 + 
              (590*s12^5 - 816*s12^4*s13 - 281*s12^3*s13^2 - 389*s12^2*
                 s13^3 + 217*s12*s13^4 + 90*s13^5)*s23^2 + (590*s12^4 - 
                206*s12^3*s13 + 393*s12^2*s13^2 - 113*s12*s13^3 + 100*s13^4)*
               s23^3 + (170*s12^3 + 70*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*
               s23^4) + p1q*p2q^2*(81*s12^6*s13 + 81*s12^5*s13^2 - 
              81*s12^4*s13^3 - 81*s12^3*s13^4 + (850*s12^6 + 1639*s12^5*s13 - 
                1308*s12^4*s13^2 - 146*s12^3*s13^3 - 713*s12^2*s13^4)*s23 + 
              (2600*s12^5 + 1254*s12^4*s13 + 242*s12^3*s13^2 + 212*s12^2*
                 s13^3 - 673*s12*s13^4)*s23^2 + (2380*s12^4 - 117*s12^3*s13 + 
                1581*s12^2*s13^2 - 607*s12*s13^3 - 260*s13^4)*s23^3 + 
              (600*s12^3 - 253*s12^2*s13 + 266*s12*s13^2 - 280*s13^3)*s23^4 + 
              (-30*s12^2 - 40*s12*s13 - 20*s13^2)*s23^5) + 
            p1q^3*((367*s12^6 + 734*s12^5*s13 + 367*s12^4*s13^2)*s23 + 
              (1061*s12^5 + 1711*s12^4*s13 + 650*s12^3*s13^2)*s23^2 + 
              (981*s12^4 + 657*s12^3*s13 - 280*s12^2*s13^2)*s23^3 + 
              (247*s12^3 - 483*s12^2*s13 - 163*s12*s13^2)*s23^4 + 
              (-40*s12^2 - 243*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
            p1q^2*p2q*(-27*s12^7 + 81*s12^5*s13^2 + 54*s12^4*s13^3 + 
              (966*s12^6 + 2181*s12^5*s13 + 636*s12^4*s13^2 + 87*s12^3*s13^3)*
               s23 + (2990*s12^5 + 3450*s12^4*s13 + 1192*s12^3*s13^2 + 
                1013*s12^2*s13^3)*s23^2 + (2824*s12^4 + 520*s12^3*s13 + 
                780*s12^2*s13^2 + 566*s12*s13^3)*s23^3 + (757*s12^3 - 
                1032*s12^2*s13 + 613*s12*s13^2 + 250*s13^3)*s23^4 + 
              (-70*s12^2 - 193*s12*s13 + 260*s13^2)*s23^5 + 10*s13*s23^6)) + 
          p3q*(p2q^4*((-160*s12^5*s13 - 350*s12^4*s13^2 + 113*s12^3*s13^3 - 
                210*s12^2*s13^4 + 63*s12*s13^5 - 90*s13^6)*s23 + 
              (-380*s12^4*s13 + 76*s12^3*s13^2 - 353*s12^2*s13^3 + 
                133*s12*s13^4 - 100*s13^5)*s23^2 + (-30*s12^3*s13 + 
                30*s12^2*s13^2 + 20*s12*s13^3)*s23^3 + (30*s12^2*s13 + 
                20*s12*s13^2 + 10*s13^3)*s23^4) + p1q*p2q^3*
             (-81*s12^5*s13^2 - 135*s12^4*s13^3 - 27*s12^3*s13^4 + 
              27*s12^2*s13^5 + (170*s12^6 + 50*s12^5*s13 - 972*s12^4*s13^2 - 
                199*s12^3*s13^3 - 436*s12^2*s13^4 + 243*s12*s13^5)*s23 + 
              (500*s12^5 - 396*s12^4*s13 + 284*s12^3*s13^2 - 436*s12^2*
                 s13^3 + 134*s12*s13^4 + 350*s13^5)*s23^2 + (400*s12^4 - 
                86*s12^3*s13 + 849*s12^2*s13^2 - 349*s12*s13^3 + 390*s13^4)*
               s23^3 + (60*s12^3 + 100*s12^2*s13 + 30*s12*s13^2 + 20*s13^3)*
               s23^4 + (-10*s12^2 - 20*s12*s13 - 20*s13^2)*s23^5) + 
            p1q^4*((-20*s12^5 - 40*s12^4*s13 - 20*s12^3*s13^2)*s23^2 + 
              (-60*s12^4 - 403*s12^3*s13 - 343*s12^2*s13^2)*s23^3 + 
              (-60*s12^3 - 606*s12^2*s13 - 243*s12*s13^2)*s23^4 + 
              (-20*s12^2 - 323*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
            p1q^2*p2q^2*(54*s12^6*s13 + 81*s12^5*s13^2 - 27*s12^3*s13^4 + 
              (340*s12^6 + 562*s12^5*s13 - 465*s12^4*s13^2 - 428*s12^3*
                 s13^3 - 407*s12^2*s13^4)*s23 + (970*s12^5 + 160*s12^4*s13 + 
                533*s12^3*s13^2 + 229*s12^2*s13^3 - 729*s12*s13^4)*s23^2 + 
              (790*s12^4 - 524*s12^3*s13 + 1608*s12^2*s13^2 - 750*s12*s13^3 - 
                510*s13^4)*s23^3 + (110*s12^3 - 316*s12^2*s13 + 
                379*s12*s13^2 - 560*s13^3)*s23^4 + (-50*s12^2 - 50*s12*s13 - 
                40*s13^2)*s23^5 + 10*s13*s23^6) + p1q^3*p2q*
             ((367*s12^6 + 781*s12^5*s13 + 461*s12^4*s13^2 + 47*s12^3*s13^3)*
               s23 + (1041*s12^5 + 1166*s12^4*s13 + 848*s12^3*s13^2 + 
                723*s12^2*s13^3)*s23^2 + (921*s12^4 - 294*s12^3*s13 + 
                833*s12^2*s13^2 + 729*s12*s13^3)*s23^3 + (187*s12^3 - 
                862*s12^2*s13 + 876*s12*s13^2 + 330*s13^3)*s23^4 + 
              (-60*s12^2 - 163*s12*s13 + 350*s13^2)*s23^5 + 20*s13*s23^6)))*
         Log[(s12 + s23)/(s12 + s13 + s23)])/
        (p2q*p3q^4*(27*s12^4*s13*s23^2 + 27*s12^3*s13*s23^3) + 
         p3q*(-27*p2q^4*s12^3*s13^2*s23^2 + p1q^2*p2q^2*(27*s12^4*s13*s23^2 + 
             27*s12^3*s13*s23^3) + p1q*p2q^3*((27*s12^4*s13 - 27*s12^3*s13^2)*
              s23^2 + 27*s12^3*s13*s23^3)) + 
         p3q^3*(p1q*p2q*(54*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3) + 
           p2q^2*((54*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 54*s12^3*s13*
              s23^3)) + p3q^2*(p1q^2*p2q*(27*s12^4*s13*s23^2 + 
             27*s12^3*s13*s23^3) + p2q^3*((27*s12^4*s13 - 54*s12^3*s13^2)*
              s23^2 + 27*s12^3*s13*s23^3) + p1q*p2q^2*
            ((81*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 81*s12^3*s13*s23^3))) + 
       ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
            (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
          p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
            (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
          p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (-16*s12^2 - 72*s12*s13 - 56*s13^2)*s23 + (-32*s12 - 52*s13)*
             s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
             s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
          p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
            (-8*s12^2 - 56*s12*s13 - 48*s13^2)*s23 + (-16*s12 - 36*s13)*
             s23^2 - 8*s23^3) + p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 
              48*s12*s13^2 - 20*s13^3 + (-16*s12^2 - 56*s12*s13 - 40*s13^2)*
               s23 + (-8*s12 - 20*s13)*s23^2) + p1q*p2q*(-16*s12^3 - 
              52*s12^2*s13 - 56*s12*s13^2 - 20*s13^3 + (-48*s12^2 - 
                104*s12*s13 - 56*s13^2)*s23 + (-48*s12 - 52*s13)*s23^2 - 
              16*s23^3) + p1q^2*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
              (-48*s12^2 - 64*s12*s13 - 16*s13^2)*s23 + (-48*s12 - 32*s13)*
               s23^2 - 16*s23^3)) + p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 
              36*s12*s13^2 - 10*s13^3 + (-32*s12^2 - 52*s12*s13 - 20*s13^2)*
               s23 + (-16*s12 - 10*s13)*s23^2) + p1q*(-16*s12^3 - 
              32*s12^2*s13 - 16*s12*s13^2 + (-40*s12^2 - 48*s12*s13 - 
                8*s13^2)*s23 + (-32*s12 - 16*s13)*s23^2 - 8*s23^3)))*
         Log[(p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + p3q*s23)/
           ((p1q + p2q + p3q)*(s12 + s13 + s23))])/
        (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
           27*p2q^2*s12*s13*s23))) + 
     ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
          (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
        p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
          (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
        p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (28*s12^2 + 24*s12*s13 - 4*s13^2)*s23 + (56*s12 + 40*s13)*s23^2 + 
          28*s23^3) + p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (56*s12^2 + 80*s12*s13 + 24*s13^2)*s23 + (112*s12 + 96*s13)*s23^2 + 
          56*s23^3) + p1q^3*((56*s12^2 + 112*s12*s13 + 56*s13^2)*s23 + 
          (112*s12 + 112*s13)*s23^2 + 56*s23^3) + 
        p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 36*s12*s13^2 - 8*s13^3 + 
            (-40*s12^2 - 56*s12*s13 - 16*s13^2)*s23 + (-20*s12 - 8*s13)*
             s23^2) + p1q*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
            (-12*s12^2 + 16*s12*s13 + 28*s13^2)*s23 + (36*s12 + 56*s13)*
             s23^2 + 28*s23^3)) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 
            42*s12*s13^2 - 16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*
             s23 + (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 
            56*s12^2*s13 - 52*s12*s13^2 - 16*s13^3 + 
            (16*s12^2 + 40*s12*s13 + 24*s13^2)*s23 + (92*s12 + 96*s13)*
             s23^2 + 56*s23^3) + p1q^2*(-20*s12^3 - 40*s12^2*s13 - 
            20*s12*s13^2 + (16*s12^2 + 72*s12*s13 + 56*s13^2)*s23 + 
            (92*s12 + 112*s13)*s23^2 + 56*s23^3)))*
       PolyLog[2, p1q/(p1q + p2q)])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
          (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
        p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
          (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
        p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (28*s12^2 + 16*s12*s13 - 12*s13^2)*s23 + (56*s12 + 36*s13)*s23^2 + 
          28*s23^3) + p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (56*s12^2 + 72*s12*s13 + 16*s13^2)*s23 + (112*s12 + 92*s13)*s23^2 + 
          56*s23^3) + p1q^3*((56*s12^2 + 112*s12*s13 + 56*s13^2)*s23 + 
          (112*s12 + 112*s13)*s23^2 + 56*s23^3) + 
        p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 36*s12*s13^2 - 10*s13^3 + 
            (-32*s12^2 - 52*s12*s13 - 20*s13^2)*s23 + (-16*s12 - 10*s13)*
             s23^2) + p1q*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
            (-4*s12^2 + 24*s12*s13 + 28*s13^2)*s23 + (40*s12 + 56*s13)*
             s23^2 + 28*s23^3)) + p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 
            48*s12*s13^2 - 20*s13^3 + (-16*s12^2 - 56*s12*s13 - 40*s13^2)*
             s23 + (-8*s12 - 20*s13)*s23^2) + p1q*p2q*(-16*s12^3 - 
            52*s12^2*s13 - 56*s12*s13^2 - 20*s13^3 + 
            (24*s12^2 + 40*s12*s13 + 16*s13^2)*s23 + (96*s12 + 92*s13)*
             s23^2 + 56*s23^3) + p1q^2*(-16*s12^3 - 32*s12^2*s13 - 
            16*s12*s13^2 + (24*s12^2 + 80*s12*s13 + 56*s13^2)*s23 + 
            (96*s12 + 112*s13)*s23^2 + 56*s23^3)))*
       PolyLog[2, p1q/(p1q + p3q)])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(6*s12^3 + 12*s12^2*s13 + 6*s12*s13^2 + (12*s12^2 + 12*s12*s13)*
           s23 + 6*s12*s23^2) + p1q^2*p2q*(-12*s12^2*s13 - 24*s12*s13^2 - 
          12*s13^3 + (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p1q*p2q^2*(-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3 + 
          (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p2q^3*(-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3 + 
          (-12*s12*s13 - 12*s13^2)*s23 - 6*s13*s23^2) + 
        p3q*(p1q^2*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q^2*(6*s12^3 - 18*s12*s13^2 - 12*s13^3 + 
            (12*s12^2 - 12*s12*s13 - 24*s13^2)*s23 + (6*s12 - 12*s13)*
             s23^2) + p1q*p2q*(12*s12^3 + 12*s12^2*s13 - 12*s12*s13^2 - 
            12*s13^3 + (24*s12^2 - 24*s13^2)*s23 + (12*s12 - 12*s13)*
             s23^2)) + p3q^2*(p1q*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q*(12*s12^3 + 18*s12^2*s13 - 6*s13^3 + (24*s12^2 + 12*s12*s13 - 
              12*s13^2)*s23 + (12*s12 - 6*s13)*s23^2)))*
       PolyLog[2, p2q/(p2q + p3q)])/(p2q*p3q^2*s12*s13*s23 + 
       p3q*(p1q*p2q*s12*s13*s23 + p2q^2*s12*s13*s23)) + 
     ((p3q^6*((-30*s12^3*s13 - 60*s12^2*s13^2 - 30*s12*s13^3)*s23 + 
          (-10*s12^3 - 60*s12^2*s13 - 50*s12*s13^2)*s23^2 + 
          (-10*s12^2 - 20*s12*s13)*s23^3) + 
        p2q^6*((-30*s12^3*s13 - 60*s12^2*s13^2 - 30*s12*s13^3)*s23 + 
          (-50*s12^2*s13 - 60*s12*s13^2 - 10*s13^3)*s23^2 + 
          (-20*s12*s13 - 10*s13^2)*s23^3) + p1q*p2q^5*
         ((-60*s12^3*s13 - 120*s12^2*s13^2 - 60*s12*s13^3)*s23 + 
          (10*s12^3 - 70*s12^2*s13 - 110*s12*s13^2 - 30*s13^3)*s23^2 + 
          (10*s12^2 - 10*s12*s13 - 20*s13^2)*s23^3 + 10*s13*s23^4) + 
        p1q^4*p2q^2*((-20*s12^2 + 20*s13^2)*s23^3 + (-20*s12 + 20*s13)*
           s23^4) + p1q^2*p2q^4*((-60*s12^3*s13 - 120*s12^2*s13^2 - 
            60*s12*s13^3)*s23 + (20*s12^3 - 40*s12^2*s13 - 100*s12*s13^2 - 
            40*s13^3)*s23^2 + (10*s12^2 + 20*s12*s13 - 10*s13^2)*s23^3 + 
          (-10*s12 + 30*s13)*s23^4) + p1q^3*p2q^3*
         ((20*s12^3 + 60*s12^2*s13 + 20*s12*s13^2 - 20*s13^3)*s23^2 + 
          (60*s12*s13 + 20*s13^2)*s23^3 + (-20*s12 + 40*s13)*s23^4) + 
        p3q^5*(p2q*(-80*s12^4*s13 - 80*s12^3*s13^2 + 
            (-20*s12^4 - 200*s12^3*s13 - 150*s12^2*s13^2 - 60*s12*s13^3 - 
              10*s13^4)*s23 + (-40*s12^3 - 170*s12^2*s13 - 100*s12*s13^2 - 
              10*s13^3)*s23^2 + (-20*s12^2 - 50*s12*s13)*s23^3) + 
          p1q*((-60*s12^3*s13 - 120*s12^2*s13^2 - 60*s12*s13^3)*s23 + 
            (-30*s12^3 - 110*s12^2*s13 - 70*s12*s13^2 + 10*s13^3)*s23^2 + 
            (-20*s12^2 - 10*s12*s13 + 10*s13^2)*s23^3 + 10*s12*s23^4)) + 
        p3q^3*(p2q^3*(-80*s12^4*s13 + 240*s12^3*s13^2 + 240*s12^2*s13^3 - 
            80*s12*s13^4 + (-70*s12^4 - 60*s12^3*s13 + 500*s12^2*s13^2 - 
              60*s12*s13^3 - 70*s13^4)*s23 + (-70*s12^3 + 70*s12^2*s13 + 
              70*s12*s13^2 - 70*s13^3)*s23^2 - 20*s12*s13*s23^3) + 
          p1q*p2q^2*(-80*s12^4*s13 + 80*s12^3*s13^2 + 160*s12^2*s13^3 + 
            (-100*s12^4 + 20*s12^3*s13 + 540*s12^2*s13^2 + 100*s12*s13^3 - 
              80*s13^4)*s23 + (-20*s12^3 + 200*s12^2*s13 + 200*s12*s13^2 + 
              20*s13^3)*s23^2 + (90*s12^2 - 70*s12*s13 + 100*s13^2)*s23^3 + 
            10*s12*s23^4) + p1q^2*p2q*((-20*s12^4 + 80*s12^3*s13 + 
              120*s12^2*s13^2 - 20*s13^4)*s23 + (40*s12^2*s13 + 
              40*s12*s13^2 + 80*s13^3)*s23^2 + (50*s12^2 - 80*s12*s13 + 
              70*s13^2)*s23^3 + (30*s12 - 30*s13)*s23^4) + 
          p1q^3*((-20*s12^3 + 20*s12^2*s13 + 60*s12*s13^2 + 20*s13^3)*s23^2 + 
            (20*s12^2 + 60*s12*s13)*s23^3 + (40*s12 - 20*s13)*s23^4)) + 
        p3q^4*(p2q^2*(-160*s12^4*s13 + 160*s12^2*s13^3 + 
            (-60*s12^4 - 270*s12^3*s13 + 160*s12^2*s13^2 + 10*s12*s13^3 - 
              40*s13^4)*s23 + (-70*s12^3 - 100*s12^2*s13 + 10*s12*s13^2 - 
              40*s13^3)*s23^2 + (-10*s12^2 - 40*s12*s13)*s23^3) + 
          p1q*p2q*(-80*s12^4*s13 - 80*s12^3*s13^2 + 
            (-40*s12^4 - 120*s12^3*s13 - 20*s12^2*s13^2 - 40*s12*s13^3 - 
              20*s13^4)*s23 + (-50*s12^3 - 30*s12^2*s13 + 10*s12*s13^2 + 
              30*s13^3)*s23^2 + (10*s12^2 + 50*s13^2)*s23^3 + 20*s12*s23^4) + 
          p1q^2*((-60*s12^3*s13 - 120*s12^2*s13^2 - 60*s12*s13^3)*s23 + 
            (-40*s12^3 - 100*s12^2*s13 - 40*s12*s13^2 + 20*s13^3)*s23^2 + 
            (-10*s12^2 + 20*s12*s13 + 10*s13^2)*s23^3 + (30*s12 - 10*s13)*
             s23^4)) + p3q^2*(p2q^4*(160*s12^3*s13^2 - 160*s12*s13^4 + 
            (-40*s12^4 + 10*s12^3*s13 + 160*s12^2*s13^2 - 270*s12*s13^3 - 
              60*s13^4)*s23 + (-40*s12^3 + 10*s12^2*s13 - 100*s12*s13^2 - 
              70*s13^3)*s23^2 + (-40*s12*s13 - 10*s13^2)*s23^3) + 
          p1q^3*p2q*((20*s12^3 - 100*s12^2*s13 - 60*s12*s13^2 + 60*s13^3)*
             s23^2 + (40*s12^2 - 140*s12*s13 + 20*s13^2)*s23^3 + 
            (20*s12 - 40*s13)*s23^4) + p1q^2*p2q^2*
           ((-40*s12^4 + 40*s12^3*s13 + 160*s12^2*s13^2 + 40*s12*s13^3 - 
              40*s13^4)*s23 + (100*s12^3 - 100*s12^2*s13 - 100*s12*s13^2 + 
              100*s13^3)*s23^2 + (120*s12^2 - 360*s12*s13 + 120*s13^2)*
             s23^3 + (-20*s12 - 20*s13)*s23^4) + 
          p1q^4*((20*s12^2 - 20*s13^2)*s23^3 + (20*s12 - 20*s13)*s23^4) + 
          p1q*p2q^3*(160*s12^3*s13^2 + 80*s12^2*s13^3 - 80*s12*s13^4 + 
            (-80*s12^4 + 100*s12^3*s13 + 540*s12^2*s13^2 + 20*s12*s13^3 - 
              100*s13^4)*s23 + (20*s12^3 + 200*s12^2*s13 + 200*s12*s13^2 - 
              20*s13^3)*s23^2 + (100*s12^2 - 70*s12*s13 + 90*s13^2)*s23^3 + 
            10*s13*s23^4)) + p3q*(p2q^5*(-80*s12^2*s13^3 - 80*s12*s13^4 + 
            (-10*s12^4 - 60*s12^3*s13 - 150*s12^2*s13^2 - 200*s12*s13^3 - 
              20*s13^4)*s23 + (-10*s12^3 - 100*s12^2*s13 - 170*s12*s13^2 - 
              40*s13^3)*s23^2 + (-50*s12*s13 - 20*s13^2)*s23^3) + 
          p1q*p2q^4*(-80*s12^2*s13^3 - 80*s12*s13^4 + 
            (-20*s12^4 - 40*s12^3*s13 - 20*s12^2*s13^2 - 120*s12*s13^3 - 
              40*s13^4)*s23 + (30*s12^3 + 10*s12^2*s13 - 30*s12*s13^2 - 
              50*s13^3)*s23^2 + (50*s12^2 + 10*s13^2)*s23^3 + 20*s13*s23^4) + 
          p1q^3*p2q^2*((60*s12^3 - 60*s12^2*s13 - 100*s12*s13^2 + 20*s13^3)*
             s23^2 + (20*s12^2 - 140*s12*s13 + 40*s13^2)*s23^3 + 
            (-40*s12 + 20*s13)*s23^4) + p1q^2*p2q^3*
           ((-20*s12^4 + 120*s12^2*s13^2 + 80*s12*s13^3 - 20*s13^4)*s23 + 
            (80*s12^3 + 40*s12^2*s13 + 40*s12*s13^2)*s23^2 + 
            (70*s12^2 - 80*s12*s13 + 50*s13^2)*s23^3 + (-30*s12 + 30*s13)*
             s23^4)))*PolyLog[2, p1q/(p1q + p2q + p3q)])/
      (p2q*p3q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 + 
       p3q^3*(p2q^3*(18*s12^2*s13 + 18*s12*s13^2)*s23^2 - 
         3*p1q^2*p2q*s12*s13*s23^3 + p1q*p2q^2*((9*s12^2*s13 + 9*s12*s13^2)*
            s23^2 - 9*s12*s13*s23^3)) + 
       p3q^2*(p2q^4*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 - 
         6*p1q^2*p2q^2*s12*s13*s23^3 + p1q*p2q^3*((9*s12^2*s13 + 9*s12*s13^2)*
            s23^2 - 9*s12*s13*s23^3)) + 
       p3q^4*(p2q^2*(12*s12^2*s13 + 12*s12*s13^2)*s23^2 + 
         p1q*p2q*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*s12*s13*s23^3)) + 
       p3q*(p2q^5*(3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 3*p1q^2*p2q^3*s12*s13*
          s23^3 + p1q*p2q^4*((3*s12^2*s13 + 3*s12*s13^2)*s23^2 - 
           3*s12*s13*s23^3))) + 
     ((p2q^5*(90*s12^2*s13^2 + 90*s12*s13^3 + (100*s12*s13^2 + 10*s13^3)*
           s23 + 10*s13^2*s23^2) + p3q^5*(90*s12^3*s13 + 90*s12^2*s13^2 + 
          (160*s12^3 + 420*s12^2*s13 + 170*s12*s13^2)*s23 + 
          (320*s12^2 + 330*s12*s13)*s23^2 + 160*s12*s23^3) + 
        p1q^3*p2q^2*(-180*s12^3*s13 - 180*s12^2*s13^2 + 
          (140*s12^3 - 440*s12^2*s13 - 380*s12*s13^2 + 20*s13^3)*s23 + 
          (280*s12^2 - 300*s12*s13 - 20*s13^2)*s23^2 + (140*s12 - 40*s13)*
           s23^3) + p1q^2*p2q^3*(-180*s12^3*s13 + 180*s12*s13^3 + 
          (70*s12^3 - 490*s12^2*s13 - 160*s12*s13^2 + 40*s13^3)*s23 + 
          (140*s12^2 - 340*s12*s13 + 10*s13^2)*s23^2 + (70*s12 - 30*s13)*
           s23^3) + p1q^4*p2q*((140*s12^3 + 100*s12^2*s13 - 40*s12*s13^2)*
           s23 + (280*s12^2 + 80*s12*s13 - 20*s13^2)*s23^2 + 
          (140*s12 - 20*s13)*s23^3) + p1q*p2q^4*(-90*s12^3*s13 + 
          90*s12^2*s13^2 + 180*s12*s13^3 + (-270*s12^2*s13 + 30*s12*s13^2 + 
            30*s13^3)*s23 + (-190*s12*s13 + 20*s13^2)*s23^2 - 10*s13*s23^3) + 
        p3q^2*(p2q^3*(90*s12^4 - 270*s12^3*s13 - 180*s12^2*s13^2 + 
            180*s12*s13^3 + (100*s12^3 - 390*s12^2*s13 + 160*s12*s13^2 + 
              20*s13^3)*s23 + (10*s12^2 - 40*s12*s13 + 20*s13^2)*s23^2) + 
          p1q^2*p2q*(540*s12^4 + 720*s12^3*s13 - 180*s12^2*s13^2 - 
            360*s12*s13^3 + (1980*s12^3 + 1300*s12^2*s13 - 640*s12*s13^2 + 
              40*s13^3)*s23 + (2420*s12^2 + 590*s12*s13 - 30*s13^2)*s23^2 + 
            (980*s12 - 70*s13)*s23^3) + p1q^3*(180*s12^3*s13 + 
            180*s12^2*s13^2 + (960*s12^3 + 1760*s12^2*s13 + 620*s12*s13^2)*
             s23 + (1920*s12^2 + 1540*s12*s13 - 40*s13^2)*s23^2 + 
            (960*s12 - 40*s13)*s23^3) + p1q*p2q^2*(360*s12^4 - 
            540*s12^3*s13 - 1080*s12^2*s13^2 - 180*s12*s13^3 + 
            (460*s12^3 - 1830*s12^2*s13 - 1140*s12*s13^2 + 70*s13^3)*s23 + 
            (80*s12^2 - 1070*s12*s13 + 50*s13^2)*s23^2 + (-20*s12 - 20*s13)*
             s23^3)) + p3q*(p2q^4*(-180*s12^3*s13 + 180*s12*s13^3 + 
            (-200*s12^2*s13 + 180*s12*s13^2 + 20*s13^3)*s23 + 
            (-20*s12*s13 + 20*s13^2)*s23^2) + p1q^3*p2q*(180*s12^4 + 
            180*s12^3*s13 - 180*s12^2*s13^2 - 180*s12*s13^3 + 
            (1100*s12^3 + 600*s12^2*s13 - 480*s12*s13^2 + 20*s13^3)*s23 + 
            (1660*s12^2 + 340*s12*s13 - 60*s13^2)*s23^2 + (740*s12 - 80*s13)*
             s23^3) + p1q^2*p2q^2*(180*s12^4 - 540*s12^3*s13 - 
            900*s12^2*s13^2 - 180*s12*s13^3 + (480*s12^3 - 1740*s12^2*s13 - 
              1420*s12*s13^2 + 80*s13^3)*s23 + (500*s12^2 - 1190*s12*s13 + 
              10*s13^2)*s23^2 + (200*s12 - 70*s13)*s23^3) + 
          p1q*p2q^3*(90*s12^4 - 450*s12^3*s13 - 180*s12^2*s13^2 + 
            360*s12*s13^3 + (90*s12^3 - 1030*s12^2*s13 - 60*s12*s13^2 + 
              70*s13^3)*s23 + (-10*s12^2 - 520*s12*s13 + 50*s13^2)*s23^2 + 
            (-10*s12 - 20*s13)*s23^3) + 
          p1q^4*((320*s12^3 + 460*s12^2*s13 + 140*s12*s13^2)*s23 + 
            (640*s12^2 + 440*s12*s13 - 20*s13^2)*s23^2 + (320*s12 - 20*s13)*
             s23^3)) + p3q^3*(p2q^2*(180*s12^4 - 180*s12^3*s13 - 
            450*s12^2*s13^2 - 90*s12*s13^3 + (200*s12^3 - 620*s12^2*s13 - 
              350*s12*s13^2 + 20*s13^3)*s23 + (20*s12^2 - 280*s12*s13 + 
              20*s13^2)*s23^2) + p1q^2*(360*s12^3*s13 + 360*s12^2*s13^2 + 
            (1120*s12^3 + 2370*s12^2*s13 + 890*s12*s13^2)*s23 + 
            (2240*s12^2 + 1980*s12*s13 - 30*s13^2)*s23^2 + 
            (1120*s12 - 30*s13)*s23^3) + p1q*p2q*(540*s12^4 + 720*s12^3*s13 - 
            90*s12^2*s13^2 - 270*s12*s13^3 + (1460*s12^3 + 960*s12^2*s13 - 
              380*s12*s13^2 + 30*s13^3)*s23 + (1460*s12^2 + 380*s12*s13 + 
              10*s13^2)*s23^2 + (540*s12 - 20*s13)*s23^3)) + 
        p3q^4*(p2q*(180*s12^4 + 270*s12^3*s13 - 90*s12*s13^3 + 
            (440*s12^3 + 350*s12^2*s13 - 80*s12*s13^2 + 10*s13^3)*s23 + 
            (420*s12^2 + 160*s12*s13 + 10*s13^2)*s23^2 + 160*s12*s23^3) + 
          p1q*(270*s12^3*s13 + 270*s12^2*s13^2 + 
            (640*s12^3 + 1490*s12^2*s13 + 580*s12*s13^2)*s23 + 
            (1280*s12^2 + 1210*s12*s13 - 10*s13^2)*s23^2 + (640*s12 - 10*s13)*
             s23^3)))*PolyLog[2, p2q/(p1q + p2q + p3q)])/
      (p2q*p3q^4*(27*s12^2*s13*s23 + 27*s12*s13*s23^2) + 
       p3q*(-27*p2q^4*s12*s13^2*s23 + p1q^2*p2q^2*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^3*((27*s12^2*s13 - 27*s12*s13^2)*s23 + 
           27*s12*s13*s23^2)) + p3q^3*(p1q*p2q*(54*s12^2*s13*s23 + 
           54*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 + 
           54*s12*s13*s23^2)) + p3q^2*(p1q^2*p2q*(27*s12^2*s13*s23 + 
           27*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 + 
           27*s12*s13*s23^2) + p1q*p2q^2*((81*s12^2*s13 - 27*s12*s13^2)*s23 + 
           81*s12*s13*s23^2))) + 
     ((p3q^5*(-90*s12^3*s13 - 90*s12^2*s13^2 + (-10*s12^3 - 100*s12^2*s13)*
           s23 - 10*s12^2*s23^2) + p1q^2*p2q^3*(-360*s12^2*s13^2 - 
          360*s12*s13^3 + (-890*s12^2*s13 - 2370*s12*s13^2 - 1120*s13^3)*
           s23 + (30*s12^2 - 1980*s12*s13 - 2240*s13^2)*s23^2 + 
          (30*s12 - 1120*s13)*s23^3) + p1q^3*p2q^2*(-180*s12^2*s13^2 - 
          180*s12*s13^3 + (-620*s12^2*s13 - 1760*s12*s13^2 - 960*s13^3)*s23 + 
          (40*s12^2 - 1540*s12*s13 - 1920*s13^2)*s23^2 + (40*s12 - 960*s13)*
           s23^3) + p1q*p2q^4*(-270*s12^2*s13^2 - 270*s12*s13^3 + 
          (-580*s12^2*s13 - 1490*s12*s13^2 - 640*s13^3)*s23 + 
          (10*s12^2 - 1210*s12*s13 - 1280*s13^2)*s23^2 + (10*s12 - 640*s13)*
           s23^3) + p1q^4*p2q*((-140*s12^2*s13 - 460*s12*s13^2 - 320*s13^3)*
           s23 + (20*s12^2 - 440*s12*s13 - 640*s13^2)*s23^2 + 
          (20*s12 - 320*s13)*s23^3) + p2q^5*(-90*s12^2*s13^2 - 90*s12*s13^3 + 
          (-170*s12^2*s13 - 420*s12*s13^2 - 160*s13^3)*s23 + 
          (-330*s12*s13 - 320*s13^2)*s23^2 - 160*s13*s23^3) + 
        p3q^4*(p2q*(-180*s12^3*s13 + 180*s12*s13^3 + 
            (-20*s12^3 - 180*s12^2*s13 + 200*s12*s13^2)*s23 + 
            (-20*s12^2 + 20*s12*s13)*s23^2) + p1q*(-180*s12^3*s13 - 
            90*s12^2*s13^2 + 90*s12*s13^3 + (-30*s12^3 - 30*s12^2*s13 + 
              270*s12*s13^2)*s23 + (-20*s12^2 + 190*s12*s13)*s23^2 + 
            10*s12*s23^3)) + p3q*(p1q^2*p2q^2*(360*s12^3*s13 + 
            180*s12^2*s13^2 - 720*s12*s13^3 - 540*s13^4 + 
            (-40*s12^3 + 640*s12^2*s13 - 1300*s12*s13^2 - 1980*s13^3)*s23 + 
            (30*s12^2 - 590*s12*s13 - 2420*s13^2)*s23^2 + (70*s12 - 980*s13)*
             s23^3) + p1q^3*p2q*(180*s12^3*s13 + 180*s12^2*s13^2 - 
            180*s12*s13^3 - 180*s13^4 + (-20*s12^3 + 480*s12^2*s13 - 
              600*s12*s13^2 - 1100*s13^3)*s23 + (60*s12^2 - 340*s12*s13 - 
              1660*s13^2)*s23^2 + (80*s12 - 740*s13)*s23^3) + 
          p1q*p2q^3*(270*s12^3*s13 + 90*s12^2*s13^2 - 720*s12*s13^3 - 
            540*s13^4 + (-30*s12^3 + 380*s12^2*s13 - 960*s12*s13^2 - 
              1460*s13^3)*s23 + (-10*s12^2 - 380*s12*s13 - 1460*s13^2)*
             s23^2 + (20*s12 - 540*s13)*s23^3) + 
          p1q^4*((40*s12^2*s13 - 100*s12*s13^2 - 140*s13^3)*s23 + 
            (20*s12^2 - 80*s12*s13 - 280*s13^2)*s23^2 + (20*s12 - 140*s13)*
             s23^3) + p2q^4*(90*s12^3*s13 - 270*s12*s13^3 - 180*s13^4 + 
            (-10*s12^3 + 80*s12^2*s13 - 350*s12*s13^2 - 440*s13^3)*s23 + 
            (-10*s12^2 - 160*s12*s13 - 420*s13^2)*s23^2 - 160*s13*s23^3)) + 
        p3q^3*(p2q^2*(-180*s12^3*s13 + 180*s12^2*s13^2 + 270*s12*s13^3 - 
            90*s13^4 + (-20*s12^3 - 160*s12^2*s13 + 390*s12*s13^2 - 
              100*s13^3)*s23 + (-20*s12^2 + 40*s12*s13 - 10*s13^2)*s23^2) + 
          p1q^2*(-180*s12^3*s13 + 180*s12*s13^3 + 
            (-40*s12^3 + 160*s12^2*s13 + 490*s12*s13^2 - 70*s13^3)*s23 + 
            (-10*s12^2 + 340*s12*s13 - 140*s13^2)*s23^2 + (30*s12 - 70*s13)*
             s23^3) + p1q*p2q*(-360*s12^3*s13 + 180*s12^2*s13^2 + 
            450*s12*s13^3 - 90*s13^4 + (-70*s12^3 + 60*s12^2*s13 + 
              1030*s12*s13^2 - 90*s13^3)*s23 + (-50*s12^2 + 520*s12*s13 + 
              10*s13^2)*s23^2 + (20*s12 + 10*s13)*s23^3)) + 
        p3q^2*(p2q^3*(90*s12^3*s13 + 450*s12^2*s13^2 + 180*s12*s13^3 - 
            180*s13^4 + (-20*s12^3 + 350*s12^2*s13 + 620*s12*s13^2 - 
              200*s13^3)*s23 + (-20*s12^2 + 280*s12*s13 - 20*s13^2)*s23^2) + 
          p1q^2*p2q*(180*s12^3*s13 + 900*s12^2*s13^2 + 540*s12*s13^3 - 
            180*s13^4 + (-80*s12^3 + 1420*s12^2*s13 + 1740*s12*s13^2 - 
              480*s13^3)*s23 + (-10*s12^2 + 1190*s12*s13 - 500*s13^2)*s23^2 + 
            (70*s12 - 200*s13)*s23^3) + p1q^3*(180*s12^2*s13^2 + 
            180*s12*s13^3 + (-20*s12^3 + 380*s12^2*s13 + 440*s12*s13^2 - 
              140*s13^3)*s23 + (20*s12^2 + 300*s12*s13 - 280*s13^2)*s23^2 + 
            (40*s12 - 140*s13)*s23^3) + p1q*p2q^2*(180*s12^3*s13 + 
            1080*s12^2*s13^2 + 540*s12*s13^3 - 360*s13^4 + 
            (-70*s12^3 + 1140*s12^2*s13 + 1830*s12*s13^2 - 460*s13^3)*s23 + 
            (-50*s12^2 + 1070*s12*s13 - 80*s13^2)*s23^2 + (20*s12 + 20*s13)*
             s23^3)))*PolyLog[2, p3q/(p1q + p2q + p3q)])/
      (27*p2q*p3q^4*s12^2*s13*s23 + 
       p3q^2*(p1q*p2q^2*((27*s12^2*s13 - 81*s12*s13^2)*s23 - 
           81*s12*s13*s23^2) + p2q^3*((27*s12^2*s13 - 54*s12*s13^2)*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + p3q*(p1q*p2q^3*(-54*s12*s13^2*s23 - 
           54*s12*s13*s23^2) + p1q^2*p2q^2*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2) + p2q^4*(-27*s12*s13^2*s23 - 
           27*s12*s13*s23^2)) + 
       p3q^3*(p1q*p2q*((27*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2) + p2q^2*((54*s12^2*s13 - 27*s12*s13^2)*s23 - 
           27*s12*s13*s23^2))) + 
     ((p3q^5*((10*s12^5 + 30*s12^4*s13 + 30*s12^3*s13^2 + 10*s12^2*s13^3)*
           s23^2 + (10*s12^4 + 20*s12^3*s13 + 10*s12^2*s13^2)*s23^3) + 
        p2q^5*((-162*s12^2*s13^4 - 324*s12*s13^5 - 162*s13^6)*s23 + 
          (-242*s12^2*s13^3 - 728*s12*s13^4 - 486*s13^5)*s23^2 + 
          (-404*s12*s13^3 - 486*s13^4)*s23^3 - 162*s13^3*s23^4) + 
        p1q*p2q^4*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
          (-459*s12^2*s13^4 - 864*s12*s13^5 - 405*s13^6)*s23 + 
          (-708*s12^2*s13^3 - 2094*s12*s13^4 - 1359*s13^5)*s23^2 + 
          (98*s12^2*s13^2 - 1060*s12*s13^3 - 1377*s13^4)*s23^3 + 
          (116*s12*s13^2 - 432*s13^3)*s23^4 + 18*s13^2*s23^5) + 
        p1q^2*p2q^3*(27*s12^2*s13^5 + 54*s12*s13^6 + 27*s13^7 + 
          (-648*s12^2*s13^4 - 1242*s12*s13^5 - 594*s13^6)*s23 + 
          (-1104*s12^2*s13^3 - 3021*s12*s13^4 - 1890*s13^5)*s23^2 + 
          (51*s12^2*s13^2 - 1620*s12*s13^3 - 1836*s13^4)*s23^3 + 
          (-80*s12^2*s13 + 25*s12*s13^2 - 513*s13^3)*s23^4 + 
          (-80*s12*s13 + 54*s13^2)*s23^5) + p1q^4*p2q*
         ((36*s12^2*s13^3 + 72*s12*s13^4 + 36*s13^5)*s23^2 + 
          (359*s12^2*s13^2 + 467*s12*s13^3 + 108*s13^4)*s23^3 + 
          (243*s12^2*s13 + 638*s12*s13^2 + 108*s13^3)*s23^4 + 
          (80*s12^2 + 323*s12*s13 + 36*s13^2)*s23^5 + 80*s12*s23^6) + 
        p1q^3*p2q^2*((-351*s12^2*s13^4 - 702*s12*s13^5 - 351*s13^6)*s23 + 
          (-602*s12^2*s13^3 - 1583*s12*s13^4 - 981*s13^5)*s23^2 + 
          (312*s12^2*s13^2 - 497*s12*s13^3 - 837*s13^4)*s23^3 + 
          (163*s12^2*s13 + 547*s12*s13^2 - 135*s13^3)*s23^4 + 
          (80*s12^2 + 243*s12*s13 + 72*s13^2)*s23^5 + 80*s12*s23^6) + 
        p3q^4*(p1q*(-27*s12^5*s13^2 - 54*s12^4*s13^3 - 27*s12^3*s13^4 + 
            (-54*s12^4*s13^2 - 54*s12^3*s13^3)*s23 + 
            (10*s12^5 + 30*s12^4*s13 - 15*s12^3*s13^2 - 26*s12^2*s13^3 - 
              18*s12*s13^4)*s23^2 + (-20*s12^4 - 50*s12^3*s13 - 
              76*s12^2*s13^2 - 46*s12*s13^3)*s23^3 + 
            (-30*s12^3 - 40*s12^2*s13 - 28*s12*s13^2)*s23^4) + 
          p2q*((90*s12^6 - 63*s12^5*s13 + 180*s12^4*s13^2 - 171*s12^3*s13^3 + 
              324*s12^2*s13^4 + 162*s12*s13^5)*s23 + 
            (100*s12^5 - 133*s12^4*s13 + 303*s12^3*s13^2 - 112*s12^2*s13^3 + 
              394*s12*s13^4)*s23^2 + (-20*s12^3*s13 - 40*s12^2*s13^2 + 
              52*s12*s13^3)*s23^3 + (-10*s12^3 - 20*s12^2*s13 - 20*s12*s13^2)*
             s23^4)) + p3q^3*(p2q^2*((-270*s12^5*s13 + 369*s12^4*s13^2 - 
              207*s12^3*s13^3 + 1476*s12^2*s13^4 + 162*s12*s13^5 - 162*s13^6)*
             s23 + (-90*s12^5 - 217*s12^4*s13 + 359*s12^3*s13^2 + 
              301*s12^2*s13^3 + 890*s12*s13^4 - 566*s13^5)*s23^2 + 
            (-100*s12^4 + 113*s12^3*s13 - 363*s12^2*s13^2 + 288*s12*s13^3 - 
              566*s13^4)*s23^3 + (-10*s12^3 - 20*s12^2*s13 - 40*s12*s13^2 - 
              162*s13^3)*s23^4) + p1q*p2q*(-27*s12^5*s13^2 + 27*s12^4*s13^3 + 
            135*s12^3*s13^4 + 81*s12^2*s13^5 + (-243*s12^5*s13 + 
              396*s12^4*s13^2 + 153*s12^3*s13^3 + 1008*s12^2*s13^4 - 
              162*s13^6)*s23 + (-350*s12^5 - 134*s12^4*s13 + 382*s12^3*s13^
                2 - 228*s12^2*s13^3 + 538*s12*s13^4 - 468*s13^5)*s23^2 + 
            (-390*s12^4 + 349*s12^3*s13 - 829*s12^2*s13^2 + 220*s12*s13^3 - 
              352*s13^4)*s23^3 + (-20*s12^3 - 30*s12^2*s13 - 58*s12*s13^2 - 
              28*s13^3)*s23^4 + (20*s12^2 + 20*s12*s13 + 18*s13^2)*s23^5) + 
          p1q^2*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
            (54*s12^4*s13^2 + 162*s12^3*s13^3 + 108*s12^2*s13^4)*s23 + 
            (82*s12^3*s13^2 + 91*s12^2*s13^3 + 18*s13^5)*s23^2 + 
            (-30*s12^4 - 70*s12^3*s13 - 40*s12^2*s13^2 - 10*s12*s13^3 + 
              54*s13^4)*s23^3 + (10*s12^2*s13 + 10*s12*s13^2 + 54*s13^3)*
             s23^4 + (30*s12^2 + 20*s12*s13 + 18*s13^2)*s23^5)) + 
        p3q^2*(p2q^3*((360*s12^4*s13^2 + 117*s12^3*s13^3 + 1422*s12^2*s13^4 - 
              819*s12*s13^5 - 486*s13^6)*s23 + (180*s12^4*s13 + 
              4*s12^3*s13^2 + 570*s12^2*s13^3 - 716*s12*s13^4 - 1618*s13^5)*
             s23^2 + (180*s12^3*s13 - 446*s12^2*s13^2 - 247*s12*s13^3 - 
              1618*s13^4)*s23^3 + (-30*s12*s13^2 - 486*s13^3)*s23^4) + 
          p1q*p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4 - 81*s12^2*s13^5 - 
            81*s12*s13^6 + (693*s12^4*s13^2 + 144*s12^3*s13^3 + 
              1404*s12^2*s13^4 - 1521*s12*s13^5 - 810*s13^6)*s23 + 
            (673*s12^4*s13 - 206*s12^3*s13^2 - 50*s12^2*s13^3 - 
              924*s12*s13^4 - 2456*s13^5)*s23^2 + 
            (260*s12^4 + 607*s12^3*s13 - 1485*s12^2*s13^2 + 423*s12*s13^3 - 
              2188*s13^4)*s23^3 + (280*s12^3 - 266*s12^2*s13 + 
              347*s12*s13^2 - 488*s13^3)*s23^4 + (20*s12^2 + 40*s12*s13 + 
              54*s13^2)*s23^5) + p1q^3*((-27*s12^3*s13^3 - 54*s12^2*s13^4 - 
              27*s12*s13^5)*s23 + (-53*s12^3*s13^2 - 134*s12^2*s13^3 - 
              45*s12*s13^4 + 36*s13^5)*s23^2 + (-90*s12^2*s13^2 - 
              19*s12*s13^3 + 108*s13^4)*s23^3 + (30*s12^3 + 50*s12^2*s13 + 
              19*s12*s13^2 + 108*s13^3)*s23^4 + (20*s12^2 + 10*s12*s13 + 
              36*s13^2)*s23^5 - 10*s12*s23^6) + p1q^2*p2q*(27*s12^4*s13^3 - 
            81*s12^2*s13^5 - 54*s12*s13^6 + (387*s12^4*s13^2 + 
              432*s12^3*s13^3 + 549*s12^2*s13^4 - 486*s12*s13^5 - 324*s13^6)*
             s23 + (729*s12^4*s13 - 241*s12^3*s13^2 - 373*s12^2*s13^3 + 
              100*s12*s13^4 - 882*s13^5)*s23^2 + (510*s12^4 + 750*s12^3*s13 - 
              1532*s12^2*s13^2 + 816*s12*s13^3 - 622*s13^4)*s23^3 + 
            (560*s12^3 - 379*s12^2*s13 + 424*s12*s13^2 + 26*s13^3)*s23^4 + 
            (40*s12^2 + 50*s12*s13 + 90*s13^2)*s23^5 - 10*s12*s23^6)) + 
        p3q*(p2q^4*((-18*s12^3*s13^3 - 99*s12^2*s13^4 - 1233*s12*s13^5 - 
              486*s13^6)*s23 + (-190*s12^3*s13^2 - 329*s12^2*s13^3 - 
              2120*s12*s13^4 - 1538*s13^5)*s23^2 + (-160*s12^2*s13^2 - 
              977*s12*s13^3 - 1538*s13^4)*s23^3 + (-10*s12*s13^2 - 486*s13^3)*
             s23^4) + p1q*p2q^3*(-81*s12^3*s13^4 - 135*s12^2*s13^5 - 
            27*s12*s13^6 + 27*s13^7 + (-153*s12^3*s13^3 - 486*s12^2*s13^4 - 
              2718*s12*s13^5 - 1053*s13^6)*s23 + (-711*s12^3*s13^2 - 
              1006*s12^2*s13^3 - 4393*s12*s13^4 - 3347*s13^5)*s23^2 + 
            (-80*s12^3*s13 - 535*s12^2*s13^2 - 1632*s12*s13^3 - 3213*s13^4)*
             s23^3 + (-60*s12^2*s13 + 250*s12*s13^2 - 892*s13^3)*s23^4 + 
            (20*s12*s13 + 54*s13^2)*s23^5) + p1q^3*p2q*
           ((-27*s12^3*s13^3 - 405*s12^2*s13^4 - 729*s12*s13^5 - 351*s13^6)*
             s23 + (-719*s12^3*s13^2 - 736*s12^2*s13^3 - 962*s12*s13^4 - 
              945*s13^5)*s23^2 + (-729*s12^3*s13 - 777*s12^2*s13^2 + 
              546*s12*s13^3 - 729*s13^4)*s23^3 + 
            (-330*s12^3 - 876*s12^2*s13 + 962*s12*s13^2 - 27*s13^3)*s23^4 + 
            (-350*s12^2 + 163*s12*s13 + 108*s13^2)*s23^5 - 20*s12*s23^6) + 
          p1q^4*((36*s12^2*s13^3 + 72*s12*s13^4 + 36*s13^5)*s23^2 + 
            (26*s12^2*s13^2 + 134*s12*s13^3 + 108*s13^4)*s23^3 + 
            (62*s12*s13^2 + 108*s13^3)*s23^4 + (-10*s12^2 - 10*s12*s13 + 
              36*s13^2)*s23^5 - 10*s12*s23^6) + p1q^2*p2q^2*
           (-54*s12^3*s13^4 - 81*s12^2*s13^5 + 27*s13^7 + 
            (-63*s12^3*s13^3 - 540*s12^2*s13^4 - 2061*s12*s13^5 - 918*s13^6)*
             s23 + (-989*s12^3*s13^2 - 992*s12^2*s13^3 - 3074*s12*s13^4 - 
              2790*s13^5)*s23^2 + (-566*s12^3*s13 - 676*s12^2*s13^2 - 
              128*s12*s13^3 - 2512*s13^4)*s23^3 + 
            (-250*s12^3 - 613*s12^2*s13 + 1168*s12*s13^2 - 541*s13^3)*s23^4 + 
            (-260*s12^2 + 193*s12*s13 + 126*s13^2)*s23^5 - 10*s12*s23^6)))*
       PolyLog[2, s12/(s12 + s13 + s23)])/(27*p2q*p3q^4*s12^2*s13^3*s23^2 + 
       p3q^2*(p1q*p2q^2*((27*s12^2*s13^3 - 81*s12*s13^4)*s23^2 - 
           81*s12*s13^3*s23^3) + p2q^3*((27*s12^2*s13^3 - 54*s12*s13^4)*
            s23^2 - 54*s12*s13^3*s23^3) + p1q^2*p2q*(-27*s12*s13^4*s23^2 - 
           27*s12*s13^3*s23^3)) + 
       p3q*(p1q*p2q^3*(-54*s12*s13^4*s23^2 - 54*s12*s13^3*s23^3) + 
         p1q^2*p2q^2*(-27*s12*s13^4*s23^2 - 27*s12*s13^3*s23^3) + 
         p2q^4*(-27*s12*s13^4*s23^2 - 27*s12*s13^3*s23^3)) + 
       p3q^3*(p1q*p2q*((27*s12^2*s13^3 - 27*s12*s13^4)*s23^2 - 
           27*s12*s13^3*s23^3) + p2q^2*((54*s12^2*s13^3 - 27*s12*s13^4)*
            s23^2 - 27*s12*s13^3*s23^3))) + 
     ((p2q^5*((-10*s12^3*s13^2 - 30*s12^2*s13^3 - 30*s12*s13^4 - 10*s13^5)*
           s23^2 + (-10*s12^2*s13^2 - 20*s12*s13^3 - 10*s13^4)*s23^3) + 
        p3q^5*((162*s12^6 + 324*s12^5*s13 + 162*s12^4*s13^2)*s23 + 
          (486*s12^5 + 728*s12^4*s13 + 242*s12^3*s13^2)*s23^2 + 
          (486*s12^4 + 404*s12^3*s13)*s23^3 + 162*s12^3*s23^4) + 
        p1q*p2q^4*(27*s12^4*s13^3 + 54*s12^3*s13^4 + 27*s12^2*s13^5 + 
          (54*s12^3*s13^3 + 54*s12^2*s13^4)*s23 + 
          (18*s12^4*s13 + 26*s12^3*s13^2 + 15*s12^2*s13^3 - 30*s12*s13^4 - 
            10*s13^5)*s23^2 + (46*s12^3*s13 + 76*s12^2*s13^2 + 50*s12*s13^3 + 
            20*s13^4)*s23^3 + (28*s12^2*s13 + 40*s12*s13^2 + 30*s13^3)*
           s23^4) + p1q^2*p2q^3*(-27*s12^5*s13^2 - 54*s12^4*s13^3 - 
          27*s12^3*s13^4 + (-108*s12^4*s13^2 - 162*s12^3*s13^3 - 
            54*s12^2*s13^4)*s23 + (-18*s12^5 - 91*s12^3*s13^2 - 
            82*s12^2*s13^3)*s23^2 + (-54*s12^4 + 10*s12^3*s13 + 
            40*s12^2*s13^2 + 70*s12*s13^3 + 30*s13^4)*s23^3 + 
          (-54*s12^3 - 10*s12^2*s13 - 10*s12*s13^2)*s23^4 + 
          (-18*s12^2 - 20*s12*s13 - 30*s13^2)*s23^5) + 
        p1q^3*p2q^2*((27*s12^5*s13 + 54*s12^4*s13^2 + 27*s12^3*s13^3)*s23 + 
          (-36*s12^5 + 45*s12^4*s13 + 134*s12^3*s13^2 + 53*s12^2*s13^3)*
           s23^2 + (-108*s12^4 + 19*s12^3*s13 + 90*s12^2*s13^2)*s23^3 + 
          (-108*s12^3 - 19*s12^2*s13 - 50*s12*s13^2 - 30*s13^3)*s23^4 + 
          (-36*s12^2 - 10*s12*s13 - 20*s13^2)*s23^5 + 10*s13*s23^6) + 
        p1q^4*p2q*((-36*s12^5 - 72*s12^4*s13 - 36*s12^3*s13^2)*s23^2 + 
          (-108*s12^4 - 134*s12^3*s13 - 26*s12^2*s13^2)*s23^3 + 
          (-108*s12^3 - 62*s12^2*s13)*s23^4 + (-36*s12^2 + 10*s12*s13 + 
            10*s13^2)*s23^5 + 10*s13*s23^6) + 
        p3q^4*(p2q*((486*s12^6 + 1233*s12^5*s13 + 99*s12^4*s13^2 + 
              18*s12^3*s13^3)*s23 + (1538*s12^5 + 2120*s12^4*s13 + 
              329*s12^3*s13^2 + 190*s12^2*s13^3)*s23^2 + 
            (1538*s12^4 + 977*s12^3*s13 + 160*s12^2*s13^2)*s23^3 + 
            (486*s12^3 + 10*s12^2*s13)*s23^4) + 
          p1q*(-27*s12^7 - 54*s12^6*s13 - 27*s12^5*s13^2 + 
            (405*s12^6 + 864*s12^5*s13 + 459*s12^4*s13^2)*s23 + 
            (1359*s12^5 + 2094*s12^4*s13 + 708*s12^3*s13^2)*s23^2 + 
            (1377*s12^4 + 1060*s12^3*s13 - 98*s12^2*s13^2)*s23^3 + 
            (432*s12^3 - 116*s12^2*s13)*s23^4 - 18*s12^2*s23^5)) + 
        p3q^3*(p2q^2*((486*s12^6 + 819*s12^5*s13 - 1422*s12^4*s13^2 - 
              117*s12^3*s13^3 - 360*s12^2*s13^4)*s23 + 
            (1618*s12^5 + 716*s12^4*s13 - 570*s12^3*s13^2 - 4*s12^2*s13^3 - 
              180*s12*s13^4)*s23^2 + (1618*s12^4 + 247*s12^3*s13 + 
              446*s12^2*s13^2 - 180*s12*s13^3)*s23^3 + 
            (486*s12^3 + 30*s12^2*s13)*s23^4) + p1q*p2q*(-27*s12^7 + 
            27*s12^6*s13 + 135*s12^5*s13^2 + 81*s12^4*s13^3 + 
            (1053*s12^6 + 2718*s12^5*s13 + 486*s12^4*s13^2 + 153*s12^3*s13^3)*
             s23 + (3347*s12^5 + 4393*s12^4*s13 + 1006*s12^3*s13^2 + 
              711*s12^2*s13^3)*s23^2 + (3213*s12^4 + 1632*s12^3*s13 + 
              535*s12^2*s13^2 + 80*s12*s13^3)*s23^3 + 
            (892*s12^3 - 250*s12^2*s13 + 60*s12*s13^2)*s23^4 + 
            (-54*s12^2 - 20*s12*s13)*s23^5) + p1q^2*(-27*s12^7 - 
            54*s12^6*s13 - 27*s12^5*s13^2 + (594*s12^6 + 1242*s12^5*s13 + 
              648*s12^4*s13^2)*s23 + (1890*s12^5 + 3021*s12^4*s13 + 
              1104*s12^3*s13^2)*s23^2 + (1836*s12^4 + 1620*s12^3*s13 - 
              51*s12^2*s13^2)*s23^3 + (513*s12^3 - 25*s12^2*s13 + 
              80*s12*s13^2)*s23^4 + (-54*s12^2 + 80*s12*s13)*s23^5)) + 
        p3q^2*(p2q^3*((162*s12^6 - 162*s12^5*s13 - 1476*s12^4*s13^2 + 
              207*s12^3*s13^3 - 369*s12^2*s13^4 + 270*s12*s13^5)*s23 + 
            (566*s12^5 - 890*s12^4*s13 - 301*s12^3*s13^2 - 359*s12^2*s13^3 + 
              217*s12*s13^4 + 90*s13^5)*s23^2 + (566*s12^4 - 288*s12^3*s13 + 
              363*s12^2*s13^2 - 113*s12*s13^3 + 100*s13^4)*s23^3 + 
            (162*s12^3 + 40*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23^4) + 
          p1q*p2q^2*(81*s12^6*s13 + 81*s12^5*s13^2 - 81*s12^4*s13^3 - 
            81*s12^3*s13^4 + (810*s12^6 + 1521*s12^5*s13 - 1404*s12^4*s13^2 - 
              144*s12^3*s13^3 - 693*s12^2*s13^4)*s23 + 
            (2456*s12^5 + 924*s12^4*s13 + 50*s12^3*s13^2 + 206*s12^2*s13^3 - 
              673*s12*s13^4)*s23^2 + (2188*s12^4 - 423*s12^3*s13 + 
              1485*s12^2*s13^2 - 607*s12*s13^3 - 260*s13^4)*s23^3 + 
            (488*s12^3 - 347*s12^2*s13 + 266*s12*s13^2 - 280*s13^3)*s23^4 + 
            (-54*s12^2 - 40*s12*s13 - 20*s13^2)*s23^5) + 
          p1q^3*((351*s12^6 + 702*s12^5*s13 + 351*s12^4*s13^2)*s23 + 
            (981*s12^5 + 1583*s12^4*s13 + 602*s12^3*s13^2)*s23^2 + 
            (837*s12^4 + 497*s12^3*s13 - 312*s12^2*s13^2)*s23^3 + 
            (135*s12^3 - 547*s12^2*s13 - 163*s12*s13^2)*s23^4 + 
            (-72*s12^2 - 243*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
          p1q^2*p2q*(-27*s12^7 + 81*s12^5*s13^2 + 54*s12^4*s13^3 + 
            (918*s12^6 + 2061*s12^5*s13 + 540*s12^4*s13^2 + 63*s12^3*s13^3)*
             s23 + (2790*s12^5 + 3074*s12^4*s13 + 992*s12^3*s13^2 + 
              989*s12^2*s13^3)*s23^2 + (2512*s12^4 + 128*s12^3*s13 + 
              676*s12^2*s13^2 + 566*s12*s13^3)*s23^3 + 
            (541*s12^3 - 1168*s12^2*s13 + 613*s12*s13^2 + 250*s13^3)*s23^4 + 
            (-126*s12^2 - 193*s12*s13 + 260*s13^2)*s23^5 + 10*s13*s23^6)) + 
        p3q*(p2q^4*((-162*s12^5*s13 - 324*s12^4*s13^2 + 171*s12^3*s13^3 - 
              180*s12^2*s13^4 + 63*s12*s13^5 - 90*s13^6)*s23 + 
            (-394*s12^4*s13 + 112*s12^3*s13^2 - 303*s12^2*s13^3 + 
              133*s12*s13^4 - 100*s13^5)*s23^2 + (-52*s12^3*s13 + 
              40*s12^2*s13^2 + 20*s12*s13^3)*s23^3 + 
            (20*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23^4) + 
          p1q*p2q^3*(-81*s12^5*s13^2 - 135*s12^4*s13^3 - 27*s12^3*s13^4 + 
            27*s12^2*s13^5 + (162*s12^6 - 1008*s12^4*s13^2 - 153*s12^3*s13^
                3 - 396*s12^2*s13^4 + 243*s12*s13^5)*s23 + 
            (468*s12^5 - 538*s12^4*s13 + 228*s12^3*s13^2 - 382*s12^2*s13^3 + 
              134*s12*s13^4 + 350*s13^5)*s23^2 + (352*s12^4 - 220*s12^3*s13 + 
              829*s12^2*s13^2 - 349*s12*s13^3 + 390*s13^4)*s23^3 + 
            (28*s12^3 + 58*s12^2*s13 + 30*s12*s13^2 + 20*s13^3)*s23^4 + 
            (-18*s12^2 - 20*s12*s13 - 20*s13^2)*s23^5) + 
          p1q^4*((-36*s12^5 - 72*s12^4*s13 - 36*s12^3*s13^2)*s23^2 + 
            (-108*s12^4 - 467*s12^3*s13 - 359*s12^2*s13^2)*s23^3 + 
            (-108*s12^3 - 638*s12^2*s13 - 243*s12*s13^2)*s23^4 + 
            (-36*s12^2 - 323*s12*s13 - 80*s13^2)*s23^5 - 80*s13*s23^6) + 
          p1q^2*p2q^2*(54*s12^6*s13 + 81*s12^5*s13^2 - 27*s12^3*s13^4 + 
            (324*s12^6 + 486*s12^5*s13 - 549*s12^4*s13^2 - 432*s12^3*s13^3 - 
              387*s12^2*s13^4)*s23 + (882*s12^5 - 100*s12^4*s13 + 
              373*s12^3*s13^2 + 241*s12^2*s13^3 - 729*s12*s13^4)*s23^2 + 
            (622*s12^4 - 816*s12^3*s13 + 1532*s12^2*s13^2 - 750*s12*s13^3 - 
              510*s13^4)*s23^3 + (-26*s12^3 - 424*s12^2*s13 + 379*s12*s13^2 - 
              560*s13^3)*s23^4 + (-90*s12^2 - 50*s12*s13 - 40*s13^2)*s23^5 + 
            10*s13*s23^6) + p1q^3*p2q*((351*s12^6 + 729*s12^5*s13 + 
              405*s12^4*s13^2 + 27*s12^3*s13^3)*s23 + 
            (945*s12^5 + 962*s12^4*s13 + 736*s12^3*s13^2 + 719*s12^2*s13^3)*
             s23^2 + (729*s12^4 - 546*s12^3*s13 + 777*s12^2*s13^2 + 
              729*s12*s13^3)*s23^3 + (27*s12^3 - 962*s12^2*s13 + 
              876*s12*s13^2 + 330*s13^3)*s23^4 + (-108*s12^2 - 163*s12*s13 + 
              350*s13^2)*s23^5 + 20*s13*s23^6)))*
       PolyLog[2, s13/(s12 + s13 + s23)])/
      (p2q*p3q^4*(27*s12^4*s13*s23^2 + 27*s12^3*s13*s23^3) + 
       p3q*(-27*p2q^4*s12^3*s13^2*s23^2 + p1q^2*p2q^2*(27*s12^4*s13*s23^2 + 
           27*s12^3*s13*s23^3) + p1q*p2q^3*((27*s12^4*s13 - 27*s12^3*s13^2)*
            s23^2 + 27*s12^3*s13*s23^3)) + 
       p3q^3*(p1q*p2q*(54*s12^4*s13*s23^2 + 54*s12^3*s13*s23^3) + 
         p2q^2*((54*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 54*s12^3*s13*
            s23^3)) + p3q^2*(p1q^2*p2q*(27*s12^4*s13*s23^2 + 
           27*s12^3*s13*s23^3) + p2q^3*((27*s12^4*s13 - 54*s12^3*s13^2)*
            s23^2 + 27*s12^3*s13*s23^3) + p1q*p2q^2*
          ((81*s12^4*s13 - 27*s12^3*s13^2)*s23^2 + 81*s12^3*s13*s23^3))) + 
     ((p3q^5*((162*s12^6*s13^2 + 576*s12^5*s13^3 + 666*s12^4*s13^4 + 
            252*s12^3*s13^5)*s23 + (10*s12^7 + 40*s12^6*s13 + 
            464*s12^5*s13^2 + 848*s12^4*s13^3 + 414*s12^3*s13^4)*s23^2 + 
          (10*s12^6 + 30*s12^5*s13 + 272*s12^4*s13^2 + 162*s12^3*s13^3)*
           s23^3) + p2q^5*((252*s12^5*s13^3 + 666*s12^4*s13^4 + 
            576*s12^3*s13^5 + 162*s12^2*s13^6)*s23 + 
          (414*s12^4*s13^3 + 848*s12^3*s13^4 + 464*s12^2*s13^5 + 
            40*s12*s13^6 + 10*s13^7)*s23^2 + (162*s12^3*s13^3 + 
            272*s12^2*s13^4 + 30*s12*s13^5 + 10*s13^6)*s23^3) + 
        p1q*p2q^4*((504*s12^5*s13^3 + 1332*s12^4*s13^4 + 1152*s12^3*s13^5 + 
            324*s12^2*s13^6)*s23 + (-90*s12^5*s13^2 + 396*s12^4*s13^3 + 
            1272*s12^3*s13^4 + 826*s12^2*s13^5 + 50*s12*s13^6 + 10*s13^7)*
           s23^2 + (-90*s12^4*s13^2 - 290*s12^3*s13^3 + 130*s12^2*s13^4 - 
            50*s12*s13^5 - 20*s13^6)*s23^3 + (-272*s12^2*s13^3 - 
            60*s12*s13^4 - 30*s13^5)*s23^4) + p1q^2*p2q^3*
         ((504*s12^5*s13^3 + 1332*s12^4*s13^4 + 1152*s12^3*s13^5 + 
            324*s12^2*s13^6)*s23 + (-17*s12^5*s13^2 + 290*s12^4*s13^3 + 
            1001*s12^3*s13^4 + 704*s12^2*s13^5 + 10*s12*s13^6)*s23^2 + 
          (80*s12^5*s13 + 233*s12^4*s13^2 - 651*s12^3*s13^3 - 
            334*s12^2*s13^4 - 100*s12*s13^5 - 30*s13^6)*s23^3 + 
          (80*s12^4*s13 + 170*s12^3*s13^2 - 594*s12^2*s13^3 - 20*s12*s13^4)*
           s23^4 + (30*s12*s13^3 + 30*s13^4)*s23^5) + 
        p1q^3*p2q^2*((-180*s12^5*s13^2 - 864*s12^4*s13^3 - 828*s12^3*s13^4 - 
            144*s12^2*s13^5)*s23^2 + (-163*s12^5*s13 - 489*s12^4*s13^2 - 
            1524*s12^3*s13^3 - 858*s12^2*s13^4 - 20*s12*s13^5)*s23^3 + 
          (-80*s12^5 - 403*s12^4*s13 - 306*s12^3*s13^2 - 654*s12^2*s13^3 + 
            50*s12*s13^4 + 30*s13^5)*s23^4 + (-80*s12^4 - 160*s12^3*s13 + 
            30*s12*s13^3 + 20*s13^4)*s23^5 - 10*s13^3*s23^6) + 
        p1q^4*p2q*((180*s12^4*s13^2 - 180*s12^2*s13^4)*s23^3 + 
          (163*s12^4*s13 + 343*s12^3*s13^2 - 170*s12^2*s13^3 + 10*s12*s13^4)*
           s23^4 + (80*s12^4 + 243*s12^3*s13 - 10*s13^4)*s23^5 + 
          (80*s12^3 - 10*s13^3)*s23^6) + 
        p3q^4*(p2q*(720*s12^6*s13^3 + 720*s12^5*s13^4 + 
            (90*s12^8 + 27*s12^7*s13 + 1125*s12^6*s13^2 + 3096*s12^5*s13^3 + 
              3357*s12^4*s13^4 + 1251*s12^3*s13^5 + 522*s12^2*s13^6)*s23 + 
            (110*s12^7 + 17*s12^6*s13 + 2026*s12^5*s13^2 + 3590*s12^4*s13^3 + 
              2325*s12^3*s13^4 + 494*s12^2*s13^5)*s23^2 + 
            (20*s12^6 + 60*s12^5*s13 + 978*s12^4*s13^2 + 930*s12^3*s13^3 + 
              172*s12^2*s13^4)*s23^3) + 
          p1q*((324*s12^6*s13^2 + 1152*s12^5*s13^3 + 1332*s12^4*s13^4 + 
              504*s12^3*s13^5)*s23 + (10*s12^7 + 50*s12^6*s13 + 
              826*s12^5*s13^2 + 1272*s12^4*s13^3 + 396*s12^3*s13^4 - 
              90*s12^2*s13^5)*s23^2 + (-20*s12^6 - 50*s12^5*s13 + 
              130*s12^4*s13^2 - 290*s12^3*s13^3 - 90*s12^2*s13^4)*s23^3 + 
            (-30*s12^5 - 60*s12^4*s13 - 272*s12^3*s13^2)*s23^4)) + 
        p3q^3*(p2q^2*(720*s12^6*s13^3 - 720*s12^5*s13^4 - 1440*s12^4*s13^5 + 
            (90*s12^8 - 153*s12^7*s13 + 1935*s12^6*s13^2 + 3510*s12^5*s13^3 + 
              3807*s12^4*s13^4 + 1989*s12^3*s13^5 + 1494*s12^2*s13^6 - 
              180*s12*s13^7)*s23 + (100*s12^7 - 203*s12^6*s13 + 
              2830*s12^5*s13^2 + 5116*s12^4*s13^3 + 4285*s12^3*s13^4 + 
              1762*s12^2*s13^5 - 180*s12*s13^6)*s23^2 + 
            (10*s12^6 + 30*s12^5*s13 + 1222*s12^4*s13^2 + 1800*s12^3*s13^3 + 
              688*s12^2*s13^4)*s23^3) + p1q*p2q*(720*s12^6*s13^3 + 
            720*s12^5*s13^4 + (-153*s12^7*s13 + 1899*s12^6*s13^2 + 
              3420*s12^5*s13^3 + 4068*s12^4*s13^4 + 1557*s12^3*s13^5 + 
              1017*s12^2*s13^6)*s23 + (-340*s12^7 - 234*s12^6*s13 + 
              2677*s12^5*s13^2 + 3136*s12^4*s13^3 + 2104*s12^3*s13^4 + 
              539*s12^2*s13^5 + 80*s12*s13^6)*s23^2 + 
            (-390*s12^6 + 89*s12^5*s13 - 10*s12^4*s13^2 - 114*s12^3*s13^3 - 
              370*s12^2*s13^4 + 60*s12*s13^5)*s23^3 + 
            (-50*s12^5 - 120*s12^4*s13 - 656*s12^3*s13^2 - 192*s12^2*s13^3 - 
              20*s12*s13^4)*s23^4) + p1q^2*
           ((324*s12^6*s13^2 + 1152*s12^5*s13^3 + 1332*s12^4*s13^4 + 
              504*s12^3*s13^5)*s23 + (10*s12^6*s13 + 704*s12^5*s13^2 + 
              1001*s12^4*s13^3 + 290*s12^3*s13^4 - 17*s12^2*s13^5)*s23^2 + 
            (-30*s12^6 - 100*s12^5*s13 - 334*s12^4*s13^2 - 651*s12^3*s13^3 + 
              233*s12^2*s13^4 + 80*s12*s13^5)*s23^3 + 
            (-20*s12^4*s13 - 594*s12^3*s13^2 + 170*s12^2*s13^3 + 
              80*s12*s13^4)*s23^4 + (30*s12^4 + 30*s12^3*s13)*s23^5)) + 
        p3q^2*(p2q^3*(-1440*s12^5*s13^4 - 720*s12^4*s13^5 + 720*s12^3*s13^6 + 
            (-180*s12^7*s13 + 1494*s12^6*s13^2 + 1989*s12^5*s13^3 + 
              3807*s12^4*s13^4 + 3510*s12^3*s13^5 + 1935*s12^2*s13^6 - 
              153*s12*s13^7 + 90*s13^8)*s23 + (-180*s12^6*s13 + 
              1762*s12^5*s13^2 + 4285*s12^4*s13^3 + 5116*s12^3*s13^4 + 
              2830*s12^2*s13^5 - 203*s12*s13^6 + 100*s13^7)*s23^2 + 
            (688*s12^4*s13^2 + 1800*s12^3*s13^3 + 1222*s12^2*s13^4 + 
              30*s12*s13^5 + 10*s13^6)*s23^3) + p1q*p2q^2*
           (-1440*s12^5*s13^4 - 1440*s12^4*s13^5 + 
            (-153*s12^7*s13 + 2592*s12^6*s13^2 + 1881*s12^5*s13^3 + 
              2592*s12^4*s13^4 + 1881*s12^3*s13^5 + 2592*s12^2*s13^6 - 
              153*s12*s13^7)*s23 + (-260*s12^7 - 87*s12^6*s13 + 
              2624*s12^5*s13^2 + 2609*s12^4*s13^3 + 2609*s12^3*s13^4 + 
              2624*s12^2*s13^5 - 87*s12*s13^6 - 260*s13^7)*s23^2 + 
            (-280*s12^6 + 226*s12^5*s13 - 303*s12^4*s13^2 - 8*s12^3*s13^3 - 
              303*s12^2*s13^4 + 226*s12*s13^5 - 280*s13^6)*s23^3 + 
            (-20*s12^5 - 80*s12^4*s13 - 576*s12^3*s13^2 - 576*s12^2*s13^3 - 
              80*s12*s13^4 - 20*s13^5)*s23^4) + p1q^2*p2q*
           ((1188*s12^6*s13^2 + 1368*s12^5*s13^3 + 2196*s12^4*s13^4 + 
              1440*s12^3*s13^5 + 864*s12^2*s13^6)*s23 + 
            (479*s12^6*s13 + 1157*s12^5*s13^2 + 1500*s12^4*s13^3 + 
              1869*s12^3*s13^4 + 643*s12^2*s13^5 + 316*s12*s13^6)*s23^2 + 
            (490*s12^6 + 650*s12^5*s13 - 1377*s12^4*s13^2 + 101*s12^3*s13^3 - 
              567*s12^2*s13^4 + 623*s12*s13^5 + 250*s13^6)*s23^3 + 
            (530*s12^5 - 219*s12^4*s13 - 688*s12^3*s13^2 - 257*s12^2*s13^3 + 
              97*s12*s13^4 + 260*s13^5)*s23^4 + (40*s12^4 + 60*s12^3*s13 + 
              30*s12*s13^3 + 10*s13^4)*s23^5) + 
          p1q^3*((-144*s12^5*s13^2 - 828*s12^4*s13^3 - 864*s12^3*s13^4 - 
              180*s12^2*s13^5)*s23^2 + (-20*s12^5*s13 - 858*s12^4*s13^2 - 
              1524*s12^3*s13^3 - 489*s12^2*s13^4 - 163*s12*s13^5)*s23^3 + 
            (30*s12^5 + 50*s12^4*s13 - 654*s12^3*s13^2 - 306*s12^2*s13^3 - 
              403*s12*s13^4 - 80*s13^5)*s23^4 + (20*s12^4 + 30*s12^3*s13 - 
              160*s12*s13^3 - 80*s13^4)*s23^5 - 10*s12^3*s23^6)) + 
        p3q*(p2q^4*(720*s12^4*s13^5 + 720*s12^3*s13^6 + 
            (522*s12^6*s13^2 + 1251*s12^5*s13^3 + 3357*s12^4*s13^4 + 
              3096*s12^3*s13^5 + 1125*s12^2*s13^6 + 27*s12*s13^7 + 90*s13^8)*
             s23 + (494*s12^5*s13^2 + 2325*s12^4*s13^3 + 3590*s12^3*s13^4 + 
              2026*s12^2*s13^5 + 17*s12*s13^6 + 110*s13^7)*s23^2 + 
            (172*s12^4*s13^2 + 930*s12^3*s13^3 + 978*s12^2*s13^4 + 
              60*s12*s13^5 + 20*s13^6)*s23^3) + p1q*p2q^3*(720*s12^4*s13^5 + 
            720*s12^3*s13^6 + (1017*s12^6*s13^2 + 1557*s12^5*s13^3 + 
              4068*s12^4*s13^4 + 3420*s12^3*s13^5 + 1899*s12^2*s13^6 - 
              153*s12*s13^7)*s23 + (80*s12^6*s13 + 539*s12^5*s13^2 + 
              2104*s12^4*s13^3 + 3136*s12^3*s13^4 + 2677*s12^2*s13^5 - 
              234*s12*s13^6 - 340*s13^7)*s23^2 + 
            (60*s12^5*s13 - 370*s12^4*s13^2 - 114*s12^3*s13^3 - 
              10*s12^2*s13^4 + 89*s12*s13^5 - 390*s13^6)*s23^3 + 
            (-20*s12^4*s13 - 192*s12^3*s13^2 - 656*s12^2*s13^3 - 
              120*s12*s13^4 - 50*s13^5)*s23^4) + p1q^2*p2q^2*
           ((864*s12^6*s13^2 + 1440*s12^5*s13^3 + 2196*s12^4*s13^4 + 
              1368*s12^3*s13^5 + 1188*s12^2*s13^6)*s23 + 
            (316*s12^6*s13 + 643*s12^5*s13^2 + 1869*s12^4*s13^3 + 
              1500*s12^3*s13^4 + 1157*s12^2*s13^5 + 479*s12*s13^6)*s23^2 + 
            (250*s12^6 + 623*s12^5*s13 - 567*s12^4*s13^2 + 101*s12^3*s13^3 - 
              1377*s12^2*s13^4 + 650*s12*s13^5 + 490*s13^6)*s23^3 + 
            (260*s12^5 + 97*s12^4*s13 - 257*s12^3*s13^2 - 688*s12^2*s13^3 - 
              219*s12*s13^4 + 530*s13^5)*s23^4 + (10*s12^4 + 30*s12^3*s13 + 
              60*s12*s13^3 + 40*s13^4)*s23^5) + p1q^3*p2q*
           ((-684*s12^5*s13^2 + 108*s12^4*s13^3 + 108*s12^3*s13^4 - 
              684*s12^2*s13^5)*s23^2 + (-489*s12^5*s13 - 1347*s12^4*s13^2 + 
              444*s12^3*s13^3 - 1347*s12^2*s13^4 - 489*s12*s13^5)*s23^3 + 
            (-320*s12^5 - 686*s12^4*s13 - 51*s12^3*s13^2 - 51*s12^2*s13^3 - 
              686*s12*s13^4 - 320*s13^5)*s23^4 + 
            (-330*s12^4 + 113*s12^3*s13 + 113*s12*s13^3 - 330*s13^4)*s23^5 + 
            (-10*s12^3 - 10*s13^3)*s23^6) + 
          p1q^4*((-180*s12^4*s13^2 + 180*s12^2*s13^4)*s23^3 + 
            (10*s12^4*s13 - 170*s12^3*s13^2 + 343*s12^2*s13^3 + 
              163*s12*s13^4)*s23^4 + (-10*s12^4 + 243*s12*s13^3 + 80*s13^4)*
             s23^5 + (-10*s12^3 + 80*s13^3)*s23^6)))*
       PolyLog[2, s23/(s12 + s13 + s23)])/
      (p2q*p3q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 + 
       p3q^2*(p2q^3*(81*s12^4*s13^3 + 81*s12^3*s13^4)*s23^2 - 
         27*p1q^2*p2q*s12^3*s13^3*s23^3 + p1q*p2q^2*
          ((54*s12^4*s13^3 + 54*s12^3*s13^4)*s23^2 - 54*s12^3*s13^3*s23^3)) + 
       p3q^3*(p2q^2*(81*s12^4*s13^3 + 81*s12^3*s13^4)*s23^2 + 
         p1q*p2q*((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
           27*s12^3*s13^3*s23^3)) + 
       p3q*(p2q^4*(27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 
         27*p1q^2*p2q^2*s12^3*s13^3*s23^3 + p1q*p2q^3*
          ((27*s12^4*s13^3 + 27*s12^3*s13^4)*s23^2 - 27*s12^3*s13^3*
            s23^3))) + ((p3q^3*(10*s12^3 + 20*s12^2*s13 + 10*s12*s13^2 + 
          (20*s12^2 + 20*s12*s13)*s23 + 10*s12*s23^2) + 
        p2q^3*(8*s12^2*s13 + 16*s12*s13^2 + 8*s13^3 + (16*s12*s13 + 16*s13^2)*
           s23 + 8*s13*s23^2) + p1q*p2q^2*(16*s12^2*s13 + 32*s12*s13^2 + 
          16*s13^3 + (8*s12^2 + 48*s12*s13 + 40*s13^2)*s23 + 
          (16*s12 + 32*s13)*s23^2 + 8*s23^3) + 
        p1q^3*((16*s12^2 + 32*s12*s13 + 16*s13^2)*s23 + (32*s12 + 32*s13)*
           s23^2 + 16*s23^3) + p1q^2*p2q*(16*s12^2*s13 + 32*s12*s13^2 + 
          16*s13^3 + (16*s12^2 + 64*s12*s13 + 48*s13^2)*s23 + 
          (32*s12 + 48*s13)*s23^2 + 16*s23^3) + 
        p3q^2*(p2q*(20*s12^3 + 48*s12^2*s13 + 36*s12*s13^2 + 8*s13^3 + 
            (40*s12^2 + 56*s12*s13 + 16*s13^2)*s23 + (20*s12 + 8*s13)*
             s23^2) + p1q*(20*s12^3 + 40*s12^2*s13 + 20*s12*s13^2 + 
            (48*s12^2 + 56*s12*s13 + 8*s13^2)*s23 + (36*s12 + 16*s13)*s23^2 + 
            8*s23^3)) + p3q*(p2q^2*(10*s12^3 + 36*s12^2*s13 + 42*s12*s13^2 + 
            16*s13^3 + (20*s12^2 + 52*s12*s13 + 32*s13^2)*s23 + 
            (10*s12 + 16*s13)*s23^2) + p1q^2*(20*s12^3 + 40*s12^2*s13 + 
            20*s12*s13^2 + (56*s12^2 + 72*s12*s13 + 16*s13^2)*s23 + 
            (52*s12 + 32*s13)*s23^2 + 16*s23^3) + 
          p1q*p2q*(20*s12^3 + 56*s12^2*s13 + 52*s12*s13^2 + 16*s13^3 + 
            (56*s12^2 + 104*s12*s13 + 48*s13^2)*s23 + (52*s12 + 48*s13)*
             s23^2 + 16*s23^3)))*PolyLog[2, 
        -((p3q*s12)/(-((p1q + p2q + p3q)*s12) + (p1q + p2q)*
            (s12 + s13 + s23)))])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-10*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 
          (-20*s12^2 - 20*s12*s13)*s23 - 10*s12*s23^2) + 
        p2q^3*(-8*s12^2*s13 - 16*s12*s13^2 - 8*s13^3 + 
          (-16*s12*s13 - 16*s13^2)*s23 - 8*s13*s23^2) + 
        p1q^2*p2q*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (-16*s12^2 - 64*s12*s13 - 48*s13^2)*s23 + (-32*s12 - 48*s13)*
           s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
           s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
        p1q*p2q^2*(-16*s12^2*s13 - 32*s12*s13^2 - 16*s13^3 + 
          (-8*s12^2 - 48*s12*s13 - 40*s13^2)*s23 + (-16*s12 - 32*s13)*s23^2 - 
          8*s23^3) + p3q*(p2q^2*(-10*s12^3 - 36*s12^2*s13 - 42*s12*s13^2 - 
            16*s13^3 + (-20*s12^2 - 52*s12*s13 - 32*s13^2)*s23 + 
            (-10*s12 - 16*s13)*s23^2) + p1q*p2q*(-20*s12^3 - 56*s12^2*s13 - 
            52*s12*s13^2 - 16*s13^3 + (-56*s12^2 - 104*s12*s13 - 48*s13^2)*
             s23 + (-52*s12 - 48*s13)*s23^2 - 16*s23^3) + 
          p1q^2*(-20*s12^3 - 40*s12^2*s13 - 20*s12*s13^2 + 
            (-56*s12^2 - 72*s12*s13 - 16*s13^2)*s23 + (-52*s12 - 32*s13)*
             s23^2 - 16*s23^3)) + p3q^2*(p2q*(-20*s12^3 - 48*s12^2*s13 - 
            36*s12*s13^2 - 8*s13^3 + (-40*s12^2 - 56*s12*s13 - 16*s13^2)*
             s23 + (-20*s12 - 8*s13)*s23^2) + p1q*(-20*s12^3 - 40*s12^2*s13 - 
            20*s12*s13^2 + (-48*s12^2 - 56*s12*s13 - 8*s13^2)*s23 + 
            (-36*s12 - 16*s13)*s23^2 - 8*s23^3)))*
       PolyLog[2, -((p3q*(s12 + s13 + s23))/(-((p1q + p2q + p3q)*s12) + 
           (p1q + p2q)*(s12 + s13 + s23)))])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(8*s12^3 + 16*s12^2*s13 + 8*s12*s13^2 + (16*s12^2 + 16*s12*s13)*
           s23 + 8*s12*s23^2) + p2q^3*(10*s12^2*s13 + 20*s12*s13^2 + 
          10*s13^3 + (20*s12*s13 + 20*s13^2)*s23 + 10*s13*s23^2) + 
        p1q*p2q^2*(20*s12^2*s13 + 40*s12*s13^2 + 20*s13^3 + 
          (8*s12^2 + 56*s12*s13 + 48*s13^2)*s23 + (16*s12 + 36*s13)*s23^2 + 
          8*s23^3) + p1q^3*((16*s12^2 + 32*s12*s13 + 16*s13^2)*s23 + 
          (32*s12 + 32*s13)*s23^2 + 16*s23^3) + 
        p1q^2*p2q*(20*s12^2*s13 + 40*s12*s13^2 + 20*s13^3 + 
          (16*s12^2 + 72*s12*s13 + 56*s13^2)*s23 + (32*s12 + 52*s13)*s23^2 + 
          16*s23^3) + p3q^2*(p2q*(16*s12^3 + 42*s12^2*s13 + 36*s12*s13^2 + 
            10*s13^3 + (32*s12^2 + 52*s12*s13 + 20*s13^2)*s23 + 
            (16*s12 + 10*s13)*s23^2) + p1q*(16*s12^3 + 32*s12^2*s13 + 
            16*s12*s13^2 + (40*s12^2 + 48*s12*s13 + 8*s13^2)*s23 + 
            (32*s12 + 16*s13)*s23^2 + 8*s23^3)) + 
        p3q*(p2q^2*(8*s12^3 + 36*s12^2*s13 + 48*s12*s13^2 + 20*s13^3 + 
            (16*s12^2 + 56*s12*s13 + 40*s13^2)*s23 + (8*s12 + 20*s13)*
             s23^2) + p1q^2*(16*s12^3 + 32*s12^2*s13 + 16*s12*s13^2 + 
            (48*s12^2 + 64*s12*s13 + 16*s13^2)*s23 + (48*s12 + 32*s13)*
             s23^2 + 16*s23^3) + p1q*p2q*(16*s12^3 + 52*s12^2*s13 + 
            56*s12*s13^2 + 20*s13^3 + (48*s12^2 + 104*s12*s13 + 56*s13^2)*
             s23 + (48*s12 + 52*s13)*s23^2 + 16*s23^3)))*
       PolyLog[2, -((p2q*s13)/(-((p1q + p2q + p3q)*s13) + 
           (p1q + p3q)*(s12 + s13 + s23)))])/(27*p2q*p3q^2*s12*s13*s23 + 
       p3q*(27*p1q*p2q*s12*s13*s23 + 27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-8*s12^3 - 16*s12^2*s13 - 8*s12*s13^2 + 
          (-16*s12^2 - 16*s12*s13)*s23 - 8*s12*s23^2) + 
        p2q^3*(-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3 + 
          (-20*s12*s13 - 20*s13^2)*s23 - 10*s13*s23^2) + 
        p1q^2*p2q*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (-16*s12^2 - 72*s12*s13 - 56*s13^2)*s23 + (-32*s12 - 52*s13)*
           s23^2 - 16*s23^3) + p1q^3*((-16*s12^2 - 32*s12*s13 - 16*s13^2)*
           s23 + (-32*s12 - 32*s13)*s23^2 - 16*s23^3) + 
        p1q*p2q^2*(-20*s12^2*s13 - 40*s12*s13^2 - 20*s13^3 + 
          (-8*s12^2 - 56*s12*s13 - 48*s13^2)*s23 + (-16*s12 - 36*s13)*s23^2 - 
          8*s23^3) + p3q*(p2q^2*(-8*s12^3 - 36*s12^2*s13 - 48*s12*s13^2 - 
            20*s13^3 + (-16*s12^2 - 56*s12*s13 - 40*s13^2)*s23 + 
            (-8*s12 - 20*s13)*s23^2) + p1q*p2q*(-16*s12^3 - 52*s12^2*s13 - 
            56*s12*s13^2 - 20*s13^3 + (-48*s12^2 - 104*s12*s13 - 56*s13^2)*
             s23 + (-48*s12 - 52*s13)*s23^2 - 16*s23^3) + 
          p1q^2*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
            (-48*s12^2 - 64*s12*s13 - 16*s13^2)*s23 + (-48*s12 - 32*s13)*
             s23^2 - 16*s23^3)) + p3q^2*(p2q*(-16*s12^3 - 42*s12^2*s13 - 
            36*s12*s13^2 - 10*s13^3 + (-32*s12^2 - 52*s12*s13 - 20*s13^2)*
             s23 + (-16*s12 - 10*s13)*s23^2) + 
          p1q*(-16*s12^3 - 32*s12^2*s13 - 16*s12*s13^2 + 
            (-40*s12^2 - 48*s12*s13 - 8*s13^2)*s23 + (-32*s12 - 16*s13)*
             s23^2 - 8*s23^3)))*PolyLog[2, -((p2q*(s12 + s13 + s23))/
          (-((p1q + p2q + p3q)*s13) + (p1q + p3q)*(s12 + s13 + s23)))])/
      (27*p2q*p3q^2*s12*s13*s23 + p3q*(27*p1q*p2q*s12*s13*s23 + 
         27*p2q^2*s12*s13*s23)) + 
     ((p3q^3*(-6*s12^3 - 12*s12^2*s13 - 6*s12*s13^2 + 
          (-12*s12^2 - 12*s12*s13)*s23 - 6*s12*s23^2) + 
        p1q^2*p2q*(-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3 + 
          (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p1q*p2q^2*(-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3 + 
          (-24*s12*s13 - 24*s13^2)*s23 - 12*s13*s23^2) + 
        p2q^3*(-6*s12^2*s13 - 12*s12*s13^2 - 6*s13^3 + 
          (-12*s12*s13 - 12*s13^2)*s23 - 6*s13*s23^2) + 
        p3q*(p1q^2*(-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2 + 
            (-24*s12^2 - 24*s12*s13)*s23 - 12*s12*s23^2) + 
          p1q*p2q*(-12*s12^3 - 36*s12^2*s13 - 36*s12*s13^2 - 12*s13^3 + 
            (-24*s12^2 - 48*s12*s13 - 24*s13^2)*s23 + (-12*s12 - 12*s13)*
             s23^2) + p2q^2*(-6*s12^3 - 24*s12^2*s13 - 30*s12*s13^2 - 
            12*s13^3 + (-12*s12^2 - 36*s12*s13 - 24*s13^2)*s23 + 
            (-6*s12 - 12*s13)*s23^2)) + 
        p3q^2*(p1q*(-12*s12^3 - 24*s12^2*s13 - 12*s12*s13^2 + 
            (-24*s12^2 - 24*s12*s13)*s23 - 12*s12*s23^2) + 
          p2q*(-12*s12^3 - 30*s12^2*s13 - 24*s12*s13^2 - 6*s13^3 + 
            (-24*s12^2 - 36*s12*s13 - 12*s13^2)*s23 + (-12*s12 - 6*s13)*
             s23^2)))*PolyLog[2, -((p1q*s23)/(-((p1q + p2q + p3q)*s23) + 
           (p2q + p3q)*(s12 + s13 + s23)))])/(p2q*p3q^2*s12*s13*s23 + 
       p3q*(p1q*p2q*s12*s13*s23 + p2q^2*s12*s13*s23)) + 
     ((p3q^3*(6*s12^3 + 12*s12^2*s13 + 6*s12*s13^2 + (12*s12^2 + 12*s12*s13)*
           s23 + 6*s12*s23^2) + p2q^3*(6*s12^2*s13 + 12*s12*s13^2 + 6*s13^3 + 
          (12*s12*s13 + 12*s13^2)*s23 + 6*s13*s23^2) + 
        p1q^2*p2q*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
          (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
        p1q*p2q^2*(12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3 + 
          (24*s12*s13 + 24*s13^2)*s23 + 12*s13*s23^2) + 
        p3q^2*(p1q*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q*(12*s12^3 + 30*s12^2*s13 + 24*s12*s13^2 + 6*s13^3 + 
            (24*s12^2 + 36*s12*s13 + 12*s13^2)*s23 + (12*s12 + 6*s13)*
             s23^2)) + p3q*(p1q^2*(12*s12^3 + 24*s12^2*s13 + 12*s12*s13^2 + 
            (24*s12^2 + 24*s12*s13)*s23 + 12*s12*s23^2) + 
          p2q^2*(6*s12^3 + 24*s12^2*s13 + 30*s12*s13^2 + 12*s13^3 + 
            (12*s12^2 + 36*s12*s13 + 24*s13^2)*s23 + (6*s12 + 12*s13)*
             s23^2) + p1q*p2q*(12*s12^3 + 36*s12^2*s13 + 36*s12*s13^2 + 
            12*s13^3 + (24*s12^2 + 48*s12*s13 + 24*s13^2)*s23 + 
            (12*s12 + 12*s13)*s23^2)))*PolyLog[2, 
        -((p1q*(s12 + s13 + s23))/(-((p1q + p2q + p3q)*s23) + 
           (p2q + p3q)*(s12 + s13 + s23)))])/(p2q*p3q^2*s12*s13*s23 + 
       p3q*(p1q*p2q*s12*s13*s23 + p2q^2*s12*s13*s23))


==> anc/P1qqpqpbarExp.m <==
P1PolExp = (p3q^3*(32*s12^2 + (16*s12 - 16*s13)*s23) + 
       p2q^3*(32*s13^2 + (-16*s12 + 16*s13)*s23) + 
       p1q^2*p2q*((-32*s12 - 32*s13)*s23 - 32*s23^2) + 
       p1q*p2q^2*(32*s13^2 - 32*s12*s23 - 16*s23^2) + 
       p3q*(p2q^2*(-64*s12*s13 + 32*s13^2 + (-48*s12 - 16*s13)*s23) + 
         p1q*p2q*(-64*s12*s13 + (-96*s12 - 96*s13)*s23 - 64*s23^2) + 
         p1q^2*((-32*s12 - 32*s13)*s23 - 32*s23^2)) + 
       p3q^2*(p2q*(32*s12^2 - 64*s12*s13 + (-16*s12 - 48*s13)*s23) + 
         p1q*(32*s12^2 - 32*s13*s23 - 16*s23^2)))/
      (ep^2*(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
        p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
          27*p2q^2*s23^2))) + 
     (p2q^3*(-186*s12*s13^2 - 186*s13^3 + (56*s12^2 - 84*s12*s13 - 130*s13^2)*
          s23) + p3q^3*(-186*s12^3 - 186*s12^2*s13 + 
         (-130*s12^2 - 84*s12*s13 + 56*s13^2)*s23) + 
       p1q*p2q^2*(-176*s12*s13^2 - 176*s13^3 + (186*s12^2 + 186*s12*s13 + 
           20*s13^2)*s23 + (130*s12 + 140*s13)*s23^2) + 
       p1q^2*p2q*((176*s12^2 + 352*s12*s13 + 176*s13^2)*s23 + 
         (166*s12 + 166*s13)*s23^2 - 10*s23^3) + 
       p3q^2*(p2q*(-186*s12^3 + 186*s12^2*s13 + 372*s12*s13^2 + 
           (-18*s12^2 + 120*s12*s13 + 168*s13^2)*s23) + 
         p1q*(-176*s12^3 - 176*s12^2*s13 + (20*s12^2 + 186*s12*s13 + 
             186*s13^2)*s23 + (140*s12 + 130*s13)*s23^2)) + 
       p3q*(p2q^2*(372*s12^2*s13 + 186*s12*s13^2 - 186*s13^3 + 
           (168*s12^2 + 120*s12*s13 - 18*s13^2)*s23) + 
         p1q*p2q*(352*s12^2*s13 + 352*s12*s13^2 + (558*s12^2 + 1076*s12*s13 + 
             558*s13^2)*s23 + (446*s12 + 446*s13)*s23^2) + 
         p1q^2*((176*s12^2 + 352*s12*s13 + 176*s13^2)*s23 + 
           (166*s12 + 166*s13)*s23^2 - 10*s23^3)))/
      (p1q*p2q^2*(9*s12 + 9*s13)*s23^2 + p2q^3*(9*s12 + 9*s13)*s23^2 + 
       p3q^3*(9*s12 + 9*s13)*s23^2 + p3q^2*(p1q*(9*s12 + 9*s13)*s23^2 + 
         p2q*(27*s12 + 27*s13)*s23^2) + 
       p3q*(p1q*p2q*(18*s12 + 18*s13)*s23^2 + p2q^2*(27*s12 + 27*s13)*
          s23^2)) + (Pi^2*(p3q^4*(32*s12^5*s13^2 + 32*s12^4*s13^3 + 
          (-2*s12^6 + 15*s12^4*s13^2 + 30*s12^3*s13^3 - 23*s12^2*s13^4)*s23 + 
          (-2*s12^5 + 2*s12^4*s13 + 7*s12^3*s13^2 + 23*s12^2*s13^3)*s23^2) + 
        p2q^4*(32*s12^3*s13^4 + 32*s12^2*s13^5 + 
          (-18*s12^4*s13^2 + 10*s12^3*s13^3 - 5*s12^2*s13^4 - 7*s13^6)*s23 + 
          (8*s12^3*s13^2 + 2*s12^2*s13^3 + 7*s12*s13^4 - 7*s13^5)*s23^2) + 
        p1q*p2q^3*(32*s12^3*s13^4 + 32*s12^2*s13^5 + 
          (-36*s12^4*s13^2 + 14*s12^3*s13^3 - 48*s12^2*s13^4 + 14*s12*s13^5)*
           s23 + (14*s12^3*s13^2 - 18*s12^2*s13^3 + 21*s12*s13^4 + 21*s13^5)*
           s23^2 + (-2*s12^2*s13^2 - 14*s12*s13^3 + 21*s13^4)*s23^3) + 
        p1q^2*p2q^2*((-32*s12^4*s13^2 - 24*s12^3*s13^3 - 64*s12^2*s13^4)*
           s23 + (-4*s12^4*s13 + 2*s12^3*s13^2 - 34*s12^2*s13^3 - 
            28*s12*s13^4)*s23^2 + (-2*s12^4 - 8*s12^3*s13 + 17*s12^2*s13^2 - 
            42*s12*s13^3 - 21*s13^4)*s23^3 + (-2*s12^3 - 2*s12^2*s13 + 
            7*s12*s13^2 - 21*s13^3)*s23^4) + p1q^3*p2q*
         ((32*s12^3*s13^2 + 32*s12^2*s13^3)*s23^2 + 
          (4*s12^3*s13 + 50*s12^2*s13^2 + 14*s12*s13^3)*s23^3 + 
          (2*s12^3 + 6*s12^2*s13 + 21*s12*s13^2 + 7*s13^3)*s23^4 + 
          (2*s12^2 + 7*s13^2)*s23^5) + 
        p3q^3*(p2q*(64*s12^5*s13^2 - 64*s12^3*s13^4 + 
            (-4*s12^6 + 4*s12^5*s13 - 12*s12^4*s13^2 + 18*s12^3*s13^3 - 
              108*s12^2*s13^4 + 14*s12*s13^5)*s23 + (-4*s12^5 + 8*s12^4*s13 + 
              20*s12^3*s13^2 + 62*s12^2*s13^3 + 14*s12*s13^4)*s23^2) + 
          p1q*(32*s12^5*s13^2 + 32*s12^4*s13^3 + 
            (4*s12^5*s13 - 38*s12^4*s13^2 + 24*s12^3*s13^3 - 46*s12^2*s13^4)*
             s23 + (6*s12^5 + 6*s12^4*s13 - 33*s12^3*s13^2 + 39*s12^2*s13^3)*
             s23^2 + (6*s12^4 - 4*s12^3*s13 - 7*s12^2*s13^2)*s23^3)) + 
        p3q^2*(p2q^2*(32*s12^5*s13^2 - 96*s12^4*s13^3 - 96*s12^3*s13^4 + 
            32*s12^2*s13^5 + (-2*s12^6 + 8*s12^5*s13 - 87*s12^4*s13^2 - 
              44*s12^3*s13^3 - 152*s12^2*s13^4 + 28*s12*s13^5 - 7*s13^6)*
             s23 + (-2*s12^5 + 10*s12^4*s13 + 27*s12^3*s13^2 + 
              57*s12^2*s13^3 + 35*s12*s13^4 - 7*s13^5)*s23^2) + 
          p1q*p2q*(32*s12^5*s13^2 - 32*s12^4*s13^3 - 64*s12^3*s13^4 + 
            (8*s12^5*s13 - 184*s12^4*s13^2 - 82*s12^3*s13^3 - 
              212*s12^2*s13^4 + 14*s12*s13^5)*s23 + 
            (10*s12^5 + 10*s12^4*s13 - 123*s12^3*s13^2 - 11*s12^2*s13^3 + 
              14*s12*s13^4 + 14*s13^5)*s23^2 + (10*s12^4 - 8*s12^3*s13 - 
              47*s12^2*s13^2 - 14*s12*s13^3 + 14*s13^4)*s23^3) + 
          p1q^2*((-64*s12^4*s13^2 - 24*s12^3*s13^3 - 32*s12^2*s13^4)*s23 + 
            (-8*s12^4*s13 - 44*s12^3*s13^2 + 2*s12^2*s13^3 - 14*s12*s13^4)*
             s23^2 + (-6*s12^4 - 12*s12^3*s13 - 3*s12^2*s13^2 - 
              28*s12*s13^3 - 7*s13^4)*s23^3 + (-6*s12^3 + 2*s12^2*s13 - 
              7*s12*s13^2 - 7*s13^3)*s23^4)) + 
        p3q*(p2q^3*(-64*s12^4*s13^3 + 64*s12^2*s13^5 + 
            (4*s12^5*s13 - 78*s12^4*s13^2 - 22*s12^3*s13^3 - 72*s12^2*s13^4 + 
              14*s12*s13^5 - 14*s13^6)*s23 + (4*s12^4*s13 + 22*s12^3*s13^2 + 
              20*s12^2*s13^3 + 28*s12*s13^4 - 14*s13^5)*s23^2) + 
          p1q*p2q^2*(-64*s12^4*s13^3 - 32*s12^3*s13^4 + 32*s12^2*s13^5 + 
            (4*s12^5*s13 - 182*s12^4*s13^2 - 92*s12^3*s13^3 - 
              214*s12^2*s13^4 + 28*s12*s13^5)*s23 + (4*s12^5 + 4*s12^4*s13 - 
              76*s12^3*s13^2 - 68*s12^2*s13^3 + 35*s12*s13^4 + 35*s13^5)*
             s23^2 + (4*s12^4 - 4*s12^3*s13 - 42*s12^2*s13^2 - 28*s12*s13^3 + 
              35*s13^4)*s23^3) + p1q^2*p2q*
           ((-104*s12^4*s13^2 - 64*s12^3*s13^3 - 104*s12^2*s13^4)*s23 + 
            (-12*s12^4*s13 - 58*s12^3*s13^2 - 48*s12^2*s13^3 - 42*s12*s13^4)*
             s23^2 + (-8*s12^4 - 20*s12^3*s13 + 6*s12^2*s13^2 - 
              70*s12*s13^3 - 28*s13^4)*s23^3 + (-8*s12^3 - 28*s13^3)*s23^4) + 
          p1q^3*((32*s12^3*s13^2 + 32*s12^2*s13^3)*s23^2 + 
            (4*s12^3*s13 + 50*s12^2*s13^2 + 14*s12*s13^3)*s23^3 + 
            (2*s12^3 + 6*s12^2*s13 + 21*s12*s13^2 + 7*s13^3)*s23^4 + 
            (2*s12^2 + 7*s13^2)*s23^5))))/
      (p2q^4*(54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 + 
       p3q^4*(54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 
       54*p1q^2*p2q^2*s12^2*s13^2*s23^3 + p1q*p2q^3*
        ((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 54*s12^2*s13^2*s23^3) + 
       p3q^2*(p2q^2*(324*s12^3*s13^2 + 324*s12^2*s13^3)*s23^2 - 
         54*p1q^2*s12^2*s13^2*s23^3 + p1q*p2q*
          ((162*s12^3*s13^2 + 162*s12^2*s13^3)*s23^2 - 162*s12^2*s13^2*
            s23^3)) + p3q*(p2q^3*(216*s12^3*s13^2 + 216*s12^2*s13^3)*s23^2 - 
         108*p1q^2*p2q*s12^2*s13^2*s23^3 + p1q*p2q^2*
          ((162*s12^3*s13^2 + 162*s12^2*s13^3)*s23^2 - 162*s12^2*s13^2*
            s23^3)) + p3q^3*(p2q*(216*s12^3*s13^2 + 216*s12^2*s13^3)*s23^2 + 
         p1q*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 54*s12^2*s13^2*
            s23^3))) + ((p2q^3*(-2*s13^2 + (s12 - s13)*s23) + 
        p3q^3*(-2*s12^2 + (-s12 + s13)*s23) + p1q*p2q^2*
         (-2*s13^2 + 2*s12*s23 + s23^2) + p1q^2*p2q*((2*s12 + 2*s13)*s23 + 
          2*s23^2) + p3q^2*(p2q*(-2*s12^2 + 4*s12*s13 + (s12 + 3*s13)*s23) + 
          p1q*(-2*s12^2 + 2*s13*s23 + s23^2)) + 
        p3q*(p2q^2*(4*s12*s13 - 2*s13^2 + (3*s12 + s13)*s23) + 
          p1q^2*((2*s12 + 2*s13)*s23 + 2*s23^2) + 
          p1q*p2q*(4*s12*s13 + (6*s12 + 6*s13)*s23 + 4*s23^2)))*
       Log[p1q/(p1q + p2q + p3q)]^2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
       9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(14*s12^2 + (7*s12 - 7*s13)*s23) + 
        p2q^3*(14*s13^2 + (-7*s12 + 7*s13)*s23) + 
        p1q^2*p2q*((-14*s12 - 14*s13)*s23 - 14*s23^2) + 
        p1q*p2q^2*(14*s13^2 - 14*s12*s23 - 7*s23^2) + 
        p3q*(p2q^2*(-28*s12*s13 + 14*s13^2 + (-21*s12 - 7*s13)*s23) + 
          p1q*p2q*(-28*s12*s13 + (-42*s12 - 42*s13)*s23 - 28*s23^2) + 
          p1q^2*((-14*s12 - 14*s13)*s23 - 14*s23^2)) + 
        p3q^2*(p2q*(14*s12^2 - 28*s12*s13 + (-7*s12 - 21*s13)*s23) + 
          p1q*(14*s12^2 - 14*s13*s23 - 7*s23^2)))*Log[p2q/(p1q + p2q + p3q)]^
        2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
        p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + 
        p1q^2*p2q*((-4*s12 - 4*s13)*s23 - 4*s23^2) + 
        p1q*p2q^2*(4*s13^2 - 4*s12*s23 - 2*s23^2) + 
        p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
          p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
          p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
        p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
          p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[p3q/(p1q + p2q + p3q)]^2)/
      (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p2q^4*(4*s12*s13^2 + 4*s13^3 + (-2*s12^2 - 2*s12*s13 + 4*s13^2)*s23 - 
          2*s12*s23^2) + p1q*p2q^3*(4*s12*s13^2 + 4*s13^3 + 
          (-4*s12^2 - 10*s12*s13 - 2*s13^2)*s23 + (-4*s12 - 6*s13)*s23^2) + 
        p3q^4*(4*s12^3 + 4*s12^2*s13 + (4*s12^2 - 2*s12*s13 - 2*s13^2)*s23 - 
          2*s13*s23^2) + p1q^2*p2q^2*((-4*s12^2 - 12*s12*s13 - 8*s13^2)*s23 + 
          (-2*s12 - 6*s13)*s23^2 + 2*s23^3) + p1q^3*p2q*
         ((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
        p3q^3*(p2q*(8*s12^3 - 8*s12*s13^2 + (6*s12^2 - 16*s12*s13 - 6*s13^2)*
             s23 + (-2*s12 - 6*s13)*s23^2) + p1q*(4*s12^3 + 4*s12^2*s13 + 
            (-2*s12^2 - 10*s12*s13 - 4*s13^2)*s23 + (-6*s12 - 4*s13)*
             s23^2)) + p3q^2*(p2q^2*(4*s12^3 - 12*s12^2*s13 - 12*s12*s13^2 + 
            4*s13^3 + (-2*s12^2 - 28*s12*s13 - 2*s13^2)*s23 + 
            (-6*s12 - 6*s13)*s23^2) + p1q^2*((-8*s12^2 - 12*s12*s13 - 
              4*s13^2)*s23 + (-6*s12 - 2*s13)*s23^2 + 2*s23^3) + 
          p1q*p2q*(4*s12^3 - 4*s12^2*s13 - 8*s12*s13^2 + 
            (-8*s12^2 - 30*s12*s13 - 10*s13^2)*s23 + (-8*s12 - 6*s13)*s23^2 + 
            4*s23^3)) + p3q*(p2q^3*(-8*s12^2*s13 + 8*s13^3 + 
            (-6*s12^2 - 16*s12*s13 + 6*s13^2)*s23 + (-6*s12 - 2*s13)*s23^2) + 
          p1q*p2q^2*(-8*s12^2*s13 - 4*s12*s13^2 + 4*s13^3 + 
            (-10*s12^2 - 30*s12*s13 - 8*s13^2)*s23 + (-6*s12 - 8*s13)*s23^2 + 
            4*s23^3) + p1q^3*((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
          p1q^2*p2q*((-4*s12^2 - 8*s12*s13 - 4*s13^2)*s23 + 
            (8*s12 + 8*s13)*s23^2 + 12*s23^3)))*
       Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/(p2q^4*(s12 + s13)*s23^2 + 
       p3q^4*(s12 + s13)*s23^2 - p1q^2*p2q^2*s23^3 + 
       p1q*p2q^3*((s12 + s13)*s23^2 - s23^3) + 
       p3q^2*(p2q^2*(6*s12 + 6*s13)*s23^2 - p1q^2*s23^3 + 
         p1q*p2q*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
       p3q*(p2q^3*(4*s12 + 4*s13)*s23^2 - 2*p1q^2*p2q*s23^3 + 
         p1q*p2q^2*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
       p3q^3*(p2q*(4*s12 + 4*s13)*s23^2 + p1q*((s12 + s13)*s23^2 - s23^3))) + 
     ((p3q^3*(16*s12^2 + (8*s12 - 8*s13)*s23) + 
        p2q^3*(16*s13^2 + (-8*s12 + 8*s13)*s23) + 
        p1q^2*p2q*((-16*s12 - 16*s13)*s23 - 16*s23^2) + 
        p1q*p2q^2*(16*s13^2 - 16*s12*s23 - 8*s23^2) + 
        p3q*(p2q^2*(-32*s12*s13 + 16*s13^2 + (-24*s12 - 8*s13)*s23) + 
          p1q*p2q*(-32*s12*s13 + (-48*s12 - 48*s13)*s23 - 32*s23^2) + 
          p1q^2*((-16*s12 - 16*s13)*s23 - 16*s23^2)) + 
        p3q^2*(p2q*(16*s12^2 - 32*s12*s13 + (-8*s12 - 24*s13)*s23) + 
          p1q*(16*s12^2 - 16*s13*s23 - 8*s23^2)))*Log[-s12 - s13 - s23]^2)/
      (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
        p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + 
        p1q^2*p2q*((-4*s12 - 4*s13)*s23 - 4*s23^2) + 
        p1q*p2q^2*(4*s13^2 - 4*s12*s23 - 2*s23^2) + 
        p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
          p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
          p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
        p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
          p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[s12/(s12 + s13 + s23)]^2)/
      (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(14*s12^2 + (7*s12 - 7*s13)*s23) + 
        p2q^3*(14*s13^2 + (-7*s12 + 7*s13)*s23) + 
        p1q^2*p2q*((-14*s12 - 14*s13)*s23 - 14*s23^2) + 
        p1q*p2q^2*(14*s13^2 - 14*s12*s23 - 7*s23^2) + 
        p3q*(p2q^2*(-28*s12*s13 + 14*s13^2 + (-21*s12 - 7*s13)*s23) + 
          p1q*p2q*(-28*s12*s13 + (-42*s12 - 42*s13)*s23 - 28*s23^2) + 
          p1q^2*((-14*s12 - 14*s13)*s23 - 14*s23^2)) + 
        p3q^2*(p2q*(14*s12^2 - 28*s12*s13 + (-7*s12 - 21*s13)*s23) + 
          p1q*(14*s12^2 - 14*s13*s23 - 7*s23^2)))*Log[s13/(s12 + s13 + s23)]^
        2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(84*s12^5*s13 + 168*s12^4*s13^2 + 84*s12^3*s13^3 + 
           (-2*s12^5 + 74*s12^4*s13 + 56*s12^3*s13^2 - 60*s12^2*s13^3 - 
             40*s12*s13^4)*s23 + (-2*s12^4 + 22*s12^3*s13 - 6*s12^2*s13^2 - 
             20*s12*s13^3)*s23^2) + p2q^3*(84*s12^3*s13^3 + 168*s12^2*s13^4 + 
           84*s12*s13^5 + (-40*s12^4*s13 - 55*s12^3*s13^2 + 61*s12^2*s13^3 + 
             69*s12*s13^4 - 7*s13^5)*s23 + (-10*s12^3*s13 - s12^2*s13^2 + 
             12*s12*s13^3 - 7*s13^4)*s23^2) + p1q*p2q^2*(84*s12^3*s13^3 + 
           168*s12^2*s13^4 + 84*s12*s13^5 + (-84*s12^4*s13 - 
             202*s12^3*s13^2 - 84*s12^2*s13^3 + 34*s12*s13^4)*s23 + 
           (-71*s12^3*s13 - 114*s12^2*s13^2 - 9*s12*s13^3 + 14*s13^4)*s23^2 + 
           (-17*s12^2*s13 + 7*s12*s13^2 + 14*s13^3)*s23^3) + 
         p1q^2*p2q*((-84*s12^4*s13 - 252*s12^3*s13^2 - 252*s12^2*s13^3 - 
             84*s12*s13^4)*s23 + (-118*s12^3*s13 - 236*s12^2*s13^2 - 
             118*s12*s13^3)*s23^2 + (-2*s12^3 - 55*s12^2*s13 - 60*s12*s13^2 - 
             7*s13^3)*s23^3 + (-2*s12^2 - 19*s12*s13 - 7*s13^2)*s23^4) + 
         p3q^2*(p2q*(84*s12^5*s13 - 252*s12^3*s13^3 - 168*s12^2*s13^4 + 
             (-2*s12^5 + 15*s12^4*s13 - 227*s12^3*s13^2 - 333*s12^2*s13^3 - 
               89*s12*s13^4)*s23 + (-2*s12^4 + 23*s12^3*s13 - 34*s12^2*
                s13^2 - 29*s12*s13^3)*s23^2) + p1q*(84*s12^5*s13 + 
             168*s12^4*s13^2 + 84*s12^3*s13^3 + (34*s12^4*s13 - 84*s12^3*
                s13^2 - 202*s12^2*s13^3 - 84*s12*s13^4)*s23 + 
             (4*s12^4 - 19*s12^3*s13 - 124*s12^2*s13^2 - 81*s12*s13^3)*
              s23^2 + (4*s12^3 - 3*s12^2*s13 - 17*s12*s13^2)*s23^3)) + 
         p3q*(p2q^2*(-168*s12^4*s13^2 - 252*s12^3*s13^3 + 84*s12*s13^5 + 
             (-99*s12^4*s13 - 338*s12^3*s13^2 - 212*s12^2*s13^3 + 20*s12*
                s13^4 - 7*s13^5)*s23 + (-9*s12^3*s13 - 29*s12^2*s13^2 + 3*s12*
                s13^3 - 7*s13^4)*s23^2) + p1q*p2q*(-168*s12^4*s13^2 - 
             336*s12^3*s13^3 - 168*s12^2*s13^4 + (-218*s12^4*s13 - 790*s12^3*
                s13^2 - 790*s12^2*s13^3 - 218*s12*s13^4)*s23 + 
             (4*s12^4 - 174*s12^3*s13 - 406*s12^2*s13^2 - 174*s12*s13^3 + 14*
                s13^4)*s23^2 + (4*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 14*
                s13^3)*s23^3) + p1q^2*((-84*s12^4*s13 - 252*s12^3*s13^2 - 252*
                s12^2*s13^3 - 84*s12*s13^4)*s23 + (-118*s12^3*s13 - 236*s12^2*
                s13^2 - 118*s12*s13^3)*s23^2 + (-2*s12^3 - 55*s12^2*s13 - 60*
                s12*s13^2 - 7*s13^3)*s23^3 + (-2*s12^2 - 19*s12*s13 - 7*
                s13^2)*s23^4)))/(p1q*p2q^2*(9*s12^3*s13 + 18*s12^2*s13^2 + 
           9*s12*s13^3)*s23^2 + p2q^3*(9*s12^3*s13 + 18*s12^2*s13^2 + 
           9*s12*s13^3)*s23^2 + p3q^3*(9*s12^3*s13 + 18*s12^2*s13^2 + 
           9*s12*s13^3)*s23^2 + p3q^2*(p1q*(9*s12^3*s13 + 18*s12^2*s13^2 + 
             9*s12*s13^3)*s23^2 + p2q*(27*s12^3*s13 + 54*s12^2*s13^2 + 
             27*s12*s13^3)*s23^2) + 
         p3q*(p1q*p2q*(18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23^2 + 
           p2q^2*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2)) + 
       ((p3q^3*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + 
            (2*s12^6 - 19*s12^4*s13^2 - 30*s12^3*s13^3 + 27*s12^2*s13^4)*
             s23 + (2*s12^5 - 2*s12^4*s13 - 7*s12^3*s13^2 - 23*s12^2*s13^3)*
             s23^2) + p2q^3*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
            (22*s12^4*s13^2 - 10*s12^3*s13^3 + s12^2*s13^4 + 7*s13^6)*s23 + 
            (-8*s12^3*s13^2 - 2*s12^2*s13^3 - 7*s12*s13^4 + 7*s13^5)*s23^2) + 
          p1q*p2q^2*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
            (44*s12^4*s13^2 - 6*s12^3*s13^3 + 56*s12^2*s13^4 - 14*s12*s13^5)*
             s23 + (-14*s12^3*s13^2 + 26*s12^2*s13^3 - 21*s12*s13^4 - 
              21*s13^5)*s23^2 + (2*s12^2*s13^2 + 14*s12*s13^3 - 21*s13^4)*
             s23^3) + p1q^2*p2q*((40*s12^4*s13^2 + 40*s12^3*s13^3 + 
              80*s12^2*s13^4)*s23 + (4*s12^4*s13 - 2*s12^3*s13^2 + 
              42*s12^2*s13^3 + 28*s12*s13^4)*s23^2 + 
            (2*s12^4 + 8*s12^3*s13 - 21*s12^2*s13^2 + 42*s12*s13^3 + 
              21*s13^4)*s23^3 + (2*s12^3 + 2*s12^2*s13 - 7*s12*s13^2 + 
              21*s13^3)*s23^4) + p1q^3*((-40*s12^3*s13^2 - 40*s12^2*s13^3)*
             s23^2 + (-4*s12^3*s13 - 58*s12^2*s13^2 - 14*s12*s13^3)*s23^3 + 
            (-2*s12^3 - 6*s12^2*s13 - 21*s12*s13^2 - 7*s13^3)*s23^4 + 
            (-2*s12^2 - 7*s13^2)*s23^5) + 
          p3q^2*(p2q*(-40*s12^5*s13^2 + 40*s12^4*s13^3 + 80*s12^3*s13^4 + 
              (2*s12^6 - 4*s12^5*s13 + 31*s12^4*s13^2 + 28*s12^3*s13^3 + 
                97*s12^2*s13^4 - 14*s12*s13^5)*s23 + (2*s12^5 - 6*s12^4*s13 - 
                13*s12^3*s13^2 - 39*s12^2*s13^3 - 14*s12*s13^4)*s23^2) + 
            p1q*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + (-4*s12^5*s13 + 
                46*s12^4*s13^2 - 16*s12^3*s13^3 + 54*s12^2*s13^4)*s23 + 
              (-6*s12^5 - 6*s12^4*s13 + 41*s12^3*s13^2 - 39*s12^2*s13^3)*s23^
                2 + (-6*s12^4 + 4*s12^3*s13 + 7*s12^2*s13^2)*s23^3)) + 
          p3q*(p2q^2*(80*s12^4*s13^3 + 40*s12^3*s13^4 - 40*s12^2*s13^5 + 
              (-4*s12^5*s13 + 72*s12^4*s13^2 + 48*s12^3*s13^3 + 
                71*s12^2*s13^4 - 14*s12*s13^5 + 7*s13^6)*s23 + 
              (-4*s12^4*s13 - 14*s12^3*s13^2 - 18*s12^2*s13^3 - 
                21*s12*s13^4 + 7*s13^5)*s23^2) + p1q*p2q*(80*s12^4*s13^3 + 
              80*s12^3*s13^4 + (-4*s12^5*s13 + 170*s12^4*s13^2 + 
                138*s12^3*s13^3 + 190*s12^2*s13^4 - 14*s12*s13^5)*s23 + 
              (-4*s12^5 - 4*s12^4*s13 + 98*s12^3*s13^2 + 58*s12^2*s13^3 - 
                14*s12*s13^4 - 14*s13^5)*s23^2 + (-4*s12^4 + 4*s12^3*s13 + 
                40*s12^2*s13^2 + 14*s12*s13^3 - 14*s13^4)*s23^3) + 
            p1q^2*((80*s12^4*s13^2 + 40*s12^3*s13^3 + 40*s12^2*s13^4)*s23 + 
              (8*s12^4*s13 + 52*s12^3*s13^2 - 2*s12^2*s13^3 + 14*s12*s13^4)*
               s23^2 + (6*s12^4 + 12*s12^3*s13 - s12^2*s13^2 + 28*s12*s13^3 + 
                7*s13^4)*s23^3 + (6*s12^3 - 2*s12^2*s13 + 7*s12*s13^2 + 
                7*s13^3)*s23^4)))*Log[(s12 + s13)/(s12 + s13 + s23)])/
        (p2q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 + 
         p3q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*p1q^2*p2q*s12^2*
          s13^2*s23^3 + p1q*p2q^2*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 
           9*s12^2*s13^2*s23^3) + p3q*(p2q^2*(27*s12^3*s13^2 + 
             27*s12^2*s13^3)*s23^2 - 9*p1q^2*s12^2*s13^2*s23^3 + 
           p1q*p2q*((18*s12^3*s13^2 + 18*s12^2*s13^3)*s23^2 - 
             18*s12^2*s13^2*s23^3)) + 
         p3q^2*(p2q*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           p1q*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*s12^2*s13^2*
              s23^3))))*Log[s23/(s12 + s13 + s23)] + 
     ((p2q^3*(-2*s13^2 + (s12 - s13)*s23) + 
        p3q^3*(-2*s12^2 + (-s12 + s13)*s23) + p1q*p2q^2*
         (-2*s13^2 + 2*s12*s23 + s23^2) + p1q^2*p2q*((2*s12 + 2*s13)*s23 + 
          2*s23^2) + p3q^2*(p2q*(-2*s12^2 + 4*s12*s13 + (s12 + 3*s13)*s23) + 
          p1q*(-2*s12^2 + 2*s13*s23 + s23^2)) + 
        p3q*(p2q^2*(4*s12*s13 - 2*s13^2 + (3*s12 + s13)*s23) + 
          p1q^2*((2*s12 + 2*s13)*s23 + 2*s23^2) + 
          p1q*p2q*(4*s12*s13 + (6*s12 + 6*s13)*s23 + 4*s23^2)))*
       Log[s23/(s12 + s13 + s23)]^2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
       9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + Log[p1q/(p1q + p2q + p3q)]*
      ((p2q*(2*s12 + 2*s13) + p3q*(2*s12 + 2*s13) - 2*p1q*s23)/
        (9*p1q*s23 + 9*p2q*s23 + 9*p3q*s23) + 
       ((p2q^4*(4*s12*s13^2 + 4*s13^3 + (-2*s12^2 - 2*s12*s13 + 4*s13^2)*
             s23 - 2*s12*s23^2) + p1q*p2q^3*(4*s12*s13^2 + 4*s13^3 + 
            (-4*s12^2 - 10*s12*s13 - 2*s13^2)*s23 + (-4*s12 - 6*s13)*s23^2) + 
          p3q^4*(4*s12^3 + 4*s12^2*s13 + (4*s12^2 - 2*s12*s13 - 2*s13^2)*
             s23 - 2*s13*s23^2) + p1q^2*p2q^2*
           ((-4*s12^2 - 12*s12*s13 - 8*s13^2)*s23 + (-2*s12 - 6*s13)*s23^2 + 
            2*s23^3) + p1q^3*p2q*((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
          p3q^3*(p2q*(8*s12^3 - 8*s12*s13^2 + (6*s12^2 - 16*s12*s13 - 
                6*s13^2)*s23 + (-2*s12 - 6*s13)*s23^2) + 
            p1q*(4*s12^3 + 4*s12^2*s13 + (-2*s12^2 - 10*s12*s13 - 4*s13^2)*
               s23 + (-6*s12 - 4*s13)*s23^2)) + 
          p3q^2*(p2q^2*(4*s12^3 - 12*s12^2*s13 - 12*s12*s13^2 + 4*s13^3 + 
              (-2*s12^2 - 28*s12*s13 - 2*s13^2)*s23 + (-6*s12 - 6*s13)*s23^
                2) + p1q^2*((-8*s12^2 - 12*s12*s13 - 4*s13^2)*s23 + 
              (-6*s12 - 2*s13)*s23^2 + 2*s23^3) + p1q*p2q*
             (4*s12^3 - 4*s12^2*s13 - 8*s12*s13^2 + (-8*s12^2 - 30*s12*s13 - 
                10*s13^2)*s23 + (-8*s12 - 6*s13)*s23^2 + 4*s23^3)) + 
          p3q*(p2q^3*(-8*s12^2*s13 + 8*s13^3 + (-6*s12^2 - 16*s12*s13 + 
                6*s13^2)*s23 + (-6*s12 - 2*s13)*s23^2) + 
            p1q*p2q^2*(-8*s12^2*s13 - 4*s12*s13^2 + 4*s13^3 + 
              (-10*s12^2 - 30*s12*s13 - 8*s13^2)*s23 + (-6*s12 - 8*s13)*s23^
                2 + 4*s23^3) + p1q^3*((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
            p1q^2*p2q*((-4*s12^2 - 8*s12*s13 - 4*s13^2)*s23 + 
              (8*s12 + 8*s13)*s23^2 + 12*s23^3)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p2q^3*(-4*s13^2 + (2*s12 - 2*s13)*s23) + 
          p3q^3*(-4*s12^2 + (-2*s12 + 2*s13)*s23) + 
          p1q*p2q^2*(-4*s13^2 + 4*s12*s23 + 2*s23^2) + 
          p1q^2*p2q*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
          p3q^2*(p2q*(-4*s12^2 + 8*s12*s13 + (2*s12 + 6*s13)*s23) + 
            p1q*(-4*s12^2 + 4*s13*s23 + 2*s23^2)) + 
          p3q*(p2q^2*(8*s12*s13 - 4*s13^2 + (6*s12 + 2*s13)*s23) + 
            p1q^2*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
            p1q*p2q*(8*s12*s13 + (12*s12 + 12*s13)*s23 + 8*s23^2)))*
         Log[-s12 - s13 - s23])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(2*s12*s13 - 2*s13^2 + 2*s12*s23) + 
          p3q^3*(-2*s12^2 + 2*s12*s13 + 2*s13*s23) + 
          p1q*p2q^2*(4*s12*s13 + (2*s12 + 2*s13)*s23) + 
          p3q^2*(p1q*(4*s12*s13 + (2*s12 + 2*s13)*s23) + 
            p2q*(-4*s12^2 + 6*s12*s13 - 2*s13^2 + (2*s12 + 4*s13)*s23)) + 
          p3q*(p2q^2*(-2*s12^2 + 6*s12*s13 - 4*s13^2 + (4*s12 + 2*s13)*s23) + 
            p1q*p2q*(-4*s12^2 - 4*s13^2 + (-4*s12 - 4*s13)*s23 - 4*s23^2)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^3*(9*s12 + 9*s13)*s23 + 
         p3q^3*(9*s12 + 9*s13)*s23 - 9*p1q*p2q^2*s23^2 + 
         p3q^2*(p2q*(27*s12 + 27*s13)*s23 - 9*p1q*s23^2) + 
         p3q*(p2q^2*(27*s12 + 27*s13)*s23 - 18*p1q*p2q*s23^2))) + 
     ((nl*(p3q^3*(8*s12^2 + (4*s12 - 4*s13)*s23) + 
          p2q^3*(8*s13^2 + (-4*s12 + 4*s13)*s23) + p1q^2*p2q*
           ((-8*s12 - 8*s13)*s23 - 8*s23^2) + p1q*p2q^2*
           (8*s13^2 - 8*s12*s23 - 4*s23^2) + 
          p3q*(p2q^2*(-16*s12*s13 + 8*s13^2 + (-12*s12 - 4*s13)*s23) + 
            p1q*p2q*(-16*s12*s13 + (-24*s12 - 24*s13)*s23 - 16*s23^2) + 
            p1q^2*((-8*s12 - 8*s13)*s23 - 8*s23^2)) + 
          p3q^2*(p2q*(8*s12^2 - 16*s12*s13 + (-4*s12 - 12*s13)*s23) + 
            p1q*(8*s12^2 - 8*s13*s23 - 4*s23^2))))/(9*p1q*p2q^2*s23^2 + 
         9*p2q^3*s23^2 + 9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       (p2q^3*(-84*s13^2 + (58*s12 - 26*s13)*s23) + 
         p3q^3*(-84*s12^2 + (-26*s12 + 58*s13)*s23) + 
         p1q*p2q^2*(-84*s13^2 + 84*s12*s23 + 26*s23^2) + 
         p1q^2*p2q*((84*s12 + 84*s13)*s23 + 84*s23^2) + 
         p3q^2*(p2q*(-84*s12^2 + 168*s12*s13 + (90*s12 + 174*s13)*s23) + 
           p1q*(-84*s12^2 + 84*s13*s23 + 26*s23^2)) + 
         p3q*(p2q^2*(168*s12*s13 - 84*s13^2 + (174*s12 + 90*s13)*s23) + 
           p1q^2*((84*s12 + 84*s13)*s23 + 84*s23^2) + 
           p1q*p2q*(168*s12*s13 + (252*s12 + 252*s13)*s23 + 136*s23^2)))/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
          p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + p1q^2*p2q*
           ((-4*s12 - 4*s13)*s23 - 4*s23^2) + p1q*p2q^2*
           (4*s13^2 - 4*s12*s23 - 2*s23^2) + 
          p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
            p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
            p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
          p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
            p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[p1q/(p1q + p2q + p3q)])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p2q^3*(-28*s13^2 + (14*s12 - 14*s13)*s23) + 
          p3q^3*(-28*s12^2 + (-14*s12 + 14*s13)*s23) + 
          p1q*p2q^2*(-28*s13^2 + 28*s12*s23 + 14*s23^2) + 
          p1q^2*p2q*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
          p3q^2*(p2q*(-28*s12^2 + 56*s12*s13 + (14*s12 + 42*s13)*s23) + 
            p1q*(-28*s12^2 + 28*s13*s23 + 14*s23^2)) + 
          p3q*(p2q^2*(56*s12*s13 - 28*s13^2 + (42*s12 + 14*s13)*s23) + 
            p1q^2*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
            p1q*p2q*(56*s12*s13 + (84*s12 + 84*s13)*s23 + 56*s23^2)))*
         Log[p2q/(p1q + p2q + p3q)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[p3q/(p1q + p2q + p3q)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-32*s13^2 + (16*s12 - 16*s13)*s23) + 
          p3q^3*(-32*s12^2 + (-16*s12 + 16*s13)*s23) + 
          p1q*p2q^2*(-32*s13^2 + 32*s12*s23 + 16*s23^2) + 
          p1q^2*p2q*((32*s12 + 32*s13)*s23 + 32*s23^2) + 
          p3q^2*(p2q*(-32*s12^2 + 64*s12*s13 + (16*s12 + 48*s13)*s23) + 
            p1q*(-32*s12^2 + 32*s13*s23 + 16*s23^2)) + 
          p3q*(p2q^2*(64*s12*s13 - 32*s13^2 + (48*s12 + 16*s13)*s23) + 
            p1q^2*((32*s12 + 32*s13)*s23 + 32*s23^2) + 
            p1q*p2q*(64*s12*s13 + (96*s12 + 96*s13)*s23 + 64*s23^2)))*
         Log[-s12 - s13 - s23])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[s12/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-28*s13^2 + (14*s12 - 14*s13)*s23) + 
          p3q^3*(-28*s12^2 + (-14*s12 + 14*s13)*s23) + 
          p1q*p2q^2*(-28*s13^2 + 28*s12*s23 + 14*s23^2) + 
          p1q^2*p2q*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
          p3q^2*(p2q*(-28*s12^2 + 56*s12*s13 + (14*s12 + 42*s13)*s23) + 
            p1q*(-28*s12^2 + 28*s13*s23 + 14*s23^2)) + 
          p3q*(p2q^2*(56*s12*s13 - 28*s13^2 + (42*s12 + 14*s13)*s23) + 
            p1q^2*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
            p1q*p2q*(56*s12*s13 + (84*s12 + 84*s13)*s23 + 56*s23^2)))*
         Log[s13/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
          p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + p1q^2*p2q*
           ((-4*s12 - 4*s13)*s23 - 4*s23^2) + p1q*p2q^2*
           (4*s13^2 - 4*s12*s23 - 2*s23^2) + 
          p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
            p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
            p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
          p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
            p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[s23/(s12 + s13 + s23)])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)))/ep + Log[-s12 - s13 - s23]*
      ((p3q^3*(84*s12^2 + (26*s12 - 58*s13)*s23) + 
         p2q^3*(84*s13^2 + (-58*s12 + 26*s13)*s23) + 
         p1q^2*p2q*((-84*s12 - 84*s13)*s23 - 84*s23^2) + 
         p1q*p2q^2*(84*s13^2 - 84*s12*s23 - 26*s23^2) + 
         p3q*(p2q^2*(-168*s12*s13 + 84*s13^2 + (-174*s12 - 90*s13)*s23) + 
           p1q*p2q*(-168*s12*s13 + (-252*s12 - 252*s13)*s23 - 136*s23^2) + 
           p1q^2*((-84*s12 - 84*s13)*s23 - 84*s23^2)) + 
         p3q^2*(p2q*(84*s12^2 - 168*s12*s13 + (-90*s12 - 174*s13)*s23) + 
           p1q*(84*s12^2 - 84*s13*s23 - 26*s23^2)))/(9*p1q*p2q^2*s23^2 + 
         9*p2q^3*s23^2 + 9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p3q^3*(8*s12^2 + (4*s12 - 4*s13)*s23) + 
          p2q^3*(8*s13^2 + (-4*s12 + 4*s13)*s23) + p1q^2*p2q*
           ((-8*s12 - 8*s13)*s23 - 8*s23^2) + p1q*p2q^2*
           (8*s13^2 - 8*s12*s23 - 4*s23^2) + 
          p3q*(p2q^2*(-16*s12*s13 + 8*s13^2 + (-12*s12 - 4*s13)*s23) + 
            p1q*p2q*(-16*s12*s13 + (-24*s12 - 24*s13)*s23 - 16*s23^2) + 
            p1q^2*((-8*s12 - 8*s13)*s23 - 8*s23^2)) + 
          p3q^2*(p2q*(8*s12^2 - 16*s12*s13 + (-4*s12 - 12*s13)*s23) + 
            p1q*(8*s12^2 - 8*s13*s23 - 4*s23^2)))*Log[s12/(s12 + s13 + s23)])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p3q^3*(28*s12^2 + (14*s12 - 14*s13)*s23) + 
          p2q^3*(28*s13^2 + (-14*s12 + 14*s13)*s23) + 
          p1q^2*p2q*((-28*s12 - 28*s13)*s23 - 28*s23^2) + 
          p1q*p2q^2*(28*s13^2 - 28*s12*s23 - 14*s23^2) + 
          p3q*(p2q^2*(-56*s12*s13 + 28*s13^2 + (-42*s12 - 14*s13)*s23) + 
            p1q*p2q*(-56*s12*s13 + (-84*s12 - 84*s13)*s23 - 56*s23^2) + 
            p1q^2*((-28*s12 - 28*s13)*s23 - 28*s23^2)) + 
          p3q^2*(p2q*(28*s12^2 - 56*s12*s13 + (-14*s12 - 42*s13)*s23) + 
            p1q*(28*s12^2 - 28*s13*s23 - 14*s23^2)))*
         Log[s13/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-4*s13^2 + (2*s12 - 2*s13)*s23) + 
          p3q^3*(-4*s12^2 + (-2*s12 + 2*s13)*s23) + 
          p1q*p2q^2*(-4*s13^2 + 4*s12*s23 + 2*s23^2) + 
          p1q^2*p2q*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
          p3q^2*(p2q*(-4*s12^2 + 8*s12*s13 + (2*s12 + 6*s13)*s23) + 
            p1q*(-4*s12^2 + 4*s13*s23 + 2*s23^2)) + 
          p3q*(p2q^2*(8*s12*s13 - 4*s13^2 + (6*s12 + 2*s13)*s23) + 
            p1q^2*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
            p1q*p2q*(8*s12*s13 + (12*s12 + 12*s13)*s23 + 8*s23^2)))*
         Log[s23/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2))) + 
     nl*((p3q^3*(40*s12^2 + (32*s12 - 8*s13)*s23) + 
         p2q^3*(40*s13^2 + (-8*s12 + 32*s13)*s23) + 
         p1q^2*p2q*((-40*s12 - 40*s13)*s23 - 40*s23^2) + 
         p1q*p2q^2*(40*s13^2 - 40*s12*s23 - 32*s23^2) + 
         p3q*(p2q^2*(-80*s12*s13 + 40*s13^2 + (-24*s12 + 16*s13)*s23) + 
           p1q*p2q*(-80*s12*s13 + (-120*s12 - 120*s13)*s23 - 104*s23^2) + 
           p1q^2*((-40*s12 - 40*s13)*s23 - 40*s23^2)) + 
         p3q^2*(p2q*(40*s12^2 - 80*s12*s13 + (16*s12 - 24*s13)*s23) + 
           p1q*(40*s12^2 - 40*s13*s23 - 32*s23^2)))/(27*p1q*p2q^2*s23^2 + 
         27*p2q^3*s23^2 + 27*p3q^3*s23^2 + p3q^2*(27*p1q*s23^2 + 
           81*p2q*s23^2) + p3q*(54*p1q*p2q*s23^2 + 81*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[-s12 - s13 - s23])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[s23/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2))) + 
     Log[(p2q + p3q)/(p1q + p2q + p3q)]*
      (((p2q^4*(8*s12*s13^2 + 8*s13^3 + (-4*s12^2 - 4*s12*s13 + 8*s13^2)*
             s23 - 4*s12*s23^2) + p1q*p2q^3*(8*s12*s13^2 + 8*s13^3 + 
            (-8*s12^2 - 20*s12*s13 - 4*s13^2)*s23 + (-8*s12 - 12*s13)*
             s23^2) + p3q^4*(8*s12^3 + 8*s12^2*s13 + 
            (8*s12^2 - 4*s12*s13 - 4*s13^2)*s23 - 4*s13*s23^2) + 
          p1q^2*p2q^2*((-8*s12^2 - 24*s12*s13 - 16*s13^2)*s23 + 
            (-4*s12 - 12*s13)*s23^2 + 4*s23^3) + p1q^3*p2q*
           ((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
          p3q^3*(p2q*(16*s12^3 - 16*s12*s13^2 + (12*s12^2 - 32*s12*s13 - 
                12*s13^2)*s23 + (-4*s12 - 12*s13)*s23^2) + 
            p1q*(8*s12^3 + 8*s12^2*s13 + (-4*s12^2 - 20*s12*s13 - 8*s13^2)*
               s23 + (-12*s12 - 8*s13)*s23^2)) + 
          p3q^2*(p2q^2*(8*s12^3 - 24*s12^2*s13 - 24*s12*s13^2 + 8*s13^3 + 
              (-4*s12^2 - 56*s12*s13 - 4*s13^2)*s23 + (-12*s12 - 12*s13)*s23^
                2) + p1q^2*((-16*s12^2 - 24*s12*s13 - 8*s13^2)*s23 + 
              (-12*s12 - 4*s13)*s23^2 + 4*s23^3) + p1q*p2q*
             (8*s12^3 - 8*s12^2*s13 - 16*s12*s13^2 + (-16*s12^2 - 
                60*s12*s13 - 20*s13^2)*s23 + (-16*s12 - 12*s13)*s23^2 + 
              8*s23^3)) + p3q*(p2q^3*(-16*s12^2*s13 + 16*s13^3 + 
              (-12*s12^2 - 32*s12*s13 + 12*s13^2)*s23 + (-12*s12 - 4*s13)*s23^
                2) + p1q*p2q^2*(-16*s12^2*s13 - 8*s12*s13^2 + 8*s13^3 + 
              (-20*s12^2 - 60*s12*s13 - 16*s13^2)*s23 + (-12*s12 - 16*s13)*
               s23^2 + 8*s23^3) + p1q^3*((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
            p1q^2*p2q*((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23 + 
              (16*s12 + 16*s13)*s23^2 + 24*s23^3)))*
         Log[s12/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p2q^4*(28*s12*s13^2 + 28*s13^3 + 
            (-14*s12^2 - 14*s12*s13 + 28*s13^2)*s23 - 14*s12*s23^2) + 
          p1q*p2q^3*(28*s12*s13^2 + 28*s13^3 + (-28*s12^2 - 70*s12*s13 - 
              14*s13^2)*s23 + (-28*s12 - 42*s13)*s23^2) + 
          p3q^4*(28*s12^3 + 28*s12^2*s13 + (28*s12^2 - 14*s12*s13 - 14*s13^2)*
             s23 - 14*s13*s23^2) + p1q^2*p2q^2*
           ((-28*s12^2 - 84*s12*s13 - 56*s13^2)*s23 + (-14*s12 - 42*s13)*
             s23^2 + 14*s23^3) + p1q^3*p2q*((28*s12 + 28*s13)*s23^2 + 
            28*s23^3) + p3q^3*(p2q*(56*s12^3 - 56*s12*s13^2 + 
              (42*s12^2 - 112*s12*s13 - 42*s13^2)*s23 + (-14*s12 - 42*s13)*
               s23^2) + p1q*(28*s12^3 + 28*s12^2*s13 + (-14*s12^2 - 
                70*s12*s13 - 28*s13^2)*s23 + (-42*s12 - 28*s13)*s23^2)) + 
          p3q^2*(p2q^2*(28*s12^3 - 84*s12^2*s13 - 84*s12*s13^2 + 28*s13^3 + 
              (-14*s12^2 - 196*s12*s13 - 14*s13^2)*s23 + (-42*s12 - 42*s13)*
               s23^2) + p1q^2*((-56*s12^2 - 84*s12*s13 - 28*s13^2)*s23 + 
              (-42*s12 - 14*s13)*s23^2 + 14*s23^3) + 
            p1q*p2q*(28*s12^3 - 28*s12^2*s13 - 56*s12*s13^2 + 
              (-56*s12^2 - 210*s12*s13 - 70*s13^2)*s23 + (-56*s12 - 42*s13)*
               s23^2 + 28*s23^3)) + p3q*(p2q^3*(-56*s12^2*s13 + 56*s13^3 + 
              (-42*s12^2 - 112*s12*s13 + 42*s13^2)*s23 + (-42*s12 - 14*s13)*
               s23^2) + p1q*p2q^2*(-56*s12^2*s13 - 28*s12*s13^2 + 28*s13^3 + 
              (-70*s12^2 - 210*s12*s13 - 56*s13^2)*s23 + (-42*s12 - 56*s13)*
               s23^2 + 28*s23^3) + p1q^3*((28*s12 + 28*s13)*s23^2 + 
              28*s23^3) + p1q^2*p2q*((-28*s12^2 - 56*s12*s13 - 28*s13^2)*
               s23 + (56*s12 + 56*s13)*s23^2 + 84*s23^3)))*
         Log[s13/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p2q^4*(-4*s12*s13^2 - 4*s13^3 + 
            (2*s12^2 + 2*s12*s13 - 4*s13^2)*s23 + 2*s12*s23^2) + 
          p3q^4*(-4*s12^3 - 4*s12^2*s13 + (-4*s12^2 + 2*s12*s13 + 2*s13^2)*
             s23 + 2*s13*s23^2) + p1q*p2q^3*(-4*s12*s13^2 - 4*s13^3 + 
            (4*s12^2 + 10*s12*s13 + 2*s13^2)*s23 + (4*s12 + 6*s13)*s23^2) + 
          p1q^3*p2q*((-4*s12 - 4*s13)*s23^2 - 4*s23^3) + 
          p1q^2*p2q^2*((4*s12^2 + 12*s12*s13 + 8*s13^2)*s23 + 
            (2*s12 + 6*s13)*s23^2 - 2*s23^3) + 
          p3q^3*(p1q*(-4*s12^3 - 4*s12^2*s13 + (2*s12^2 + 10*s12*s13 + 
                4*s13^2)*s23 + (6*s12 + 4*s13)*s23^2) + 
            p2q*(-8*s12^3 + 8*s12*s13^2 + (-6*s12^2 + 16*s12*s13 + 6*s13^2)*
               s23 + (2*s12 + 6*s13)*s23^2)) + 
          p3q*(p2q^3*(8*s12^2*s13 - 8*s13^3 + (6*s12^2 + 16*s12*s13 - 
                6*s13^2)*s23 + (6*s12 + 2*s13)*s23^2) + 
            p1q^2*p2q*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23 + 
              (-8*s12 - 8*s13)*s23^2 - 12*s23^3) + 
            p1q^3*((-4*s12 - 4*s13)*s23^2 - 4*s23^3) + p1q*p2q^2*
             (8*s12^2*s13 + 4*s12*s13^2 - 4*s13^3 + (10*s12^2 + 30*s12*s13 + 
                8*s13^2)*s23 + (6*s12 + 8*s13)*s23^2 - 4*s23^3)) + 
          p3q^2*(p2q^2*(-4*s12^3 + 12*s12^2*s13 + 12*s12*s13^2 - 4*s13^3 + 
              (2*s12^2 + 28*s12*s13 + 2*s13^2)*s23 + (6*s12 + 6*s13)*s23^2) + 
            p1q*p2q*(-4*s12^3 + 4*s12^2*s13 + 8*s12*s13^2 + (8*s12^2 + 
                30*s12*s13 + 10*s13^2)*s23 + (8*s12 + 6*s13)*s23^2 - 
              4*s23^3) + p1q^2*((8*s12^2 + 12*s12*s13 + 4*s13^2)*s23 + 
              (6*s12 + 2*s13)*s23^2 - 2*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q^4*(s12 + s13)*s23^2 + p3q^4*(s12 + s13)*s23^2 - 
         p1q^2*p2q^2*s23^3 + p1q*p2q^3*((s12 + s13)*s23^2 - s23^3) + 
         p3q^2*(p2q^2*(6*s12 + 6*s13)*s23^2 - p1q^2*s23^3 + 
           p1q*p2q*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
         p3q*(p2q^3*(4*s12 + 4*s13)*s23^2 - 2*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
         p3q^3*(p2q*(4*s12 + 4*s13)*s23^2 + p1q*((s12 + s13)*s23^2 - 
             s23^3)))) + Log[p3q/(p1q + p2q + p3q)]*
      ((p2q*(-4*s12 - 4*s13) + p3q*(-4*s12 - 4*s13) + 4*p1q*s23)/
        (9*p1q*s23 + 9*p2q*s23 + 9*p3q*s23) + 
       ((p2q^4*(-8*s12*s13^2 - 8*s13^3 + (4*s12^2 + 4*s12*s13 - 8*s13^2)*
             s23 + 4*s12*s23^2) + p3q^4*(-8*s12^3 - 8*s12^2*s13 + 
            (-8*s12^2 + 4*s12*s13 + 4*s13^2)*s23 + 4*s13*s23^2) + 
          p1q*p2q^3*(-8*s12*s13^2 - 8*s13^3 + (8*s12^2 + 20*s12*s13 + 
              4*s13^2)*s23 + (8*s12 + 12*s13)*s23^2) + 
          p1q^3*p2q*((-8*s12 - 8*s13)*s23^2 - 8*s23^3) + 
          p1q^2*p2q^2*((8*s12^2 + 24*s12*s13 + 16*s13^2)*s23 + 
            (4*s12 + 12*s13)*s23^2 - 4*s23^3) + 
          p3q^3*(p1q*(-8*s12^3 - 8*s12^2*s13 + (4*s12^2 + 20*s12*s13 + 
                8*s13^2)*s23 + (12*s12 + 8*s13)*s23^2) + 
            p2q*(-16*s12^3 + 16*s12*s13^2 + (-12*s12^2 + 32*s12*s13 + 
                12*s13^2)*s23 + (4*s12 + 12*s13)*s23^2)) + 
          p3q*(p2q^3*(16*s12^2*s13 - 16*s13^3 + (12*s12^2 + 32*s12*s13 - 
                12*s13^2)*s23 + (12*s12 + 4*s13)*s23^2) + 
            p1q^2*p2q*((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23 + 
              (-16*s12 - 16*s13)*s23^2 - 24*s23^3) + 
            p1q^3*((-8*s12 - 8*s13)*s23^2 - 8*s23^3) + p1q*p2q^2*
             (16*s12^2*s13 + 8*s12*s13^2 - 8*s13^3 + (20*s12^2 + 60*s12*s13 + 
                16*s13^2)*s23 + (12*s12 + 16*s13)*s23^2 - 8*s23^3)) + 
          p3q^2*(p2q^2*(-8*s12^3 + 24*s12^2*s13 + 24*s12*s13^2 - 8*s13^3 + 
              (4*s12^2 + 56*s12*s13 + 4*s13^2)*s23 + (12*s12 + 12*s13)*s23^
                2) + p1q*p2q*(-8*s12^3 + 8*s12^2*s13 + 16*s12*s13^2 + 
              (16*s12^2 + 60*s12*s13 + 20*s13^2)*s23 + (16*s12 + 12*s13)*s23^
                2 - 8*s23^3) + p1q^2*((16*s12^2 + 24*s12*s13 + 8*s13^2)*s23 + 
              (12*s12 + 4*s13)*s23^2 - 4*s23^3)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p3q^3*(8*s12^2 + (4*s12 - 4*s13)*s23) + 
          p2q^3*(8*s13^2 + (-4*s12 + 4*s13)*s23) + p1q^2*p2q*
           ((-8*s12 - 8*s13)*s23 - 8*s23^2) + p1q*p2q^2*
           (8*s13^2 - 8*s12*s23 - 4*s23^2) + 
          p3q*(p2q^2*(-16*s12*s13 + 8*s13^2 + (-12*s12 - 4*s13)*s23) + 
            p1q*p2q*(-16*s12*s13 + (-24*s12 - 24*s13)*s23 - 16*s23^2) + 
            p1q^2*((-8*s12 - 8*s13)*s23 - 8*s23^2)) + 
          p3q^2*(p2q*(8*s12^2 - 16*s12*s13 + (-4*s12 - 12*s13)*s23) + 
            p1q*(8*s12^2 - 8*s13*s23 - 4*s23^2)))*Log[-s12 - s13 - s23])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[s12/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^4*(8*s12*s13^2 + 8*s13^3 + (-4*s12^2 - 4*s12*s13 + 8*s13^2)*
             s23 - 4*s12*s23^2) + p1q*p2q^3*(8*s12*s13^2 + 8*s13^3 + 
            (-8*s12^2 - 20*s12*s13 - 4*s13^2)*s23 + (-8*s12 - 12*s13)*
             s23^2) + p3q^4*(8*s12^3 + 8*s12^2*s13 + 
            (8*s12^2 - 4*s12*s13 - 4*s13^2)*s23 - 4*s13*s23^2) + 
          p1q^2*p2q^2*((-8*s12^2 - 24*s12*s13 - 16*s13^2)*s23 + 
            (-4*s12 - 12*s13)*s23^2 + 4*s23^3) + p1q^3*p2q*
           ((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
          p3q^3*(p2q*(16*s12^3 - 16*s12*s13^2 + (12*s12^2 - 32*s12*s13 - 
                12*s13^2)*s23 + (-4*s12 - 12*s13)*s23^2) + 
            p1q*(8*s12^3 + 8*s12^2*s13 + (-4*s12^2 - 20*s12*s13 - 8*s13^2)*
               s23 + (-12*s12 - 8*s13)*s23^2)) + 
          p3q^2*(p2q^2*(8*s12^3 - 24*s12^2*s13 - 24*s12*s13^2 + 8*s13^3 + 
              (-4*s12^2 - 56*s12*s13 - 4*s13^2)*s23 + (-12*s12 - 12*s13)*s23^
                2) + p1q^2*((-16*s12^2 - 24*s12*s13 - 8*s13^2)*s23 + 
              (-12*s12 - 4*s13)*s23^2 + 4*s23^3) + p1q*p2q*
             (8*s12^3 - 8*s12^2*s13 - 16*s12*s13^2 + (-16*s12^2 - 
                60*s12*s13 - 20*s13^2)*s23 + (-16*s12 - 12*s13)*s23^2 + 
              8*s23^3)) + p3q*(p2q^3*(-16*s12^2*s13 + 16*s13^3 + 
              (-12*s12^2 - 32*s12*s13 + 12*s13^2)*s23 + (-12*s12 - 4*s13)*s23^
                2) + p1q*p2q^2*(-16*s12^2*s13 - 8*s12*s13^2 + 8*s13^3 + 
              (-20*s12^2 - 60*s12*s13 - 16*s13^2)*s23 + (-12*s12 - 16*s13)*
               s23^2 + 8*s23^3) + p1q^3*((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
            p1q^2*p2q*((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23 + 
              (16*s12 + 16*s13)*s23^2 + 24*s23^3)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3)))) + Log[p2q/(p1q + p2q + p3q)]*
      ((p2q*(-14*s12 - 14*s13) + p3q*(-14*s12 - 14*s13) + 14*p1q*s23)/
        (9*p1q*s23 + 9*p2q*s23 + 9*p3q*s23) + 
       ((p2q^4*(-28*s12*s13^2 - 28*s13^3 + (14*s12^2 + 14*s12*s13 - 28*s13^2)*
             s23 + 14*s12*s23^2) + p3q^4*(-28*s12^3 - 28*s12^2*s13 + 
            (-28*s12^2 + 14*s12*s13 + 14*s13^2)*s23 + 14*s13*s23^2) + 
          p1q*p2q^3*(-28*s12*s13^2 - 28*s13^3 + (28*s12^2 + 70*s12*s13 + 
              14*s13^2)*s23 + (28*s12 + 42*s13)*s23^2) + 
          p1q^3*p2q*((-28*s12 - 28*s13)*s23^2 - 28*s23^3) + 
          p1q^2*p2q^2*((28*s12^2 + 84*s12*s13 + 56*s13^2)*s23 + 
            (14*s12 + 42*s13)*s23^2 - 14*s23^3) + 
          p3q^3*(p1q*(-28*s12^3 - 28*s12^2*s13 + (14*s12^2 + 70*s12*s13 + 
                28*s13^2)*s23 + (42*s12 + 28*s13)*s23^2) + 
            p2q*(-56*s12^3 + 56*s12*s13^2 + (-42*s12^2 + 112*s12*s13 + 
                42*s13^2)*s23 + (14*s12 + 42*s13)*s23^2)) + 
          p3q*(p2q^3*(56*s12^2*s13 - 56*s13^3 + (42*s12^2 + 112*s12*s13 - 
                42*s13^2)*s23 + (42*s12 + 14*s13)*s23^2) + 
            p1q^2*p2q*((28*s12^2 + 56*s12*s13 + 28*s13^2)*s23 + 
              (-56*s12 - 56*s13)*s23^2 - 84*s23^3) + 
            p1q^3*((-28*s12 - 28*s13)*s23^2 - 28*s23^3) + 
            p1q*p2q^2*(56*s12^2*s13 + 28*s12*s13^2 - 28*s13^3 + 
              (70*s12^2 + 210*s12*s13 + 56*s13^2)*s23 + (42*s12 + 56*s13)*s23^
                2 - 28*s23^3)) + p3q^2*(p2q^2*(-28*s12^3 + 84*s12^2*s13 + 
              84*s12*s13^2 - 28*s13^3 + (14*s12^2 + 196*s12*s13 + 14*s13^2)*
               s23 + (42*s12 + 42*s13)*s23^2) + p1q*p2q*(-28*s12^3 + 
              28*s12^2*s13 + 56*s12*s13^2 + (56*s12^2 + 210*s12*s13 + 
                70*s13^2)*s23 + (56*s12 + 42*s13)*s23^2 - 28*s23^3) + 
            p1q^2*((56*s12^2 + 84*s12*s13 + 28*s13^2)*s23 + (42*s12 + 14*s13)*
               s23^2 - 14*s23^3)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p2q^4*(9*s12 + 9*s13)*s23^2 + p3q^4*(9*s12 + 9*s13)*s23^2 - 
         9*p1q^2*p2q^2*s23^3 + p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p3q^3*(28*s12^2 + (14*s12 - 14*s13)*s23) + 
          p2q^3*(28*s13^2 + (-14*s12 + 14*s13)*s23) + 
          p1q^2*p2q*((-28*s12 - 28*s13)*s23 - 28*s23^2) + 
          p1q*p2q^2*(28*s13^2 - 28*s12*s23 - 14*s23^2) + 
          p3q*(p2q^2*(-56*s12*s13 + 28*s13^2 + (-42*s12 - 14*s13)*s23) + 
            p1q*p2q*(-56*s12*s13 + (-84*s12 - 84*s13)*s23 - 56*s23^2) + 
            p1q^2*((-28*s12 - 28*s13)*s23 - 28*s23^2)) + 
          p3q^2*(p2q*(28*s12^2 - 56*s12*s13 + (-14*s12 - 42*s13)*s23) + 
            p1q*(28*s12^2 - 28*s13*s23 - 14*s23^2)))*Log[-s12 - s13 - s23])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p2q^3*(-28*s13^2 + (14*s12 - 14*s13)*s23) + 
          p3q^3*(-28*s12^2 + (-14*s12 + 14*s13)*s23) + 
          p1q*p2q^2*(-28*s13^2 + 28*s12*s23 + 14*s23^2) + 
          p1q^2*p2q*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
          p3q^2*(p2q*(-28*s12^2 + 56*s12*s13 + (14*s12 + 42*s13)*s23) + 
            p1q*(-28*s12^2 + 28*s13*s23 + 14*s23^2)) + 
          p3q*(p2q^2*(56*s12*s13 - 28*s13^2 + (42*s12 + 14*s13)*s23) + 
            p1q^2*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
            p1q*p2q*(56*s12*s13 + (84*s12 + 84*s13)*s23 + 56*s23^2)))*
         Log[s13/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^4*(28*s12*s13^2 + 28*s13^3 + (-14*s12^2 - 14*s12*s13 + 28*s13^2)*
             s23 - 14*s12*s23^2) + p1q*p2q^3*(28*s12*s13^2 + 28*s13^3 + 
            (-28*s12^2 - 70*s12*s13 - 14*s13^2)*s23 + (-28*s12 - 42*s13)*
             s23^2) + p3q^4*(28*s12^3 + 28*s12^2*s13 + 
            (28*s12^2 - 14*s12*s13 - 14*s13^2)*s23 - 14*s13*s23^2) + 
          p1q^2*p2q^2*((-28*s12^2 - 84*s12*s13 - 56*s13^2)*s23 + 
            (-14*s12 - 42*s13)*s23^2 + 14*s23^3) + p1q^3*p2q*
           ((28*s12 + 28*s13)*s23^2 + 28*s23^3) + 
          p3q^3*(p2q*(56*s12^3 - 56*s12*s13^2 + (42*s12^2 - 112*s12*s13 - 
                42*s13^2)*s23 + (-14*s12 - 42*s13)*s23^2) + 
            p1q*(28*s12^3 + 28*s12^2*s13 + (-14*s12^2 - 70*s12*s13 - 
                28*s13^2)*s23 + (-42*s12 - 28*s13)*s23^2)) + 
          p3q^2*(p2q^2*(28*s12^3 - 84*s12^2*s13 - 84*s12*s13^2 + 28*s13^3 + 
              (-14*s12^2 - 196*s12*s13 - 14*s13^2)*s23 + (-42*s12 - 42*s13)*
               s23^2) + p1q^2*((-56*s12^2 - 84*s12*s13 - 28*s13^2)*s23 + 
              (-42*s12 - 14*s13)*s23^2 + 14*s23^3) + 
            p1q*p2q*(28*s12^3 - 28*s12^2*s13 - 56*s12*s13^2 + 
              (-56*s12^2 - 210*s12*s13 - 70*s13^2)*s23 + (-56*s12 - 42*s13)*
               s23^2 + 28*s23^3)) + p3q*(p2q^3*(-56*s12^2*s13 + 56*s13^3 + 
              (-42*s12^2 - 112*s12*s13 + 42*s13^2)*s23 + (-42*s12 - 14*s13)*
               s23^2) + p1q*p2q^2*(-56*s12^2*s13 - 28*s12*s13^2 + 28*s13^3 + 
              (-70*s12^2 - 210*s12*s13 - 56*s13^2)*s23 + (-42*s12 - 56*s13)*
               s23^2 + 28*s23^3) + p1q^3*((28*s12 + 28*s13)*s23^2 + 
              28*s23^3) + p1q^2*p2q*((-28*s12^2 - 56*s12*s13 - 28*s13^2)*
               s23 + (56*s12 + 56*s13)*s23^2 + 84*s23^3)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3)))) + Log[s13/(s12 + s13 + s23)]*
      ((p3q^2*(-7*s12^3 - 21*s12^2*s13 + (-7*s12^2 - 14*s12*s13)*s23) + 
         p2q^2*(-14*s12^3 - 21*s12^2*s13 - 7*s13^3 + 
           (-14*s12^2 - 7*s12*s13 - 7*s13^2)*s23) + 
         p1q*p2q*(-7*s12^2*s13 + 7*s12*s13^2 + (7*s12^2 + 14*s12*s13 + 
             14*s13^2)*s23 + (7*s12 + 14*s13)*s23^2) + 
         p1q^2*((-7*s12^2 - 7*s12*s13)*s23 + (-14*s12 - 7*s13)*s23^2 - 
           7*s23^3) + p3q*(p2q*(-21*s12^3 - 35*s12^2*s13 + 14*s12*s13^2 + 
             (-21*s12^2 - 14*s12*s13)*s23) + p1q*(7*s12^3 - 7*s12^2*s13 + 
             21*s12^2*s23 + 14*s12*s23^2)))/
        (p1q*p2q*(9*s12^2*s23 + 9*s12*s23^2) + 
         p2q^2*(9*s12^2*s23 + 9*s12*s23^2) + p3q^2*(9*s12^2*s23 + 
           9*s12*s23^2) + p3q*(p1q*(9*s12^2*s23 + 9*s12*s23^2) + 
           p2q*(18*s12^2*s23 + 18*s12*s23^2))) + 
       ((p3q^3*(28*s12^5 + 28*s12^4*s13 + (21*s12^4 + 28*s12^3*s13 - 
              21*s12^2*s13^2)*s23 + (7*s12^3 + 21*s12^2*s13)*s23^2) + 
          p2q^3*(28*s12^3*s13^2 + 28*s12^2*s13^3 + 
            (-14*s12^4 - 7*s12^2*s13^2 - 7*s13^4)*s23 + 
            (7*s12*s13^2 - 7*s13^3)*s23^2) + p1q*p2q^2*(28*s12^3*s13^2 + 
            28*s12^2*s13^3 + (-28*s12^4 - 42*s12^2*s13^2 + 14*s12*s13^3)*
             s23 + (-14*s12^2*s13 + 21*s12*s13^2 + 21*s13^3)*s23^2 + 
            (-14*s12*s13 + 21*s13^2)*s23^3) + p1q^2*p2q*
           ((-28*s12^4 - 28*s12^3*s13 - 56*s12^2*s13^2)*s23 + 
            (-28*s12^2*s13 - 28*s12*s13^2)*s23^2 + (21*s12^2 - 42*s12*s13 - 
              21*s13^2)*s23^3 + (7*s12 - 21*s13)*s23^4) + 
          p1q^3*((28*s12^3 + 28*s12^2*s13)*s23^2 + (42*s12^2 + 14*s12*s13)*
             s23^3 + (21*s12 + 7*s13)*s23^4 + 7*s23^5) + 
          p3q^2*(p2q*(28*s12^5 - 28*s12^4*s13 - 56*s12^3*s13^2 + 
              (-7*s12^4 - 14*s12^3*s13 - 77*s12^2*s13^2 + 14*s12*s13^3)*s23 + 
              (7*s12^3 + 35*s12^2*s13 + 14*s12*s13^2)*s23^2) + 
            p1q*(28*s12^5 + 28*s12^4*s13 + (-28*s12^4 + 14*s12^3*s13 - 
                42*s12^2*s13^2)*s23 + (-35*s12^3 + 35*s12^2*s13)*s23^2 - 
              7*s12^2*s23^3)) + p3q*(p2q^2*(-56*s12^4*s13 - 28*s12^3*s13^2 + 
              28*s12^2*s13^3 + (-42*s12^4 - 42*s12^3*s13 - 63*s12^2*s13^2 + 
                14*s12*s13^3 - 7*s13^4)*s23 + (14*s12^2*s13 + 21*s12*s13^2 - 
                7*s13^3)*s23^2) + p1q*p2q*(-56*s12^4*s13 - 56*s12^3*s13^2 + 
              (-112*s12^4 - 98*s12^3*s13 - 140*s12^2*s13^2 + 14*s12*s13^3)*
               s23 + (-84*s12^3 - 28*s12^2*s13 + 14*s12*s13^2 + 14*s13^3)*s23^
                2 + (-28*s12^2 - 14*s12*s13 + 14*s13^2)*s23^3) + 
            p1q^2*((-56*s12^4 - 28*s12^3*s13 - 28*s12^2*s13^2)*s23 + 
              (-42*s12^3 - 14*s12*s13^2)*s23^2 + (-7*s12^2 - 28*s12*s13 - 
                7*s13^2)*s23^3 + (-7*s12 - 7*s13)*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^3*(9*s12^3 + 9*s12^2*s13)*s23^2 + 
         p3q^3*(9*s12^3 + 9*s12^2*s13)*s23^2 - 9*p1q^2*p2q*s12^2*s23^3 + 
         p1q*p2q^2*((9*s12^3 + 9*s12^2*s13)*s23^2 - 9*s12^2*s23^3) + 
         p3q*(p2q^2*(27*s12^3 + 27*s12^2*s13)*s23^2 - 9*p1q^2*s12^2*s23^3 + 
           p1q*p2q*((18*s12^3 + 18*s12^2*s13)*s23^2 - 18*s12^2*s23^3)) + 
         p3q^2*(p2q*(27*s12^3 + 27*s12^2*s13)*s23^2 + 
           p1q*((9*s12^3 + 9*s12^2*s13)*s23^2 - 9*s12^2*s23^3))) + 
       ((p3q^2*(-21*s12^3 + 7*s12^2*s13 - 7*s12^2*s23) + 
          p2q^2*(14*s12^2*s13 - 7*s12*s13^2 + 7*s13^3 + 
            (14*s12^2 - 14*s12*s13 + 7*s13^2)*s23) + 
          p1q*p2q*(14*s12^2*s13 - 14*s12*s13^2 + (28*s12^2 - 14*s12*s13 - 
              14*s13^2)*s23 + (14*s12 - 14*s13)*s23^2) + 
          p1q^2*((14*s12^2 + 14*s12*s13)*s23 + (21*s12 + 7*s13)*s23^2 + 
            7*s23^3) + p3q*(p1q*(-14*s12^3 + 14*s12^2*s13) + 
            p2q*(-14*s12^3 + 28*s12^2*s13 - 14*s12*s13^2 + (14*s12^2 - 
                14*s12*s13)*s23)))*Log[(s12 + s23)/(s12 + s13 + s23)])/
        (9*p1q*p2q*s12^2*s23 + 9*p2q^2*s12^2*s23 + 9*p3q^2*s12^2*s23 + 
         p3q*(9*p1q*s12^2*s23 + 18*p2q*s12^2*s23))) + 
     Log[s12/(s12 + s13 + s23)]*
      ((p3q^2*(-2*s12^3 - 6*s12*s13^2 - 4*s13^3 + (-2*s12^2 - 2*s12*s13 - 
             4*s13^2)*s23) + p2q^2*(-6*s12*s13^2 - 2*s13^3 + 
           (-4*s12*s13 - 2*s13^2)*s23) + p1q*p2q*(-2*s12*s13^2 + 2*s13^3 + 
           6*s13^2*s23 + 4*s13*s23^2) + p1q^2*((-2*s12*s13 - 2*s13^2)*s23 + 
           (-2*s12 - 4*s13)*s23^2 - 2*s23^3) + 
         p3q*(p2q*(4*s12^2*s13 - 10*s12*s13^2 - 6*s13^3 + 
             (-4*s12*s13 - 6*s13^2)*s23) + p1q*(2*s12^2*s13 - 2*s12*s13^2 + 
             (4*s12^2 + 4*s12*s13 + 2*s13^2)*s23 + (4*s12 + 2*s13)*s23^2)))/
        (p1q*p2q*(9*s13^2*s23 + 9*s13*s23^2) + 
         p2q^2*(9*s13^2*s23 + 9*s13*s23^2) + p3q^2*(9*s13^2*s23 + 
           9*s13*s23^2) + p3q*(p1q*(9*s13^2*s23 + 9*s13*s23^2) + 
           p2q*(18*s13^2*s23 + 18*s13*s23^2))) + 
       ((p3q^3*(8*s12^3*s13^2 + 8*s12^2*s13^3 + (-2*s12^4 - 2*s12^2*s13^2 - 
              4*s13^4)*s23 + (-2*s12^3 + 2*s12^2*s13)*s23^2) + 
          p2q^3*(8*s12*s13^4 + 8*s13^5 + (-6*s12^2*s13^2 + 8*s12*s13^3 + 
              6*s13^4)*s23 + (6*s12*s13^2 + 2*s13^3)*s23^2) + 
          p1q*p2q^2*(8*s12*s13^4 + 8*s13^5 + (-12*s12^2*s13^2 + 4*s12*s13^3 - 
              8*s13^4)*s23 + (10*s12*s13^2 - 10*s13^3)*s23^2 - 
            2*s13^2*s23^3) + p1q^2*p2q*((-8*s12^2*s13^2 - 8*s12*s13^3 - 
              16*s13^4)*s23 + (-4*s12^2*s13 - 12*s13^3)*s23^2 + 
            (-2*s12^2 - 8*s12*s13 - 2*s13^2)*s23^3 + (-2*s12 - 2*s13)*
             s23^4) + p1q^3*((8*s12*s13^2 + 8*s13^3)*s23^2 + 
            (4*s12*s13 + 12*s13^2)*s23^3 + (2*s12 + 6*s13)*s23^4 + 2*s23^5) + 
          p3q^2*(p2q*(8*s12^3*s13^2 - 8*s12^2*s13^3 - 16*s12*s13^4 + 
              (-2*s12^4 + 4*s12^3*s13 - 18*s12^2*s13^2 - 12*s12*s13^3 - 
                12*s13^4)*s23 + (-2*s12^3 + 6*s12^2*s13 + 4*s12*s13^2)*s23^
                2) + p1q*(8*s12^3*s13^2 + 8*s12^2*s13^3 + (4*s12^3*s13 - 
                12*s12^2*s13^2 - 8*s13^4)*s23 + (6*s12^3 + 6*s12^2*s13 - 
                4*s12*s13^2)*s23^2 + (6*s12^2 - 4*s12*s13)*s23^3)) + 
          p3q*(p2q^2*(-16*s12^2*s13^3 - 8*s12*s13^4 + 8*s13^5 + 
              (4*s12^3*s13 - 22*s12^2*s13^2 - 4*s12*s13^3 - 2*s13^4)*s23 + 
              (4*s12^2*s13 + 10*s12*s13^2 + 2*s13^3)*s23^2) + 
            p1q*p2q*(-16*s12^2*s13^3 - 16*s12*s13^4 + (4*s12^3*s13 - 
                40*s12^2*s13^2 - 28*s12*s13^3 - 32*s13^4)*s23 + 
              (4*s12^3 + 4*s12^2*s13 - 8*s12*s13^2 - 24*s13^3)*s23^2 + 
              (4*s12^2 - 4*s12*s13 - 8*s13^2)*s23^3) + 
            p1q^2*((-16*s12^2*s13^2 - 8*s12*s13^3 - 8*s13^4)*s23 + 
              (-8*s12^2*s13 - 8*s12*s13^2)*s23^2 + (-6*s12^2 - 12*s12*s13 + 
                6*s13^2)*s23^3 + (-6*s12 + 2*s13)*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^3*(9*s12*s13^2 + 9*s13^3)*s23^2 + 
         p3q^3*(9*s12*s13^2 + 9*s13^3)*s23^2 - 9*p1q^2*p2q*s13^2*s23^3 + 
         p1q*p2q^2*((9*s12*s13^2 + 9*s13^3)*s23^2 - 9*s13^2*s23^3) + 
         p3q*(p2q^2*(27*s12*s13^2 + 27*s13^3)*s23^2 - 9*p1q^2*s13^2*s23^3 + 
           p1q*p2q*((18*s12*s13^2 + 18*s13^3)*s23^2 - 18*s13^2*s23^3)) + 
         p3q^2*(p2q*(27*s12*s13^2 + 27*s13^3)*s23^2 + 
           p1q*((9*s12*s13^2 + 9*s13^3)*s23^2 - 9*s13^2*s23^3))) + 
       ((p1q*p2q*(4*s12*s13^2 - 4*s13^3) + p2q^2*(2*s12*s13^2 - 6*s13^3 - 
            2*s13^2*s23) + p3q^2*(2*s12^3 - 2*s12^2*s13 + 4*s12*s13^2 + 
            (2*s12^2 - 4*s12*s13 + 4*s13^2)*s23) + 
          p1q^2*((4*s12*s13 + 4*s13^2)*s23 + (2*s12 + 6*s13)*s23^2 + 
            2*s23^3) + p3q*(p2q*(-4*s12^2*s13 + 8*s12*s13^2 - 4*s13^3 + 
              (-4*s12*s13 + 4*s13^2)*s23) + p1q*(-4*s12^2*s13 + 4*s12*s13^2 + 
              (-4*s12^2 - 4*s12*s13 + 8*s13^2)*s23 + (-4*s12 + 4*s13)*s23^
                2)))*Log[(s13 + s23)/(s12 + s13 + s23)])/
        (9*p1q*p2q*s13^2*s23 + 9*p2q^2*s13^2*s23 + 9*p3q^2*s13^2*s23 + 
         p3q*(9*p1q*s13^2*s23 + 18*p2q*s13^2*s23))) + 
     ((p2q^4*(40*s12*s13^2 + 40*s13^3 + (-20*s12^2 - 20*s12*s13 + 40*s13^2)*
           s23 - 20*s12*s23^2) + p1q*p2q^3*(40*s12*s13^2 + 40*s13^3 + 
          (-40*s12^2 - 100*s12*s13 - 20*s13^2)*s23 + (-40*s12 - 60*s13)*
           s23^2) + p3q^4*(40*s12^3 + 40*s12^2*s13 + 
          (40*s12^2 - 20*s12*s13 - 20*s13^2)*s23 - 20*s13*s23^2) + 
        p1q^2*p2q^2*((-40*s12^2 - 120*s12*s13 - 80*s13^2)*s23 + 
          (-20*s12 - 60*s13)*s23^2 + 20*s23^3) + 
        p1q^3*p2q*((40*s12 + 40*s13)*s23^2 + 40*s23^3) + 
        p3q^3*(p2q*(80*s12^3 - 80*s12*s13^2 + (60*s12^2 - 160*s12*s13 - 
              60*s13^2)*s23 + (-20*s12 - 60*s13)*s23^2) + 
          p1q*(40*s12^3 + 40*s12^2*s13 + (-20*s12^2 - 100*s12*s13 - 40*s13^2)*
             s23 + (-60*s12 - 40*s13)*s23^2)) + 
        p3q^2*(p2q^2*(40*s12^3 - 120*s12^2*s13 - 120*s12*s13^2 + 40*s13^3 + 
            (-20*s12^2 - 280*s12*s13 - 20*s13^2)*s23 + (-60*s12 - 60*s13)*
             s23^2) + p1q^2*((-80*s12^2 - 120*s12*s13 - 40*s13^2)*s23 + 
            (-60*s12 - 20*s13)*s23^2 + 20*s23^3) + 
          p1q*p2q*(40*s12^3 - 40*s12^2*s13 - 80*s12*s13^2 + 
            (-80*s12^2 - 300*s12*s13 - 100*s13^2)*s23 + (-80*s12 - 60*s13)*
             s23^2 + 40*s23^3)) + p3q*(p2q^3*(-80*s12^2*s13 + 80*s13^3 + 
            (-60*s12^2 - 160*s12*s13 + 60*s13^2)*s23 + (-60*s12 - 20*s13)*
             s23^2) + p1q*p2q^2*(-80*s12^2*s13 - 40*s12*s13^2 + 40*s13^3 + 
            (-100*s12^2 - 300*s12*s13 - 80*s13^2)*s23 + (-60*s12 - 80*s13)*
             s23^2 + 40*s23^3) + p1q^3*((40*s12 + 40*s13)*s23^2 + 40*s23^3) + 
          p1q^2*p2q*((-40*s12^2 - 80*s12*s13 - 40*s13^2)*s23 + 
            (80*s12 + 80*s13)*s23^2 + 120*s23^3)))*
       PolyLog[2, p1q/(p1q + p2q + p3q)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
       p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
       p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
       p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
         p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
       p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
         p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
       p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
           9*s23^3))) + ((p1q*p2q*(4*s12*s13^2 - 4*s13^3) + 
        p2q^2*(2*s12*s13^2 - 6*s13^3 - 2*s13^2*s23) + 
        p3q^2*(2*s12^3 - 2*s12^2*s13 + 4*s12*s13^2 + 
          (2*s12^2 - 4*s12*s13 + 4*s13^2)*s23) + 
        p1q^2*((4*s12*s13 + 4*s13^2)*s23 + (2*s12 + 6*s13)*s23^2 + 2*s23^3) + 
        p3q*(p2q*(-4*s12^2*s13 + 8*s12*s13^2 - 4*s13^3 + 
            (-4*s12*s13 + 4*s13^2)*s23) + p1q*(-4*s12^2*s13 + 4*s12*s13^2 + 
            (-4*s12^2 - 4*s12*s13 + 8*s13^2)*s23 + (-4*s12 + 4*s13)*s23^2)))*
       PolyLog[2, s12/(s12 + s13 + s23)])/(9*p1q*p2q*s13^2*s23 + 
       9*p2q^2*s13^2*s23 + 9*p3q^2*s13^2*s23 + 
       p3q*(9*p1q*s13^2*s23 + 18*p2q*s13^2*s23)) + 
     ((p3q^2*(-21*s12^3 + 7*s12^2*s13 - 7*s12^2*s23) + 
        p2q^2*(14*s12^2*s13 - 7*s12*s13^2 + 7*s13^3 + 
          (14*s12^2 - 14*s12*s13 + 7*s13^2)*s23) + 
        p1q*p2q*(14*s12^2*s13 - 14*s12*s13^2 + (28*s12^2 - 14*s12*s13 - 
            14*s13^2)*s23 + (14*s12 - 14*s13)*s23^2) + 
        p1q^2*((14*s12^2 + 14*s12*s13)*s23 + (21*s12 + 7*s13)*s23^2 + 
          7*s23^3) + p3q*(p1q*(-14*s12^3 + 14*s12^2*s13) + 
          p2q*(-14*s12^3 + 28*s12^2*s13 - 14*s12*s13^2 + 
            (14*s12^2 - 14*s12*s13)*s23)))*PolyLog[2, s13/(s12 + s13 + s23)])/
      (9*p1q*p2q*s12^2*s23 + 9*p2q^2*s12^2*s23 + 9*p3q^2*s12^2*s23 + 
       p3q*(9*p1q*s12^2*s23 + 18*p2q*s12^2*s23)) + 
     ((p3q^3*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + (2*s12^6 - 19*s12^4*s13^2 - 
            30*s12^3*s13^3 + 27*s12^2*s13^4)*s23 + 
          (2*s12^5 - 2*s12^4*s13 - 7*s12^3*s13^2 - 23*s12^2*s13^3)*s23^2) + 
        p2q^3*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
          (22*s12^4*s13^2 - 10*s12^3*s13^3 + s12^2*s13^4 + 7*s13^6)*s23 + 
          (-8*s12^3*s13^2 - 2*s12^2*s13^3 - 7*s12*s13^4 + 7*s13^5)*s23^2) + 
        p1q*p2q^2*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
          (44*s12^4*s13^2 - 6*s12^3*s13^3 + 56*s12^2*s13^4 - 14*s12*s13^5)*
           s23 + (-14*s12^3*s13^2 + 26*s12^2*s13^3 - 21*s12*s13^4 - 21*s13^5)*
           s23^2 + (2*s12^2*s13^2 + 14*s12*s13^3 - 21*s13^4)*s23^3) + 
        p1q^2*p2q*((40*s12^4*s13^2 + 40*s12^3*s13^3 + 80*s12^2*s13^4)*s23 + 
          (4*s12^4*s13 - 2*s12^3*s13^2 + 42*s12^2*s13^3 + 28*s12*s13^4)*
           s23^2 + (2*s12^4 + 8*s12^3*s13 - 21*s12^2*s13^2 + 42*s12*s13^3 + 
            21*s13^4)*s23^3 + (2*s12^3 + 2*s12^2*s13 - 7*s12*s13^2 + 
            21*s13^3)*s23^4) + p1q^3*((-40*s12^3*s13^2 - 40*s12^2*s13^3)*
           s23^2 + (-4*s12^3*s13 - 58*s12^2*s13^2 - 14*s12*s13^3)*s23^3 + 
          (-2*s12^3 - 6*s12^2*s13 - 21*s12*s13^2 - 7*s13^3)*s23^4 + 
          (-2*s12^2 - 7*s13^2)*s23^5) + 
        p3q^2*(p2q*(-40*s12^5*s13^2 + 40*s12^4*s13^3 + 80*s12^3*s13^4 + 
            (2*s12^6 - 4*s12^5*s13 + 31*s12^4*s13^2 + 28*s12^3*s13^3 + 
              97*s12^2*s13^4 - 14*s12*s13^5)*s23 + (2*s12^5 - 6*s12^4*s13 - 
              13*s12^3*s13^2 - 39*s12^2*s13^3 - 14*s12*s13^4)*s23^2) + 
          p1q*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + 
            (-4*s12^5*s13 + 46*s12^4*s13^2 - 16*s12^3*s13^3 + 54*s12^2*s13^4)*
             s23 + (-6*s12^5 - 6*s12^4*s13 + 41*s12^3*s13^2 - 39*s12^2*s13^3)*
             s23^2 + (-6*s12^4 + 4*s12^3*s13 + 7*s12^2*s13^2)*s23^3)) + 
        p3q*(p2q^2*(80*s12^4*s13^3 + 40*s12^3*s13^4 - 40*s12^2*s13^5 + 
            (-4*s12^5*s13 + 72*s12^4*s13^2 + 48*s12^3*s13^3 + 
              71*s12^2*s13^4 - 14*s12*s13^5 + 7*s13^6)*s23 + 
            (-4*s12^4*s13 - 14*s12^3*s13^2 - 18*s12^2*s13^3 - 21*s12*s13^4 + 
              7*s13^5)*s23^2) + p1q*p2q*(80*s12^4*s13^3 + 80*s12^3*s13^4 + 
            (-4*s12^5*s13 + 170*s12^4*s13^2 + 138*s12^3*s13^3 + 
              190*s12^2*s13^4 - 14*s12*s13^5)*s23 + (-4*s12^5 - 4*s12^4*s13 + 
              98*s12^3*s13^2 + 58*s12^2*s13^3 - 14*s12*s13^4 - 14*s13^5)*
             s23^2 + (-4*s12^4 + 4*s12^3*s13 + 40*s12^2*s13^2 + 
              14*s12*s13^3 - 14*s13^4)*s23^3) + 
          p1q^2*((80*s12^4*s13^2 + 40*s12^3*s13^3 + 40*s12^2*s13^4)*s23 + 
            (8*s12^4*s13 + 52*s12^3*s13^2 - 2*s12^2*s13^3 + 14*s12*s13^4)*
             s23^2 + (6*s12^4 + 12*s12^3*s13 - s12^2*s13^2 + 28*s12*s13^3 + 
              7*s13^4)*s23^3 + (6*s12^3 - 2*s12^2*s13 + 7*s12*s13^2 + 
              7*s13^3)*s23^4)))*PolyLog[2, s23/(s12 + s13 + s23)])/
      (p2q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 + 
       p3q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*p1q^2*p2q*s12^2*s13^2*
        s23^3 + p1q*p2q^2*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 
         9*s12^2*s13^2*s23^3) + p3q*(p2q^2*(27*s12^3*s13^2 + 27*s12^2*s13^3)*
          s23^2 - 9*p1q^2*s12^2*s13^2*s23^3 + 
         p1q*p2q*((18*s12^3*s13^2 + 18*s12^2*s13^3)*s23^2 - 
           18*s12^2*s13^2*s23^3)) + 
       p3q^2*(p2q*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
         p1q*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*s12^2*s13^2*s23^3)))
 
ep /: ep::usage = 
     "dimensional regularization parameter for the 1-loop integrals"
 
P1AvgExp = (p3q^3*(32*s12^2 + (16*s12 - 16*s13)*s23) + 
       p2q^3*(32*s13^2 + (-16*s12 + 16*s13)*s23) + 
       p1q^2*p2q*((-32*s12 - 32*s13)*s23 - 32*s23^2) + 
       p1q*p2q^2*(32*s13^2 - 32*s12*s23 - 16*s23^2) + 
       p3q*(p2q^2*(-64*s12*s13 + 32*s13^2 + (-48*s12 - 16*s13)*s23) + 
         p1q*p2q*(-64*s12*s13 + (-96*s12 - 96*s13)*s23 - 64*s23^2) + 
         p1q^2*((-32*s12 - 32*s13)*s23 - 32*s23^2)) + 
       p3q^2*(p2q*(32*s12^2 - 64*s12*s13 + (-16*s12 - 48*s13)*s23) + 
         p1q*(32*s12^2 - 32*s13*s23 - 16*s23^2)))/
      (ep^2*(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
        p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
          27*p2q^2*s23^2))) + 
     (p2q^3*(-186*s12*s13^2 - 186*s13^3 + (56*s12^2 - 84*s12*s13 - 130*s13^2)*
          s23) + p3q^3*(-186*s12^3 - 186*s12^2*s13 + 
         (-130*s12^2 - 84*s12*s13 + 56*s13^2)*s23) + 
       p1q*p2q^2*(-176*s12*s13^2 - 176*s13^3 + (186*s12^2 + 186*s12*s13 + 
           20*s13^2)*s23 + (130*s12 + 140*s13)*s23^2) + 
       p1q^2*p2q*((176*s12^2 + 352*s12*s13 + 176*s13^2)*s23 + 
         (166*s12 + 166*s13)*s23^2 - 10*s23^3) + 
       p3q^2*(p2q*(-186*s12^3 + 186*s12^2*s13 + 372*s12*s13^2 + 
           (-18*s12^2 + 120*s12*s13 + 168*s13^2)*s23) + 
         p1q*(-176*s12^3 - 176*s12^2*s13 + (20*s12^2 + 186*s12*s13 + 
             186*s13^2)*s23 + (140*s12 + 130*s13)*s23^2)) + 
       p3q*(p2q^2*(372*s12^2*s13 + 186*s12*s13^2 - 186*s13^3 + 
           (168*s12^2 + 120*s12*s13 - 18*s13^2)*s23) + 
         p1q*p2q*(352*s12^2*s13 + 352*s12*s13^2 + (558*s12^2 + 1076*s12*s13 + 
             558*s13^2)*s23 + (446*s12 + 446*s13)*s23^2) + 
         p1q^2*((176*s12^2 + 352*s12*s13 + 176*s13^2)*s23 + 
           (166*s12 + 166*s13)*s23^2 - 10*s23^3)))/
      (p1q*p2q^2*(9*s12 + 9*s13)*s23^2 + p2q^3*(9*s12 + 9*s13)*s23^2 + 
       p3q^3*(9*s12 + 9*s13)*s23^2 + p3q^2*(p1q*(9*s12 + 9*s13)*s23^2 + 
         p2q*(27*s12 + 27*s13)*s23^2) + 
       p3q*(p1q*p2q*(18*s12 + 18*s13)*s23^2 + p2q^2*(27*s12 + 27*s13)*
          s23^2)) + (Pi^2*(p3q^4*(32*s12^5*s13^2 + 32*s12^4*s13^3 + 
          (-2*s12^6 + 15*s12^4*s13^2 + 30*s12^3*s13^3 - 23*s12^2*s13^4)*s23 + 
          (-2*s12^5 + 2*s12^4*s13 + 7*s12^3*s13^2 + 23*s12^2*s13^3)*s23^2) + 
        p2q^4*(32*s12^3*s13^4 + 32*s12^2*s13^5 + 
          (-18*s12^4*s13^2 + 10*s12^3*s13^3 - 5*s12^2*s13^4 - 7*s13^6)*s23 + 
          (8*s12^3*s13^2 + 2*s12^2*s13^3 + 7*s12*s13^4 - 7*s13^5)*s23^2) + 
        p1q*p2q^3*(32*s12^3*s13^4 + 32*s12^2*s13^5 + 
          (-36*s12^4*s13^2 + 14*s12^3*s13^3 - 48*s12^2*s13^4 + 14*s12*s13^5)*
           s23 + (14*s12^3*s13^2 - 18*s12^2*s13^3 + 21*s12*s13^4 + 21*s13^5)*
           s23^2 + (-2*s12^2*s13^2 - 14*s12*s13^3 + 21*s13^4)*s23^3) + 
        p1q^2*p2q^2*((-32*s12^4*s13^2 - 24*s12^3*s13^3 - 64*s12^2*s13^4)*
           s23 + (-4*s12^4*s13 + 2*s12^3*s13^2 - 34*s12^2*s13^3 - 
            28*s12*s13^4)*s23^2 + (-2*s12^4 - 8*s12^3*s13 + 17*s12^2*s13^2 - 
            42*s12*s13^3 - 21*s13^4)*s23^3 + (-2*s12^3 - 2*s12^2*s13 + 
            7*s12*s13^2 - 21*s13^3)*s23^4) + p1q^3*p2q*
         ((32*s12^3*s13^2 + 32*s12^2*s13^3)*s23^2 + 
          (4*s12^3*s13 + 50*s12^2*s13^2 + 14*s12*s13^3)*s23^3 + 
          (2*s12^3 + 6*s12^2*s13 + 21*s12*s13^2 + 7*s13^3)*s23^4 + 
          (2*s12^2 + 7*s13^2)*s23^5) + 
        p3q^3*(p2q*(64*s12^5*s13^2 - 64*s12^3*s13^4 + 
            (-4*s12^6 + 4*s12^5*s13 - 12*s12^4*s13^2 + 18*s12^3*s13^3 - 
              108*s12^2*s13^4 + 14*s12*s13^5)*s23 + (-4*s12^5 + 8*s12^4*s13 + 
              20*s12^3*s13^2 + 62*s12^2*s13^3 + 14*s12*s13^4)*s23^2) + 
          p1q*(32*s12^5*s13^2 + 32*s12^4*s13^3 + 
            (4*s12^5*s13 - 38*s12^4*s13^2 + 24*s12^3*s13^3 - 46*s12^2*s13^4)*
             s23 + (6*s12^5 + 6*s12^4*s13 - 33*s12^3*s13^2 + 39*s12^2*s13^3)*
             s23^2 + (6*s12^4 - 4*s12^3*s13 - 7*s12^2*s13^2)*s23^3)) + 
        p3q^2*(p2q^2*(32*s12^5*s13^2 - 96*s12^4*s13^3 - 96*s12^3*s13^4 + 
            32*s12^2*s13^5 + (-2*s12^6 + 8*s12^5*s13 - 87*s12^4*s13^2 - 
              44*s12^3*s13^3 - 152*s12^2*s13^4 + 28*s12*s13^5 - 7*s13^6)*
             s23 + (-2*s12^5 + 10*s12^4*s13 + 27*s12^3*s13^2 + 
              57*s12^2*s13^3 + 35*s12*s13^4 - 7*s13^5)*s23^2) + 
          p1q*p2q*(32*s12^5*s13^2 - 32*s12^4*s13^3 - 64*s12^3*s13^4 + 
            (8*s12^5*s13 - 184*s12^4*s13^2 - 82*s12^3*s13^3 - 
              212*s12^2*s13^4 + 14*s12*s13^5)*s23 + 
            (10*s12^5 + 10*s12^4*s13 - 123*s12^3*s13^2 - 11*s12^2*s13^3 + 
              14*s12*s13^4 + 14*s13^5)*s23^2 + (10*s12^4 - 8*s12^3*s13 - 
              47*s12^2*s13^2 - 14*s12*s13^3 + 14*s13^4)*s23^3) + 
          p1q^2*((-64*s12^4*s13^2 - 24*s12^3*s13^3 - 32*s12^2*s13^4)*s23 + 
            (-8*s12^4*s13 - 44*s12^3*s13^2 + 2*s12^2*s13^3 - 14*s12*s13^4)*
             s23^2 + (-6*s12^4 - 12*s12^3*s13 - 3*s12^2*s13^2 - 
              28*s12*s13^3 - 7*s13^4)*s23^3 + (-6*s12^3 + 2*s12^2*s13 - 
              7*s12*s13^2 - 7*s13^3)*s23^4)) + 
        p3q*(p2q^3*(-64*s12^4*s13^3 + 64*s12^2*s13^5 + 
            (4*s12^5*s13 - 78*s12^4*s13^2 - 22*s12^3*s13^3 - 72*s12^2*s13^4 + 
              14*s12*s13^5 - 14*s13^6)*s23 + (4*s12^4*s13 + 22*s12^3*s13^2 + 
              20*s12^2*s13^3 + 28*s12*s13^4 - 14*s13^5)*s23^2) + 
          p1q*p2q^2*(-64*s12^4*s13^3 - 32*s12^3*s13^4 + 32*s12^2*s13^5 + 
            (4*s12^5*s13 - 182*s12^4*s13^2 - 92*s12^3*s13^3 - 
              214*s12^2*s13^4 + 28*s12*s13^5)*s23 + (4*s12^5 + 4*s12^4*s13 - 
              76*s12^3*s13^2 - 68*s12^2*s13^3 + 35*s12*s13^4 + 35*s13^5)*
             s23^2 + (4*s12^4 - 4*s12^3*s13 - 42*s12^2*s13^2 - 28*s12*s13^3 + 
              35*s13^4)*s23^3) + p1q^2*p2q*
           ((-104*s12^4*s13^2 - 64*s12^3*s13^3 - 104*s12^2*s13^4)*s23 + 
            (-12*s12^4*s13 - 58*s12^3*s13^2 - 48*s12^2*s13^3 - 42*s12*s13^4)*
             s23^2 + (-8*s12^4 - 20*s12^3*s13 + 6*s12^2*s13^2 - 
              70*s12*s13^3 - 28*s13^4)*s23^3 + (-8*s12^3 - 28*s13^3)*s23^4) + 
          p1q^3*((32*s12^3*s13^2 + 32*s12^2*s13^3)*s23^2 + 
            (4*s12^3*s13 + 50*s12^2*s13^2 + 14*s12*s13^3)*s23^3 + 
            (2*s12^3 + 6*s12^2*s13 + 21*s12*s13^2 + 7*s13^3)*s23^4 + 
            (2*s12^2 + 7*s13^2)*s23^5))))/
      (p2q^4*(54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 + 
       p3q^4*(54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 
       54*p1q^2*p2q^2*s12^2*s13^2*s23^3 + p1q*p2q^3*
        ((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 54*s12^2*s13^2*s23^3) + 
       p3q^2*(p2q^2*(324*s12^3*s13^2 + 324*s12^2*s13^3)*s23^2 - 
         54*p1q^2*s12^2*s13^2*s23^3 + p1q*p2q*
          ((162*s12^3*s13^2 + 162*s12^2*s13^3)*s23^2 - 162*s12^2*s13^2*
            s23^3)) + p3q*(p2q^3*(216*s12^3*s13^2 + 216*s12^2*s13^3)*s23^2 - 
         108*p1q^2*p2q*s12^2*s13^2*s23^3 + p1q*p2q^2*
          ((162*s12^3*s13^2 + 162*s12^2*s13^3)*s23^2 - 162*s12^2*s13^2*
            s23^3)) + p3q^3*(p2q*(216*s12^3*s13^2 + 216*s12^2*s13^3)*s23^2 + 
         p1q*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 54*s12^2*s13^2*
            s23^3))) + ((p2q^3*(-2*s13^2 + (s12 - s13)*s23) + 
        p3q^3*(-2*s12^2 + (-s12 + s13)*s23) + p1q*p2q^2*
         (-2*s13^2 + 2*s12*s23 + s23^2) + p1q^2*p2q*((2*s12 + 2*s13)*s23 + 
          2*s23^2) + p3q^2*(p2q*(-2*s12^2 + 4*s12*s13 + (s12 + 3*s13)*s23) + 
          p1q*(-2*s12^2 + 2*s13*s23 + s23^2)) + 
        p3q*(p2q^2*(4*s12*s13 - 2*s13^2 + (3*s12 + s13)*s23) + 
          p1q^2*((2*s12 + 2*s13)*s23 + 2*s23^2) + 
          p1q*p2q*(4*s12*s13 + (6*s12 + 6*s13)*s23 + 4*s23^2)))*
       Log[p1q/(p1q + p2q + p3q)]^2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
       9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(14*s12^2 + (7*s12 - 7*s13)*s23) + 
        p2q^3*(14*s13^2 + (-7*s12 + 7*s13)*s23) + 
        p1q^2*p2q*((-14*s12 - 14*s13)*s23 - 14*s23^2) + 
        p1q*p2q^2*(14*s13^2 - 14*s12*s23 - 7*s23^2) + 
        p3q*(p2q^2*(-28*s12*s13 + 14*s13^2 + (-21*s12 - 7*s13)*s23) + 
          p1q*p2q*(-28*s12*s13 + (-42*s12 - 42*s13)*s23 - 28*s23^2) + 
          p1q^2*((-14*s12 - 14*s13)*s23 - 14*s23^2)) + 
        p3q^2*(p2q*(14*s12^2 - 28*s12*s13 + (-7*s12 - 21*s13)*s23) + 
          p1q*(14*s12^2 - 14*s13*s23 - 7*s23^2)))*Log[p2q/(p1q + p2q + p3q)]^
        2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
        p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + 
        p1q^2*p2q*((-4*s12 - 4*s13)*s23 - 4*s23^2) + 
        p1q*p2q^2*(4*s13^2 - 4*s12*s23 - 2*s23^2) + 
        p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
          p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
          p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
        p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
          p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[p3q/(p1q + p2q + p3q)]^2)/
      (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p2q^4*(4*s12*s13^2 + 4*s13^3 + (-2*s12^2 - 2*s12*s13 + 4*s13^2)*s23 - 
          2*s12*s23^2) + p1q*p2q^3*(4*s12*s13^2 + 4*s13^3 + 
          (-4*s12^2 - 10*s12*s13 - 2*s13^2)*s23 + (-4*s12 - 6*s13)*s23^2) + 
        p3q^4*(4*s12^3 + 4*s12^2*s13 + (4*s12^2 - 2*s12*s13 - 2*s13^2)*s23 - 
          2*s13*s23^2) + p1q^2*p2q^2*((-4*s12^2 - 12*s12*s13 - 8*s13^2)*s23 + 
          (-2*s12 - 6*s13)*s23^2 + 2*s23^3) + p1q^3*p2q*
         ((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
        p3q^3*(p2q*(8*s12^3 - 8*s12*s13^2 + (6*s12^2 - 16*s12*s13 - 6*s13^2)*
             s23 + (-2*s12 - 6*s13)*s23^2) + p1q*(4*s12^3 + 4*s12^2*s13 + 
            (-2*s12^2 - 10*s12*s13 - 4*s13^2)*s23 + (-6*s12 - 4*s13)*
             s23^2)) + p3q^2*(p2q^2*(4*s12^3 - 12*s12^2*s13 - 12*s12*s13^2 + 
            4*s13^3 + (-2*s12^2 - 28*s12*s13 - 2*s13^2)*s23 + 
            (-6*s12 - 6*s13)*s23^2) + p1q^2*((-8*s12^2 - 12*s12*s13 - 
              4*s13^2)*s23 + (-6*s12 - 2*s13)*s23^2 + 2*s23^3) + 
          p1q*p2q*(4*s12^3 - 4*s12^2*s13 - 8*s12*s13^2 + 
            (-8*s12^2 - 30*s12*s13 - 10*s13^2)*s23 + (-8*s12 - 6*s13)*s23^2 + 
            4*s23^3)) + p3q*(p2q^3*(-8*s12^2*s13 + 8*s13^3 + 
            (-6*s12^2 - 16*s12*s13 + 6*s13^2)*s23 + (-6*s12 - 2*s13)*s23^2) + 
          p1q*p2q^2*(-8*s12^2*s13 - 4*s12*s13^2 + 4*s13^3 + 
            (-10*s12^2 - 30*s12*s13 - 8*s13^2)*s23 + (-6*s12 - 8*s13)*s23^2 + 
            4*s23^3) + p1q^3*((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
          p1q^2*p2q*((-4*s12^2 - 8*s12*s13 - 4*s13^2)*s23 + 
            (8*s12 + 8*s13)*s23^2 + 12*s23^3)))*
       Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/(p2q^4*(s12 + s13)*s23^2 + 
       p3q^4*(s12 + s13)*s23^2 - p1q^2*p2q^2*s23^3 + 
       p1q*p2q^3*((s12 + s13)*s23^2 - s23^3) + 
       p3q^2*(p2q^2*(6*s12 + 6*s13)*s23^2 - p1q^2*s23^3 + 
         p1q*p2q*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
       p3q*(p2q^3*(4*s12 + 4*s13)*s23^2 - 2*p1q^2*p2q*s23^3 + 
         p1q*p2q^2*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
       p3q^3*(p2q*(4*s12 + 4*s13)*s23^2 + p1q*((s12 + s13)*s23^2 - s23^3))) + 
     ((p3q^3*(16*s12^2 + (8*s12 - 8*s13)*s23) + 
        p2q^3*(16*s13^2 + (-8*s12 + 8*s13)*s23) + 
        p1q^2*p2q*((-16*s12 - 16*s13)*s23 - 16*s23^2) + 
        p1q*p2q^2*(16*s13^2 - 16*s12*s23 - 8*s23^2) + 
        p3q*(p2q^2*(-32*s12*s13 + 16*s13^2 + (-24*s12 - 8*s13)*s23) + 
          p1q*p2q*(-32*s12*s13 + (-48*s12 - 48*s13)*s23 - 32*s23^2) + 
          p1q^2*((-16*s12 - 16*s13)*s23 - 16*s23^2)) + 
        p3q^2*(p2q*(16*s12^2 - 32*s12*s13 + (-8*s12 - 24*s13)*s23) + 
          p1q*(16*s12^2 - 16*s13*s23 - 8*s23^2)))*Log[-s12 - s13 - s23]^2)/
      (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
        p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + 
        p1q^2*p2q*((-4*s12 - 4*s13)*s23 - 4*s23^2) + 
        p1q*p2q^2*(4*s13^2 - 4*s12*s23 - 2*s23^2) + 
        p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
          p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
          p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
        p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
          p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[s12/(s12 + s13 + s23)]^2)/
      (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(14*s12^2 + (7*s12 - 7*s13)*s23) + 
        p2q^3*(14*s13^2 + (-7*s12 + 7*s13)*s23) + 
        p1q^2*p2q*((-14*s12 - 14*s13)*s23 - 14*s23^2) + 
        p1q*p2q^2*(14*s13^2 - 14*s12*s23 - 7*s23^2) + 
        p3q*(p2q^2*(-28*s12*s13 + 14*s13^2 + (-21*s12 - 7*s13)*s23) + 
          p1q*p2q*(-28*s12*s13 + (-42*s12 - 42*s13)*s23 - 28*s23^2) + 
          p1q^2*((-14*s12 - 14*s13)*s23 - 14*s23^2)) + 
        p3q^2*(p2q*(14*s12^2 - 28*s12*s13 + (-7*s12 - 21*s13)*s23) + 
          p1q*(14*s12^2 - 14*s13*s23 - 7*s23^2)))*Log[s13/(s12 + s13 + s23)]^
        2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
       p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
     ((p3q^3*(84*s12^5*s13 + 168*s12^4*s13^2 + 84*s12^3*s13^3 + 
           (-2*s12^5 + 74*s12^4*s13 + 56*s12^3*s13^2 - 60*s12^2*s13^3 - 
             40*s12*s13^4)*s23 + (-2*s12^4 + 22*s12^3*s13 - 6*s12^2*s13^2 - 
             20*s12*s13^3)*s23^2) + p2q^3*(84*s12^3*s13^3 + 168*s12^2*s13^4 + 
           84*s12*s13^5 + (-40*s12^4*s13 - 55*s12^3*s13^2 + 61*s12^2*s13^3 + 
             69*s12*s13^4 - 7*s13^5)*s23 + (-10*s12^3*s13 - s12^2*s13^2 + 
             12*s12*s13^3 - 7*s13^4)*s23^2) + p1q*p2q^2*(84*s12^3*s13^3 + 
           168*s12^2*s13^4 + 84*s12*s13^5 + (-84*s12^4*s13 - 
             202*s12^3*s13^2 - 84*s12^2*s13^3 + 34*s12*s13^4)*s23 + 
           (-71*s12^3*s13 - 114*s12^2*s13^2 - 9*s12*s13^3 + 14*s13^4)*s23^2 + 
           (-17*s12^2*s13 + 7*s12*s13^2 + 14*s13^3)*s23^3) + 
         p1q^2*p2q*((-84*s12^4*s13 - 252*s12^3*s13^2 - 252*s12^2*s13^3 - 
             84*s12*s13^4)*s23 + (-118*s12^3*s13 - 236*s12^2*s13^2 - 
             118*s12*s13^3)*s23^2 + (-2*s12^3 - 55*s12^2*s13 - 60*s12*s13^2 - 
             7*s13^3)*s23^3 + (-2*s12^2 - 19*s12*s13 - 7*s13^2)*s23^4) + 
         p3q^2*(p2q*(84*s12^5*s13 - 252*s12^3*s13^3 - 168*s12^2*s13^4 + 
             (-2*s12^5 + 15*s12^4*s13 - 227*s12^3*s13^2 - 333*s12^2*s13^3 - 
               89*s12*s13^4)*s23 + (-2*s12^4 + 23*s12^3*s13 - 34*s12^2*
                s13^2 - 29*s12*s13^3)*s23^2) + p1q*(84*s12^5*s13 + 
             168*s12^4*s13^2 + 84*s12^3*s13^3 + (34*s12^4*s13 - 84*s12^3*
                s13^2 - 202*s12^2*s13^3 - 84*s12*s13^4)*s23 + 
             (4*s12^4 - 19*s12^3*s13 - 124*s12^2*s13^2 - 81*s12*s13^3)*
              s23^2 + (4*s12^3 - 3*s12^2*s13 - 17*s12*s13^2)*s23^3)) + 
         p3q*(p2q^2*(-168*s12^4*s13^2 - 252*s12^3*s13^3 + 84*s12*s13^5 + 
             (-99*s12^4*s13 - 338*s12^3*s13^2 - 212*s12^2*s13^3 + 20*s12*
                s13^4 - 7*s13^5)*s23 + (-9*s12^3*s13 - 29*s12^2*s13^2 + 3*s12*
                s13^3 - 7*s13^4)*s23^2) + p1q*p2q*(-168*s12^4*s13^2 - 
             336*s12^3*s13^3 - 168*s12^2*s13^4 + (-218*s12^4*s13 - 790*s12^3*
                s13^2 - 790*s12^2*s13^3 - 218*s12*s13^4)*s23 + 
             (4*s12^4 - 174*s12^3*s13 - 406*s12^2*s13^2 - 174*s12*s13^3 + 14*
                s13^4)*s23^2 + (4*s12^3 - 20*s12^2*s13 - 10*s12*s13^2 + 14*
                s13^3)*s23^3) + p1q^2*((-84*s12^4*s13 - 252*s12^3*s13^2 - 252*
                s12^2*s13^3 - 84*s12*s13^4)*s23 + (-118*s12^3*s13 - 236*s12^2*
                s13^2 - 118*s12*s13^3)*s23^2 + (-2*s12^3 - 55*s12^2*s13 - 60*
                s12*s13^2 - 7*s13^3)*s23^3 + (-2*s12^2 - 19*s12*s13 - 7*
                s13^2)*s23^4)))/(p1q*p2q^2*(9*s12^3*s13 + 18*s12^2*s13^2 + 
           9*s12*s13^3)*s23^2 + p2q^3*(9*s12^3*s13 + 18*s12^2*s13^2 + 
           9*s12*s13^3)*s23^2 + p3q^3*(9*s12^3*s13 + 18*s12^2*s13^2 + 
           9*s12*s13^3)*s23^2 + p3q^2*(p1q*(9*s12^3*s13 + 18*s12^2*s13^2 + 
             9*s12*s13^3)*s23^2 + p2q*(27*s12^3*s13 + 54*s12^2*s13^2 + 
             27*s12*s13^3)*s23^2) + 
         p3q*(p1q*p2q*(18*s12^3*s13 + 36*s12^2*s13^2 + 18*s12*s13^3)*s23^2 + 
           p2q^2*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2)) + 
       ((p3q^3*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + 
            (2*s12^6 - 19*s12^4*s13^2 - 30*s12^3*s13^3 + 27*s12^2*s13^4)*
             s23 + (2*s12^5 - 2*s12^4*s13 - 7*s12^3*s13^2 - 23*s12^2*s13^3)*
             s23^2) + p2q^3*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
            (22*s12^4*s13^2 - 10*s12^3*s13^3 + s12^2*s13^4 + 7*s13^6)*s23 + 
            (-8*s12^3*s13^2 - 2*s12^2*s13^3 - 7*s12*s13^4 + 7*s13^5)*s23^2) + 
          p1q*p2q^2*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
            (44*s12^4*s13^2 - 6*s12^3*s13^3 + 56*s12^2*s13^4 - 14*s12*s13^5)*
             s23 + (-14*s12^3*s13^2 + 26*s12^2*s13^3 - 21*s12*s13^4 - 
              21*s13^5)*s23^2 + (2*s12^2*s13^2 + 14*s12*s13^3 - 21*s13^4)*
             s23^3) + p1q^2*p2q*((40*s12^4*s13^2 + 40*s12^3*s13^3 + 
              80*s12^2*s13^4)*s23 + (4*s12^4*s13 - 2*s12^3*s13^2 + 
              42*s12^2*s13^3 + 28*s12*s13^4)*s23^2 + 
            (2*s12^4 + 8*s12^3*s13 - 21*s12^2*s13^2 + 42*s12*s13^3 + 
              21*s13^4)*s23^3 + (2*s12^3 + 2*s12^2*s13 - 7*s12*s13^2 + 
              21*s13^3)*s23^4) + p1q^3*((-40*s12^3*s13^2 - 40*s12^2*s13^3)*
             s23^2 + (-4*s12^3*s13 - 58*s12^2*s13^2 - 14*s12*s13^3)*s23^3 + 
            (-2*s12^3 - 6*s12^2*s13 - 21*s12*s13^2 - 7*s13^3)*s23^4 + 
            (-2*s12^2 - 7*s13^2)*s23^5) + 
          p3q^2*(p2q*(-40*s12^5*s13^2 + 40*s12^4*s13^3 + 80*s12^3*s13^4 + 
              (2*s12^6 - 4*s12^5*s13 + 31*s12^4*s13^2 + 28*s12^3*s13^3 + 
                97*s12^2*s13^4 - 14*s12*s13^5)*s23 + (2*s12^5 - 6*s12^4*s13 - 
                13*s12^3*s13^2 - 39*s12^2*s13^3 - 14*s12*s13^4)*s23^2) + 
            p1q*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + (-4*s12^5*s13 + 
                46*s12^4*s13^2 - 16*s12^3*s13^3 + 54*s12^2*s13^4)*s23 + 
              (-6*s12^5 - 6*s12^4*s13 + 41*s12^3*s13^2 - 39*s12^2*s13^3)*s23^
                2 + (-6*s12^4 + 4*s12^3*s13 + 7*s12^2*s13^2)*s23^3)) + 
          p3q*(p2q^2*(80*s12^4*s13^3 + 40*s12^3*s13^4 - 40*s12^2*s13^5 + 
              (-4*s12^5*s13 + 72*s12^4*s13^2 + 48*s12^3*s13^3 + 
                71*s12^2*s13^4 - 14*s12*s13^5 + 7*s13^6)*s23 + 
              (-4*s12^4*s13 - 14*s12^3*s13^2 - 18*s12^2*s13^3 - 
                21*s12*s13^4 + 7*s13^5)*s23^2) + p1q*p2q*(80*s12^4*s13^3 + 
              80*s12^3*s13^4 + (-4*s12^5*s13 + 170*s12^4*s13^2 + 
                138*s12^3*s13^3 + 190*s12^2*s13^4 - 14*s12*s13^5)*s23 + 
              (-4*s12^5 - 4*s12^4*s13 + 98*s12^3*s13^2 + 58*s12^2*s13^3 - 
                14*s12*s13^4 - 14*s13^5)*s23^2 + (-4*s12^4 + 4*s12^3*s13 + 
                40*s12^2*s13^2 + 14*s12*s13^3 - 14*s13^4)*s23^3) + 
            p1q^2*((80*s12^4*s13^2 + 40*s12^3*s13^3 + 40*s12^2*s13^4)*s23 + 
              (8*s12^4*s13 + 52*s12^3*s13^2 - 2*s12^2*s13^3 + 14*s12*s13^4)*
               s23^2 + (6*s12^4 + 12*s12^3*s13 - s12^2*s13^2 + 28*s12*s13^3 + 
                7*s13^4)*s23^3 + (6*s12^3 - 2*s12^2*s13 + 7*s12*s13^2 + 
                7*s13^3)*s23^4)))*Log[(s12 + s13)/(s12 + s13 + s23)])/
        (p2q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 + 
         p3q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*p1q^2*p2q*s12^2*
          s13^2*s23^3 + p1q*p2q^2*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 
           9*s12^2*s13^2*s23^3) + p3q*(p2q^2*(27*s12^3*s13^2 + 
             27*s12^2*s13^3)*s23^2 - 9*p1q^2*s12^2*s13^2*s23^3 + 
           p1q*p2q*((18*s12^3*s13^2 + 18*s12^2*s13^3)*s23^2 - 
             18*s12^2*s13^2*s23^3)) + 
         p3q^2*(p2q*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
           p1q*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*s12^2*s13^2*
              s23^3))))*Log[s23/(s12 + s13 + s23)] + 
     ((p2q^3*(-2*s13^2 + (s12 - s13)*s23) + 
        p3q^3*(-2*s12^2 + (-s12 + s13)*s23) + p1q*p2q^2*
         (-2*s13^2 + 2*s12*s23 + s23^2) + p1q^2*p2q*((2*s12 + 2*s13)*s23 + 
          2*s23^2) + p3q^2*(p2q*(-2*s12^2 + 4*s12*s13 + (s12 + 3*s13)*s23) + 
          p1q*(-2*s12^2 + 2*s13*s23 + s23^2)) + 
        p3q*(p2q^2*(4*s12*s13 - 2*s13^2 + (3*s12 + s13)*s23) + 
          p1q^2*((2*s12 + 2*s13)*s23 + 2*s23^2) + 
          p1q*p2q*(4*s12*s13 + (6*s12 + 6*s13)*s23 + 4*s23^2)))*
       Log[s23/(s12 + s13 + s23)]^2)/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
       9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
       p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + Log[p1q/(p1q + p2q + p3q)]*
      ((p2q*(2*s12 + 2*s13) + p3q*(2*s12 + 2*s13) - 2*p1q*s23)/
        (9*p1q*s23 + 9*p2q*s23 + 9*p3q*s23) + 
       ((p2q^4*(4*s12*s13^2 + 4*s13^3 + (-2*s12^2 - 2*s12*s13 + 4*s13^2)*
             s23 - 2*s12*s23^2) + p1q*p2q^3*(4*s12*s13^2 + 4*s13^3 + 
            (-4*s12^2 - 10*s12*s13 - 2*s13^2)*s23 + (-4*s12 - 6*s13)*s23^2) + 
          p3q^4*(4*s12^3 + 4*s12^2*s13 + (4*s12^2 - 2*s12*s13 - 2*s13^2)*
             s23 - 2*s13*s23^2) + p1q^2*p2q^2*
           ((-4*s12^2 - 12*s12*s13 - 8*s13^2)*s23 + (-2*s12 - 6*s13)*s23^2 + 
            2*s23^3) + p1q^3*p2q*((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
          p3q^3*(p2q*(8*s12^3 - 8*s12*s13^2 + (6*s12^2 - 16*s12*s13 - 
                6*s13^2)*s23 + (-2*s12 - 6*s13)*s23^2) + 
            p1q*(4*s12^3 + 4*s12^2*s13 + (-2*s12^2 - 10*s12*s13 - 4*s13^2)*
               s23 + (-6*s12 - 4*s13)*s23^2)) + 
          p3q^2*(p2q^2*(4*s12^3 - 12*s12^2*s13 - 12*s12*s13^2 + 4*s13^3 + 
              (-2*s12^2 - 28*s12*s13 - 2*s13^2)*s23 + (-6*s12 - 6*s13)*s23^
                2) + p1q^2*((-8*s12^2 - 12*s12*s13 - 4*s13^2)*s23 + 
              (-6*s12 - 2*s13)*s23^2 + 2*s23^3) + p1q*p2q*
             (4*s12^3 - 4*s12^2*s13 - 8*s12*s13^2 + (-8*s12^2 - 30*s12*s13 - 
                10*s13^2)*s23 + (-8*s12 - 6*s13)*s23^2 + 4*s23^3)) + 
          p3q*(p2q^3*(-8*s12^2*s13 + 8*s13^3 + (-6*s12^2 - 16*s12*s13 + 
                6*s13^2)*s23 + (-6*s12 - 2*s13)*s23^2) + 
            p1q*p2q^2*(-8*s12^2*s13 - 4*s12*s13^2 + 4*s13^3 + 
              (-10*s12^2 - 30*s12*s13 - 8*s13^2)*s23 + (-6*s12 - 8*s13)*s23^
                2 + 4*s23^3) + p1q^3*((4*s12 + 4*s13)*s23^2 + 4*s23^3) + 
            p1q^2*p2q*((-4*s12^2 - 8*s12*s13 - 4*s13^2)*s23 + 
              (8*s12 + 8*s13)*s23^2 + 12*s23^3)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p2q^3*(-4*s13^2 + (2*s12 - 2*s13)*s23) + 
          p3q^3*(-4*s12^2 + (-2*s12 + 2*s13)*s23) + 
          p1q*p2q^2*(-4*s13^2 + 4*s12*s23 + 2*s23^2) + 
          p1q^2*p2q*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
          p3q^2*(p2q*(-4*s12^2 + 8*s12*s13 + (2*s12 + 6*s13)*s23) + 
            p1q*(-4*s12^2 + 4*s13*s23 + 2*s23^2)) + 
          p3q*(p2q^2*(8*s12*s13 - 4*s13^2 + (6*s12 + 2*s13)*s23) + 
            p1q^2*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
            p1q*p2q*(8*s12*s13 + (12*s12 + 12*s13)*s23 + 8*s23^2)))*
         Log[-s12 - s13 - s23])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(2*s12*s13 - 2*s13^2 + 2*s12*s23) + 
          p3q^3*(-2*s12^2 + 2*s12*s13 + 2*s13*s23) + 
          p1q*p2q^2*(4*s12*s13 + (2*s12 + 2*s13)*s23) + 
          p3q^2*(p1q*(4*s12*s13 + (2*s12 + 2*s13)*s23) + 
            p2q*(-4*s12^2 + 6*s12*s13 - 2*s13^2 + (2*s12 + 4*s13)*s23)) + 
          p3q*(p2q^2*(-2*s12^2 + 6*s12*s13 - 4*s13^2 + (4*s12 + 2*s13)*s23) + 
            p1q*p2q*(-4*s12^2 - 4*s13^2 + (-4*s12 - 4*s13)*s23 - 4*s23^2)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^3*(9*s12 + 9*s13)*s23 + 
         p3q^3*(9*s12 + 9*s13)*s23 - 9*p1q*p2q^2*s23^2 + 
         p3q^2*(p2q*(27*s12 + 27*s13)*s23 - 9*p1q*s23^2) + 
         p3q*(p2q^2*(27*s12 + 27*s13)*s23 - 18*p1q*p2q*s23^2))) + 
     ((nl*(p3q^3*(8*s12^2 + (4*s12 - 4*s13)*s23) + 
          p2q^3*(8*s13^2 + (-4*s12 + 4*s13)*s23) + p1q^2*p2q*
           ((-8*s12 - 8*s13)*s23 - 8*s23^2) + p1q*p2q^2*
           (8*s13^2 - 8*s12*s23 - 4*s23^2) + 
          p3q*(p2q^2*(-16*s12*s13 + 8*s13^2 + (-12*s12 - 4*s13)*s23) + 
            p1q*p2q*(-16*s12*s13 + (-24*s12 - 24*s13)*s23 - 16*s23^2) + 
            p1q^2*((-8*s12 - 8*s13)*s23 - 8*s23^2)) + 
          p3q^2*(p2q*(8*s12^2 - 16*s12*s13 + (-4*s12 - 12*s13)*s23) + 
            p1q*(8*s12^2 - 8*s13*s23 - 4*s23^2))))/(9*p1q*p2q^2*s23^2 + 
         9*p2q^3*s23^2 + 9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       (p2q^3*(-84*s13^2 + (58*s12 - 26*s13)*s23) + 
         p3q^3*(-84*s12^2 + (-26*s12 + 58*s13)*s23) + 
         p1q*p2q^2*(-84*s13^2 + 84*s12*s23 + 26*s23^2) + 
         p1q^2*p2q*((84*s12 + 84*s13)*s23 + 84*s23^2) + 
         p3q^2*(p2q*(-84*s12^2 + 168*s12*s13 + (90*s12 + 174*s13)*s23) + 
           p1q*(-84*s12^2 + 84*s13*s23 + 26*s23^2)) + 
         p3q*(p2q^2*(168*s12*s13 - 84*s13^2 + (174*s12 + 90*s13)*s23) + 
           p1q^2*((84*s12 + 84*s13)*s23 + 84*s23^2) + 
           p1q*p2q*(168*s12*s13 + (252*s12 + 252*s13)*s23 + 136*s23^2)))/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
          p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + p1q^2*p2q*
           ((-4*s12 - 4*s13)*s23 - 4*s23^2) + p1q*p2q^2*
           (4*s13^2 - 4*s12*s23 - 2*s23^2) + 
          p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
            p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
            p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
          p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
            p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[p1q/(p1q + p2q + p3q)])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p2q^3*(-28*s13^2 + (14*s12 - 14*s13)*s23) + 
          p3q^3*(-28*s12^2 + (-14*s12 + 14*s13)*s23) + 
          p1q*p2q^2*(-28*s13^2 + 28*s12*s23 + 14*s23^2) + 
          p1q^2*p2q*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
          p3q^2*(p2q*(-28*s12^2 + 56*s12*s13 + (14*s12 + 42*s13)*s23) + 
            p1q*(-28*s12^2 + 28*s13*s23 + 14*s23^2)) + 
          p3q*(p2q^2*(56*s12*s13 - 28*s13^2 + (42*s12 + 14*s13)*s23) + 
            p1q^2*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
            p1q*p2q*(56*s12*s13 + (84*s12 + 84*s13)*s23 + 56*s23^2)))*
         Log[p2q/(p1q + p2q + p3q)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[p3q/(p1q + p2q + p3q)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-32*s13^2 + (16*s12 - 16*s13)*s23) + 
          p3q^3*(-32*s12^2 + (-16*s12 + 16*s13)*s23) + 
          p1q*p2q^2*(-32*s13^2 + 32*s12*s23 + 16*s23^2) + 
          p1q^2*p2q*((32*s12 + 32*s13)*s23 + 32*s23^2) + 
          p3q^2*(p2q*(-32*s12^2 + 64*s12*s13 + (16*s12 + 48*s13)*s23) + 
            p1q*(-32*s12^2 + 32*s13*s23 + 16*s23^2)) + 
          p3q*(p2q^2*(64*s12*s13 - 32*s13^2 + (48*s12 + 16*s13)*s23) + 
            p1q^2*((32*s12 + 32*s13)*s23 + 32*s23^2) + 
            p1q*p2q*(64*s12*s13 + (96*s12 + 96*s13)*s23 + 64*s23^2)))*
         Log[-s12 - s13 - s23])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[s12/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-28*s13^2 + (14*s12 - 14*s13)*s23) + 
          p3q^3*(-28*s12^2 + (-14*s12 + 14*s13)*s23) + 
          p1q*p2q^2*(-28*s13^2 + 28*s12*s23 + 14*s23^2) + 
          p1q^2*p2q*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
          p3q^2*(p2q*(-28*s12^2 + 56*s12*s13 + (14*s12 + 42*s13)*s23) + 
            p1q*(-28*s12^2 + 28*s13*s23 + 14*s23^2)) + 
          p3q*(p2q^2*(56*s12*s13 - 28*s13^2 + (42*s12 + 14*s13)*s23) + 
            p1q^2*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
            p1q*p2q*(56*s12*s13 + (84*s12 + 84*s13)*s23 + 56*s23^2)))*
         Log[s13/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p3q^3*(4*s12^2 + (2*s12 - 2*s13)*s23) + 
          p2q^3*(4*s13^2 + (-2*s12 + 2*s13)*s23) + p1q^2*p2q*
           ((-4*s12 - 4*s13)*s23 - 4*s23^2) + p1q*p2q^2*
           (4*s13^2 - 4*s12*s23 - 2*s23^2) + 
          p3q*(p2q^2*(-8*s12*s13 + 4*s13^2 + (-6*s12 - 2*s13)*s23) + 
            p1q*p2q*(-8*s12*s13 + (-12*s12 - 12*s13)*s23 - 8*s23^2) + 
            p1q^2*((-4*s12 - 4*s13)*s23 - 4*s23^2)) + 
          p3q^2*(p2q*(4*s12^2 - 8*s12*s13 + (-2*s12 - 6*s13)*s23) + 
            p1q*(4*s12^2 - 4*s13*s23 - 2*s23^2)))*Log[s23/(s12 + s13 + s23)])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)))/ep + Log[-s12 - s13 - s23]*
      ((p3q^3*(84*s12^2 + (26*s12 - 58*s13)*s23) + 
         p2q^3*(84*s13^2 + (-58*s12 + 26*s13)*s23) + 
         p1q^2*p2q*((-84*s12 - 84*s13)*s23 - 84*s23^2) + 
         p1q*p2q^2*(84*s13^2 - 84*s12*s23 - 26*s23^2) + 
         p3q*(p2q^2*(-168*s12*s13 + 84*s13^2 + (-174*s12 - 90*s13)*s23) + 
           p1q*p2q*(-168*s12*s13 + (-252*s12 - 252*s13)*s23 - 136*s23^2) + 
           p1q^2*((-84*s12 - 84*s13)*s23 - 84*s23^2)) + 
         p3q^2*(p2q*(84*s12^2 - 168*s12*s13 + (-90*s12 - 174*s13)*s23) + 
           p1q*(84*s12^2 - 84*s13*s23 - 26*s23^2)))/(9*p1q*p2q^2*s23^2 + 
         9*p2q^3*s23^2 + 9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p3q^3*(8*s12^2 + (4*s12 - 4*s13)*s23) + 
          p2q^3*(8*s13^2 + (-4*s12 + 4*s13)*s23) + p1q^2*p2q*
           ((-8*s12 - 8*s13)*s23 - 8*s23^2) + p1q*p2q^2*
           (8*s13^2 - 8*s12*s23 - 4*s23^2) + 
          p3q*(p2q^2*(-16*s12*s13 + 8*s13^2 + (-12*s12 - 4*s13)*s23) + 
            p1q*p2q*(-16*s12*s13 + (-24*s12 - 24*s13)*s23 - 16*s23^2) + 
            p1q^2*((-8*s12 - 8*s13)*s23 - 8*s23^2)) + 
          p3q^2*(p2q*(8*s12^2 - 16*s12*s13 + (-4*s12 - 12*s13)*s23) + 
            p1q*(8*s12^2 - 8*s13*s23 - 4*s23^2)))*Log[s12/(s12 + s13 + s23)])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p3q^3*(28*s12^2 + (14*s12 - 14*s13)*s23) + 
          p2q^3*(28*s13^2 + (-14*s12 + 14*s13)*s23) + 
          p1q^2*p2q*((-28*s12 - 28*s13)*s23 - 28*s23^2) + 
          p1q*p2q^2*(28*s13^2 - 28*s12*s23 - 14*s23^2) + 
          p3q*(p2q^2*(-56*s12*s13 + 28*s13^2 + (-42*s12 - 14*s13)*s23) + 
            p1q*p2q*(-56*s12*s13 + (-84*s12 - 84*s13)*s23 - 56*s23^2) + 
            p1q^2*((-28*s12 - 28*s13)*s23 - 28*s23^2)) + 
          p3q^2*(p2q*(28*s12^2 - 56*s12*s13 + (-14*s12 - 42*s13)*s23) + 
            p1q*(28*s12^2 - 28*s13*s23 - 14*s23^2)))*
         Log[s13/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-4*s13^2 + (2*s12 - 2*s13)*s23) + 
          p3q^3*(-4*s12^2 + (-2*s12 + 2*s13)*s23) + 
          p1q*p2q^2*(-4*s13^2 + 4*s12*s23 + 2*s23^2) + 
          p1q^2*p2q*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
          p3q^2*(p2q*(-4*s12^2 + 8*s12*s13 + (2*s12 + 6*s13)*s23) + 
            p1q*(-4*s12^2 + 4*s13*s23 + 2*s23^2)) + 
          p3q*(p2q^2*(8*s12*s13 - 4*s13^2 + (6*s12 + 2*s13)*s23) + 
            p1q^2*((4*s12 + 4*s13)*s23 + 4*s23^2) + 
            p1q*p2q*(8*s12*s13 + (12*s12 + 12*s13)*s23 + 8*s23^2)))*
         Log[s23/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2))) + 
     nl*((p3q^3*(40*s12^2 + (32*s12 - 8*s13)*s23) + 
         p2q^3*(40*s13^2 + (-8*s12 + 32*s13)*s23) + 
         p1q^2*p2q*((-40*s12 - 40*s13)*s23 - 40*s23^2) + 
         p1q*p2q^2*(40*s13^2 - 40*s12*s23 - 32*s23^2) + 
         p3q*(p2q^2*(-80*s12*s13 + 40*s13^2 + (-24*s12 + 16*s13)*s23) + 
           p1q*p2q*(-80*s12*s13 + (-120*s12 - 120*s13)*s23 - 104*s23^2) + 
           p1q^2*((-40*s12 - 40*s13)*s23 - 40*s23^2)) + 
         p3q^2*(p2q*(40*s12^2 - 80*s12*s13 + (16*s12 - 24*s13)*s23) + 
           p1q*(40*s12^2 - 40*s13*s23 - 32*s23^2)))/(27*p1q*p2q^2*s23^2 + 
         27*p2q^3*s23^2 + 27*p3q^3*s23^2 + p3q^2*(27*p1q*s23^2 + 
           81*p2q*s23^2) + p3q*(54*p1q*p2q*s23^2 + 81*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[-s12 - s13 - s23])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[s23/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2))) + 
     Log[(p2q + p3q)/(p1q + p2q + p3q)]*
      (((p2q^4*(8*s12*s13^2 + 8*s13^3 + (-4*s12^2 - 4*s12*s13 + 8*s13^2)*
             s23 - 4*s12*s23^2) + p1q*p2q^3*(8*s12*s13^2 + 8*s13^3 + 
            (-8*s12^2 - 20*s12*s13 - 4*s13^2)*s23 + (-8*s12 - 12*s13)*
             s23^2) + p3q^4*(8*s12^3 + 8*s12^2*s13 + 
            (8*s12^2 - 4*s12*s13 - 4*s13^2)*s23 - 4*s13*s23^2) + 
          p1q^2*p2q^2*((-8*s12^2 - 24*s12*s13 - 16*s13^2)*s23 + 
            (-4*s12 - 12*s13)*s23^2 + 4*s23^3) + p1q^3*p2q*
           ((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
          p3q^3*(p2q*(16*s12^3 - 16*s12*s13^2 + (12*s12^2 - 32*s12*s13 - 
                12*s13^2)*s23 + (-4*s12 - 12*s13)*s23^2) + 
            p1q*(8*s12^3 + 8*s12^2*s13 + (-4*s12^2 - 20*s12*s13 - 8*s13^2)*
               s23 + (-12*s12 - 8*s13)*s23^2)) + 
          p3q^2*(p2q^2*(8*s12^3 - 24*s12^2*s13 - 24*s12*s13^2 + 8*s13^3 + 
              (-4*s12^2 - 56*s12*s13 - 4*s13^2)*s23 + (-12*s12 - 12*s13)*s23^
                2) + p1q^2*((-16*s12^2 - 24*s12*s13 - 8*s13^2)*s23 + 
              (-12*s12 - 4*s13)*s23^2 + 4*s23^3) + p1q*p2q*
             (8*s12^3 - 8*s12^2*s13 - 16*s12*s13^2 + (-16*s12^2 - 
                60*s12*s13 - 20*s13^2)*s23 + (-16*s12 - 12*s13)*s23^2 + 
              8*s23^3)) + p3q*(p2q^3*(-16*s12^2*s13 + 16*s13^3 + 
              (-12*s12^2 - 32*s12*s13 + 12*s13^2)*s23 + (-12*s12 - 4*s13)*s23^
                2) + p1q*p2q^2*(-16*s12^2*s13 - 8*s12*s13^2 + 8*s13^3 + 
              (-20*s12^2 - 60*s12*s13 - 16*s13^2)*s23 + (-12*s12 - 16*s13)*
               s23^2 + 8*s23^3) + p1q^3*((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
            p1q^2*p2q*((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23 + 
              (16*s12 + 16*s13)*s23^2 + 24*s23^3)))*
         Log[s12/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p2q^4*(28*s12*s13^2 + 28*s13^3 + 
            (-14*s12^2 - 14*s12*s13 + 28*s13^2)*s23 - 14*s12*s23^2) + 
          p1q*p2q^3*(28*s12*s13^2 + 28*s13^3 + (-28*s12^2 - 70*s12*s13 - 
              14*s13^2)*s23 + (-28*s12 - 42*s13)*s23^2) + 
          p3q^4*(28*s12^3 + 28*s12^2*s13 + (28*s12^2 - 14*s12*s13 - 14*s13^2)*
             s23 - 14*s13*s23^2) + p1q^2*p2q^2*
           ((-28*s12^2 - 84*s12*s13 - 56*s13^2)*s23 + (-14*s12 - 42*s13)*
             s23^2 + 14*s23^3) + p1q^3*p2q*((28*s12 + 28*s13)*s23^2 + 
            28*s23^3) + p3q^3*(p2q*(56*s12^3 - 56*s12*s13^2 + 
              (42*s12^2 - 112*s12*s13 - 42*s13^2)*s23 + (-14*s12 - 42*s13)*
               s23^2) + p1q*(28*s12^3 + 28*s12^2*s13 + (-14*s12^2 - 
                70*s12*s13 - 28*s13^2)*s23 + (-42*s12 - 28*s13)*s23^2)) + 
          p3q^2*(p2q^2*(28*s12^3 - 84*s12^2*s13 - 84*s12*s13^2 + 28*s13^3 + 
              (-14*s12^2 - 196*s12*s13 - 14*s13^2)*s23 + (-42*s12 - 42*s13)*
               s23^2) + p1q^2*((-56*s12^2 - 84*s12*s13 - 28*s13^2)*s23 + 
              (-42*s12 - 14*s13)*s23^2 + 14*s23^3) + 
            p1q*p2q*(28*s12^3 - 28*s12^2*s13 - 56*s12*s13^2 + 
              (-56*s12^2 - 210*s12*s13 - 70*s13^2)*s23 + (-56*s12 - 42*s13)*
               s23^2 + 28*s23^3)) + p3q*(p2q^3*(-56*s12^2*s13 + 56*s13^3 + 
              (-42*s12^2 - 112*s12*s13 + 42*s13^2)*s23 + (-42*s12 - 14*s13)*
               s23^2) + p1q*p2q^2*(-56*s12^2*s13 - 28*s12*s13^2 + 28*s13^3 + 
              (-70*s12^2 - 210*s12*s13 - 56*s13^2)*s23 + (-42*s12 - 56*s13)*
               s23^2 + 28*s23^3) + p1q^3*((28*s12 + 28*s13)*s23^2 + 
              28*s23^3) + p1q^2*p2q*((-28*s12^2 - 56*s12*s13 - 28*s13^2)*
               s23 + (56*s12 + 56*s13)*s23^2 + 84*s23^3)))*
         Log[s13/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p2q^4*(-4*s12*s13^2 - 4*s13^3 + 
            (2*s12^2 + 2*s12*s13 - 4*s13^2)*s23 + 2*s12*s23^2) + 
          p3q^4*(-4*s12^3 - 4*s12^2*s13 + (-4*s12^2 + 2*s12*s13 + 2*s13^2)*
             s23 + 2*s13*s23^2) + p1q*p2q^3*(-4*s12*s13^2 - 4*s13^3 + 
            (4*s12^2 + 10*s12*s13 + 2*s13^2)*s23 + (4*s12 + 6*s13)*s23^2) + 
          p1q^3*p2q*((-4*s12 - 4*s13)*s23^2 - 4*s23^3) + 
          p1q^2*p2q^2*((4*s12^2 + 12*s12*s13 + 8*s13^2)*s23 + 
            (2*s12 + 6*s13)*s23^2 - 2*s23^3) + 
          p3q^3*(p1q*(-4*s12^3 - 4*s12^2*s13 + (2*s12^2 + 10*s12*s13 + 
                4*s13^2)*s23 + (6*s12 + 4*s13)*s23^2) + 
            p2q*(-8*s12^3 + 8*s12*s13^2 + (-6*s12^2 + 16*s12*s13 + 6*s13^2)*
               s23 + (2*s12 + 6*s13)*s23^2)) + 
          p3q*(p2q^3*(8*s12^2*s13 - 8*s13^3 + (6*s12^2 + 16*s12*s13 - 
                6*s13^2)*s23 + (6*s12 + 2*s13)*s23^2) + 
            p1q^2*p2q*((4*s12^2 + 8*s12*s13 + 4*s13^2)*s23 + 
              (-8*s12 - 8*s13)*s23^2 - 12*s23^3) + 
            p1q^3*((-4*s12 - 4*s13)*s23^2 - 4*s23^3) + p1q*p2q^2*
             (8*s12^2*s13 + 4*s12*s13^2 - 4*s13^3 + (10*s12^2 + 30*s12*s13 + 
                8*s13^2)*s23 + (6*s12 + 8*s13)*s23^2 - 4*s23^3)) + 
          p3q^2*(p2q^2*(-4*s12^3 + 12*s12^2*s13 + 12*s12*s13^2 - 4*s13^3 + 
              (2*s12^2 + 28*s12*s13 + 2*s13^2)*s23 + (6*s12 + 6*s13)*s23^2) + 
            p1q*p2q*(-4*s12^3 + 4*s12^2*s13 + 8*s12*s13^2 + (8*s12^2 + 
                30*s12*s13 + 10*s13^2)*s23 + (8*s12 + 6*s13)*s23^2 - 
              4*s23^3) + p1q^2*((8*s12^2 + 12*s12*s13 + 4*s13^2)*s23 + 
              (6*s12 + 2*s13)*s23^2 - 2*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (p2q^4*(s12 + s13)*s23^2 + p3q^4*(s12 + s13)*s23^2 - 
         p1q^2*p2q^2*s23^3 + p1q*p2q^3*((s12 + s13)*s23^2 - s23^3) + 
         p3q^2*(p2q^2*(6*s12 + 6*s13)*s23^2 - p1q^2*s23^3 + 
           p1q*p2q*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
         p3q*(p2q^3*(4*s12 + 4*s13)*s23^2 - 2*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((3*s12 + 3*s13)*s23^2 - 3*s23^3)) + 
         p3q^3*(p2q*(4*s12 + 4*s13)*s23^2 + p1q*((s12 + s13)*s23^2 - 
             s23^3)))) + Log[p3q/(p1q + p2q + p3q)]*
      ((p2q*(-4*s12 - 4*s13) + p3q*(-4*s12 - 4*s13) + 4*p1q*s23)/
        (9*p1q*s23 + 9*p2q*s23 + 9*p3q*s23) + 
       ((p2q^4*(-8*s12*s13^2 - 8*s13^3 + (4*s12^2 + 4*s12*s13 - 8*s13^2)*
             s23 + 4*s12*s23^2) + p3q^4*(-8*s12^3 - 8*s12^2*s13 + 
            (-8*s12^2 + 4*s12*s13 + 4*s13^2)*s23 + 4*s13*s23^2) + 
          p1q*p2q^3*(-8*s12*s13^2 - 8*s13^3 + (8*s12^2 + 20*s12*s13 + 
              4*s13^2)*s23 + (8*s12 + 12*s13)*s23^2) + 
          p1q^3*p2q*((-8*s12 - 8*s13)*s23^2 - 8*s23^3) + 
          p1q^2*p2q^2*((8*s12^2 + 24*s12*s13 + 16*s13^2)*s23 + 
            (4*s12 + 12*s13)*s23^2 - 4*s23^3) + 
          p3q^3*(p1q*(-8*s12^3 - 8*s12^2*s13 + (4*s12^2 + 20*s12*s13 + 
                8*s13^2)*s23 + (12*s12 + 8*s13)*s23^2) + 
            p2q*(-16*s12^3 + 16*s12*s13^2 + (-12*s12^2 + 32*s12*s13 + 
                12*s13^2)*s23 + (4*s12 + 12*s13)*s23^2)) + 
          p3q*(p2q^3*(16*s12^2*s13 - 16*s13^3 + (12*s12^2 + 32*s12*s13 - 
                12*s13^2)*s23 + (12*s12 + 4*s13)*s23^2) + 
            p1q^2*p2q*((8*s12^2 + 16*s12*s13 + 8*s13^2)*s23 + 
              (-16*s12 - 16*s13)*s23^2 - 24*s23^3) + 
            p1q^3*((-8*s12 - 8*s13)*s23^2 - 8*s23^3) + p1q*p2q^2*
             (16*s12^2*s13 + 8*s12*s13^2 - 8*s13^3 + (20*s12^2 + 60*s12*s13 + 
                16*s13^2)*s23 + (12*s12 + 16*s13)*s23^2 - 8*s23^3)) + 
          p3q^2*(p2q^2*(-8*s12^3 + 24*s12^2*s13 + 24*s12*s13^2 - 8*s13^3 + 
              (4*s12^2 + 56*s12*s13 + 4*s13^2)*s23 + (12*s12 + 12*s13)*s23^
                2) + p1q*p2q*(-8*s12^3 + 8*s12^2*s13 + 16*s12*s13^2 + 
              (16*s12^2 + 60*s12*s13 + 20*s13^2)*s23 + (16*s12 + 12*s13)*s23^
                2 - 8*s23^3) + p1q^2*((16*s12^2 + 24*s12*s13 + 8*s13^2)*s23 + 
              (12*s12 + 4*s13)*s23^2 - 4*s23^3)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p3q^3*(8*s12^2 + (4*s12 - 4*s13)*s23) + 
          p2q^3*(8*s13^2 + (-4*s12 + 4*s13)*s23) + p1q^2*p2q*
           ((-8*s12 - 8*s13)*s23 - 8*s23^2) + p1q*p2q^2*
           (8*s13^2 - 8*s12*s23 - 4*s23^2) + 
          p3q*(p2q^2*(-16*s12*s13 + 8*s13^2 + (-12*s12 - 4*s13)*s23) + 
            p1q*p2q*(-16*s12*s13 + (-24*s12 - 24*s13)*s23 - 16*s23^2) + 
            p1q^2*((-8*s12 - 8*s13)*s23 - 8*s23^2)) + 
          p3q^2*(p2q*(8*s12^2 - 16*s12*s13 + (-4*s12 - 12*s13)*s23) + 
            p1q*(8*s12^2 - 8*s13*s23 - 4*s23^2)))*Log[-s12 - s13 - s23])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p2q^3*(-8*s13^2 + (4*s12 - 4*s13)*s23) + 
          p3q^3*(-8*s12^2 + (-4*s12 + 4*s13)*s23) + 
          p1q*p2q^2*(-8*s13^2 + 8*s12*s23 + 4*s23^2) + 
          p1q^2*p2q*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
          p3q^2*(p2q*(-8*s12^2 + 16*s12*s13 + (4*s12 + 12*s13)*s23) + 
            p1q*(-8*s12^2 + 8*s13*s23 + 4*s23^2)) + 
          p3q*(p2q^2*(16*s12*s13 - 8*s13^2 + (12*s12 + 4*s13)*s23) + 
            p1q^2*((8*s12 + 8*s13)*s23 + 8*s23^2) + 
            p1q*p2q*(16*s12*s13 + (24*s12 + 24*s13)*s23 + 16*s23^2)))*
         Log[s12/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^4*(8*s12*s13^2 + 8*s13^3 + (-4*s12^2 - 4*s12*s13 + 8*s13^2)*
             s23 - 4*s12*s23^2) + p1q*p2q^3*(8*s12*s13^2 + 8*s13^3 + 
            (-8*s12^2 - 20*s12*s13 - 4*s13^2)*s23 + (-8*s12 - 12*s13)*
             s23^2) + p3q^4*(8*s12^3 + 8*s12^2*s13 + 
            (8*s12^2 - 4*s12*s13 - 4*s13^2)*s23 - 4*s13*s23^2) + 
          p1q^2*p2q^2*((-8*s12^2 - 24*s12*s13 - 16*s13^2)*s23 + 
            (-4*s12 - 12*s13)*s23^2 + 4*s23^3) + p1q^3*p2q*
           ((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
          p3q^3*(p2q*(16*s12^3 - 16*s12*s13^2 + (12*s12^2 - 32*s12*s13 - 
                12*s13^2)*s23 + (-4*s12 - 12*s13)*s23^2) + 
            p1q*(8*s12^3 + 8*s12^2*s13 + (-4*s12^2 - 20*s12*s13 - 8*s13^2)*
               s23 + (-12*s12 - 8*s13)*s23^2)) + 
          p3q^2*(p2q^2*(8*s12^3 - 24*s12^2*s13 - 24*s12*s13^2 + 8*s13^3 + 
              (-4*s12^2 - 56*s12*s13 - 4*s13^2)*s23 + (-12*s12 - 12*s13)*s23^
                2) + p1q^2*((-16*s12^2 - 24*s12*s13 - 8*s13^2)*s23 + 
              (-12*s12 - 4*s13)*s23^2 + 4*s23^3) + p1q*p2q*
             (8*s12^3 - 8*s12^2*s13 - 16*s12*s13^2 + (-16*s12^2 - 
                60*s12*s13 - 20*s13^2)*s23 + (-16*s12 - 12*s13)*s23^2 + 
              8*s23^3)) + p3q*(p2q^3*(-16*s12^2*s13 + 16*s13^3 + 
              (-12*s12^2 - 32*s12*s13 + 12*s13^2)*s23 + (-12*s12 - 4*s13)*s23^
                2) + p1q*p2q^2*(-16*s12^2*s13 - 8*s12*s13^2 + 8*s13^3 + 
              (-20*s12^2 - 60*s12*s13 - 16*s13^2)*s23 + (-12*s12 - 16*s13)*
               s23^2 + 8*s23^3) + p1q^3*((8*s12 + 8*s13)*s23^2 + 8*s23^3) + 
            p1q^2*p2q*((-8*s12^2 - 16*s12*s13 - 8*s13^2)*s23 + 
              (16*s12 + 16*s13)*s23^2 + 24*s23^3)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3)))) + Log[p2q/(p1q + p2q + p3q)]*
      ((p2q*(-14*s12 - 14*s13) + p3q*(-14*s12 - 14*s13) + 14*p1q*s23)/
        (9*p1q*s23 + 9*p2q*s23 + 9*p3q*s23) + 
       ((p2q^4*(-28*s12*s13^2 - 28*s13^3 + (14*s12^2 + 14*s12*s13 - 28*s13^2)*
             s23 + 14*s12*s23^2) + p3q^4*(-28*s12^3 - 28*s12^2*s13 + 
            (-28*s12^2 + 14*s12*s13 + 14*s13^2)*s23 + 14*s13*s23^2) + 
          p1q*p2q^3*(-28*s12*s13^2 - 28*s13^3 + (28*s12^2 + 70*s12*s13 + 
              14*s13^2)*s23 + (28*s12 + 42*s13)*s23^2) + 
          p1q^3*p2q*((-28*s12 - 28*s13)*s23^2 - 28*s23^3) + 
          p1q^2*p2q^2*((28*s12^2 + 84*s12*s13 + 56*s13^2)*s23 + 
            (14*s12 + 42*s13)*s23^2 - 14*s23^3) + 
          p3q^3*(p1q*(-28*s12^3 - 28*s12^2*s13 + (14*s12^2 + 70*s12*s13 + 
                28*s13^2)*s23 + (42*s12 + 28*s13)*s23^2) + 
            p2q*(-56*s12^3 + 56*s12*s13^2 + (-42*s12^2 + 112*s12*s13 + 
                42*s13^2)*s23 + (14*s12 + 42*s13)*s23^2)) + 
          p3q*(p2q^3*(56*s12^2*s13 - 56*s13^3 + (42*s12^2 + 112*s12*s13 - 
                42*s13^2)*s23 + (42*s12 + 14*s13)*s23^2) + 
            p1q^2*p2q*((28*s12^2 + 56*s12*s13 + 28*s13^2)*s23 + 
              (-56*s12 - 56*s13)*s23^2 - 84*s23^3) + 
            p1q^3*((-28*s12 - 28*s13)*s23^2 - 28*s23^3) + 
            p1q*p2q^2*(56*s12^2*s13 + 28*s12*s13^2 - 28*s13^3 + 
              (70*s12^2 + 210*s12*s13 + 56*s13^2)*s23 + (42*s12 + 56*s13)*s23^
                2 - 28*s23^3)) + p3q^2*(p2q^2*(-28*s12^3 + 84*s12^2*s13 + 
              84*s12*s13^2 - 28*s13^3 + (14*s12^2 + 196*s12*s13 + 14*s13^2)*
               s23 + (42*s12 + 42*s13)*s23^2) + p1q*p2q*(-28*s12^3 + 
              28*s12^2*s13 + 56*s12*s13^2 + (56*s12^2 + 210*s12*s13 + 
                70*s13^2)*s23 + (56*s12 + 42*s13)*s23^2 - 28*s23^3) + 
            p1q^2*((56*s12^2 + 84*s12*s13 + 28*s13^2)*s23 + (42*s12 + 14*s13)*
               s23^2 - 14*s23^3)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p2q^4*(9*s12 + 9*s13)*s23^2 + p3q^4*(9*s12 + 9*s13)*s23^2 - 
         9*p1q^2*p2q^2*s23^3 + p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3))) + ((p3q^3*(28*s12^2 + (14*s12 - 14*s13)*s23) + 
          p2q^3*(28*s13^2 + (-14*s12 + 14*s13)*s23) + 
          p1q^2*p2q*((-28*s12 - 28*s13)*s23 - 28*s23^2) + 
          p1q*p2q^2*(28*s13^2 - 28*s12*s23 - 14*s23^2) + 
          p3q*(p2q^2*(-56*s12*s13 + 28*s13^2 + (-42*s12 - 14*s13)*s23) + 
            p1q*p2q*(-56*s12*s13 + (-84*s12 - 84*s13)*s23 - 56*s23^2) + 
            p1q^2*((-28*s12 - 28*s13)*s23 - 28*s23^2)) + 
          p3q^2*(p2q*(28*s12^2 - 56*s12*s13 + (-14*s12 - 42*s13)*s23) + 
            p1q*(28*s12^2 - 28*s13*s23 - 14*s23^2)))*Log[-s12 - s13 - s23])/
        (9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 9*p3q^3*s23^2 + 
         p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + p3q*(18*p1q*p2q*s23^2 + 
           27*p2q^2*s23^2)) + ((p2q^3*(-28*s13^2 + (14*s12 - 14*s13)*s23) + 
          p3q^3*(-28*s12^2 + (-14*s12 + 14*s13)*s23) + 
          p1q*p2q^2*(-28*s13^2 + 28*s12*s23 + 14*s23^2) + 
          p1q^2*p2q*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
          p3q^2*(p2q*(-28*s12^2 + 56*s12*s13 + (14*s12 + 42*s13)*s23) + 
            p1q*(-28*s12^2 + 28*s13*s23 + 14*s23^2)) + 
          p3q*(p2q^2*(56*s12*s13 - 28*s13^2 + (42*s12 + 14*s13)*s23) + 
            p1q^2*((28*s12 + 28*s13)*s23 + 28*s23^2) + 
            p1q*p2q*(56*s12*s13 + (84*s12 + 84*s13)*s23 + 56*s23^2)))*
         Log[s13/(s12 + s13 + s23)])/(9*p1q*p2q^2*s23^2 + 9*p2q^3*s23^2 + 
         9*p3q^3*s23^2 + p3q^2*(9*p1q*s23^2 + 27*p2q*s23^2) + 
         p3q*(18*p1q*p2q*s23^2 + 27*p2q^2*s23^2)) + 
       ((p2q^4*(28*s12*s13^2 + 28*s13^3 + (-14*s12^2 - 14*s12*s13 + 28*s13^2)*
             s23 - 14*s12*s23^2) + p1q*p2q^3*(28*s12*s13^2 + 28*s13^3 + 
            (-28*s12^2 - 70*s12*s13 - 14*s13^2)*s23 + (-28*s12 - 42*s13)*
             s23^2) + p3q^4*(28*s12^3 + 28*s12^2*s13 + 
            (28*s12^2 - 14*s12*s13 - 14*s13^2)*s23 - 14*s13*s23^2) + 
          p1q^2*p2q^2*((-28*s12^2 - 84*s12*s13 - 56*s13^2)*s23 + 
            (-14*s12 - 42*s13)*s23^2 + 14*s23^3) + p1q^3*p2q*
           ((28*s12 + 28*s13)*s23^2 + 28*s23^3) + 
          p3q^3*(p2q*(56*s12^3 - 56*s12*s13^2 + (42*s12^2 - 112*s12*s13 - 
                42*s13^2)*s23 + (-14*s12 - 42*s13)*s23^2) + 
            p1q*(28*s12^3 + 28*s12^2*s13 + (-14*s12^2 - 70*s12*s13 - 
                28*s13^2)*s23 + (-42*s12 - 28*s13)*s23^2)) + 
          p3q^2*(p2q^2*(28*s12^3 - 84*s12^2*s13 - 84*s12*s13^2 + 28*s13^3 + 
              (-14*s12^2 - 196*s12*s13 - 14*s13^2)*s23 + (-42*s12 - 42*s13)*
               s23^2) + p1q^2*((-56*s12^2 - 84*s12*s13 - 28*s13^2)*s23 + 
              (-42*s12 - 14*s13)*s23^2 + 14*s23^3) + 
            p1q*p2q*(28*s12^3 - 28*s12^2*s13 - 56*s12*s13^2 + 
              (-56*s12^2 - 210*s12*s13 - 70*s13^2)*s23 + (-56*s12 - 42*s13)*
               s23^2 + 28*s23^3)) + p3q*(p2q^3*(-56*s12^2*s13 + 56*s13^3 + 
              (-42*s12^2 - 112*s12*s13 + 42*s13^2)*s23 + (-42*s12 - 14*s13)*
               s23^2) + p1q*p2q^2*(-56*s12^2*s13 - 28*s12*s13^2 + 28*s13^3 + 
              (-70*s12^2 - 210*s12*s13 - 56*s13^2)*s23 + (-42*s12 - 56*s13)*
               s23^2 + 28*s23^3) + p1q^3*((28*s12 + 28*s13)*s23^2 + 
              28*s23^3) + p1q^2*p2q*((-28*s12^2 - 56*s12*s13 - 28*s13^2)*
               s23 + (56*s12 + 56*s13)*s23^2 + 84*s23^3)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
         p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
         p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
         p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
           p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
           p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
         p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
             9*s23^3)))) + Log[s13/(s12 + s13 + s23)]*
      ((p3q^2*(-7*s12^3 - 21*s12^2*s13 + (-7*s12^2 - 14*s12*s13)*s23) + 
         p2q^2*(-14*s12^3 - 21*s12^2*s13 - 7*s13^3 + 
           (-14*s12^2 - 7*s12*s13 - 7*s13^2)*s23) + 
         p1q*p2q*(-7*s12^2*s13 + 7*s12*s13^2 + (7*s12^2 + 14*s12*s13 + 
             14*s13^2)*s23 + (7*s12 + 14*s13)*s23^2) + 
         p1q^2*((-7*s12^2 - 7*s12*s13)*s23 + (-14*s12 - 7*s13)*s23^2 - 
           7*s23^3) + p3q*(p2q*(-21*s12^3 - 35*s12^2*s13 + 14*s12*s13^2 + 
             (-21*s12^2 - 14*s12*s13)*s23) + p1q*(7*s12^3 - 7*s12^2*s13 + 
             21*s12^2*s23 + 14*s12*s23^2)))/
        (p1q*p2q*(9*s12^2*s23 + 9*s12*s23^2) + 
         p2q^2*(9*s12^2*s23 + 9*s12*s23^2) + p3q^2*(9*s12^2*s23 + 
           9*s12*s23^2) + p3q*(p1q*(9*s12^2*s23 + 9*s12*s23^2) + 
           p2q*(18*s12^2*s23 + 18*s12*s23^2))) + 
       ((p3q^3*(28*s12^5 + 28*s12^4*s13 + (21*s12^4 + 28*s12^3*s13 - 
              21*s12^2*s13^2)*s23 + (7*s12^3 + 21*s12^2*s13)*s23^2) + 
          p2q^3*(28*s12^3*s13^2 + 28*s12^2*s13^3 + 
            (-14*s12^4 - 7*s12^2*s13^2 - 7*s13^4)*s23 + 
            (7*s12*s13^2 - 7*s13^3)*s23^2) + p1q*p2q^2*(28*s12^3*s13^2 + 
            28*s12^2*s13^3 + (-28*s12^4 - 42*s12^2*s13^2 + 14*s12*s13^3)*
             s23 + (-14*s12^2*s13 + 21*s12*s13^2 + 21*s13^3)*s23^2 + 
            (-14*s12*s13 + 21*s13^2)*s23^3) + p1q^2*p2q*
           ((-28*s12^4 - 28*s12^3*s13 - 56*s12^2*s13^2)*s23 + 
            (-28*s12^2*s13 - 28*s12*s13^2)*s23^2 + (21*s12^2 - 42*s12*s13 - 
              21*s13^2)*s23^3 + (7*s12 - 21*s13)*s23^4) + 
          p1q^3*((28*s12^3 + 28*s12^2*s13)*s23^2 + (42*s12^2 + 14*s12*s13)*
             s23^3 + (21*s12 + 7*s13)*s23^4 + 7*s23^5) + 
          p3q^2*(p2q*(28*s12^5 - 28*s12^4*s13 - 56*s12^3*s13^2 + 
              (-7*s12^4 - 14*s12^3*s13 - 77*s12^2*s13^2 + 14*s12*s13^3)*s23 + 
              (7*s12^3 + 35*s12^2*s13 + 14*s12*s13^2)*s23^2) + 
            p1q*(28*s12^5 + 28*s12^4*s13 + (-28*s12^4 + 14*s12^3*s13 - 
                42*s12^2*s13^2)*s23 + (-35*s12^3 + 35*s12^2*s13)*s23^2 - 
              7*s12^2*s23^3)) + p3q*(p2q^2*(-56*s12^4*s13 - 28*s12^3*s13^2 + 
              28*s12^2*s13^3 + (-42*s12^4 - 42*s12^3*s13 - 63*s12^2*s13^2 + 
                14*s12*s13^3 - 7*s13^4)*s23 + (14*s12^2*s13 + 21*s12*s13^2 - 
                7*s13^3)*s23^2) + p1q*p2q*(-56*s12^4*s13 - 56*s12^3*s13^2 + 
              (-112*s12^4 - 98*s12^3*s13 - 140*s12^2*s13^2 + 14*s12*s13^3)*
               s23 + (-84*s12^3 - 28*s12^2*s13 + 14*s12*s13^2 + 14*s13^3)*s23^
                2 + (-28*s12^2 - 14*s12*s13 + 14*s13^2)*s23^3) + 
            p1q^2*((-56*s12^4 - 28*s12^3*s13 - 28*s12^2*s13^2)*s23 + 
              (-42*s12^3 - 14*s12*s13^2)*s23^2 + (-7*s12^2 - 28*s12*s13 - 
                7*s13^2)*s23^3 + (-7*s12 - 7*s13)*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^3*(9*s12^3 + 9*s12^2*s13)*s23^2 + 
         p3q^3*(9*s12^3 + 9*s12^2*s13)*s23^2 - 9*p1q^2*p2q*s12^2*s23^3 + 
         p1q*p2q^2*((9*s12^3 + 9*s12^2*s13)*s23^2 - 9*s12^2*s23^3) + 
         p3q*(p2q^2*(27*s12^3 + 27*s12^2*s13)*s23^2 - 9*p1q^2*s12^2*s23^3 + 
           p1q*p2q*((18*s12^3 + 18*s12^2*s13)*s23^2 - 18*s12^2*s23^3)) + 
         p3q^2*(p2q*(27*s12^3 + 27*s12^2*s13)*s23^2 + 
           p1q*((9*s12^3 + 9*s12^2*s13)*s23^2 - 9*s12^2*s23^3))) + 
       ((p3q^2*(-21*s12^3 + 7*s12^2*s13 - 7*s12^2*s23) + 
          p2q^2*(14*s12^2*s13 - 7*s12*s13^2 + 7*s13^3 + 
            (14*s12^2 - 14*s12*s13 + 7*s13^2)*s23) + 
          p1q*p2q*(14*s12^2*s13 - 14*s12*s13^2 + (28*s12^2 - 14*s12*s13 - 
              14*s13^2)*s23 + (14*s12 - 14*s13)*s23^2) + 
          p1q^2*((14*s12^2 + 14*s12*s13)*s23 + (21*s12 + 7*s13)*s23^2 + 
            7*s23^3) + p3q*(p1q*(-14*s12^3 + 14*s12^2*s13) + 
            p2q*(-14*s12^3 + 28*s12^2*s13 - 14*s12*s13^2 + (14*s12^2 - 
                14*s12*s13)*s23)))*Log[(s12 + s23)/(s12 + s13 + s23)])/
        (9*p1q*p2q*s12^2*s23 + 9*p2q^2*s12^2*s23 + 9*p3q^2*s12^2*s23 + 
         p3q*(9*p1q*s12^2*s23 + 18*p2q*s12^2*s23))) + 
     Log[s12/(s12 + s13 + s23)]*
      ((p3q^2*(-2*s12^3 - 6*s12*s13^2 - 4*s13^3 + (-2*s12^2 - 2*s12*s13 - 
             4*s13^2)*s23) + p2q^2*(-6*s12*s13^2 - 2*s13^3 + 
           (-4*s12*s13 - 2*s13^2)*s23) + p1q*p2q*(-2*s12*s13^2 + 2*s13^3 + 
           6*s13^2*s23 + 4*s13*s23^2) + p1q^2*((-2*s12*s13 - 2*s13^2)*s23 + 
           (-2*s12 - 4*s13)*s23^2 - 2*s23^3) + 
         p3q*(p2q*(4*s12^2*s13 - 10*s12*s13^2 - 6*s13^3 + 
             (-4*s12*s13 - 6*s13^2)*s23) + p1q*(2*s12^2*s13 - 2*s12*s13^2 + 
             (4*s12^2 + 4*s12*s13 + 2*s13^2)*s23 + (4*s12 + 2*s13)*s23^2)))/
        (p1q*p2q*(9*s13^2*s23 + 9*s13*s23^2) + 
         p2q^2*(9*s13^2*s23 + 9*s13*s23^2) + p3q^2*(9*s13^2*s23 + 
           9*s13*s23^2) + p3q*(p1q*(9*s13^2*s23 + 9*s13*s23^2) + 
           p2q*(18*s13^2*s23 + 18*s13*s23^2))) + 
       ((p3q^3*(8*s12^3*s13^2 + 8*s12^2*s13^3 + (-2*s12^4 - 2*s12^2*s13^2 - 
              4*s13^4)*s23 + (-2*s12^3 + 2*s12^2*s13)*s23^2) + 
          p2q^3*(8*s12*s13^4 + 8*s13^5 + (-6*s12^2*s13^2 + 8*s12*s13^3 + 
              6*s13^4)*s23 + (6*s12*s13^2 + 2*s13^3)*s23^2) + 
          p1q*p2q^2*(8*s12*s13^4 + 8*s13^5 + (-12*s12^2*s13^2 + 4*s12*s13^3 - 
              8*s13^4)*s23 + (10*s12*s13^2 - 10*s13^3)*s23^2 - 
            2*s13^2*s23^3) + p1q^2*p2q*((-8*s12^2*s13^2 - 8*s12*s13^3 - 
              16*s13^4)*s23 + (-4*s12^2*s13 - 12*s13^3)*s23^2 + 
            (-2*s12^2 - 8*s12*s13 - 2*s13^2)*s23^3 + (-2*s12 - 2*s13)*
             s23^4) + p1q^3*((8*s12*s13^2 + 8*s13^3)*s23^2 + 
            (4*s12*s13 + 12*s13^2)*s23^3 + (2*s12 + 6*s13)*s23^4 + 2*s23^5) + 
          p3q^2*(p2q*(8*s12^3*s13^2 - 8*s12^2*s13^3 - 16*s12*s13^4 + 
              (-2*s12^4 + 4*s12^3*s13 - 18*s12^2*s13^2 - 12*s12*s13^3 - 
                12*s13^4)*s23 + (-2*s12^3 + 6*s12^2*s13 + 4*s12*s13^2)*s23^
                2) + p1q*(8*s12^3*s13^2 + 8*s12^2*s13^3 + (4*s12^3*s13 - 
                12*s12^2*s13^2 - 8*s13^4)*s23 + (6*s12^3 + 6*s12^2*s13 - 
                4*s12*s13^2)*s23^2 + (6*s12^2 - 4*s12*s13)*s23^3)) + 
          p3q*(p2q^2*(-16*s12^2*s13^3 - 8*s12*s13^4 + 8*s13^5 + 
              (4*s12^3*s13 - 22*s12^2*s13^2 - 4*s12*s13^3 - 2*s13^4)*s23 + 
              (4*s12^2*s13 + 10*s12*s13^2 + 2*s13^3)*s23^2) + 
            p1q*p2q*(-16*s12^2*s13^3 - 16*s12*s13^4 + (4*s12^3*s13 - 
                40*s12^2*s13^2 - 28*s12*s13^3 - 32*s13^4)*s23 + 
              (4*s12^3 + 4*s12^2*s13 - 8*s12*s13^2 - 24*s13^3)*s23^2 + 
              (4*s12^2 - 4*s12*s13 - 8*s13^2)*s23^3) + 
            p1q^2*((-16*s12^2*s13^2 - 8*s12*s13^3 - 8*s13^4)*s23 + 
              (-8*s12^2*s13 - 8*s12*s13^2)*s23^2 + (-6*s12^2 - 12*s12*s13 + 
                6*s13^2)*s23^3 + (-6*s12 + 2*s13)*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p2q^3*(9*s12*s13^2 + 9*s13^3)*s23^2 + 
         p3q^3*(9*s12*s13^2 + 9*s13^3)*s23^2 - 9*p1q^2*p2q*s13^2*s23^3 + 
         p1q*p2q^2*((9*s12*s13^2 + 9*s13^3)*s23^2 - 9*s13^2*s23^3) + 
         p3q*(p2q^2*(27*s12*s13^2 + 27*s13^3)*s23^2 - 9*p1q^2*s13^2*s23^3 + 
           p1q*p2q*((18*s12*s13^2 + 18*s13^3)*s23^2 - 18*s13^2*s23^3)) + 
         p3q^2*(p2q*(27*s12*s13^2 + 27*s13^3)*s23^2 + 
           p1q*((9*s12*s13^2 + 9*s13^3)*s23^2 - 9*s13^2*s23^3))) + 
       ((p1q*p2q*(4*s12*s13^2 - 4*s13^3) + p2q^2*(2*s12*s13^2 - 6*s13^3 - 
            2*s13^2*s23) + p3q^2*(2*s12^3 - 2*s12^2*s13 + 4*s12*s13^2 + 
            (2*s12^2 - 4*s12*s13 + 4*s13^2)*s23) + 
          p1q^2*((4*s12*s13 + 4*s13^2)*s23 + (2*s12 + 6*s13)*s23^2 + 
            2*s23^3) + p3q*(p2q*(-4*s12^2*s13 + 8*s12*s13^2 - 4*s13^3 + 
              (-4*s12*s13 + 4*s13^2)*s23) + p1q*(-4*s12^2*s13 + 4*s12*s13^2 + 
              (-4*s12^2 - 4*s12*s13 + 8*s13^2)*s23 + (-4*s12 + 4*s13)*s23^
                2)))*Log[(s13 + s23)/(s12 + s13 + s23)])/
        (9*p1q*p2q*s13^2*s23 + 9*p2q^2*s13^2*s23 + 9*p3q^2*s13^2*s23 + 
         p3q*(9*p1q*s13^2*s23 + 18*p2q*s13^2*s23))) + 
     ((p2q^4*(40*s12*s13^2 + 40*s13^3 + (-20*s12^2 - 20*s12*s13 + 40*s13^2)*
           s23 - 20*s12*s23^2) + p1q*p2q^3*(40*s12*s13^2 + 40*s13^3 + 
          (-40*s12^2 - 100*s12*s13 - 20*s13^2)*s23 + (-40*s12 - 60*s13)*
           s23^2) + p3q^4*(40*s12^3 + 40*s12^2*s13 + 
          (40*s12^2 - 20*s12*s13 - 20*s13^2)*s23 - 20*s13*s23^2) + 
        p1q^2*p2q^2*((-40*s12^2 - 120*s12*s13 - 80*s13^2)*s23 + 
          (-20*s12 - 60*s13)*s23^2 + 20*s23^3) + 
        p1q^3*p2q*((40*s12 + 40*s13)*s23^2 + 40*s23^3) + 
        p3q^3*(p2q*(80*s12^3 - 80*s12*s13^2 + (60*s12^2 - 160*s12*s13 - 
              60*s13^2)*s23 + (-20*s12 - 60*s13)*s23^2) + 
          p1q*(40*s12^3 + 40*s12^2*s13 + (-20*s12^2 - 100*s12*s13 - 40*s13^2)*
             s23 + (-60*s12 - 40*s13)*s23^2)) + 
        p3q^2*(p2q^2*(40*s12^3 - 120*s12^2*s13 - 120*s12*s13^2 + 40*s13^3 + 
            (-20*s12^2 - 280*s12*s13 - 20*s13^2)*s23 + (-60*s12 - 60*s13)*
             s23^2) + p1q^2*((-80*s12^2 - 120*s12*s13 - 40*s13^2)*s23 + 
            (-60*s12 - 20*s13)*s23^2 + 20*s23^3) + 
          p1q*p2q*(40*s12^3 - 40*s12^2*s13 - 80*s12*s13^2 + 
            (-80*s12^2 - 300*s12*s13 - 100*s13^2)*s23 + (-80*s12 - 60*s13)*
             s23^2 + 40*s23^3)) + p3q*(p2q^3*(-80*s12^2*s13 + 80*s13^3 + 
            (-60*s12^2 - 160*s12*s13 + 60*s13^2)*s23 + (-60*s12 - 20*s13)*
             s23^2) + p1q*p2q^2*(-80*s12^2*s13 - 40*s12*s13^2 + 40*s13^3 + 
            (-100*s12^2 - 300*s12*s13 - 80*s13^2)*s23 + (-60*s12 - 80*s13)*
             s23^2 + 40*s23^3) + p1q^3*((40*s12 + 40*s13)*s23^2 + 40*s23^3) + 
          p1q^2*p2q*((-40*s12^2 - 80*s12*s13 - 40*s13^2)*s23 + 
            (80*s12 + 80*s13)*s23^2 + 120*s23^3)))*
       PolyLog[2, p1q/(p1q + p2q + p3q)])/(p2q^4*(9*s12 + 9*s13)*s23^2 + 
       p3q^4*(9*s12 + 9*s13)*s23^2 - 9*p1q^2*p2q^2*s23^3 + 
       p1q*p2q^3*((9*s12 + 9*s13)*s23^2 - 9*s23^3) + 
       p3q^2*(p2q^2*(54*s12 + 54*s13)*s23^2 - 9*p1q^2*s23^3 + 
         p1q*p2q*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
       p3q*(p2q^3*(36*s12 + 36*s13)*s23^2 - 18*p1q^2*p2q*s23^3 + 
         p1q*p2q^2*((27*s12 + 27*s13)*s23^2 - 27*s23^3)) + 
       p3q^3*(p2q*(36*s12 + 36*s13)*s23^2 + p1q*((9*s12 + 9*s13)*s23^2 - 
           9*s23^3))) + ((p1q*p2q*(4*s12*s13^2 - 4*s13^3) + 
        p2q^2*(2*s12*s13^2 - 6*s13^3 - 2*s13^2*s23) + 
        p3q^2*(2*s12^3 - 2*s12^2*s13 + 4*s12*s13^2 + 
          (2*s12^2 - 4*s12*s13 + 4*s13^2)*s23) + 
        p1q^2*((4*s12*s13 + 4*s13^2)*s23 + (2*s12 + 6*s13)*s23^2 + 2*s23^3) + 
        p3q*(p2q*(-4*s12^2*s13 + 8*s12*s13^2 - 4*s13^3 + 
            (-4*s12*s13 + 4*s13^2)*s23) + p1q*(-4*s12^2*s13 + 4*s12*s13^2 + 
            (-4*s12^2 - 4*s12*s13 + 8*s13^2)*s23 + (-4*s12 + 4*s13)*s23^2)))*
       PolyLog[2, s12/(s12 + s13 + s23)])/(9*p1q*p2q*s13^2*s23 + 
       9*p2q^2*s13^2*s23 + 9*p3q^2*s13^2*s23 + 
       p3q*(9*p1q*s13^2*s23 + 18*p2q*s13^2*s23)) + 
     ((p3q^2*(-21*s12^3 + 7*s12^2*s13 - 7*s12^2*s23) + 
        p2q^2*(14*s12^2*s13 - 7*s12*s13^2 + 7*s13^3 + 
          (14*s12^2 - 14*s12*s13 + 7*s13^2)*s23) + 
        p1q*p2q*(14*s12^2*s13 - 14*s12*s13^2 + (28*s12^2 - 14*s12*s13 - 
            14*s13^2)*s23 + (14*s12 - 14*s13)*s23^2) + 
        p1q^2*((14*s12^2 + 14*s12*s13)*s23 + (21*s12 + 7*s13)*s23^2 + 
          7*s23^3) + p3q*(p1q*(-14*s12^3 + 14*s12^2*s13) + 
          p2q*(-14*s12^3 + 28*s12^2*s13 - 14*s12*s13^2 + 
            (14*s12^2 - 14*s12*s13)*s23)))*PolyLog[2, s13/(s12 + s13 + s23)])/
      (9*p1q*p2q*s12^2*s23 + 9*p2q^2*s12^2*s23 + 9*p3q^2*s12^2*s23 + 
       p3q*(9*p1q*s12^2*s23 + 18*p2q*s12^2*s23)) + 
     ((p3q^3*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + (2*s12^6 - 19*s12^4*s13^2 - 
            30*s12^3*s13^3 + 27*s12^2*s13^4)*s23 + 
          (2*s12^5 - 2*s12^4*s13 - 7*s12^3*s13^2 - 23*s12^2*s13^3)*s23^2) + 
        p2q^3*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
          (22*s12^4*s13^2 - 10*s12^3*s13^3 + s12^2*s13^4 + 7*s13^6)*s23 + 
          (-8*s12^3*s13^2 - 2*s12^2*s13^3 - 7*s12*s13^4 + 7*s13^5)*s23^2) + 
        p1q*p2q^2*(-40*s12^3*s13^4 - 40*s12^2*s13^5 + 
          (44*s12^4*s13^2 - 6*s12^3*s13^3 + 56*s12^2*s13^4 - 14*s12*s13^5)*
           s23 + (-14*s12^3*s13^2 + 26*s12^2*s13^3 - 21*s12*s13^4 - 21*s13^5)*
           s23^2 + (2*s12^2*s13^2 + 14*s12*s13^3 - 21*s13^4)*s23^3) + 
        p1q^2*p2q*((40*s12^4*s13^2 + 40*s12^3*s13^3 + 80*s12^2*s13^4)*s23 + 
          (4*s12^4*s13 - 2*s12^3*s13^2 + 42*s12^2*s13^3 + 28*s12*s13^4)*
           s23^2 + (2*s12^4 + 8*s12^3*s13 - 21*s12^2*s13^2 + 42*s12*s13^3 + 
            21*s13^4)*s23^3 + (2*s12^3 + 2*s12^2*s13 - 7*s12*s13^2 + 
            21*s13^3)*s23^4) + p1q^3*((-40*s12^3*s13^2 - 40*s12^2*s13^3)*
           s23^2 + (-4*s12^3*s13 - 58*s12^2*s13^2 - 14*s12*s13^3)*s23^3 + 
          (-2*s12^3 - 6*s12^2*s13 - 21*s12*s13^2 - 7*s13^3)*s23^4 + 
          (-2*s12^2 - 7*s13^2)*s23^5) + 
        p3q^2*(p2q*(-40*s12^5*s13^2 + 40*s12^4*s13^3 + 80*s12^3*s13^4 + 
            (2*s12^6 - 4*s12^5*s13 + 31*s12^4*s13^2 + 28*s12^3*s13^3 + 
              97*s12^2*s13^4 - 14*s12*s13^5)*s23 + (2*s12^5 - 6*s12^4*s13 - 
              13*s12^3*s13^2 - 39*s12^2*s13^3 - 14*s12*s13^4)*s23^2) + 
          p1q*(-40*s12^5*s13^2 - 40*s12^4*s13^3 + 
            (-4*s12^5*s13 + 46*s12^4*s13^2 - 16*s12^3*s13^3 + 54*s12^2*s13^4)*
             s23 + (-6*s12^5 - 6*s12^4*s13 + 41*s12^3*s13^2 - 39*s12^2*s13^3)*
             s23^2 + (-6*s12^4 + 4*s12^3*s13 + 7*s12^2*s13^2)*s23^3)) + 
        p3q*(p2q^2*(80*s12^4*s13^3 + 40*s12^3*s13^4 - 40*s12^2*s13^5 + 
            (-4*s12^5*s13 + 72*s12^4*s13^2 + 48*s12^3*s13^3 + 
              71*s12^2*s13^4 - 14*s12*s13^5 + 7*s13^6)*s23 + 
            (-4*s12^4*s13 - 14*s12^3*s13^2 - 18*s12^2*s13^3 - 21*s12*s13^4 + 
              7*s13^5)*s23^2) + p1q*p2q*(80*s12^4*s13^3 + 80*s12^3*s13^4 + 
            (-4*s12^5*s13 + 170*s12^4*s13^2 + 138*s12^3*s13^3 + 
              190*s12^2*s13^4 - 14*s12*s13^5)*s23 + (-4*s12^5 - 4*s12^4*s13 + 
              98*s12^3*s13^2 + 58*s12^2*s13^3 - 14*s12*s13^4 - 14*s13^5)*
             s23^2 + (-4*s12^4 + 4*s12^3*s13 + 40*s12^2*s13^2 + 
              14*s12*s13^3 - 14*s13^4)*s23^3) + 
          p1q^2*((80*s12^4*s13^2 + 40*s12^3*s13^3 + 40*s12^2*s13^4)*s23 + 
            (8*s12^4*s13 + 52*s12^3*s13^2 - 2*s12^2*s13^3 + 14*s12*s13^4)*
             s23^2 + (6*s12^4 + 12*s12^3*s13 - s12^2*s13^2 + 28*s12*s13^3 + 
              7*s13^4)*s23^3 + (6*s12^3 - 2*s12^2*s13 + 7*s12*s13^2 + 
              7*s13^3)*s23^4)))*PolyLog[2, s23/(s12 + s13 + s23)])/
      (p2q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 + 
       p3q^3*(9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*p1q^2*p2q*s12^2*s13^2*
        s23^3 + p1q*p2q^2*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 
         9*s12^2*s13^2*s23^3) + p3q*(p2q^2*(27*s12^3*s13^2 + 27*s12^2*s13^3)*
          s23^2 - 9*p1q^2*s12^2*s13^2*s23^3 + 
         p1q*p2q*((18*s12^3*s13^2 + 18*s12^2*s13^3)*s23^2 - 
           18*s12^2*s13^2*s23^3)) + 
       p3q^2*(p2q*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
         p1q*((9*s12^3*s13^2 + 9*s12^2*s13^3)*s23^2 - 9*s12^2*s13^2*s23^3)))


==> anc/P1qqqbarExp.m <==
P1PolExp = (p1q*p2q^4*((16*s12*s13^2 + 16*s13^3)*s23 + 
         (-96*s12*s13 - 80*s13^2)*s23^2 - 96*s13*s23^3) + 
       p3q^5*(96*s12^2*s13^2 + (-32*s12^2*s13 + 48*s12*s13^2 - 48*s13^3)*
          s23 + (96*s12^2 + 48*s12*s13)*s23^2 - 48*s13*s23^3) + 
       p1q^4*p2q*((-96*s12*s13^2 - 96*s13^3)*s23 + (16*s12*s13 - 80*s13^2)*
          s23^2 + 16*s13*s23^3) + p1q^2*p2q^3*(96*s13^4 + 
         (-16*s12*s13^2 + 48*s13^3)*s23 + (-80*s12*s13 - 64*s13^2)*s23^2 - 
         16*s13*s23^3 + 96*s23^4) + p1q^3*p2q^2*(96*s13^4 + 
         (-80*s12*s13^2 - 16*s13^3)*s23 + (-16*s12*s13 - 64*s13^2)*s23^2 + 
         48*s13*s23^3 + 96*s23^4) + 
       p3q^4*(p1q*(288*s12^2*s13^2 + (-64*s12^2*s13 + 128*s12*s13^2 - 
             192*s13^3)*s23 + (96*s12^2 - 16*s12*s13 - 48*s13^2)*s23^2 + 
           (-192*s12 - 144*s13)*s23^3) + p2q*(96*s12^2*s13^2 - 
           192*s12*s13^3 + (-64*s12^2*s13 - 16*s12*s13^2 - 144*s13^3)*s23 + 
           (288*s12^2 + 128*s12*s13 - 48*s13^2)*s23^2 - 192*s13*s23^3)) + 
       p3q^3*(p1q*p2q*(192*s12^2*s13^2 - 576*s12*s13^3 + 
           (-128*s12^2*s13 - 288*s12*s13^2 - 608*s13^3)*s23 + 
           (192*s12^2 - 288*s12*s13 - 448*s13^2)*s23^2 + (-576*s12 - 608*s13)*
            s23^3) + p2q^2*(-192*s12*s13^3 + 96*s13^4 + 
           (-48*s12^2*s13 - 96*s12*s13^2 - 48*s13^3)*s23 + 
           (288*s12^2 - 192*s13^2)*s23^2 - 336*s13*s23^3) + 
         p1q^2*(288*s12^2*s13^2 + (-48*s12^2*s13 - 336*s13^3)*s23 + 
           (-96*s12*s13 - 192*s13^2)*s23^2 + (-192*s12 - 48*s13)*s23^3 + 
           96*s23^4)) + p3q^2*(p1q*p2q^2*(-384*s12*s13^3 + 288*s13^4 + 
           (-80*s12^2*s13 - 272*s12*s13^2 - 128*s13^3)*s23 + 
           (96*s12^2 - 624*s12*s13 - 608*s13^2)*s23^2 + (-576*s12 - 864*s13)*
            s23^3) + p2q^3*(96*s13^4 + (-16*s12^2*s13 - 16*s12*s13^2 + 
             64*s13^3)*s23 + (96*s12^2 - 176*s12*s13 - 224*s13^2)*s23^2 - 
           288*s13*s23^3) + p1q^3*(96*s12^2*s13^2 + 
           (-16*s12^2*s13 - 176*s12*s13^2 - 288*s13^3)*s23 + 
           (-16*s12*s13 - 224*s13^2)*s23^2 + 64*s13*s23^3 + 96*s23^4) + 
         p1q^2*p2q*(96*s12^2*s13^2 - 576*s12*s13^3 + 
           (-80*s12^2*s13 - 624*s12*s13^2 - 864*s13^3)*s23 + 
           (-272*s12*s13 - 608*s13^2)*s23^2 + (-384*s12 - 128*s13)*s23^3 + 
           288*s23^4)) + p3q*(p1q*p2q^3*(192*s13^4 + 
           (-16*s12^2*s13 - 32*s12*s13^2 + 112*s13^3)*s23 + 
           (-448*s12*s13 - 384*s13^2)*s23^2 + (-192*s12 - 496*s13)*s23^3) + 
         p2q^4*((16*s12*s13^2 + 16*s13^3)*s23 + (-96*s12*s13 - 80*s13^2)*
            s23^2 - 96*s13*s23^3) + p1q^4*((-96*s12*s13^2 - 96*s13^3)*s23 + 
           (16*s12*s13 - 80*s13^2)*s23^2 + 16*s13*s23^3) + 
         p1q^3*p2q*(-192*s12*s13^3 + (-16*s12^2*s13 - 448*s12*s13^2 - 
             496*s13^3)*s23 + (-32*s12*s13 - 384*s13^2)*s23^2 + 
           112*s13*s23^3 + 192*s23^4) + p1q^2*p2q^2*(-192*s12*s13^3 + 
           288*s13^4 + (-32*s12^2*s13 - 256*s12*s13^2 - 96*s13^3)*s23 + 
           (-256*s12*s13 - 288*s13^2)*s23^2 + (-192*s12 - 96*s13)*s23^3 + 
           288*s23^4)))/(ep^2*(27*p1q^3*p2q^2*s13^2*s23^2 + 
        27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
        p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
        p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
          81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
          189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
          27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
          135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2))) + 
     (p1q^4*p2q*((528*s12^3*s13^2 + 1056*s12^2*s13^3 + 528*s12*s13^4)*s23 + 
         (-51*s12^3*s13 + 924*s12^2*s13^2 + 1503*s12*s13^3 + 528*s13^4)*
          s23^2 + (-102*s12^2*s13 + 315*s12*s13^2 + 447*s13^3)*s23^3 + 
         (-51*s12*s13 - 81*s13^2)*s23^4) + p3q^5*(-558*s12^4*s13^2 - 
         558*s12^3*s13^3 + (76*s12^4*s13 - 903*s12^3*s13^2 - 
           841*s12^2*s13^3 + 168*s12*s13^4)*s23 + 
         (-558*s12^4 - 903*s12^3*s13 - 640*s12^2*s13^2 - 162*s12*s13^3 + 
           168*s13^4)*s23^2 + (-558*s12^3 - 841*s12^2*s13 - 162*s12*s13^2 + 
           116*s13^3)*s23^3 + (168*s12*s13 + 168*s13^2)*s23^4) + 
       p1q*p2q^4*((-51*s12^3*s13^2 - 102*s12^2*s13^3 - 51*s12*s13^4)*s23 + 
         (528*s12^3*s13 + 924*s12^2*s13^2 + 315*s12*s13^3 - 81*s13^4)*s23^2 + 
         (1056*s12^2*s13 + 1503*s12*s13^2 + 447*s13^3)*s23^3 + 
         (528*s12*s13 + 528*s13^2)*s23^4) + p1q^3*p2q^2*
        (-528*s12^2*s13^4 - 528*s12*s13^5 + (507*s12^3*s13^2 + 
           558*s12^2*s13^3 - 417*s12*s13^4 - 528*s13^5)*s23 + 
         (8*s12^3*s13 + 1034*s12^2*s13^2 + 1102*s12*s13^3 + 116*s13^4)*
          s23^2 + (-470*s12^2*s13 + 39*s12*s13^2 + 534*s13^3)*s23^3 + 
         (-558*s12^2 - 1011*s12*s13 - 453*s13^2)*s23^4 + 
         (-558*s12 - 563*s13)*s23^5) + p1q^2*p2q^3*(-558*s12^2*s13^4 - 
         558*s12*s13^5 + (8*s12^3*s13^2 - 470*s12^2*s13^3 - 1011*s12*s13^4 - 
           563*s13^5)*s23 + (507*s12^3*s13 + 1034*s12^2*s13^2 + 
           39*s12*s13^3 - 453*s13^4)*s23^2 + 
         (558*s12^2*s13 + 1102*s12*s13^2 + 534*s13^3)*s23^3 + 
         (-528*s12^2 - 417*s12*s13 + 116*s13^2)*s23^4 + (-528*s12 - 528*s13)*
          s23^5) + p3q^4*(p1q*(-1644*s12^4*s13^2 - 1644*s12^3*s13^3 + 
           (157*s12^4*s13 - 2366*s12^3*s13^2 - 1749*s12^2*s13^3 + 
             894*s12*s13^4)*s23 + (-558*s12^4 - 583*s12^3*s13 - 
             75*s12^2*s13^2 + 674*s12*s13^3 + 894*s13^4)*s23^2 + 
           (558*s12^3 + 826*s12^2*s13 + 1072*s12*s13^2 + 764*s13^3)*s23^3 + 
           (1116*s12^2 + 1656*s12*s13 + 530*s13^2)*s23^4) + 
         p2q*(-558*s12^4*s13^2 + 558*s12^3*s13^3 + 1116*s12^2*s13^4 + 
           (157*s12^4*s13 - 583*s12^3*s13^2 + 826*s12^2*s13^3 + 
             1656*s12*s13^4)*s23 + (-1644*s12^4 - 2366*s12^3*s13 - 
             75*s12^2*s13^2 + 1072*s12*s13^3 + 530*s13^4)*s23^2 + 
           (-1644*s12^3 - 1749*s12^2*s13 + 674*s12*s13^2 + 764*s13^3)*s23^3 + 
           (894*s12*s13 + 894*s13^2)*s23^4)) + 
       p3q*(p1q^4*((528*s12^3*s13^2 + 1056*s12^2*s13^3 + 528*s12*s13^4)*s23 + 
           (-51*s12^3*s13 + 924*s12^2*s13^2 + 1503*s12*s13^3 + 528*s13^4)*
            s23^2 + (-102*s12^2*s13 + 315*s12*s13^2 + 447*s13^3)*s23^3 + 
           (-51*s12*s13 - 81*s13^2)*s23^4) + 
         p2q^4*((-51*s12^3*s13^2 - 102*s12^2*s13^3 - 51*s12*s13^4)*s23 + 
           (528*s12^3*s13 + 924*s12^2*s13^2 + 315*s12*s13^3 - 81*s13^4)*
            s23^2 + (1056*s12^2*s13 + 1503*s12*s13^2 + 447*s13^3)*s23^3 + 
           (528*s12*s13 + 528*s13^2)*s23^4) + p1q*p2q^3*(-1116*s12^2*s13^4 - 
           1116*s12*s13^5 + (51*s12^4*s13 + 146*s12^3*s13^2 - 
             833*s12^2*s13^3 - 1994*s12*s13^4 - 1126*s13^5)*s23 + 
           (2679*s12^3*s13 + 5338*s12^2*s13^2 + 1651*s12*s13^3 - 938*s13^4)*
            s23^2 + (1056*s12^3 + 6345*s12^2*s13 + 7838*s12*s13^2 + 
             2534*s13^3)*s23^3 + (1056*s12^2 + 3837*s12*s13 + 2786*s13^2)*
            s23^4) + p1q^2*p2q^2*(1116*s12^3*s13^3 - 498*s12^2*s13^4 - 
           1614*s12*s13^5 + (160*s12^4*s13 + 1546*s12^3*s13^2 + 
             2484*s12^2*s13^3 - 311*s12*s13^4 - 1619*s13^5)*s23 + 
           (1546*s12^3*s13 + 5394*s12^2*s13^2 + 3850*s12*s13^3 + 187*s13^4)*
            s23^2 + (1116*s12^3 + 2484*s12^2*s13 + 3850*s12*s13^2 + 
             2512*s13^3)*s23^3 + (-498*s12^2 - 311*s12*s13 + 187*s13^2)*
            s23^4 + (-1614*s12 - 1619*s13)*s23^5) + 
         p1q^3*p2q*(1056*s12^3*s13^3 + 1056*s12^2*s13^4 + 
           (51*s12^4*s13 + 2679*s12^3*s13^2 + 6345*s12^2*s13^3 + 
             3837*s12*s13^4)*s23 + (146*s12^3*s13 + 5338*s12^2*s13^2 + 
             7838*s12*s13^3 + 2786*s13^4)*s23^2 + 
           (-833*s12^2*s13 + 1651*s12*s13^2 + 2534*s13^3)*s23^3 + 
           (-1116*s12^2 - 1994*s12*s13 - 938*s13^2)*s23^4 + 
           (-1116*s12 - 1126*s13)*s23^5)) + 
       p3q^2*(p2q^3*(-558*s12^2*s13^4 - 558*s12*s13^5 + 
           (51*s12^4*s13 + 138*s12^3*s13^2 - 363*s12^2*s13^3 - 
             983*s12*s13^4 - 563*s13^5)*s23 + (-528*s12^4 + 588*s12^3*s13 + 
             2720*s12^2*s13^2 + 1084*s12*s13^3 - 485*s13^4)*s23^2 + 
           (-528*s12^3 + 2091*s12^2*s13 + 4096*s12*s13^2 + 1472*s13^3)*
            s23^3 + (1614*s12*s13 + 1614*s13^2)*s23^4) + 
         p1q*p2q^2*(2232*s12^3*s13^3 + 588*s12^2*s13^4 - 1644*s12*s13^5 + 
           (292*s12^4*s13 + 1548*s12^3*s13^2 + 3332*s12^2*s13^3 + 
             662*s12*s13^4 - 1654*s13^5)*s23 + (-558*s12^4 + 3303*s12^3*s13 + 
             9889*s12^2*s13^2 + 5807*s12*s13^3 + 29*s13^4)*s23^2 + 
           (2670*s12^3 + 10473*s12^2*s13 + 12520*s12*s13^2 + 4707*s13^3)*
            s23^3 + (3228*s12^2 + 7792*s12*s13 + 4564*s13^2)*s23^4) + 
         p1q^2*p2q*(-558*s12^4*s13^2 + 2670*s12^3*s13^3 + 3228*s12^2*s13^4 + 
           (292*s12^4*s13 + 3303*s12^3*s13^2 + 10473*s12^2*s13^3 + 
             7792*s12*s13^4)*s23 + (1548*s12^3*s13 + 9889*s12^2*s13^2 + 
             12520*s12*s13^3 + 4564*s13^4)*s23^2 + 
           (2232*s12^3 + 3332*s12^2*s13 + 5807*s12*s13^2 + 4707*s13^3)*
            s23^3 + (588*s12^2 + 662*s12*s13 + 29*s13^2)*s23^4 + 
           (-1644*s12 - 1654*s13)*s23^5) + p1q^3*(-528*s12^4*s13^2 - 
           528*s12^3*s13^3 + (51*s12^4*s13 + 588*s12^3*s13^2 + 
             2091*s12^2*s13^3 + 1614*s12*s13^4)*s23 + 
           (138*s12^3*s13 + 2720*s12^2*s13^2 + 4096*s12*s13^3 + 1614*s13^4)*
            s23^2 + (-363*s12^2*s13 + 1084*s12*s13^2 + 1472*s13^3)*s23^3 + 
           (-558*s12^2 - 983*s12*s13 - 485*s13^2)*s23^4 + 
           (-558*s12 - 563*s13)*s23^5)) + 
       p3q^3*(p2q^2*(1116*s12^3*s13^3 + 558*s12^2*s13^4 - 558*s12*s13^5 + 
           (132*s12^4*s13 + 509*s12^3*s13^2 + 1406*s12^2*s13^3 + 
             556*s12*s13^4 - 563*s13^5)*s23 + (-1614*s12^4 - 1403*s12^3*s13 + 
             2361*s12^2*s13^2 + 2003*s12*s13^3 - 42*s13^4)*s23^2 + 
           (-1614*s12^3 + 127*s12^2*s13 + 3429*s12*s13^2 + 1673*s13^3)*
            s23^3 + (1812*s12*s13 + 1812*s13^2)*s23^4) + 
         p1q*p2q*(-1116*s12^4*s13^2 + 2172*s12^3*s13^3 + 3288*s12^2*s13^4 + 
           (398*s12^4*s13 + 569*s12^3*s13^2 + 6010*s12^2*s13^3 + 
             6139*s12*s13^4)*s23 + (-1116*s12^4 + 569*s12^3*s13 + 
             6984*s12^2*s13^2 + 7785*s12*s13^3 + 2836*s13^4)*s23^2 + 
           (2172*s12^3 + 6010*s12^2*s13 + 7785*s12*s13^2 + 3912*s13^3)*
            s23^3 + (3288*s12^2 + 6139*s12*s13 + 2836*s13^2)*s23^4) + 
         p1q^2*(-1614*s12^4*s13^2 - 1614*s12^3*s13^3 + 
           (132*s12^4*s13 - 1403*s12^3*s13^2 + 127*s12^2*s13^3 + 
             1812*s12*s13^4)*s23 + (509*s12^3*s13 + 2361*s12^2*s13^2 + 
             3429*s12*s13^3 + 1812*s13^4)*s23^2 + 
           (1116*s12^3 + 1406*s12^2*s13 + 2003*s12*s13^2 + 1673*s13^3)*
            s23^3 + (558*s12^2 + 556*s12*s13 - 42*s13^2)*s23^4 + 
           (-558*s12 - 563*s13)*s23^5)))/
      (p1q^3*p2q^2*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         (27*s12*s13^2 + 27*s13^3)*s23^3) + p1q^2*p2q^3*
        ((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + (27*s12*s13^2 + 27*s13^3)*
          s23^3) + p3q^5*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         (27*s12*s13^2 + 27*s13^3)*s23^3) + 
       p3q^4*(p1q*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3) + 
         p2q*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3)) + 
       p3q*(p1q^3*p2q*((54*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + 
           (54*s12*s13^2 + 54*s13^3)*s23^3) + p1q*p2q^3*
          ((54*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + (54*s12*s13^2 + 54*s13^3)*
            s23^3) + p1q^2*p2q^2*((135*s12^2*s13^2 + 135*s12*s13^3)*s23^2 + 
           (135*s12*s13^2 + 135*s13^3)*s23^3)) + 
       p3q^2*(p1q^3*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
           (27*s12*s13^2 + 27*s13^3)*s23^3) + 
         p2q^3*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
           (27*s12*s13^2 + 27*s13^3)*s23^3) + p1q^2*p2q*
          ((189*s12^2*s13^2 + 189*s12*s13^3)*s23^2 + 
           (189*s12*s13^2 + 189*s13^3)*s23^3) + p1q*p2q^2*
          ((189*s12^2*s13^2 + 189*s12*s13^3)*s23^2 + 
           (189*s12*s13^2 + 189*s13^3)*s23^3)) + 
       p3q^3*(p1q^2*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3) + 
         p2q^2*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3) + 
         p1q*p2q*((216*s12^2*s13^2 + 216*s12*s13^3)*s23^2 + 
           (216*s12*s13^2 + 216*s13^3)*s23^3))) + 
     (Pi^2*(p1q*p2q^6*(6*s12^4*s13^4 + 12*s12^3*s13^5 + 6*s12^2*s13^6 + 
          (6*s12^4*s13^3 + 18*s12^3*s13^4 + 12*s12^2*s13^5)*s23 + 
          (96*s12^4*s13^2 + 251*s12^3*s13^3 + 218*s12^2*s13^4 + 
            83*s12*s13^5 + 20*s13^6)*s23^2 + (96*s12^3*s13^2 + 
            149*s12^2*s13^3 + 63*s12*s13^4 + 20*s13^5)*s23^3) + 
        p3q^7*(-6*s12^7*s13 + 84*s12^6*s13^2 + 90*s12^5*s13^3 + 
          (-6*s12^7 - 32*s12^6*s13 + 138*s12^5*s13^2 + 216*s12^4*s13^3 - 
            68*s12^3*s13^4)*s23 + (84*s12^6 + 138*s12^5*s13 + 
            104*s12^4*s13^2 + 182*s12^3*s13^3 - 68*s12^2*s13^4)*s23^2 + 
          (90*s12^5 + 216*s12^4*s13 + 182*s12^3*s13^2 + 136*s12^2*s13^3)*
           s23^3 + (-68*s12^3*s13 - 68*s12^2*s13^2)*s23^4) + 
        p1q^2*p2q^5*(-6*s12^5*s13^3 - 12*s12^4*s13^4 - 102*s12^3*s13^5 - 
          96*s12^2*s13^6 + (4*s12^5*s13^2 + 28*s12^4*s13^3 - 41*s12^3*s13^4 + 
            32*s12^2*s13^5 - 3*s12*s13^6 + 20*s13^7)*s23 + 
          (-96*s12^5*s13 - 115*s12^4*s13^2 + 113*s12^3*s13^3 + 
            146*s12^2*s13^4 + 20*s13^6)*s23^2 + 
          (-72*s12^4*s13 - 259*s12^3*s13^2 - 339*s12^2*s13^3 - 
            246*s12*s13^4 - 80*s13^5)*s23^3 + (-192*s12^3*s13 - 
            394*s12^2*s13^2 - 189*s12*s13^3 - 80*s13^4)*s23^4) + 
        p1q^3*p2q^4*(96*s12^4*s13^4 - 96*s12^2*s13^6 + 
          (-22*s12^5*s13^2 + 149*s12^4*s13^3 + 67*s12^3*s13^4 + 
            289*s12^2*s13^5 - 63*s12*s13^6)*s23 + 
          (-92*s12^5*s13 - 229*s12^4*s13^2 + 29*s12^3*s13^3 + 
            88*s12^2*s13^4 - 74*s12*s13^5 - 80*s13^6)*s23^2 + 
          (127*s12^4*s13 - 96*s12^3*s13^2 - 284*s12^2*s13^3 - 80*s13^5)*
           s23^3 + (96*s12^4 + 8*s12^3*s13 - 72*s12^2*s13^2 + 240*s12*s13^3 + 
            120*s13^4)*s23^4 + (96*s12^3 + 341*s12^2*s13 + 189*s12*s13^2 + 
            120*s13^3)*s23^5) + p1q^4*p2q^3*(96*s12^4*s13^4 + 
          96*s12^3*s13^5 + (-92*s12^5*s13^2 + 127*s12^4*s13^3 + 
            8*s12^3*s13^4 + 341*s12^2*s13^5)*s23 + 
          (-22*s12^5*s13 - 229*s12^4*s13^2 - 96*s12^3*s13^3 - 
            72*s12^2*s13^4 + 189*s12*s13^5)*s23^2 + 
          (149*s12^4*s13 + 29*s12^3*s13^2 - 284*s12^2*s13^3 + 240*s12*s13^4 + 
            120*s13^5)*s23^3 + (96*s12^4 + 67*s12^3*s13 + 88*s12^2*s13^2 + 
            120*s13^4)*s23^4 + (289*s12^2*s13 - 74*s12*s13^2 - 80*s13^3)*
           s23^5 + (-96*s12^2 - 63*s12*s13 - 80*s13^2)*s23^6) + 
        p1q^6*p2q*((96*s12^4*s13^2 + 96*s12^3*s13^3)*s23^2 + 
          (6*s12^4*s13 + 251*s12^3*s13^2 + 149*s12^2*s13^3)*s23^3 + 
          (6*s12^4 + 18*s12^3*s13 + 218*s12^2*s13^2 + 63*s12*s13^3)*s23^4 + 
          (12*s12^3 + 12*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^5 + 
          (6*s12^2 + 20*s13^2)*s23^6) + p1q^5*p2q^2*
         ((-96*s12^5*s13^2 - 72*s12^4*s13^3 - 192*s12^3*s13^4)*s23 + 
          (4*s12^5*s13 - 115*s12^4*s13^2 - 259*s12^3*s13^3 - 394*s12^2*s13^4)*
           s23^2 + (-6*s12^5 + 28*s12^4*s13 + 113*s12^3*s13^2 - 
            339*s12^2*s13^3 - 189*s12*s13^4)*s23^3 + 
          (-12*s12^4 - 41*s12^3*s13 + 146*s12^2*s13^2 - 246*s12*s13^3 - 
            80*s13^4)*s23^4 + (-102*s12^3 + 32*s12^2*s13 - 80*s13^3)*s23^5 + 
          (-96*s12^2 - 3*s12*s13 + 20*s13^2)*s23^6 + 20*s13*s23^7) + 
        p3q^6*(p2q*(-18*s12^7*s13 + 174*s12^6*s13^2 - 78*s12^5*s13^3 - 
            270*s12^4*s13^4 + (-12*s12^7 - 66*s12^6*s13 + 239*s12^5*s13^2 + 
              118*s12^4*s13^3 - 667*s12^3*s13^4 + 108*s12^2*s13^5)*s23 + 
            (360*s12^6 + 473*s12^5*s13 - 90*s12^4*s13^2 + 140*s12^3*s13^3 - 
              377*s12^2*s13^4 + 40*s12*s13^5)*s23^2 + 
            (372*s12^5 + 874*s12^4*s13 + 754*s12^3*s13^2 + 492*s12^2*s13^3 + 
              40*s12*s13^4)*s23^3 + (-343*s12^3*s13 - 343*s12^2*s13^2)*
             s23^4) + p1q*(-12*s12^7*s13 + 360*s12^6*s13^2 + 
            372*s12^5*s13^3 + (-18*s12^7 - 66*s12^6*s13 + 473*s12^5*s13^2 + 
              874*s12^4*s13^3 - 343*s12^3*s13^4)*s23 + 
            (174*s12^6 + 239*s12^5*s13 - 90*s12^4*s13^2 + 754*s12^3*s13^3 - 
              343*s12^2*s13^4)*s23^2 + (-78*s12^5 + 118*s12^4*s13 + 
              140*s12^3*s13^2 + 492*s12^2*s13^3)*s23^3 + 
            (-270*s12^4 - 667*s12^3*s13 - 377*s12^2*s13^2 + 40*s12*s13^3)*
             s23^4 + (108*s12^2*s13 + 40*s12*s13^2)*s23^5)) + 
        p3q^5*(p2q^2*(-18*s12^7*s13 + 114*s12^6*s13^2 - 408*s12^5*s13^3 - 
            270*s12^4*s13^4 + 270*s12^3*s13^5 + (-6*s12^7 - 40*s12^6*s13 + 
              26*s12^5*s13^2 - 356*s12^4*s13^3 - 1022*s12^3*s13^4 + 
              534*s12^2*s13^5 - 60*s12*s13^6)*s23 + 
            (564*s12^6 + 333*s12^5*s13 - 1238*s12^4*s13^2 - 596*s12^3*s13^3 - 
              606*s12^2*s13^4 + 3*s12*s13^5 - 20*s13^6)*s23^2 + 
            (570*s12^5 + 1212*s12^4*s13 + 1066*s12^3*s13^2 + 594*s12^2*s13^
                3 - 40*s13^5)*s23^3 + (-727*s12^3*s13 - 780*s12^2*s13^2 - 
              63*s12*s13^3 - 20*s13^4)*s23^4) + p1q*p2q*(-36*s12^7*s13 + 
            630*s12^6*s13^2 - 360*s12^5*s13^3 - 1026*s12^4*s13^4 + 
            (-36*s12^7 - 144*s12^6*s13 + 335*s12^5*s13^2 + 148*s12^4*s13^3 - 
              2881*s12^3*s13^4 + 438*s12^2*s13^5)*s23 + 
            (630*s12^6 + 335*s12^5*s13 - 2364*s12^4*s13^2 - 26*s12^3*s13^3 - 
              1920*s12^2*s13^4 + 203*s12*s13^5)*s23^2 + 
            (-360*s12^5 + 148*s12^4*s13 - 26*s12^3*s13^2 + 776*s12^2*s13^3 + 
              157*s12*s13^4 + 40*s13^5)*s23^3 + (-1026*s12^4 - 
              2881*s12^3*s13 - 1920*s12^2*s13^2 + 157*s12*s13^3 + 80*s13^4)*
             s23^4 + (438*s12^2*s13 + 203*s12*s13^2 + 40*s13^3)*s23^5) + 
          p1q^2*(-6*s12^7*s13 + 564*s12^6*s13^2 + 570*s12^5*s13^3 + 
            (-18*s12^7 - 40*s12^6*s13 + 333*s12^5*s13^2 + 1212*s12^4*s13^3 - 
              727*s12^3*s13^4)*s23 + (114*s12^6 + 26*s12^5*s13 - 
              1238*s12^4*s13^2 + 1066*s12^3*s13^3 - 780*s12^2*s13^4)*s23^2 + 
            (-408*s12^5 - 356*s12^4*s13 - 596*s12^3*s13^2 + 594*s12^2*s13^3 - 
              63*s12*s13^4)*s23^3 + (-270*s12^4 - 1022*s12^3*s13 - 
              606*s12^2*s13^2 - 20*s13^4)*s23^4 + 
            (270*s12^3 + 534*s12^2*s13 + 3*s12*s13^2 - 40*s13^3)*s23^5 + 
            (-60*s12*s13 - 20*s13^2)*s23^6)) + 
        p3q^4*(p2q^3*(-6*s12^7*s13 + 42*s12^6*s13^2 - 240*s12^5*s13^3 + 
            240*s12^4*s13^4 + 438*s12^3*s13^5 - 90*s12^2*s13^6 + 
            (-10*s12^6*s13 - 115*s12^5*s13^2 - 174*s12^4*s13^3 - 
              314*s12^3*s13^4 + 812*s12^2*s13^5 - 123*s12*s13^6 + 20*s13^7)*
             s23 + (384*s12^6 - 393*s12^5*s13 - 2054*s12^4*s13^2 - 
              745*s12^3*s13^3 - 102*s12^2*s13^4 - 74*s12*s13^5)*s23^2 + 
            (384*s12^5 + 594*s12^4*s13 + 633*s12^3*s13^2 + 343*s12^2*s13^3 - 
              160*s12*s13^4 - 80*s13^5)*s23^3 + (-793*s12^3*s13 - 
              952*s12^2*s13^2 - 189*s12*s13^3 - 60*s13^4)*s23^4) + 
          p1q*p2q^2*(-36*s12^7*s13 + 306*s12^6*s13^2 - 1416*s12^5*s13^3 - 
            822*s12^4*s13^4 + 936*s12^3*s13^5 + (-18*s12^7 - 98*s12^6*s13 - 
              529*s12^5*s13^2 - 1093*s12^4*s13^3 - 3490*s12^3*s13^4 + 
              2107*s12^2*s13^5 - 183*s12*s13^6)*s23 + 
            (840*s12^6 - 759*s12^5*s13 - 5944*s12^4*s13^2 - 2169*s12^3*s13^
                3 - 2378*s12^2*s13^4 + 258*s12*s13^5 - 100*s13^6)*s23^2 + 
            (-570*s12^5 - 355*s12^4*s13 - 667*s12^3*s13^2 - 141*s12^2*s13^3 + 
              154*s12*s13^4 - 80*s13^5)*s23^3 + (-1428*s12^4 - 
              4861*s12^3*s13 - 3748*s12^2*s13^2 + 145*s12*s13^3 + 160*s13^4)*
             s23^4 + (701*s12^2*s13 + 412*s12*s13^2 + 140*s13^3)*s23^5) + 
          p1q^2*p2q*(-18*s12^7*s13 + 840*s12^6*s13^2 - 570*s12^5*s13^3 - 
            1428*s12^4*s13^4 + (-36*s12^7 - 98*s12^6*s13 - 759*s12^5*s13^2 - 
              355*s12^4*s13^3 - 4861*s12^3*s13^4 + 701*s12^2*s13^5)*s23 + 
            (306*s12^6 - 529*s12^5*s13 - 5944*s12^4*s13^2 - 667*s12^3*s13^3 - 
              3748*s12^2*s13^4 + 412*s12*s13^5)*s23^2 + 
            (-1416*s12^5 - 1093*s12^4*s13 - 2169*s12^3*s13^2 - 
              141*s12^2*s13^3 + 145*s12*s13^4 + 140*s13^5)*s23^3 + 
            (-822*s12^4 - 3490*s12^3*s13 - 2378*s12^2*s13^2 + 154*s12*s13^3 + 
              160*s13^4)*s23^4 + (936*s12^3 + 2107*s12^2*s13 + 
              258*s12*s13^2 - 80*s13^3)*s23^5 + (-183*s12*s13 - 100*s13^2)*
             s23^6) + p1q^3*(384*s12^6*s13^2 + 384*s12^5*s13^3 + 
            (-6*s12^7 - 10*s12^6*s13 - 393*s12^5*s13^2 + 594*s12^4*s13^3 - 
              793*s12^3*s13^4)*s23 + (42*s12^6 - 115*s12^5*s13 - 
              2054*s12^4*s13^2 + 633*s12^3*s13^3 - 952*s12^2*s13^4)*s23^2 + 
            (-240*s12^5 - 174*s12^4*s13 - 745*s12^3*s13^2 + 343*s12^2*s13^3 - 
              189*s12*s13^4)*s23^3 + (240*s12^4 - 314*s12^3*s13 - 
              102*s12^2*s13^2 - 160*s12*s13^3 - 60*s13^4)*s23^4 + 
            (438*s12^3 + 812*s12^2*s13 - 74*s12*s13^2 - 80*s13^3)*s23^5 + 
            (-90*s12^2 - 123*s12*s13)*s23^6 + 20*s13*s23^7)) + 
        p3q^3*(p2q^4*(18*s12^6*s13^2 - 18*s12^5*s13^3 + 216*s12^4*s13^4 + 
            78*s12^3*s13^5 - 174*s12^2*s13^6 + (-4*s12^6*s13 - 
              42*s12^5*s13^2 + 118*s12^4*s13^3 + 128*s12^3*s13^4 + 
              466*s12^2*s13^5 - 66*s12*s13^6 + 40*s13^7)*s23 + 
            (96*s12^6 - 583*s12^5*s13 - 1178*s12^4*s13^2 + 199*s12^3*s13^3 + 
              664*s12^2*s13^4 + 86*s12*s13^5 + 80*s13^6)*s23^2 + 
            (96*s12^5 - 32*s12^4*s13 + 270*s12^3*s13^2 + 341*s12^2*s13^3 - 
              97*s12*s13^4 - 20*s13^5)*s23^3 + (-437*s12^3*s13 - 
              596*s12^2*s13^2 - 189*s12*s13^3 - 60*s13^4)*s23^4) + 
          p1q*p2q^3*(-12*s12^7*s13 + 66*s12^6*s13^2 - 672*s12^5*s13^3 + 
            816*s12^4*s13^4 + 1284*s12^3*s13^5 - 282*s12^2*s13^6 + 
            (-28*s12^6*s13 - 481*s12^5*s13^2 - 14*s12^4*s13^3 - 
              685*s12^3*s13^4 + 2688*s12^2*s13^5 - 372*s12*s13^6 + 40*s13^7)*
             s23 + (480*s12^6 - 1897*s12^5*s13 - 6058*s12^4*s13^2 - 
              1933*s12^3*s13^3 - 442*s12^2*s13^4 - 90*s12*s13^5 - 160*s13^6)*
             s23^2 + (-384*s12^5 - 898*s12^4*s13 - 1342*s12^3*s13^2 - 
              1250*s12^2*s13^3 - 483*s12*s13^4 - 400*s13^5)*s23^3 + 
            (-864*s12^4 - 4065*s12^3*s13 - 3908*s12^2*s13^2 - 270*s12*s13^3 - 
              40*s13^4)*s23^4 + (520*s12^2*s13 + 375*s12*s13^2 + 160*s13^3)*
             s23^5) + p1q^2*p2q^2*(-18*s12^7*s13 + 288*s12^6*s13^2 - 
            1776*s12^5*s13^3 - 936*s12^4*s13^4 + 1146*s12^3*s13^5 + 
            (-18*s12^7 - 80*s12^6*s13 - 1705*s12^5*s13^2 - 1340*s12^4*s13^3 - 
              4707*s12^3*s13^4 + 3132*s12^2*s13^5 - 186*s12*s13^6)*s23 + 
            (288*s12^6 - 1705*s12^5*s13 - 8324*s12^4*s13^2 - 2294*s12^3*s13^
                3 - 3560*s12^2*s13^4 + 779*s12*s13^5 - 140*s13^6)*s23^2 + 
            (-1776*s12^5 - 1340*s12^4*s13 - 2294*s12^3*s13^2 - 
              1838*s12^2*s13^3 + 593*s12*s13^4 + 180*s13^5)*s23^3 + 
            (-936*s12^4 - 4707*s12^3*s13 - 3560*s12^2*s13^2 + 593*s12*s13^3 + 
              640*s13^4)*s23^4 + (1146*s12^3 + 3132*s12^2*s13 + 
              779*s12*s13^2 + 180*s13^3)*s23^5 + (-186*s12*s13 - 140*s13^2)*
             s23^6) + p1q^3*p2q*(480*s12^6*s13^2 - 384*s12^5*s13^3 - 
            864*s12^4*s13^4 + (-12*s12^7 - 28*s12^6*s13 - 1897*s12^5*s13^2 - 
              898*s12^4*s13^3 - 4065*s12^3*s13^4 + 520*s12^2*s13^5)*s23 + 
            (66*s12^6 - 481*s12^5*s13 - 6058*s12^4*s13^2 - 1342*s12^3*s13^3 - 
              3908*s12^2*s13^4 + 375*s12*s13^5)*s23^2 + 
            (-672*s12^5 - 14*s12^4*s13 - 1933*s12^3*s13^2 - 1250*s12^2*s13^
                3 - 270*s12*s13^4 + 160*s13^5)*s23^3 + 
            (816*s12^4 - 685*s12^3*s13 - 442*s12^2*s13^2 - 483*s12*s13^3 - 
              40*s13^4)*s23^4 + (1284*s12^3 + 2688*s12^2*s13 - 90*s12*s13^2 - 
              400*s13^3)*s23^5 + (-282*s12^2 - 372*s12*s13 - 160*s13^2)*
             s23^6 + 40*s13*s23^7) + p1q^4*(96*s12^6*s13^2 + 96*s12^5*s13^3 + 
            (-4*s12^6*s13 - 583*s12^5*s13^2 - 32*s12^4*s13^3 - 
              437*s12^3*s13^4)*s23 + (18*s12^6 - 42*s12^5*s13 - 
              1178*s12^4*s13^2 + 270*s12^3*s13^3 - 596*s12^2*s13^4)*s23^2 + 
            (-18*s12^5 + 118*s12^4*s13 + 199*s12^3*s13^2 + 341*s12^2*s13^3 - 
              189*s12*s13^4)*s23^3 + (216*s12^4 + 128*s12^3*s13 + 
              664*s12^2*s13^2 - 97*s12*s13^3 - 60*s13^4)*s23^4 + 
            (78*s12^3 + 466*s12^2*s13 + 86*s12*s13^2 - 20*s13^3)*s23^5 + 
            (-174*s12^2 - 66*s12*s13 + 80*s13^2)*s23^6 + 40*s13*s23^7)) + 
        p3q*(p2q^6*(6*s12^4*s13^4 + 12*s12^3*s13^5 + 6*s12^2*s13^6 + 
            (6*s12^4*s13^3 + 18*s12^3*s13^4 + 12*s12^2*s13^5)*s23 + 
            (96*s12^4*s13^2 + 251*s12^3*s13^3 + 218*s12^2*s13^4 + 
              83*s12*s13^5 + 20*s13^6)*s23^2 + (96*s12^3*s13^2 + 
              149*s12^2*s13^3 + 63*s12*s13^4 + 20*s13^5)*s23^3) + 
          p1q*p2q^5*(-24*s12^5*s13^3 - 30*s12^4*s13^4 - 180*s12^3*s13^5 - 
            174*s12^2*s13^6 + (2*s12^5*s13^2 + 68*s12^4*s13^3 - 
              4*s12^3*s13^4 + 124*s12^2*s13^5 - 6*s12*s13^6 + 40*s13^7)*s23 + 
            (-312*s12^5*s13 - 259*s12^4*s13^2 + 682*s12^3*s13^3 + 
              809*s12^2*s13^4 + 206*s12*s13^5 + 100*s13^6)*s23^2 + 
            (-192*s12^4*s13 - 128*s12^3*s13^2 - 2*s12^2*s13^3 - 
              160*s12*s13^4 - 40*s13^5)*s23^3 + (-312*s12^3*s13 - 
              567*s12^2*s13^2 - 252*s12*s13^3 - 100*s13^4)*s23^4) + 
          p1q^2*p2q^4*(12*s12^6*s13^2 + 6*s12^5*s13^3 + 456*s12^4*s13^4 + 
            78*s12^3*s13^5 - 384*s12^2*s13^6 + (-4*s12^6*s13 - 
              68*s12^5*s13^2 + 446*s12^4*s13^3 + 184*s12^3*s13^4 + 
              954*s12^2*s13^5 - 192*s12*s13^6 + 40*s13^7)*s23 + 
            (-791*s12^5*s13 - 1578*s12^4*s13^2 - 67*s12^3*s13^3 + 
              446*s12^2*s13^4 - 182*s12*s13^5 - 140*s13^6)*s23^2 + 
            (-192*s12^5 - 378*s12^4*s13 - 1095*s12^3*s13^2 - 1433*s12^2*s13^
                3 - 606*s12*s13^4 - 400*s13^5)*s23^3 + 
            (-96*s12^4 - 1165*s12^3*s13 - 1626*s12^2*s13^2 - 121*s12*s13^3 - 
              40*s13^4)*s23^4 + (96*s12^3 + 514*s12^2*s13 + 315*s12*s13^2 + 
              180*s13^3)*s23^5) + p1q^3*p2q^3*(-192*s12^5*s13^3 + 
            480*s12^4*s13^4 + 576*s12^3*s13^5 - 96*s12^2*s13^6 + 
            (-8*s12^6*s13 - 435*s12^5*s13^2 + 540*s12^4*s13^3 - 
              41*s12^3*s13^4 + 1794*s12^2*s13^5 - 126*s12*s13^6)*s23 + 
            (-435*s12^5*s13 - 1594*s12^4*s13^2 - 9*s12^3*s13^3 - 
              168*s12^2*s13^4 + 390*s12*s13^5 - 140*s13^6)*s23^2 + 
            (-192*s12^5 + 540*s12^4*s13 - 9*s12^3*s13^2 - 1152*s12^2*s13^3 + 
              588*s12*s13^4 + 160*s13^5)*s23^3 + (480*s12^4 - 41*s12^3*s13 - 
              168*s12^2*s13^2 + 588*s12*s13^3 + 600*s13^4)*s23^4 + 
            (576*s12^3 + 1794*s12^2*s13 + 390*s12*s13^2 + 160*s13^3)*s23^5 + 
            (-96*s12^2 - 126*s12*s13 - 140*s13^2)*s23^6) + 
          p1q^6*((96*s12^4*s13^2 + 96*s12^3*s13^3)*s23^2 + 
            (6*s12^4*s13 + 251*s12^3*s13^2 + 149*s12^2*s13^3)*s23^3 + 
            (6*s12^4 + 18*s12^3*s13 + 218*s12^2*s13^2 + 63*s12*s13^3)*s23^4 + 
            (12*s12^3 + 12*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^5 + 
            (6*s12^2 + 20*s13^2)*s23^6) + p1q^4*p2q^2*(-192*s12^5*s13^3 - 
            96*s12^4*s13^4 + 96*s12^3*s13^5 + (-4*s12^6*s13 - 
              791*s12^5*s13^2 - 378*s12^4*s13^3 - 1165*s12^3*s13^4 + 
              514*s12^2*s13^5)*s23 + (12*s12^6 - 68*s12^5*s13 - 
              1578*s12^4*s13^2 - 1095*s12^3*s13^3 - 1626*s12^2*s13^4 + 
              315*s12*s13^5)*s23^2 + (6*s12^5 + 446*s12^4*s13 - 
              67*s12^3*s13^2 - 1433*s12^2*s13^3 - 121*s12*s13^4 + 180*s13^5)*
             s23^3 + (456*s12^4 + 184*s12^3*s13 + 446*s12^2*s13^2 - 
              606*s12*s13^3 - 40*s13^4)*s23^4 + (78*s12^3 + 954*s12^2*s13 - 
              182*s12*s13^2 - 400*s13^3)*s23^5 + (-384*s12^2 - 192*s12*s13 - 
              140*s13^2)*s23^6 + 40*s13*s23^7) + p1q^5*p2q*
           ((-312*s12^5*s13^2 - 192*s12^4*s13^3 - 312*s12^3*s13^4)*s23 + 
            (2*s12^5*s13 - 259*s12^4*s13^2 - 128*s12^3*s13^3 - 
              567*s12^2*s13^4)*s23^2 + (-24*s12^5 + 68*s12^4*s13 + 
              682*s12^3*s13^2 - 2*s12^2*s13^3 - 252*s12*s13^4)*s23^3 + 
            (-30*s12^4 - 4*s12^3*s13 + 809*s12^2*s13^2 - 160*s12*s13^3 - 
              100*s13^4)*s23^4 + (-180*s12^3 + 124*s12^2*s13 + 
              206*s12*s13^2 - 40*s13^3)*s23^5 + (-174*s12^2 - 6*s12*s13 + 
              100*s13^2)*s23^6 + 40*s13*s23^7)) + 
        p3q^2*(p2q^5*(-18*s12^5*s13^3 - 18*s12^4*s13^4 - 78*s12^3*s13^5 - 
            78*s12^2*s13^6 + (-2*s12^5*s13^2 + 40*s12^4*s13^3 + 
              37*s12^3*s13^4 + 92*s12^2*s13^5 - 3*s12*s13^6 + 20*s13^7)*s23 + 
            (-192*s12^5*s13 - 72*s12^4*s13^2 + 641*s12^3*s13^3 + 
              687*s12^2*s13^4 + 206*s12*s13^5 + 80*s13^6)*s23^2 + 
            (-72*s12^4*s13 + 227*s12^3*s13^2 + 385*s12^2*s13^3 + 
              86*s12*s13^4 + 40*s13^5)*s23^3 + (-96*s12^3*s13 - 
              149*s12^2*s13^2 - 63*s12*s13^3 - 20*s13^4)*s23^4) + 
          p1q*p2q^4*(30*s12^6*s13^2 - 12*s12^5*s13^3 + 576*s12^4*s13^4 + 
            156*s12^3*s13^5 - 462*s12^2*s13^6 + (-8*s12^6*s13 - 
              88*s12^5*s13^2 + 415*s12^4*s13^3 + 245*s12^3*s13^4 + 
              1131*s12^2*s13^5 - 195*s12*s13^6 + 80*s13^7)*s23 + 
            (96*s12^6 - 1354*s12^5*s13 - 2743*s12^4*s13^2 - 113*s12^3*s13^3 + 
              950*s12^2*s13^4 - 22*s12*s13^5 + 20*s13^6)*s23^2 + 
            (-96*s12^5 - 705*s12^4*s13 - 1065*s12^3*s13^2 - 976*s12^2*s13^3 - 
              703*s12*s13^4 - 340*s13^5)*s23^3 + 
            (-192*s12^4 - 1730*s12^3*s13 - 2270*s12^2*s13^2 - 550*s12*s13^3 - 
              220*s13^4)*s23^4 + (149*s12^2*s13 + 126*s12*s13^2 + 60*s13^3)*
             s23^5) + p1q^2*p2q^3*(-6*s12^7*s13 + 24*s12^6*s13^2 - 
            624*s12^5*s13^3 + 960*s12^4*s13^4 + 1326*s12^3*s13^5 - 
            288*s12^2*s13^6 + (-26*s12^6*s13 - 709*s12^5*s13^2 + 
              573*s12^4*s13^3 - 420*s12^3*s13^4 + 3329*s12^2*s13^5 - 
              375*s12*s13^6 + 20*s13^7)*s23 + (96*s12^6 - 1845*s12^5*s13 - 
              5153*s12^4*s13^2 - 885*s12^3*s13^3 - 364*s12^2*s13^4 + 
              185*s12*s13^5 - 300*s13^6)*s23^2 + 
            (-960*s12^5 - 909*s12^4*s13 - 1629*s12^3*s13^2 - 2269*s12^2*s13^
                3 + 25*s12*s13^4 - 280*s13^5)*s23^3 + 
            (-480*s12^4 - 3212*s12^3*s13 - 3044*s12^2*s13^2 + 507*s12*s13^3 + 
              500*s13^4)*s23^4 + (576*s12^3 + 2073*s12^2*s13 + 
              839*s12*s13^2 + 400*s13^3)*s23^5 + (-63*s12*s13 - 60*s13^2)*
             s23^6) + p1q^3*p2q^2*(96*s12^6*s13^2 - 960*s12^5*s13^3 - 
            480*s12^4*s13^4 + 576*s12^3*s13^5 + (-6*s12^7 - 26*s12^6*s13 - 
              1845*s12^5*s13^2 - 909*s12^4*s13^3 - 3212*s12^3*s13^4 + 
              2073*s12^2*s13^5 - 63*s12*s13^6)*s23 + 
            (24*s12^6 - 709*s12^5*s13 - 5153*s12^4*s13^2 - 1629*s12^3*s13^3 - 
              3044*s12^2*s13^4 + 839*s12*s13^5 - 60*s13^6)*s23^2 + 
            (-624*s12^5 + 573*s12^4*s13 - 885*s12^3*s13^2 - 2269*s12^2*s13^
                3 + 507*s12*s13^4 + 400*s13^5)*s23^3 + 
            (960*s12^4 - 420*s12^3*s13 - 364*s12^2*s13^2 + 25*s12*s13^3 + 
              500*s13^4)*s23^4 + (1326*s12^3 + 3329*s12^2*s13 + 
              185*s12*s13^2 - 280*s13^3)*s23^5 + (-288*s12^2 - 375*s12*s13 - 
              300*s13^2)*s23^6 + 20*s13*s23^7) + 
          p1q^5*((-192*s12^5*s13^2 - 72*s12^4*s13^3 - 96*s12^3*s13^4)*s23 + 
            (-2*s12^5*s13 - 72*s12^4*s13^2 + 227*s12^3*s13^3 - 
              149*s12^2*s13^4)*s23^2 + (-18*s12^5 + 40*s12^4*s13 + 
              641*s12^3*s13^2 + 385*s12^2*s13^3 - 63*s12*s13^4)*s23^3 + 
            (-18*s12^4 + 37*s12^3*s13 + 687*s12^2*s13^2 + 86*s12*s13^3 - 
              20*s13^4)*s23^4 + (-78*s12^3 + 92*s12^2*s13 + 206*s12*s13^2 + 
              40*s13^3)*s23^5 + (-78*s12^2 - 3*s12*s13 + 80*s13^2)*s23^6 + 
            20*s13*s23^7) + p1q^4*p2q*(96*s12^6*s13^2 - 96*s12^5*s13^3 - 
            192*s12^4*s13^4 + (-8*s12^6*s13 - 1354*s12^5*s13^2 - 
              705*s12^4*s13^3 - 1730*s12^3*s13^4 + 149*s12^2*s13^5)*s23 + 
            (30*s12^6 - 88*s12^5*s13 - 2743*s12^4*s13^2 - 1065*s12^3*s13^3 - 
              2270*s12^2*s13^4 + 126*s12*s13^5)*s23^2 + 
            (-12*s12^5 + 415*s12^4*s13 - 113*s12^3*s13^2 - 976*s12^2*s13^3 - 
              550*s12*s13^4 + 60*s13^5)*s23^3 + (576*s12^4 + 245*s12^3*s13 + 
              950*s12^2*s13^2 - 703*s12*s13^3 - 220*s13^4)*s23^4 + 
            (156*s12^3 + 1131*s12^2*s13 - 22*s12*s13^2 - 340*s13^3)*s23^5 + 
            (-462*s12^2 - 195*s12*s13 + 20*s13^2)*s23^6 + 80*s13*s23^7))))/
      (p1q^2*p2q^5*(-162*s12^3*s13^3 - 162*s12^2*s13^4)*s23^2 + 
       p3q^7*((162*s12^4*s13^2 + 162*s12^3*s13^3)*s23^2 + 
         (162*s12^3*s13^2 + 162*s12^2*s13^3)*s23^3) + 
       p1q^3*p2q^4*((162*s12^4*s13^2 - 162*s12^2*s13^4)*s23^2 + 
         (162*s12^3*s13^2 + 324*s12^2*s13^3)*s23^3) + 
       p1q^5*p2q^2*(-162*s12^3*s13^2*s23^3 - 162*s12^2*s13^2*s23^4) + 
       p1q^4*p2q^3*((162*s12^4*s13^2 + 162*s12^3*s13^3)*s23^2 + 
         324*s12^2*s13^3*s23^3 - 162*s12^2*s13^2*s23^4) + 
       p3q^5*(p2q^2*((972*s12^4*s13^2 + 324*s12^3*s13^3 - 648*s12^2*s13^4)*
            s23^2 + (972*s12^3*s13^2 + 972*s12^2*s13^3)*s23^3) + 
         p1q^2*((972*s12^4*s13^2 + 972*s12^3*s13^3)*s23^2 + 
           (324*s12^3*s13^2 + 972*s12^2*s13^3)*s23^3 - 648*s12^2*s13^2*
            s23^4) + p1q*p2q*((2430*s12^4*s13^2 + 1944*s12^3*s13^3 - 
             486*s12^2*s13^4)*s23^2 + (1944*s12^3*s13^2 + 2592*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4)) + 
       p3q^4*(p2q^3*((648*s12^4*s13^2 - 324*s12^3*s13^3 - 972*s12^2*s13^4)*
            s23^2 + (648*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3) + 
         p1q^2*p2q*((3402*s12^4*s13^2 + 2916*s12^3*s13^3 - 486*s12^2*s13^4)*
            s23^2 + (1620*s12^3*s13^2 + 3888*s12^2*s13^3)*s23^3 - 
           1782*s12^2*s13^2*s23^4) + 
         p1q^3*((648*s12^4*s13^2 + 648*s12^3*s13^3)*s23^2 + 
           (-324*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3 - 972*s12^2*s13^2*
            s23^4) + p1q*p2q^2*((3402*s12^4*s13^2 + 1620*s12^3*s13^3 - 
             1782*s12^2*s13^4)*s23^2 + (2916*s12^3*s13^2 + 3888*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4)) + 
       p3q*(p1q*p2q^5*(-324*s12^3*s13^3 - 324*s12^2*s13^4)*s23^2 + 
         p1q^2*p2q^4*((486*s12^4*s13^2 - 486*s12^3*s13^3 - 972*s12^2*s13^4)*
            s23^2 + (486*s12^3*s13^2 + 810*s12^2*s13^3)*s23^3) + 
         p1q^4*p2q^2*((486*s12^4*s13^2 + 486*s12^3*s13^3)*s23^2 + 
           (-486*s12^3*s13^2 + 810*s12^2*s13^3)*s23^3 - 972*s12^2*s13^2*
            s23^4) + p1q^3*p2q^3*((1134*s12^4*s13^2 + 648*s12^3*s13^3 - 
             486*s12^2*s13^4)*s23^2 + (648*s12^3*s13^2 + 1944*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4) + p1q^5*p2q*
          (-324*s12^3*s13^2*s23^3 - 324*s12^2*s13^2*s23^4)) + 
       p3q^2*(p2q^5*(-162*s12^3*s13^3 - 162*s12^2*s13^4)*s23^2 + 
         p1q*p2q^4*((486*s12^4*s13^2 - 972*s12^3*s13^3 - 1458*s12^2*s13^4)*
            s23^2 + (486*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3) + 
         p1q^3*p2q^2*((2430*s12^4*s13^2 + 1944*s12^3*s13^3 - 486*s12^2*s13^4)*
            s23^2 + (486*s12^3*s13^2 + 3564*s12^2*s13^3)*s23^3 - 
           1944*s12^2*s13^2*s23^4) + p1q^4*p2q*
          ((486*s12^4*s13^2 + 486*s12^3*s13^3)*s23^2 + 
           (-972*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3 - 1458*s12^2*s13^2*
            s23^4) + p1q^2*p2q^3*((2430*s12^4*s13^2 + 486*s12^3*s13^3 - 
             1944*s12^2*s13^4)*s23^2 + (1944*s12^3*s13^2 + 3564*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4) + p1q^5*(-162*s12^3*s13^2*s23^3 - 
           162*s12^2*s13^2*s23^4)) + 
       p3q^6*(p2q*((648*s12^4*s13^2 + 486*s12^3*s13^3 - 162*s12^2*s13^4)*
            s23^2 + (648*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3) + 
         p1q*((648*s12^4*s13^2 + 648*s12^3*s13^3)*s23^2 + 
           (486*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3 - 162*s12^2*s13^2*
            s23^4)) + p3q^3*(p2q^4*((162*s12^4*s13^2 - 486*s12^3*s13^3 - 
             648*s12^2*s13^4)*s23^2 + (162*s12^3*s13^2 + 162*s12^2*s13^3)*
            s23^3) + p1q^3*p2q*((2106*s12^4*s13^2 + 1944*s12^3*s13^3 - 
             162*s12^2*s13^4)*s23^2 + (-324*s12^3*s13^2 + 2592*s12^2*s13^3)*
            s23^3 - 2430*s12^2*s13^2*s23^4) + p1q^2*p2q^2*
          ((4374*s12^4*s13^2 + 2754*s12^3*s13^3 - 1620*s12^2*s13^4)*s23^2 + 
           (2754*s12^3*s13^2 + 5670*s12^2*s13^3)*s23^3 - 1620*s12^2*s13^2*
            s23^4) + p1q^4*((162*s12^4*s13^2 + 162*s12^3*s13^3)*s23^2 + 
           (-486*s12^3*s13^2 + 162*s12^2*s13^3)*s23^3 - 648*s12^2*s13^2*
            s23^4) + p1q*p2q^3*((2106*s12^4*s13^2 - 324*s12^3*s13^3 - 
             2430*s12^2*s13^4)*s23^2 + (1944*s12^3*s13^2 + 2592*s12^2*s13^3)*
            s23^3 - 162*s12^2*s13^2*s23^4))) + 
     ((p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
           s23^2 - 42*s13*s23^3) + p3q^5*(-6*s12^2*s13^2 + 
          (2*s12^2*s13 - 3*s12*s13^2 + 3*s13^3)*s23 + (42*s12^2 + 21*s12*s13)*
           s23^2 - 21*s13*s23^3) + p1q^4*p2q*((6*s12*s13^2 + 6*s13^3)*s23 + 
          (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
        p1q^2*p2q^3*(-6*s13^4 + (s12*s13^2 - 3*s13^3)*s23 + 
          (-43*s12*s13 - 20*s13^2)*s23^2 + s13*s23^3 + 42*s23^4) + 
        p1q^3*p2q^2*(-6*s13^4 + (5*s12*s13^2 + s13^3)*s23 + 
          (-23*s12*s13 + 4*s13^2)*s23^2 + 21*s13*s23^3 + 42*s23^4) + 
        p3q^4*(p1q*(-18*s12^2*s13^2 + (4*s12^2*s13 - 8*s12*s13^2 + 12*s13^3)*
             s23 + (42*s12^2 - 23*s12*s13 + 3*s13^2)*s23^2 + 
            (-84*s12 - 63*s13)*s23^3) + p2q*(-6*s12^2*s13^2 + 12*s12*s13^3 + 
            (4*s12^2*s13 + s12*s13^2 + 9*s13^3)*s23 + 
            (126*s12^2 + 40*s12*s13 - 21*s13^2)*s23^2 - 84*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-12*s12^2*s13^2 + 36*s12*s13^3 + 
            (8*s12^2*s13 + 18*s12*s13^2 + 38*s13^3)*s23 + 
            (84*s12^2 - 174*s12*s13 - 68*s13^2)*s23^2 + (-252*s12 - 250*s13)*
             s23^3) + p2q^2*(12*s12*s13^3 - 6*s13^4 + 
            (3*s12^2*s13 + 6*s12*s13^2 + 3*s13^3)*s23 + 
            (126*s12^2 - 24*s12*s13 - 84*s13^2)*s23^2 - 147*s13*s23^3) + 
          p1q^2*(-18*s12^2*s13^2 + (3*s12^2*s13 + 21*s13^3)*s23 + 
            (-66*s12*s13 + 12*s13^2)*s23^2 + (-84*s12 - 21*s13)*s23^3 + 
            42*s23^4)) + p3q^2*(p1q*p2q^2*(24*s12*s13^3 - 18*s13^4 + 
            (5*s12^2*s13 + 17*s12*s13^2 + 8*s13^3)*s23 + 
            (42*s12^2 - 321*s12*s13 - 202*s13^2)*s23^2 + (-252*s12 - 354*s13)*
             s23^3) + p2q^3*(-6*s13^4 + (s12^2*s13 + s12*s13^2 - 4*s13^3)*
             s23 + (42*s12^2 - 85*s12*s13 - 106*s13^2)*s23^2 - 
            126*s13*s23^3) + p1q^3*(-6*s12^2*s13^2 + 
            (s12^2*s13 + 11*s12*s13^2 + 18*s13^3)*s23 + 
            (-23*s12*s13 + 14*s13^2)*s23^2 + 20*s13*s23^3 + 42*s23^4) + 
          p1q^2*p2q*(-6*s12^2*s13^2 + 36*s12*s13^3 + 
            (5*s12^2*s13 + 39*s12*s13^2 + 54*s13^3)*s23 + 
            (-175*s12*s13 + 14*s13^2)*s23^2 + (-168*s12 - 40*s13)*s23^3 + 
            126*s23^4)) + p3q*(p1q*p2q^3*(-12*s13^4 + 
            (s12^2*s13 + 2*s12*s13^2 - 7*s13^3)*s23 + 
            (-212*s12*s13 - 168*s13^2)*s23^2 + (-84*s12 - 209*s13)*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
             s23^2 - 42*s13*s23^3) + p1q^4*((6*s12*s13^2 + 6*s13^3)*s23 + 
            (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q*(12*s12*s13^3 + (s12^2*s13 + 28*s12*s13^2 + 31*s13^3)*
             s23 + (-46*s12*s13 + 24*s13^2)*s23^2 + 41*s13*s23^3 + 
            84*s23^4) + p1q^2*p2q^2*(12*s12*s13^3 - 18*s13^4 + 
            (2*s12^2*s13 + 16*s12*s13^2 + 6*s13^3)*s23 + 
            (-152*s12*s13 - 30*s13^2)*s23^2 + (-84*s12 - 18*s13)*s23^3 + 
            126*s23^4)))*Log[p1q/(p1q + p2q + p3q)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q^4*p2q*((-42*s12*s13^2 - 42*s13^3)*s23 + (-(s12*s13) - 43*s13^2)*
           s23^2 - s13*s23^3) + p3q^5*(42*s12^2*s13^2 + 
          (2*s12^2*s13 + 21*s12*s13^2 - 21*s13^3)*s23 + 
          (-6*s12^2 - 3*s12*s13)*s23^2 + 3*s13*s23^3) + 
        p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
          6*s13*s23^3) + p1q^3*p2q^2*(42*s13^4 + (-43*s12*s13^2 + s13^3)*
           s23 + (s12*s13 - 20*s13^2)*s23^2 - 3*s13*s23^3 - 6*s23^4) + 
        p1q^2*p2q^3*(42*s13^4 + (-23*s12*s13^2 + 21*s13^3)*s23 + 
          (5*s12*s13 + 4*s13^2)*s23^2 + s13*s23^3 - 6*s23^4) + 
        p3q^4*(p2q*(42*s12^2*s13^2 - 84*s12*s13^3 + 
            (4*s12^2*s13 - 23*s12*s13^2 - 63*s13^3)*s23 + 
            (-18*s12^2 - 8*s12*s13 + 3*s13^2)*s23^2 + 12*s13*s23^3) + 
          p1q*(126*s12^2*s13^2 + (4*s12^2*s13 + 40*s12*s13^2 - 84*s13^3)*
             s23 + (-6*s12^2 + s12*s13 - 21*s13^2)*s23^2 + (12*s12 + 9*s13)*
             s23^3)) + p3q*(p1q^4*((-42*s12*s13^2 - 42*s13^3)*s23 + 
            (-(s12*s13) - 43*s13^2)*s23^2 - s13*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
            6*s13*s23^3) + p1q*p2q^3*(84*s13^4 + (s12^2*s13 - 46*s12*s13^2 + 
              41*s13^3)*s23 + (28*s12*s13 + 24*s13^2)*s23^2 + 
            (12*s12 + 31*s13)*s23^3) + p1q^2*p2q^2*(-84*s12*s13^3 + 
            126*s13^4 + (2*s12^2*s13 - 152*s12*s13^2 - 18*s13^3)*s23 + 
            (16*s12*s13 - 30*s13^2)*s23^2 + (12*s12 + 6*s13)*s23^3 - 
            18*s23^4) + p1q^3*p2q*(-84*s12*s13^3 + 
            (s12^2*s13 - 212*s12*s13^2 - 209*s13^3)*s23 + 
            (2*s12*s13 - 168*s13^2)*s23^2 - 7*s13*s23^3 - 12*s23^4)) + 
        p3q^2*(p2q^3*(42*s13^4 + (s12^2*s13 - 23*s12*s13^2 + 20*s13^3)*s23 + 
            (-6*s12^2 + 11*s12*s13 + 14*s13^2)*s23^2 + 18*s13*s23^3) + 
          p1q*p2q^2*(-168*s12*s13^3 + 126*s13^4 + 
            (5*s12^2*s13 - 175*s12*s13^2 - 40*s13^3)*s23 + 
            (-6*s12^2 + 39*s12*s13 + 14*s13^2)*s23^2 + (36*s12 + 54*s13)*
             s23^3) + p1q^2*p2q*(42*s12^2*s13^2 - 252*s12*s13^3 + 
            (5*s12^2*s13 - 321*s12*s13^2 - 354*s13^3)*s23 + 
            (17*s12*s13 - 202*s13^2)*s23^2 + (24*s12 + 8*s13)*s23^3 - 
            18*s23^4) + p1q^3*(42*s12^2*s13^2 + (s12^2*s13 - 85*s12*s13^2 - 
              126*s13^3)*s23 + (s12*s13 - 106*s13^2)*s23^2 - 4*s13*s23^3 - 
            6*s23^4)) + p3q^3*(p2q^2*(-84*s12*s13^3 + 42*s13^4 + 
            (3*s12^2*s13 - 66*s12*s13^2 - 21*s13^3)*s23 + 
            (-18*s12^2 + 12*s13^2)*s23^2 + 21*s13*s23^3) + 
          p1q*p2q*(84*s12^2*s13^2 - 252*s12*s13^3 + 
            (8*s12^2*s13 - 174*s12*s13^2 - 250*s13^3)*s23 + 
            (-12*s12^2 + 18*s12*s13 - 68*s13^2)*s23^2 + (36*s12 + 38*s13)*
             s23^3) + p1q^2*(126*s12^2*s13^2 + (3*s12^2*s13 - 24*s12*s13^2 - 
              147*s13^3)*s23 + (6*s12*s13 - 84*s13^2)*s23^2 + 
            (12*s12 + 3*s13)*s23^3 - 6*s23^4)))*Log[p2q/(p1q + p2q + p3q)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q*p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
           s23^2 - 12*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
          (-20*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
          (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
        p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (10*s12*s13 - 2*s13^2)*
           s23^2 + 10*s13*s23^3) + p1q^2*p2q^3*(12*s13^4 + 
          (14*s12*s13^2 + 6*s13^3)*s23 + (-2*s12*s13 - 16*s13^2)*s23^2 - 
          10*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(12*s13^4 + 
          (-2*s12*s13^2 - 10*s13^3)*s23 + (14*s12*s13 - 16*s13^2)*s23^2 + 
          6*s13*s23^3 + 12*s23^4) + 
        p3q^4*(p1q*(36*s12^2*s13^2 + (-40*s12^2*s13 + 32*s12*s13^2 - 
              24*s13^3)*s23 + (12*s12^2 + 14*s12*s13 - 6*s13^2)*s23^2 + 
            (-24*s12 - 18*s13)*s23^3) + p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + 
            (-40*s12^2*s13 + 14*s12*s13^2 - 18*s13^3)*s23 + 
            (36*s12^2 + 32*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(24*s12^2*s13^2 - 72*s12*s13^3 + 
            (-80*s12^2*s13 + 12*s12*s13^2 - 92*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13 - 88*s13^2)*s23^2 + (-72*s12 - 92*s13)*
             s23^3) + p2q^2*(-24*s12*s13^3 + 12*s13^4 + 
            (-30*s12^2*s13 + 12*s12*s13^2 - 6*s13^3)*s23 + 
            (36*s12^2 + 24*s12*s13 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^2*(36*s12^2*s13^2 + (-30*s12^2*s13 + 24*s12*s13^2 - 42*s13^3)*
             s23 + (12*s12*s13 - 24*s13^2)*s23^2 + (-24*s12 - 6*s13)*s23^3 + 
            12*s23^4)) + p3q*(p1q*p2q^3*(24*s13^4 + 
            (-10*s12^2*s13 + 28*s12*s13^2 + 22*s13^3)*s23 + 
            (-40*s12*s13 - 48*s13^2)*s23^2 + (-24*s12 - 70*s13)*s23^3) + 
          p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
             s23^2 - 12*s13*s23^3) + p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + 
            (10*s12*s13 - 2*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q*(-24*s12*s13^3 + (-10*s12^2*s13 - 40*s12*s13^2 - 
              70*s13^3)*s23 + (28*s12*s13 - 48*s13^2)*s23^2 + 22*s13*s23^3 + 
            24*s23^4) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
            (-20*s12^2*s13 + 8*s12*s13^2 - 36*s13^3)*s23 + 
            (8*s12*s13 - 84*s13^2)*s23^2 + (-24*s12 - 36*s13)*s23^3 + 
            36*s23^4)) + p3q^2*(p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
            (-50*s12^2*s13 + 22*s12*s13^2 - 32*s13^3)*s23 + 
            (12*s12^2 - 30*s12*s13 - 116*s13^2)*s23^2 + (-72*s12 - 132*s13)*
             s23^3) + p2q^3*(12*s13^4 + (-10*s12^2*s13 + 14*s12*s13^2 + 
              16*s13^3)*s23 + (12*s12^2 - 14*s12*s13 - 20*s13^2)*s23^2 - 
            36*s13*s23^3) + p1q^3*(12*s12^2*s13^2 + 
            (-10*s12^2*s13 - 14*s12*s13^2 - 36*s13^3)*s23 + 
            (14*s12*s13 - 20*s13^2)*s23^2 + 16*s13*s23^3 + 12*s23^4) + 
          p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
            (-50*s12^2*s13 - 30*s12*s13^2 - 132*s13^3)*s23 + 
            (22*s12*s13 - 116*s13^2)*s23^2 + (-48*s12 - 32*s13)*s23^3 + 
            36*s23^4)))*Log[p3q/(p1q + p2q + p3q)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q*p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*s23 + 
          12*s13^2*s23^2) + p1q^2*p2q^3*(s12^2*s13^2 - 2*s12*s13^3 - 
          3*s13^4 + (-12*s12^2*s13 - 2*s12*s13^2 + 6*s13^3)*s23 + 
          (-36*s12*s13 - 15*s13^2)*s23^2 - 24*s13*s23^3) + 
        p3q^5*(-2*s12^3*s13 - 2*s12^2*s13^2 + (12*s12^3 + 10*s12^2*s13)*s23 + 
          (12*s12^2 - 6*s12*s13 - 6*s13^2)*s23^2 - 6*s13*s23^3) + 
        p1q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + (2*s12*s13 + 2*s13^2)*
           s23^2 + s13*s23^3) + p1q^3*p2q^2*(2*s12^2*s13^2 - 2*s13^4 + 
          (-11*s12^2*s13 - 6*s12*s13^2 + s13^3)*s23 + 
          (-30*s12*s13 - 16*s13^2)*s23^2 + (12*s12 - 7*s13)*s23^3 + 
          12*s23^4) + p1q^4*p2q*(s12^2*s13^2 - s13^4 + 
          (-4*s12^2*s13 - 2*s12*s13^2)*s23 + (-4*s12*s13 + s13^2)*s23^2 + 
          (12*s12 + 12*s13)*s23^3 + 12*s23^4) + 
        p3q^4*(p1q*(-6*s12^3*s13 - 6*s12^2*s13^2 + (24*s12^3 + 14*s12^2*s13 - 
              4*s12*s13^2)*s23 + (-46*s12*s13 - 18*s13^2)*s23^2 + 
            (-24*s12 - 18*s13)*s23^3) + p2q*(-2*s12^3*s13 + 2*s12^2*s13^2 + 
            4*s12*s13^3 + (24*s12^3 + 6*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (24*s12^2 - 34*s12*s13 - 18*s13^2)*s23^2 - 18*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-6*s12^3*s13 + 4*s12^2*s13^2 + 10*s12*s13^3 + 
            (36*s12^3 - 6*s12^2*s13 - 12*s12*s13^2 + 14*s13^3)*s23 + 
            (-12*s12^2 - 134*s12*s13 - 36*s13^2)*s23^2 + (-48*s12 - 50*s13)*
             s23^3) + p2q^2*(-(s12^3*s13) + 4*s12^2*s13^2 + 3*s12*s13^3 - 
            2*s13^4 + (12*s12^3 - 30*s12^2*s13 - 30*s12*s13^2 + 4*s13^3)*
             s23 + (12*s12^2 - 65*s12*s13 - 18*s13^2)*s23^2 - 24*s13*s23^3) + 
          p1q^2*(-7*s12^3*s13 - 6*s12^2*s13^2 + s12*s13^3 + 
            (12*s12^3 - 8*s12^2*s13 - 10*s12*s13^2 + 2*s13^3)*s23 + 
            (-36*s12^2 - 79*s12*s13 - 16*s13^2)*s23^2 + (-36*s12 - 6*s13)*
             s23^3 + 12*s23^4)) + p3q^2*(p1q*p2q^2*(-2*s12^3*s13 + 
            10*s12^2*s13^2 + 8*s12*s13^3 - 4*s13^4 + 
            (12*s12^3 - 35*s12^2*s13 + 22*s12*s13^2 + 51*s13^3)*s23 + 
            (-12*s12^2 - 112*s12*s13 + 12*s13^2)*s23^2 + (-24*s12 - 43*s13)*
             s23^3) + p2q^3*(3*s12^2*s13^2 - 3*s13^4 + 
            (-24*s12^2*s13 - 2*s12*s13^2 + 16*s13^3)*s23 + 
            (-36*s12*s13 + 7*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^2*p2q*(-6*s12^3*s13 + 5*s12^2*s13^2 + 10*s12*s13^3 - s13^4 + 
            (12*s12^3 - 34*s12^2*s13 - 10*s12*s13^2 + 18*s13^3)*s23 + 
            (-60*s12^2 - 170*s12*s13 - 39*s13^2)*s23^2 + (-48*s12 - 34*s13)*
             s23^3 + 24*s23^4) + p1q^3*(-4*s12^3*s13 - 2*s12^2*s13^2 + 
            2*s12*s13^3 + (-17*s12^2*s13 - 6*s12*s13^2 + 5*s13^3)*s23 + 
            (-24*s12^2 - 42*s12*s13)*s23^2 + 19*s13*s23^3 + 24*s23^4)) + 
        p3q*(p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*s23 + 
            12*s13^2*s23^2) + p1q*p2q^3*(4*s12^2*s13^2 - 2*s12*s13^3 - 
            6*s13^4 + (-12*s12^2*s13 + 44*s12*s13^2 + 46*s13^3)*s23 + 
            (-24*s12*s13 + 40*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^2*p2q^2*(-(s12^3*s13) + 8*s12^2*s13^2 + 5*s12*s13^3 - 4*s13^4 + 
            (-40*s12^2*s13 - 2*s12*s13^2 + 24*s13^3)*s23 + 
            (-24*s12^2 - 125*s12*s13 - 34*s13^2)*s23^2 + (-12*s12 - 50*s13)*
             s23^3 + 12*s23^4) + p1q^4*(-(s12^3*s13) + s12*s13^3 + 
            (-4*s12^2*s13 + 2*s12*s13^2 + 4*s13^3)*s23 + 
            (-(s12*s13) + 6*s13^2)*s23^2 + (12*s12 + 14*s13)*s23^3 + 
            12*s23^4) + p1q^3*p2q*(-2*s12^3*s13 + 4*s12^2*s13^2 + 
            4*s12*s13^3 - 2*s13^4 + (-26*s12^2*s13 - 12*s12*s13^2 + 4*s13^3)*
             s23 + (-24*s12^2 - 74*s12*s13 - 20*s13^2)*s23^2 + 
            (12*s12 + 10*s13)*s23^3 + 36*s23^4)))*
       Log[(p1q + p3q)/(p1q + p2q + p3q)]^2)/(-3*p1q^2*p2q^3*s13^3*s23 + 
       p1q^4*p2q*(3*s12*s13^2*s23 + 3*s13^2*s23^2) + 
       p3q^5*(3*s12*s13^2*s23 + 3*s13^2*s23^2) + 
       p1q^3*p2q^2*((3*s12*s13^2 - 3*s13^3)*s23 + 3*s13^2*s23^2) + 
       p3q^4*(p2q*((6*s12*s13^2 - 3*s13^3)*s23 + 6*s13^2*s23^2) + 
         p1q*(12*s12*s13^2*s23 + 12*s13^2*s23^2)) + 
       p3q*(-6*p1q*p2q^3*s13^3*s23 + p1q^4*(3*s12*s13^2*s23 + 
           3*s13^2*s23^2) + p1q^2*p2q^2*((9*s12*s13^2 - 12*s13^3)*s23 + 
           9*s13^2*s23^2) + p1q^3*p2q*((15*s12*s13^2 - 3*s13^3)*s23 + 
           15*s13^2*s23^2)) + p3q^3*(p2q^2*((3*s12*s13^2 - 6*s13^3)*s23 + 
           3*s13^2*s23^2) + p1q^2*(18*s12*s13^2*s23 + 18*s13^2*s23^2) + 
         p1q*p2q*((21*s12*s13^2 - 9*s13^3)*s23 + 21*s13^2*s23^2)) + 
       p3q^2*(-3*p2q^3*s13^3*s23 + p1q*p2q^2*((9*s12*s13^2 - 15*s13^3)*s23 + 
           9*s13^2*s23^2) + p1q^3*(12*s12*s13^2*s23 + 12*s13^2*s23^2) + 
         p1q^2*p2q*((27*s12*s13^2 - 9*s13^3)*s23 + 27*s13^2*s23^2))) + 
     ((p3q^5*(12*s12^3*s13 + 12*s12^2*s13^2 + (-2*s12^3 + 10*s12^2*s13 - 
            6*s12*s13^2 - 6*s13^3)*s23 + (-2*s12^2 - 6*s13^2)*s23^2) + 
        p2q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + (2*s12*s13 + 2*s13^2)*
           s23^2 + s13*s23^3) + p1q^3*p2q^2*
         ((-12*s12^2*s13 - 36*s12*s13^2 - 24*s13^3)*s23 + 
          (s12^2 - 2*s12*s13 - 15*s13^2)*s23^2 + (-2*s12 + 6*s13)*s23^3 - 
          3*s23^4) + p1q^2*p2q^3*(12*s12*s13^3 + 12*s13^4 + 
          (-11*s12^2*s13 - 30*s12*s13^2 - 7*s13^3)*s23 + 
          (2*s12^2 - 6*s12*s13 - 16*s13^2)*s23^2 + s13*s23^3 - 2*s23^4) + 
        p1q^4*p2q*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*s23^3 - 
          2*s23^4) + p1q*p2q^4*(12*s12*s13^3 + 12*s13^4 + 
          (-4*s12^2*s13 - 4*s12*s13^2 + 12*s13^3)*s23 + 
          (s12^2 - 2*s12*s13 + s13^2)*s23^2 - s23^4) + 
        p3q^4*(p2q*(24*s12^3*s13 - 24*s12*s13^3 + (-6*s12^3 + 14*s12^2*s13 - 
              46*s12*s13^2 - 18*s13^3)*s23 + (-6*s12^2 - 4*s12*s13 - 
              18*s13^2)*s23^2) + p1q*(24*s12^3*s13 + 24*s12^2*s13^2 + 
            (-2*s12^3 + 6*s12^2*s13 - 34*s12*s13^2 - 18*s13^3)*s23 + 
            (2*s12^2 - 12*s12*s13 - 18*s13^2)*s23^2 + 4*s12*s23^3)) + 
        p3q^3*(p2q^2*(12*s12^3*s13 - 36*s12^2*s13^2 - 36*s12*s13^3 + 
            12*s13^4 + (-7*s12^3 - 8*s12^2*s13 - 79*s12*s13^2 - 6*s13^3)*
             s23 + (-6*s12^2 - 10*s12*s13 - 16*s13^2)*s23^2 + 
            (s12 + 2*s13)*s23^3) + p1q*p2q*(36*s12^3*s13 - 12*s12^2*s13^2 - 
            48*s12*s13^3 + (-6*s12^3 - 6*s12^2*s13 - 134*s12*s13^2 - 
              50*s13^3)*s23 + (4*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + 
            (10*s12 + 14*s13)*s23^3) + p1q^2*(12*s12^3*s13 + 12*s12^2*s13^2 + 
            (-s12^3 - 30*s12^2*s13 - 65*s12*s13^2 - 24*s13^3)*s23 + 
            (4*s12^2 - 30*s12*s13 - 18*s13^2)*s23^2 + (3*s12 + 4*s13)*s23^3 - 
            2*s23^4)) + p3q*(p2q^4*(12*s12*s13^3 + 12*s13^4 + 
            (-s12^3 - 4*s12^2*s13 - s12*s13^2 + 14*s13^3)*s23 + 
            (2*s12*s13 + 6*s13^2)*s23^2 + (s12 + 4*s13)*s23^3) + 
          p1q^3*p2q*((-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3)*s23 + 
            (4*s12^2 + 44*s12*s13 + 40*s13^2)*s23^2 + (-2*s12 + 46*s13)*
             s23^3 - 6*s23^4) + p1q^2*p2q^2*(-24*s12^2*s13^2 - 12*s12*s13^3 + 
            12*s13^4 + (-s12^3 - 40*s12^2*s13 - 125*s12*s13^2 - 50*s13^3)*
             s23 + (8*s12^2 - 2*s12*s13 - 34*s13^2)*s23^2 + 
            (5*s12 + 24*s13)*s23^3 - 4*s23^4) + p1q*p2q^3*(-24*s12^2*s13^2 + 
            12*s12*s13^3 + 36*s13^4 + (-2*s12^3 - 26*s12^2*s13 - 
              74*s12*s13^2 + 10*s13^3)*s23 + (4*s12^2 - 12*s12*s13 - 
              20*s13^2)*s23^2 + (4*s12 + 4*s13)*s23^3 - 2*s23^4) + 
          p1q^4*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*s23^3 - 
            2*s23^4)) + p3q^2*(p2q^3*(-24*s12^2*s13^2 + 24*s13^4 + 
            (-4*s12^3 - 17*s12^2*s13 - 42*s12*s13^2 + 19*s13^3)*s23 + 
            (-2*s12^2 - 6*s12*s13)*s23^2 + (2*s12 + 5*s13)*s23^3) + 
          p1q^2*p2q*(12*s12^3*s13 - 12*s12^2*s13^2 - 24*s12*s13^3 + 
            (-2*s12^3 - 35*s12^2*s13 - 112*s12*s13^2 - 43*s13^3)*s23 + 
            (10*s12^2 + 22*s12*s13 + 12*s13^2)*s23^2 + (8*s12 + 51*s13)*
             s23^3 - 4*s23^4) + p1q^3*((-24*s12^2*s13 - 36*s12*s13^2 - 
              12*s13^3)*s23 + (3*s12^2 - 2*s12*s13 + 7*s13^2)*s23^2 + 
            16*s13*s23^3 - 3*s23^4) + p1q*p2q^2*(12*s12^3*s13 - 
            60*s12^2*s13^2 - 48*s12*s13^3 + 24*s13^4 + 
            (-6*s12^3 - 34*s12^2*s13 - 170*s12*s13^2 - 34*s13^3)*s23 + 
            (5*s12^2 - 10*s12*s13 - 39*s13^2)*s23^2 + (10*s12 + 18*s13)*
             s23^3 - s23^4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/
      (p1q*p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 + p3q^5*(3*s12*s13 + 3*s13^2)*
        s23^2 - 3*p1q^3*p2q^2*s13*s23^3 + p1q^2*p2q^3*
        ((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3) + 
       p3q^2*(p2q^3*(12*s12*s13 + 12*s13^2)*s23^2 - 3*p1q^3*s13*s23^3 + 
         p1q^2*p2q*((9*s12*s13 + 9*s13^2)*s23^2 - 15*s13*s23^3) + 
         p1q*p2q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 9*s13*s23^3)) + 
       p3q^3*(p2q^2*(18*s12*s13 + 18*s13^2)*s23^2 + 
         p1q*p2q*((21*s12*s13 + 21*s13^2)*s23^2 - 9*s13*s23^3) + 
         p1q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 6*s13*s23^3)) + 
       p3q^4*(p2q*(12*s12*s13 + 12*s13^2)*s23^2 + 
         p1q*((6*s12*s13 + 6*s13^2)*s23^2 - 3*s13*s23^3)) + 
       p3q*(p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 - 6*p1q^3*p2q*s13*s23^3 + 
         p1q^2*p2q^2*((9*s12*s13 + 9*s13^2)*s23^2 - 12*s13*s23^3) + 
         p1q*p2q^3*((15*s12*s13 + 15*s13^2)*s23^2 - 3*s13*s23^3))) + 
     ((p1q*p2q^4*((8*s12*s13^2 + 8*s13^3)*s23 + (-48*s12*s13 - 40*s13^2)*
           s23^2 - 48*s13*s23^3) + p3q^5*(48*s12^2*s13^2 + 
          (-16*s12^2*s13 + 24*s12*s13^2 - 24*s13^3)*s23 + 
          (48*s12^2 + 24*s12*s13)*s23^2 - 24*s13*s23^3) + 
        p1q^4*p2q*((-48*s12*s13^2 - 48*s13^3)*s23 + (8*s12*s13 - 40*s13^2)*
           s23^2 + 8*s13*s23^3) + p1q^2*p2q^3*(48*s13^4 + 
          (-8*s12*s13^2 + 24*s13^3)*s23 + (-40*s12*s13 - 32*s13^2)*s23^2 - 
          8*s13*s23^3 + 48*s23^4) + p1q^3*p2q^2*(48*s13^4 + 
          (-40*s12*s13^2 - 8*s13^3)*s23 + (-8*s12*s13 - 32*s13^2)*s23^2 + 
          24*s13*s23^3 + 48*s23^4) + 
        p3q^4*(p1q*(144*s12^2*s13^2 + (-32*s12^2*s13 + 64*s12*s13^2 - 
              96*s13^3)*s23 + (48*s12^2 - 8*s12*s13 - 24*s13^2)*s23^2 + 
            (-96*s12 - 72*s13)*s23^3) + p2q*(48*s12^2*s13^2 - 96*s12*s13^3 + 
            (-32*s12^2*s13 - 8*s12*s13^2 - 72*s13^3)*s23 + 
            (144*s12^2 + 64*s12*s13 - 24*s13^2)*s23^2 - 96*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(96*s12^2*s13^2 - 288*s12*s13^3 + 
            (-64*s12^2*s13 - 144*s12*s13^2 - 304*s13^3)*s23 + 
            (96*s12^2 - 144*s12*s13 - 224*s13^2)*s23^2 + (-288*s12 - 304*s13)*
             s23^3) + p2q^2*(-96*s12*s13^3 + 48*s13^4 + 
            (-24*s12^2*s13 - 48*s12*s13^2 - 24*s13^3)*s23 + 
            (144*s12^2 - 96*s13^2)*s23^2 - 168*s13*s23^3) + 
          p1q^2*(144*s12^2*s13^2 + (-24*s12^2*s13 - 168*s13^3)*s23 + 
            (-48*s12*s13 - 96*s13^2)*s23^2 + (-96*s12 - 24*s13)*s23^3 + 
            48*s23^4)) + p3q^2*(p1q*p2q^2*(-192*s12*s13^3 + 144*s13^4 + 
            (-40*s12^2*s13 - 136*s12*s13^2 - 64*s13^3)*s23 + 
            (48*s12^2 - 312*s12*s13 - 304*s13^2)*s23^2 + (-288*s12 - 432*s13)*
             s23^3) + p2q^3*(48*s13^4 + (-8*s12^2*s13 - 8*s12*s13^2 + 
              32*s13^3)*s23 + (48*s12^2 - 88*s12*s13 - 112*s13^2)*s23^2 - 
            144*s13*s23^3) + p1q^3*(48*s12^2*s13^2 + 
            (-8*s12^2*s13 - 88*s12*s13^2 - 144*s13^3)*s23 + 
            (-8*s12*s13 - 112*s13^2)*s23^2 + 32*s13*s23^3 + 48*s23^4) + 
          p1q^2*p2q*(48*s12^2*s13^2 - 288*s12*s13^3 + 
            (-40*s12^2*s13 - 312*s12*s13^2 - 432*s13^3)*s23 + 
            (-136*s12*s13 - 304*s13^2)*s23^2 + (-192*s12 - 64*s13)*s23^3 + 
            144*s23^4)) + p3q*(p1q*p2q^3*(96*s13^4 + 
            (-8*s12^2*s13 - 16*s12*s13^2 + 56*s13^3)*s23 + 
            (-224*s12*s13 - 192*s13^2)*s23^2 + (-96*s12 - 248*s13)*s23^3) + 
          p2q^4*((8*s12*s13^2 + 8*s13^3)*s23 + (-48*s12*s13 - 40*s13^2)*
             s23^2 - 48*s13*s23^3) + p1q^4*((-48*s12*s13^2 - 48*s13^3)*s23 + 
            (8*s12*s13 - 40*s13^2)*s23^2 + 8*s13*s23^3) + 
          p1q^3*p2q*(-96*s12*s13^3 + (-8*s12^2*s13 - 224*s12*s13^2 - 
              248*s13^3)*s23 + (-16*s12*s13 - 192*s13^2)*s23^2 + 
            56*s13*s23^3 + 96*s23^4) + p1q^2*p2q^2*(-96*s12*s13^3 + 
            144*s13^4 + (-16*s12^2*s13 - 128*s12*s13^2 - 48*s13^3)*s23 + 
            (-128*s12*s13 - 144*s13^2)*s23^2 + (-96*s12 - 48*s13)*s23^3 + 
            144*s23^4)))*Log[-s12 - s13 - s23]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q*p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
           s23^2 - 12*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
          (-20*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
          (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
        p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (10*s12*s13 - 2*s13^2)*
           s23^2 + 10*s13*s23^3) + p1q^2*p2q^3*(12*s13^4 + 
          (14*s12*s13^2 + 6*s13^3)*s23 + (-2*s12*s13 - 16*s13^2)*s23^2 - 
          10*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(12*s13^4 + 
          (-2*s12*s13^2 - 10*s13^3)*s23 + (14*s12*s13 - 16*s13^2)*s23^2 + 
          6*s13*s23^3 + 12*s23^4) + 
        p3q^4*(p1q*(36*s12^2*s13^2 + (-40*s12^2*s13 + 32*s12*s13^2 - 
              24*s13^3)*s23 + (12*s12^2 + 14*s12*s13 - 6*s13^2)*s23^2 + 
            (-24*s12 - 18*s13)*s23^3) + p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + 
            (-40*s12^2*s13 + 14*s12*s13^2 - 18*s13^3)*s23 + 
            (36*s12^2 + 32*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(24*s12^2*s13^2 - 72*s12*s13^3 + 
            (-80*s12^2*s13 + 12*s12*s13^2 - 92*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13 - 88*s13^2)*s23^2 + (-72*s12 - 92*s13)*
             s23^3) + p2q^2*(-24*s12*s13^3 + 12*s13^4 + 
            (-30*s12^2*s13 + 12*s12*s13^2 - 6*s13^3)*s23 + 
            (36*s12^2 + 24*s12*s13 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^2*(36*s12^2*s13^2 + (-30*s12^2*s13 + 24*s12*s13^2 - 42*s13^3)*
             s23 + (12*s12*s13 - 24*s13^2)*s23^2 + (-24*s12 - 6*s13)*s23^3 + 
            12*s23^4)) + p3q*(p1q*p2q^3*(24*s13^4 + 
            (-10*s12^2*s13 + 28*s12*s13^2 + 22*s13^3)*s23 + 
            (-40*s12*s13 - 48*s13^2)*s23^2 + (-24*s12 - 70*s13)*s23^3) + 
          p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
             s23^2 - 12*s13*s23^3) + p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + 
            (10*s12*s13 - 2*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q*(-24*s12*s13^3 + (-10*s12^2*s13 - 40*s12*s13^2 - 
              70*s13^3)*s23 + (28*s12*s13 - 48*s13^2)*s23^2 + 22*s13*s23^3 + 
            24*s23^4) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
            (-20*s12^2*s13 + 8*s12*s13^2 - 36*s13^3)*s23 + 
            (8*s12*s13 - 84*s13^2)*s23^2 + (-24*s12 - 36*s13)*s23^3 + 
            36*s23^4)) + p3q^2*(p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
            (-50*s12^2*s13 + 22*s12*s13^2 - 32*s13^3)*s23 + 
            (12*s12^2 - 30*s12*s13 - 116*s13^2)*s23^2 + (-72*s12 - 132*s13)*
             s23^3) + p2q^3*(12*s13^4 + (-10*s12^2*s13 + 14*s12*s13^2 + 
              16*s13^3)*s23 + (12*s12^2 - 14*s12*s13 - 20*s13^2)*s23^2 - 
            36*s13*s23^3) + p1q^3*(12*s12^2*s13^2 + 
            (-10*s12^2*s13 - 14*s12*s13^2 - 36*s13^3)*s23 + 
            (14*s12*s13 - 20*s13^2)*s23^2 + 16*s13*s23^3 + 12*s23^4) + 
          p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
            (-50*s12^2*s13 - 30*s12*s13^2 - 132*s13^3)*s23 + 
            (22*s12*s13 - 116*s13^2)*s23^2 + (-48*s12 - 32*s13)*s23^3 + 
            36*s23^4)))*Log[s12/(s12 + s13 + s23)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q^4*p2q*((-42*s12*s13^2 - 42*s13^3)*s23 + (-(s12*s13) - 43*s13^2)*
           s23^2 - s13*s23^3) + p3q^5*(42*s12^2*s13^2 + 
          (2*s12^2*s13 + 21*s12*s13^2 - 21*s13^3)*s23 + 
          (-6*s12^2 - 3*s12*s13)*s23^2 + 3*s13*s23^3) + 
        p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
          6*s13*s23^3) + p1q^3*p2q^2*(42*s13^4 + (-43*s12*s13^2 + s13^3)*
           s23 + (s12*s13 - 20*s13^2)*s23^2 - 3*s13*s23^3 - 6*s23^4) + 
        p1q^2*p2q^3*(42*s13^4 + (-23*s12*s13^2 + 21*s13^3)*s23 + 
          (5*s12*s13 + 4*s13^2)*s23^2 + s13*s23^3 - 6*s23^4) + 
        p3q^4*(p2q*(42*s12^2*s13^2 - 84*s12*s13^3 + 
            (4*s12^2*s13 - 23*s12*s13^2 - 63*s13^3)*s23 + 
            (-18*s12^2 - 8*s12*s13 + 3*s13^2)*s23^2 + 12*s13*s23^3) + 
          p1q*(126*s12^2*s13^2 + (4*s12^2*s13 + 40*s12*s13^2 - 84*s13^3)*
             s23 + (-6*s12^2 + s12*s13 - 21*s13^2)*s23^2 + (12*s12 + 9*s13)*
             s23^3)) + p3q*(p1q^4*((-42*s12*s13^2 - 42*s13^3)*s23 + 
            (-(s12*s13) - 43*s13^2)*s23^2 - s13*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
            6*s13*s23^3) + p1q*p2q^3*(84*s13^4 + (s12^2*s13 - 46*s12*s13^2 + 
              41*s13^3)*s23 + (28*s12*s13 + 24*s13^2)*s23^2 + 
            (12*s12 + 31*s13)*s23^3) + p1q^2*p2q^2*(-84*s12*s13^3 + 
            126*s13^4 + (2*s12^2*s13 - 152*s12*s13^2 - 18*s13^3)*s23 + 
            (16*s12*s13 - 30*s13^2)*s23^2 + (12*s12 + 6*s13)*s23^3 - 
            18*s23^4) + p1q^3*p2q*(-84*s12*s13^3 + 
            (s12^2*s13 - 212*s12*s13^2 - 209*s13^3)*s23 + 
            (2*s12*s13 - 168*s13^2)*s23^2 - 7*s13*s23^3 - 12*s23^4)) + 
        p3q^2*(p2q^3*(42*s13^4 + (s12^2*s13 - 23*s12*s13^2 + 20*s13^3)*s23 + 
            (-6*s12^2 + 11*s12*s13 + 14*s13^2)*s23^2 + 18*s13*s23^3) + 
          p1q*p2q^2*(-168*s12*s13^3 + 126*s13^4 + 
            (5*s12^2*s13 - 175*s12*s13^2 - 40*s13^3)*s23 + 
            (-6*s12^2 + 39*s12*s13 + 14*s13^2)*s23^2 + (36*s12 + 54*s13)*
             s23^3) + p1q^2*p2q*(42*s12^2*s13^2 - 252*s12*s13^3 + 
            (5*s12^2*s13 - 321*s12*s13^2 - 354*s13^3)*s23 + 
            (17*s12*s13 - 202*s13^2)*s23^2 + (24*s12 + 8*s13)*s23^3 - 
            18*s23^4) + p1q^3*(42*s12^2*s13^2 + (s12^2*s13 - 85*s12*s13^2 - 
              126*s13^3)*s23 + (s12*s13 - 106*s13^2)*s23^2 - 4*s13*s23^3 - 
            6*s23^4)) + p3q^3*(p2q^2*(-84*s12*s13^3 + 42*s13^4 + 
            (3*s12^2*s13 - 66*s12*s13^2 - 21*s13^3)*s23 + 
            (-18*s12^2 + 12*s13^2)*s23^2 + 21*s13*s23^3) + 
          p1q*p2q*(84*s12^2*s13^2 - 252*s12*s13^3 + 
            (8*s12^2*s13 - 174*s12*s13^2 - 250*s13^3)*s23 + 
            (-12*s12^2 + 18*s12*s13 - 68*s13^2)*s23^2 + (36*s12 + 38*s13)*
             s23^3) + p1q^2*(126*s12^2*s13^2 + (3*s12^2*s13 - 24*s12*s13^2 - 
              147*s13^3)*s23 + (6*s12*s13 - 84*s13^2)*s23^2 + 
            (12*s12 + 3*s13)*s23^3 - 6*s23^4)))*Log[s13/(s12 + s13 + s23)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p3q^4*(252*s12^5*s13 + 504*s12^4*s13^2 + 252*s12^3*s13^3 + 
           (-42*s12^5 + 153*s12^4*s13 + 138*s12^3*s13^2 - 177*s12^2*s13^3 - 
             120*s12*s13^4)*s23 + (-55*s12^4 - 8*s12^3*s13 - 47*s12^2*s13^2 - 
             64*s12*s13^3)*s23^2 + (-67*s12^3 - 104*s12^2*s13 - 42*s12*s13^2)*
            s23^3) + p2q^4*((19*s12^4*s13 + 57*s12^3*s13^2 + 57*s12^2*s13^3 + 
             19*s12*s13^4)*s23 + (11*s12^3*s13 + 2*s12^2*s13^2 - 
             29*s12*s13^3 - 20*s13^4)*s23^2 + (-8*s12^2*s13 - 28*s12*s13^2 - 
             20*s13^3)*s23^3) + p1q^3*p2q*
          ((-252*s12^4*s13 - 756*s12^3*s13^2 - 756*s12^2*s13^3 - 
             252*s12*s13^4)*s23 + (19*s12^4 - 297*s12^3*s13 - 
             651*s12^2*s13^2 - 335*s12*s13^3)*s23^2 + 
           (13*s12^3 - 126*s12^2*s13 - 159*s12*s13^2 - 20*s13^3)*s23^3 + 
           (-6*s12^2 - 56*s12*s13 - 20*s13^2)*s23^4) + 
         p1q*p2q^3*(252*s12^3*s13^3 + 504*s12^2*s13^4 + 252*s12*s13^5 + 
           (-80*s12^4*s13 - 83*s12^3*s13^2 + 228*s12^2*s13^3 + 
             211*s12*s13^4 - 20*s13^5)*s23 + (19*s12^4 + 53*s12^3*s13 + 
             79*s12^2*s13^2 + 55*s12*s13^3 - 20*s13^4)*s23^2 + 
           (-27*s12^3 + 9*s12^2*s13 + 71*s12*s13^2 + 40*s13^3)*s23^3 + 
           (8*s12^2 + 53*s12*s13 + 40*s13^2)*s23^4) + 
         p1q^2*p2q^2*(252*s12^3*s13^3 + 504*s12^2*s13^4 + 252*s12*s13^5 + 
           (-233*s12^4*s13 - 587*s12^3*s13^2 - 271*s12^2*s13^3 + 
             83*s12*s13^4)*s23 + (-2*s12^4 - 206*s12^3*s13 - 
             356*s12^2*s13^2 - 52*s12*s13^3 + 40*s13^4)*s23^2 + 
           (-48*s12^3 - 126*s12^2*s13 - 18*s12*s13^2 + 40*s13^3)*s23^3 + 
           (-17*s12^2 - 42*s12*s13 - 20*s13^2)*s23^4 + (-25*s12 - 20*s13)*
            s23^5) + p3q^3*(p2q*(252*s12^5*s13 - 756*s12^3*s13^3 - 
             504*s12^2*s13^4 + (-78*s12^5 - 58*s12^4*s13 - 675*s12^3*s13^2 - 
               966*s12^2*s13^3 - 271*s12*s13^4)*s23 + 
             (-58*s12^4 + 75*s12^3*s13 - 18*s12^2*s13^2 - 61*s12*s13^3)*
              s23^2 + (-142*s12^3 - 211*s12^2*s13 - 84*s12*s13^2)*s23^3) + 
           p1q*(504*s12^5*s13 + 1008*s12^4*s13^2 + 504*s12^3*s13^3 + 
             (-42*s12^5 + 293*s12^4*s13 - 38*s12^3*s13^2 - 745*s12^2*s13^3 - 
               372*s12*s13^4)*s23 + (-32*s12^4 - 17*s12^3*s13 - 388*s12^2*
                s13^2 - 313*s12*s13^3)*s23^2 + (-48*s12^3 - 100*s12^2*s13 - 
               97*s12*s13^2)*s23^3 + (50*s12^2 + 40*s12*s13)*s23^4)) + 
         p3q*(p2q^3*(252*s12^3*s13^3 + 504*s12^2*s13^4 + 252*s12*s13^5 + 
             (-19*s12^5 - 122*s12^4*s13 - 95*s12^3*s13^2 + 254*s12^2*s13^3 + 
               226*s12*s13^4 - 20*s13^5)*s23 + (27*s12^4 + 90*s12^3*s13 + 89*
                s12^2*s13^2 - 4*s12*s13^3 - 60*s13^4)*s23^2 + 
             (-8*s12^3 - 19*s12^2*s13 - 56*s12*s13^2 - 40*s13^3)*s23^3) + 
           p1q^3*((-252*s12^4*s13 - 756*s12^3*s13^2 - 756*s12^2*s13^3 - 252*
                s12*s13^4)*s23 + (19*s12^4 - 297*s12^3*s13 - 651*s12^2*
                s13^2 - 335*s12*s13^3)*s23^2 + (13*s12^3 - 126*s12^2*s13 - 
               159*s12*s13^2 - 20*s13^3)*s23^3 + (-6*s12^2 - 56*s12*s13 - 20*
                s13^2)*s23^4) + p1q*p2q^2*(-504*s12^4*s13^2 - 
             504*s12^3*s13^3 + 504*s12^2*s13^4 + 504*s12*s13^5 + 
             (-40*s12^5 - 555*s12^4*s13 - 1552*s12^3*s13^2 - 893*s12^2*
                s13^3 + 124*s12*s13^4 - 20*s13^5)*s23 + 
             (-23*s12^4 - 208*s12^3*s13 - 413*s12^2*s13^2 - 58*s12*s13^3 + 20*
                s13^4)*s23^2 + (-133*s12^3 - 162*s12^2*s13 + 96*s12*s13^2 + 
               120*s13^3)*s23^3 + (66*s12^2 + 146*s12*s13 + 80*s13^2)*
              s23^4) + p1q^2*p2q*(-504*s12^4*s13^2 - 1008*s12^3*s13^3 - 
             504*s12^2*s13^4 + (-19*s12^5 - 906*s12^4*s13 - 3088*s12^3*
                s13^2 - 3126*s12^2*s13^3 - 925*s12*s13^4)*s23 + 
             (-15*s12^4 - 893*s12^3*s13 - 1945*s12^2*s13^2 - 907*s12*s13^3 + 
               40*s13^4)*s23^2 + (-94*s12^3 - 382*s12^2*s13 - 288*s12*s13^2 + 
               20*s13^3)*s23^3 + (-40*s12^2 - 140*s12*s13 - 60*s13^2)*s23^4 + 
             (-50*s12 - 40*s13)*s23^5)) + 
         p3q^2*(p2q^2*(-504*s12^4*s13^2 - 756*s12^3*s13^3 + 252*s12*s13^5 + 
             (-55*s12^5 - 352*s12^4*s13 - 965*s12^3*s13^2 - 592*s12^2*s13^3 + 
               56*s12*s13^4 - 20*s13^5)*s23 + (24*s12^4 + 162*s12^3*s13 + 116*
                s12^2*s13^2 + 28*s12*s13^3 - 40*s13^4)*s23^2 + 
             (-83*s12^3 - 118*s12^2*s13 - 70*s12*s13^2 - 20*s13^3)*s23^3) + 
           p1q*p2q*(252*s12^5*s13 - 504*s12^4*s13^2 - 1764*s12^3*s13^3 - 
             1008*s12^2*s13^4 + (-82*s12^5 - 686*s12^4*s13 - 3019*s12^3*
                s13^2 - 3378*s12^2*s13^3 - 963*s12*s13^4)*s23 + 
             (-74*s12^4 - 530*s12^3*s13 - 1384*s12^2*s13^2 - 678*s12*s13^3 + 
               40*s13^4)*s23^2 + (-154*s12^3 - 271*s12^2*s13 - 72*s12*s13^2 + 
               80*s13^3)*s23^3 + (108*s12^2 + 133*s12*s13 + 40*s13^2)*
              s23^4) + p1q^2*(252*s12^5*s13 + 504*s12^4*s13^2 + 
             252*s12^3*s13^3 + (-19*s12^5 - 169*s12^4*s13 - 989*s12^3*s13^2 - 
               1343*s12^2*s13^3 - 504*s12*s13^4)*s23 + 
             (-13*s12^4 - 435*s12^3*s13 - 1085*s12^2*s13^2 - 603*s12*s13^3)*
              s23^2 + (-46*s12^3 - 256*s12^2*s13 - 270*s12*s13^2 - 20*s13^3)*
              s23^3 + (-23*s12^2 - 98*s12*s13 - 40*s13^2)*s23^4 + 
             (-25*s12 - 20*s13)*s23^5)))/
        (p1q^2*p2q^2*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         p1q*p2q^3*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         p3q^4*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         p3q^3*(p1q*(54*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + 
           p2q*(81*s12^3*s13 + 162*s12^2*s13^2 + 81*s12*s13^3)*s23^2) + 
         p3q*(p2q^3*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
           p1q^2*p2q*(54*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + 
           p1q*p2q^2*(108*s12^3*s13 + 216*s12^2*s13^2 + 108*s12*s13^3)*
            s23^2) + p3q^2*(p1q^2*(27*s12^3*s13 + 54*s12^2*s13^2 + 
             27*s12*s13^3)*s23^2 + p2q^2*(81*s12^3*s13 + 162*s12^2*s13^2 + 
             81*s12*s13^3)*s23^2 + p1q*p2q*(135*s12^3*s13 + 270*s12^2*s13^2 + 
             135*s12*s13^3)*s23^2)) + 
       ((p3q^4*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + 
            (6*s12^6 + 20*s12^5*s13 - 40*s12^4*s13^2 - 94*s12^3*s13^3 + 
              80*s12^2*s13^4)*s23 + (6*s12^5 - 92*s12^4*s13 - 
              106*s12^3*s13^2 - 88*s12^2*s13^3)*s23^2 + 
            (20*s12^3*s13 + 20*s12^2*s13^2)*s23^3) + 
          p2q^4*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23 + 
            (43*s12^3*s13^2 + 106*s12^2*s13^3 + 83*s12*s13^4 + 20*s13^5)*
             s23^2 + (53*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
          p1q*p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
            (46*s12^4*s13^2 - 49*s12^3*s13^3 + 2*s12^2*s13^4 - 3*s12*s13^5 + 
              20*s13^6)*s23 + (-10*s12^4*s13 + 129*s12^3*s13^2 + 
              179*s12^2*s13^3 + 20*s12*s13^4 + 20*s13^5)*s23^2 + 
            (63*s12^3*s13 - 143*s12*s13^3 - 60*s13^4)*s23^3 + 
            (-53*s12^2*s13 - 126*s12*s13^2 - 60*s13^3)*s23^4) + 
          p1q^4*((-120*s12^3*s13^2 - 120*s12^2*s13^3)*s23^2 + 
            (-12*s12^3*s13 - 175*s12^2*s13^2 - 43*s12*s13^3)*s23^3 + 
            (-6*s12^3 - 18*s12^2*s13 - 63*s12*s13^2 - 20*s13^3)*s23^4 + 
            (-6*s12^2 - 20*s13^2)*s23^5) + p1q^2*p2q^2*(-120*s12^3*s13^4 - 
            120*s12^2*s13^5 + (122*s12^4*s13^2 - 17*s12^3*s13^3 + 
              178*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
            (-20*s12^4*s13 + 89*s12^3*s13^2 + 170*s12^2*s13^3 - 
              57*s12*s13^4 - 60*s13^5)*s23^2 + (63*s12^3*s13 - 
              96*s12^2*s13^2 - 40*s12*s13^3 - 60*s13^4)*s23^3 + 
            (-106*s12^2*s13 + 37*s12*s13^2 + 60*s13^3)*s23^4 + 
            (63*s12*s13 + 60*s13^2)*s23^5) + p1q^3*p2q*
           ((120*s12^4*s13^2 + 120*s12^3*s13^3 + 240*s12^2*s13^4)*s23 + 
            (2*s12^4*s13 + 15*s12^3*s13^2 + 117*s12^2*s13^3 + 86*s12*s13^4)*
             s23^2 + (6*s12^4 + 24*s12^3*s13 - 154*s12^2*s13^2 + 
              123*s12*s13^3 + 60*s13^4)*s23^3 + (6*s12^3 - 67*s12^2*s13 + 
              20*s12*s13^2 + 60*s13^3)*s23^4 + (23*s12*s13 - 20*s13^2)*
             s23^5 - 20*s13*s23^6) + p3q^3*(p2q*(-120*s12^5*s13^2 + 
              120*s12^4*s13^3 + 240*s12^3*s13^4 + (6*s12^6 + 28*s12^5*s13 + 
                109*s12^4*s13^2 + 64*s12^3*s13^3 + 297*s12^2*s13^4 - 
                40*s12*s13^5)*s23 + (6*s12^5 - 273*s12^4*s13 - 263*s12^3*
                 s13^2 - 144*s12^2*s13^3 - 40*s12*s13^4)*s23^2 + 
              (83*s12^3*s13 + 83*s12^2*s13^2)*s23^3) + 
            p1q*(-240*s12^5*s13^2 - 240*s12^4*s13^3 + (6*s12^6 + 
                8*s12^5*s13 + 77*s12^4*s13^2 - 162*s12^3*s13^3 + 
                243*s12^2*s13^4)*s23 + (-12*s12^5 - 127*s12^4*s13 + 
                135*s12^3*s13^2 - 132*s12^2*s13^3)*s23^2 + (-18*s12^4 + 
                207*s12^3*s13 + 89*s12^2*s13^2 - 40*s12*s13^3)*s23^3 + 
              (-60*s12^2*s13 - 40*s12*s13^2)*s23^4)) + 
          p3q^2*(p2q^2*(240*s12^4*s13^3 + 120*s12^3*s13^4 - 120*s12^2*s13^5 + 
              (18*s12^5*s13 + 215*s12^4*s13^2 + 119*s12^3*s13^3 + 
                219*s12^2*s13^4 - 43*s12*s13^5 + 20*s13^6)*s23 + 
              (-244*s12^4*s13 - 154*s12^3*s13^2 + 70*s12^2*s13^3 + 
                20*s12*s13^4 + 40*s13^5)*s23^2 + (116*s12^3*s13 + 
                169*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
            p1q*p2q*(-120*s12^5*s13^2 + 360*s12^4*s13^3 + 480*s12^3*s13^4 + 
              (6*s12^6 + 16*s12^5*s13 + 598*s12^4*s13^2 + 479*s12^3*s13^3 + 
                888*s12^2*s13^4 - 83*s12*s13^5)*s23 + (-6*s12^5 - 
                216*s12^4*s13 + 533*s12^3*s13^2 + 382*s12^2*s13^3 - 
                37*s12*s13^4 - 40*s13^5)*s23^2 + (-12*s12^4 + 482*s12^3*s13 + 
                292*s12^2*s13^2 - 117*s12*s13^3 - 80*s13^4)*s23^3 + 
              (-186*s12^2*s13 - 163*s12*s13^2 - 40*s13^3)*s23^4) + 
            p1q^2*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + (-2*s12^5*s13 + 
                377*s12^4*s13^2 + 62*s12^3*s13^3 + 283*s12^2*s13^4)*s23 + 
              (-18*s12^5 - 14*s12^4*s13 + 413*s12^3*s13^2 - 72*s12^2*s13^3 + 
                43*s12*s13^4)*s23^2 + (204*s12^3*s13 - 55*s12^2*s13^2 + 
                40*s12*s13^3 + 20*s13^4)*s23^3 + (18*s12^3 - 138*s12^2*s13 + 
                57*s12*s13^2 + 40*s13^3)*s23^4 + (60*s12*s13 + 20*s13^2)*s23^
                5)) + p3q*(p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
              (10*s12^5*s13 + 56*s12^4*s13^2 - 59*s12^3*s13^3 - 
                8*s12^2*s13^4 - 3*s12*s13^5 + 20*s13^6)*s23 + 
              (-63*s12^4*s13 + 46*s12^3*s13^2 + 232*s12^2*s13^3 + 
                143*s12*s13^4 + 60*s13^5)*s23^2 + (53*s12^3*s13 + 
                159*s12^2*s13^2 + 126*s12*s13^3 + 40*s13^4)*s23^3) + 
            p1q*p2q^2*(240*s12^4*s13^3 - 240*s12^2*s13^5 + (8*s12^5*s13 + 
                327*s12^4*s13^2 + 112*s12^3*s13^3 + 407*s12^2*s13^4 - 
                86*s12*s13^5 + 20*s13^6)*s23 + (-105*s12^4*s13 + 
                316*s12^3*s13^2 + 485*s12^2*s13^3 - 34*s12*s13^4 - 40*s13^5)*
               s23^2 + (338*s12^3*s13 + 112*s12^2*s13^2 - 217*s12*s13^3 - 
                160*s13^4)*s23^3 + (-179*s12^2*s13 - 249*s12*s13^2 - 
                100*s13^3)*s23^4) + p1q^2*p2q*(240*s12^4*s13^3 + 
              240*s12^3*s13^4 + (-2*s12^5*s13 + 619*s12^4*s13^2 + 
                525*s12^3*s13^3 + 821*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
              (-12*s12^5 - 40*s12^4*s13 + 550*s12^3*s13^2 + 438*s12^2*s13^3 + 
                46*s12*s13^4 - 40*s13^5)*s23^2 + (-6*s12^4 + 255*s12^3*s13 - 
                122*s12^2*s13^2 + 37*s12*s13^3 + 20*s13^4)*s23^3 + 
              (6*s12^3 - 232*s12^2*s13 + 51*s12*s13^2 + 140*s13^3)*s23^4 + 
              (123*s12*s13 + 80*s13^2)*s23^5) + 
            p1q^3*((240*s12^4*s13^2 + 120*s12^3*s13^3 + 120*s12^2*s13^4)*
               s23 + (14*s12^4*s13 + 58*s12^3*s13^2 - 135*s12^2*s13^3 + 
                43*s12*s13^4)*s23^2 + (18*s12^4 + 24*s12^3*s13 - 
                267*s12^2*s13^2 + 40*s12*s13^3 + 20*s13^4)*s23^3 + 
              (12*s12^3 - 97*s12^2*s13)*s23^4 + (-6*s12^2 + 23*s12*s13 - 
                40*s13^2)*s23^5 - 20*s13*s23^6)))*
         Log[(s12 + s13)/(s12 + s13 + s23)])/
        (p1q*p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
         p3q^4*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
         27*p1q^3*p2q*s12^2*s13^2*s23^3 + p1q^2*p2q^2*
          ((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*s23^3) + 
         p3q^2*(p2q^2*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
           p1q^2*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
             54*s12^2*s13^2*s23^3) + p1q*p2q*((135*s12^3*s13^2 + 135*s12^2*
                s13^3)*s23^2 - 54*s12^2*s13^2*s23^3)) + 
         p3q^3*(p2q*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
           p1q*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*
              s23^3)) + p3q*(p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
           27*p1q^3*s12^2*s13^2*s23^3 + p1q^2*p2q*
            ((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 81*s12^2*s13^2*
              s23^3) + p1q*p2q^2*((108*s12^3*s13^2 + 108*s12^2*s13^3)*s23^2 - 
             27*s12^2*s13^2*s23^3))))*Log[s23/(s12 + s13 + s23)] + 
     ((p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
           s23^2 - 42*s13*s23^3) + p3q^5*(-6*s12^2*s13^2 + 
          (2*s12^2*s13 - 3*s12*s13^2 + 3*s13^3)*s23 + (42*s12^2 + 21*s12*s13)*
           s23^2 - 21*s13*s23^3) + p1q^4*p2q*((6*s12*s13^2 + 6*s13^3)*s23 + 
          (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
        p1q^2*p2q^3*(-6*s13^4 + (s12*s13^2 - 3*s13^3)*s23 + 
          (-43*s12*s13 - 20*s13^2)*s23^2 + s13*s23^3 + 42*s23^4) + 
        p1q^3*p2q^2*(-6*s13^4 + (5*s12*s13^2 + s13^3)*s23 + 
          (-23*s12*s13 + 4*s13^2)*s23^2 + 21*s13*s23^3 + 42*s23^4) + 
        p3q^4*(p1q*(-18*s12^2*s13^2 + (4*s12^2*s13 - 8*s12*s13^2 + 12*s13^3)*
             s23 + (42*s12^2 - 23*s12*s13 + 3*s13^2)*s23^2 + 
            (-84*s12 - 63*s13)*s23^3) + p2q*(-6*s12^2*s13^2 + 12*s12*s13^3 + 
            (4*s12^2*s13 + s12*s13^2 + 9*s13^3)*s23 + 
            (126*s12^2 + 40*s12*s13 - 21*s13^2)*s23^2 - 84*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-12*s12^2*s13^2 + 36*s12*s13^3 + 
            (8*s12^2*s13 + 18*s12*s13^2 + 38*s13^3)*s23 + 
            (84*s12^2 - 174*s12*s13 - 68*s13^2)*s23^2 + (-252*s12 - 250*s13)*
             s23^3) + p2q^2*(12*s12*s13^3 - 6*s13^4 + 
            (3*s12^2*s13 + 6*s12*s13^2 + 3*s13^3)*s23 + 
            (126*s12^2 - 24*s12*s13 - 84*s13^2)*s23^2 - 147*s13*s23^3) + 
          p1q^2*(-18*s12^2*s13^2 + (3*s12^2*s13 + 21*s13^3)*s23 + 
            (-66*s12*s13 + 12*s13^2)*s23^2 + (-84*s12 - 21*s13)*s23^3 + 
            42*s23^4)) + p3q^2*(p1q*p2q^2*(24*s12*s13^3 - 18*s13^4 + 
            (5*s12^2*s13 + 17*s12*s13^2 + 8*s13^3)*s23 + 
            (42*s12^2 - 321*s12*s13 - 202*s13^2)*s23^2 + (-252*s12 - 354*s13)*
             s23^3) + p2q^3*(-6*s13^4 + (s12^2*s13 + s12*s13^2 - 4*s13^3)*
             s23 + (42*s12^2 - 85*s12*s13 - 106*s13^2)*s23^2 - 
            126*s13*s23^3) + p1q^3*(-6*s12^2*s13^2 + 
            (s12^2*s13 + 11*s12*s13^2 + 18*s13^3)*s23 + 
            (-23*s12*s13 + 14*s13^2)*s23^2 + 20*s13*s23^3 + 42*s23^4) + 
          p1q^2*p2q*(-6*s12^2*s13^2 + 36*s12*s13^3 + 
            (5*s12^2*s13 + 39*s12*s13^2 + 54*s13^3)*s23 + 
            (-175*s12*s13 + 14*s13^2)*s23^2 + (-168*s12 - 40*s13)*s23^3 + 
            126*s23^4)) + p3q*(p1q*p2q^3*(-12*s13^4 + 
            (s12^2*s13 + 2*s12*s13^2 - 7*s13^3)*s23 + 
            (-212*s12*s13 - 168*s13^2)*s23^2 + (-84*s12 - 209*s13)*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
             s23^2 - 42*s13*s23^3) + p1q^4*((6*s12*s13^2 + 6*s13^3)*s23 + 
            (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q*(12*s12*s13^3 + (s12^2*s13 + 28*s12*s13^2 + 31*s13^3)*
             s23 + (-46*s12*s13 + 24*s13^2)*s23^2 + 41*s13*s23^3 + 
            84*s23^4) + p1q^2*p2q^2*(12*s12*s13^3 - 18*s13^4 + 
            (2*s12^2*s13 + 16*s12*s13^2 + 6*s13^3)*s23 + 
            (-152*s12*s13 - 30*s13^2)*s23^2 + (-84*s12 - 18*s13)*s23^3 + 
            126*s23^4)))*Log[s23/(s12 + s13 + s23)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     nl*((p1q*p2q^4*((8*s12*s13^2 + 8*s13^3)*s23 + (-120*s12*s13 - 112*s13^2)*
            s23^2 - 120*s13*s23^3) + p3q^5*(120*s12^2*s13^2 + 
           (-4*s12^2*s13 + 108*s12*s13^2 - 24*s13^3)*s23 + 
           (120*s12^2 + 108*s12*s13 - 24*s13^2)*s23^2 - 24*s13*s23^3) + 
         p1q^4*p2q*((-120*s12*s13^2 - 120*s13^3)*s23 + 
           (8*s12*s13 - 112*s13^2)*s23^2 + 8*s13*s23^3) + 
         p1q^2*p2q^3*(120*s13^4 + (4*s12*s13^2 + 108*s13^3)*s23 + 
           (-112*s12*s13 - 116*s13^2)*s23^2 - 8*s13*s23^3 + 120*s23^4) + 
         p1q^3*p2q^2*(120*s13^4 + (-112*s12*s13^2 - 8*s13^3)*s23 + 
           (4*s12*s13 - 116*s13^2)*s23^2 + 108*s13*s23^3 + 120*s23^4) + 
         p3q^4*(p1q*(360*s12^2*s13^2 + (-8*s12^2*s13 + 232*s12*s13^2 - 168*
                s13^3)*s23 + (120*s12^2 + 76*s12*s13 - 180*s13^2)*s23^2 + 
             (-240*s12 - 84*s13)*s23^3) + p2q*(120*s12^2*s13^2 - 
             240*s12*s13^3 + (-8*s12^2*s13 + 76*s12*s13^2 - 84*s13^3)*s23 + 
             (360*s12^2 + 232*s12*s13 - 180*s13^2)*s23^2 - 168*s13*s23^3)) + 
         p3q^3*(p1q*p2q*(240*s12^2*s13^2 - 720*s12*s13^3 + 
             (-40*s12^2*s13 - 216*s12*s13^2 - 544*s13^3)*s23 + 
             (240*s12^2 - 216*s12*s13 - 896*s13^2)*s23^2 + 
             (-720*s12 - 544*s13)*s23^3) + p2q^2*(-240*s12*s13^3 + 
             120*s13^4 + (-12*s12^2*s13 - 60*s12*s13^2 + 24*s13^3)*s23 + 
             (360*s12^2 + 12*s12*s13 - 408*s13^2)*s23^2 - 384*s13*s23^3) + 
           p1q^2*(360*s12^2*s13^2 + (-12*s12^2*s13 + 12*s12*s13^2 - 384*
                s13^3)*s23 + (-60*s12*s13 - 408*s13^2)*s23^2 + 
             (-240*s12 + 24*s13)*s23^3 + 120*s23^4)) + 
         p3q*(p1q*p2q^3*(240*s13^4 + (-8*s12^2*s13 - 16*s12*s13^2 + 200*
                s13^3)*s23 + (-584*s12*s13 - 600*s13^2)*s23^2 + 
             (-240*s12 - 608*s13)*s23^3) + p2q^4*((8*s12*s13^2 + 8*s13^3)*
              s23 + (-120*s12*s13 - 112*s13^2)*s23^2 - 120*s13*s23^3) + 
           p1q^4*((-120*s12*s13^2 - 120*s13^3)*s23 + (8*s12*s13 - 112*s13^2)*
              s23^2 + 8*s13*s23^3) + p1q^3*p2q*(-240*s12*s13^3 + 
             (-8*s12^2*s13 - 584*s12*s13^2 - 608*s13^3)*s23 + 
             (-16*s12*s13 - 600*s13^2)*s23^2 + 200*s13*s23^3 + 240*s23^4) + 
           p1q^2*p2q^2*(-240*s12*s13^3 + 360*s13^4 + (-28*s12^2*s13 - 284*s12*
                s13^2 + 24*s13^3)*s23 + (-284*s12*s13 - 552*s13^2)*s23^2 + 
             (-240*s12 + 24*s13)*s23^3 + 360*s23^4)) + 
         p3q^2*(p1q*p2q^2*(-480*s12*s13^3 + 360*s13^4 + 
             (-40*s12^2*s13 - 232*s12*s13^2 + 56*s13^3)*s23 + 
             (120*s12^2 - 756*s12*s13 - 1084*s13^2)*s23^2 + 
             (-720*s12 - 948*s13)*s23^3) + p2q^3*(120*s13^4 + 
             (-8*s12^2*s13 - 20*s12*s13^2 + 92*s13^3)*s23 + 
             (120*s12^2 - 232*s12*s13 - 364*s13^2)*s23^2 - 360*s13*s23^3) + 
           p1q^3*(120*s12^2*s13^2 + (-8*s12^2*s13 - 232*s12*s13^2 - 360*
                s13^3)*s23 + (-20*s12*s13 - 364*s13^2)*s23^2 + 92*s13*s23^3 + 
             120*s23^4) + p1q^2*p2q*(120*s12^2*s13^2 - 720*s12*s13^3 + 
             (-40*s12^2*s13 - 756*s12*s13^2 - 948*s13^3)*s23 + 
             (-232*s12*s13 - 1084*s13^2)*s23^2 + (-480*s12 + 56*s13)*s23^3 + 
             360*s23^4)))/(81*p1q^3*p2q^2*s13^2*s23^2 + 81*p1q^2*p2q^3*s13^2*
          s23^2 + 81*p3q^5*s13^2*s23^2 + p3q^4*(243*p1q*s13^2*s23^2 + 
           243*p2q*s13^2*s23^2) + p3q^3*(243*p1q^2*s13^2*s23^2 + 
           648*p1q*p2q*s13^2*s23^2 + 243*p2q^2*s13^2*s23^2) + 
         p3q^2*(81*p1q^3*s13^2*s23^2 + 567*p1q^2*p2q*s13^2*s23^2 + 
           567*p1q*p2q^2*s13^2*s23^2 + 81*p2q^3*s13^2*s23^2) + 
         p3q*(162*p1q^3*p2q*s13^2*s23^2 + 405*p1q^2*p2q^2*s13^2*s23^2 + 
           162*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-4*s12*s13 + 20*s13^2)*
             s23^2 - 4*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (8*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-4*s12*s13^2 - 4*s13^3)*s23 + (24*s12*s13 + 20*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (20*s12*s13^2 + 4*s13^3)*s23 + (4*s12*s13 + 16*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (4*s12*s13^2 - 12*s13^3)*s23 + (20*s12*s13 + 16*s13^2)*s23^2 + 
            4*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (16*s12^2*s13 + 
                4*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 32*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (16*s12^2*s13 - 32*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 + 
                4*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-4*s12*s13 + 20*s13^2)*
               s23^2 - 4*s13*s23^3) + p2q^4*((-4*s12*s13^2 - 4*s13^3)*s23 + 
              (24*s12*s13 + 20*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (4*s12^2*s13 + 8*s12*s13^2 - 28*s13^3)*
               s23 + (112*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 124*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (8*s12^2*s13 + 
                64*s12*s13^2 + 24*s13^3)*s23 + (64*s12*s13 + 72*s13^2)*s23^
                2 + (48*s12 + 24*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (4*s12^2*s13 + 112*s12*s13^2 + 
                124*s13^3)*s23 + (8*s12*s13 + 96*s13^2)*s23^2 - 
              28*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (4*s12^2*s13 + 4*s12*s13^2 - 16*s13^3)*
               s23 + (-24*s12^2 + 44*s12*s13 + 56*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (20*s12^2*s13 + 68*s12*s13^2 + 32*s13^3)*s23 + (-24*s12^2 + 
                156*s12*s13 + 152*s13^2)*s23^2 + (144*s12 + 216*s13)*s23^3) + 
            p1q^2*p2q*(-24*s12^2*s13^2 + 144*s12*s13^3 + (20*s12^2*s13 + 
                156*s12*s13^2 + 216*s13^3)*s23 + (68*s12*s13 + 152*s13^2)*s23^
                2 + (96*s12 + 32*s13)*s23^3 - 72*s23^4) + 
            p1q^3*(-24*s12^2*s13^2 + (4*s12^2*s13 + 44*s12*s13^2 + 72*s13^3)*
               s23 + (4*s12*s13 + 56*s13^2)*s23^2 - 16*s13*s23^3 - 
              24*s23^4)) + p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + 
              (12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (32*s12^2*s13 + 72*s12*s13^2 + 152*s13^3)*s23 + 
              (-48*s12^2 + 72*s12*s13 + 112*s13^2)*s23^2 + (144*s12 + 
                152*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + (12*s12^2*s13 + 
                84*s13^3)*s23 + (24*s12*s13 + 48*s13^2)*s23^2 + 
              (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*Log[-s12 - s13 - s23])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*((-2*s12*s13 - 2*s13^2)*s23 - 2*s13*s23^2) + 
          p3q^4*(4*s12^2*s13 + (-24*s12^2 - 12*s12*s13)*s23 + 12*s13*s23^2) + 
          p1q*p2q^3*(-2*s12*s13^2 - 2*s13^3 + (24*s12*s13 + 22*s13^2)*s23 + 
            24*s13*s23^2) + p1q^3*p2q*(-2*s12*s13^2 + 2*s13^3 + 
            (8*s12*s13 + 2*s13^2)*s23 - 12*s13*s23^2 - 24*s23^3) + 
          p1q^2*p2q^2*(-4*s12*s13^2 + (22*s12*s13 + 14*s13^2)*s23 + 
            2*s13*s23^2 - 24*s23^3) + p3q^3*(p2q*(4*s12^2*s13 - 4*s12*s13^2 + 
              (-48*s12^2 - 16*s12*s13 + 12*s13^2)*s23 + 36*s13*s23^2) + 
            p1q*(8*s12^2*s13 - 4*s12*s13^2 + (-24*s12^2 + 8*s12*s13)*s23 + 
              (48*s12 + 36*s13)*s23^2)) + 
          p3q*(p2q^3*(-2*s12*s13^2 - 2*s13^3 + (24*s12*s13 + 22*s13^2)*s23 + 
              24*s13*s23^2) + p1q*p2q^2*(2*s12^2*s13 - 6*s12*s13^2 + 
              (92*s12*s13 + 74*s13^2)*s23 + (48*s12 + 98*s13)*s23^2) + 
            p1q^2*p2q*(4*s12^2*s13 - 6*s12*s13^2 + 6*s13^3 + (52*s12*s13 + 
                22*s13^2)*s23 + (48*s12 + 16*s13)*s23^2 - 48*s23^3) + 
            p1q^3*(2*s12^2*s13 - 2*s12*s13^2 + (8*s12*s13 - 2*s13^2)*s23 - 
              14*s13*s23^2 - 24*s23^3)) + 
          p3q^2*(p2q^2*(2*s12^2*s13 - 2*s12*s13^2 + (-24*s12^2 + 22*s12*s13 + 
                36*s13^2)*s23 + 48*s13*s23^2) + p1q*p2q*(8*s12^2*s13 - 
              8*s12*s13^2 + 4*s13^3 + (-24*s12^2 + 76*s12*s13 + 56*s13^2)*
               s23 + (96*s12 + 112*s13)*s23^2) + p1q^2*(6*s12^2*s13 - 
              6*s12*s13^2 + 30*s12*s13*s23 + (48*s12 + 12*s13)*s23^2 - 
              24*s23^3)))*Log[s13/(s12 + s13 + s23)])/
        (27*p1q^3*p2q*s13^2*s23 + 27*p1q^2*p2q^2*s13^2*s23 + 
         27*p3q^4*s13^2*s23 + p3q^3*(81*p1q*s13^2*s23 + 54*p2q*s13^2*s23) + 
         p3q^2*(81*p1q^2*s13^2*s23 + 135*p1q*p2q*s13^2*s23 + 
           27*p2q^2*s13^2*s23) + p3q*(27*p1q^3*s13^2*s23 + 
           108*p1q^2*p2q*s13^2*s23 + 54*p1q*p2q^2*s13^2*s23)) + 
       ((p3q^4*(-24*s12^2*s13 + (4*s12^2 - 12*s12*s13 + 12*s13^2)*s23) + 
          p2q^4*((-2*s12*s13 - 2*s13^2)*s23 - 2*s13*s23^2) + 
          p1q^2*p2q^2*(-24*s13^3 + (22*s12*s13 + 2*s13^2)*s23 + 
            (-4*s12 + 14*s13)*s23^2) + p1q^3*p2q*((24*s12*s13 + 24*s13^2)*
             s23 + (-2*s12 + 22*s13)*s23^2 - 2*s23^3) + 
          p1q*p2q^3*(-24*s13^3 + (8*s12*s13 - 12*s13^2)*s23 + 
            (-2*s12 + 2*s13)*s23^2 + 2*s23^3) + 
          p3q^3*(p2q*(-24*s12^2*s13 + 48*s12*s13^2 + (8*s12^2 + 8*s12*s13 + 
                36*s13^2)*s23 - 4*s12*s23^2) + p1q*(-48*s12^2*s13 + 
              (4*s12^2 - 16*s12*s13 + 36*s13^2)*s23 + (-4*s12 + 12*s13)*s23^
                2)) + p3q^2*(p2q^2*(48*s12*s13^2 - 24*s13^3 + 
              (6*s12^2 + 30*s12*s13 + 12*s13^2)*s23 - 6*s12*s23^2) + 
            p1q^2*(-24*s12^2*s13 + (2*s12^2 + 22*s12*s13 + 48*s13^2)*s23 + 
              (-2*s12 + 36*s13)*s23^2) + p1q*p2q*(-24*s12^2*s13 + 
              96*s12*s13^2 + (8*s12^2 + 76*s12*s13 + 112*s13^2)*s23 + 
              (-8*s12 + 56*s13)*s23^2 + 4*s23^3)) + 
          p3q*(p2q^3*(-24*s13^3 + (2*s12^2 + 8*s12*s13 - 14*s13^2)*s23 + 
              (-2*s12 - 2*s13)*s23^2) + p1q^2*p2q*(48*s12*s13^2 + 
              (2*s12^2 + 92*s12*s13 + 98*s13^2)*s23 + (-6*s12 + 74*s13)*s23^
                2) + p1q^3*((24*s12*s13 + 24*s13^2)*s23 + (-2*s12 + 22*s13)*
               s23^2 - 2*s23^3) + p1q*p2q^2*(48*s12*s13^2 - 48*s13^3 + 
              (4*s12^2 + 52*s12*s13 + 16*s13^2)*s23 + (-6*s12 + 22*s13)*s23^
                2 + 6*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (27*p1q^2*p2q^2*s13*s23^2 + 27*p1q*p2q^3*s13*s23^2 + 
         27*p3q^4*s13*s23^2 + p3q^3*(54*p1q*s13*s23^2 + 81*p2q*s13*s23^2) + 
         p3q^2*(27*p1q^2*s13*s23^2 + 135*p1q*p2q*s13*s23^2 + 
           81*p2q^2*s13*s23^2) + p3q*(54*p1q^2*p2q*s13*s23^2 + 
           108*p1q*p2q^2*s13*s23^2 + 27*p2q^3*s13*s23^2))) + 
     ((p1q^4*p2q*((252*s12*s13^2 + 252*s13^3)*s23 + (-58*s12*s13 + 194*s13^2)*
            s23^2 - 58*s13*s23^3) + p3q^5*(-252*s12^2*s13^2 + 
           (132*s12^2*s13 - 62*s12*s13^2 + 174*s13^3)*s23 + 
           (-252*s12^2 - 62*s12*s13 - 32*s13^2)*s23^2 + 174*s13*s23^3) + 
         p1q*p2q^4*((-58*s12*s13^2 - 58*s13^3)*s23 + 
           (252*s12*s13 + 194*s13^2)*s23^2 + 252*s13*s23^3) + 
         p1q^3*p2q^2*(-252*s13^4 + (194*s12*s13^2 + 58*s13^3)*s23 + 
           (74*s12*s13 + 120*s13^2)*s23^2 - 62*s13*s23^3 - 252*s23^4) + 
         p1q^2*p2q^3*(-252*s13^4 + (74*s12*s13^2 - 62*s13^3)*s23 + 
           (194*s12*s13 + 120*s13^2)*s23^2 + 58*s13*s23^3 - 252*s23^4) + 
         p3q^4*(p2q*(-252*s12^2*s13^2 + 504*s12*s13^3 + 
             (264*s12^2*s13 + 170*s12*s13^2 + 506*s13^3)*s23 + 
             (-756*s12^2 - 240*s12*s13 - 34*s13^2)*s23^2 + 600*s13*s23^3) + 
           p1q*(-756*s12^2*s13^2 + (264*s12^2*s13 - 240*s12*s13^2 + 600*
                s13^3)*s23 + (-252*s12^2 + 170*s12*s13 - 34*s13^2)*s23^2 + 
             (504*s12 + 506*s13)*s23^3)) + 
         p3q*(p1q^4*((252*s12*s13^2 + 252*s13^3)*s23 + 
             (-58*s12*s13 + 194*s13^2)*s23^2 - 58*s13*s23^3) + 
           p2q^4*((-58*s12*s13^2 - 58*s13^3)*s23 + (252*s12*s13 + 194*s13^2)*
              s23^2 + 252*s13*s23^3) + p1q*p2q^3*(-504*s13^4 + 
             (58*s12^2*s13 + 116*s12*s13^2 - 214*s13^3)*s23 + 
             (1144*s12*s13 + 848*s13^2)*s23^2 + (504*s12 + 1318*s13)*s23^3) + 
           p1q^2*p2q^2*(504*s12*s13^3 - 756*s13^4 + (100*s12^2*s13 + 720*s12*
                s13^2 + 444*s13^3)*s23 + (720*s12*s13 + 500*s13^2)*s23^2 + 
             (504*s12 + 444*s13)*s23^3 - 756*s23^4) + 
           p1q^3*p2q*(504*s12*s13^3 + (58*s12^2*s13 + 1144*s12*s13^2 + 1318*
                s13^3)*s23 + (116*s12*s13 + 848*s13^2)*s23^2 - 
             214*s13*s23^3 - 504*s23^4)) + 
         p3q^2*(p2q^3*(-252*s13^4 + (58*s12^2*s13 + 42*s12*s13^2 - 152*s13^3)*
              s23 + (-252*s12^2 + 446*s12*s13 + 476*s13^2)*s23^2 + 
             756*s13*s23^3) + p1q*p2q^2*(1008*s12*s13^3 - 756*s13^4 + 
             (290*s12^2*s13 + 858*s12*s13^2 + 624*s13^3)*s23 + 
             (-252*s12^2 + 1670*s12*s13 + 1164*s13^2)*s23^2 + 
             (1512*s12 + 2444*s13)*s23^3) + p1q^2*p2q*(-252*s12^2*s13^2 + 
             1512*s12*s13^3 + (290*s12^2*s13 + 1670*s12*s13^2 + 2444*s13^3)*
              s23 + (858*s12*s13 + 1164*s13^2)*s23^2 + (1008*s12 + 624*s13)*
              s23^3 - 756*s23^4) + p1q^3*(-252*s12^2*s13^2 + 
             (58*s12^2*s13 + 446*s12*s13^2 + 756*s13^3)*s23 + 
             (42*s12*s13 + 476*s13^2)*s23^2 - 152*s13*s23^3 - 252*s23^4)) + 
         p3q^3*(p2q^2*(504*s12*s13^3 - 252*s13^4 + (190*s12^2*s13 + 332*s12*
                s13^2 + 238*s13^3)*s23 + (-756*s12^2 + 16*s12*s13 + 280*
                s13^2)*s23^2 + 930*s13*s23^3) + p1q*p2q*(-504*s12^2*s13^2 + 
             1512*s12*s13^3 + (496*s12^2*s13 + 948*s12*s13^2 + 1884*s13^3)*
              s23 + (-504*s12^2 + 948*s12*s13 + 728*s13^2)*s23^2 + 
             (1512*s12 + 1884*s13)*s23^3) + p1q^2*(-756*s12^2*s13^2 + 
             (190*s12^2*s13 + 16*s12*s13^2 + 930*s13^3)*s23 + 
             (332*s12*s13 + 280*s13^2)*s23^2 + (504*s12 + 238*s13)*s23^3 - 
             252*s23^4)))/(27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*
          s23^2 + 27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       (nl*(p1q*p2q^4*((4*s12*s13^2 + 4*s13^3)*s23 + (-24*s12*s13 - 20*s13^2)*
             s23^2 - 24*s13*s23^3) + p3q^5*(24*s12^2*s13^2 + 
            (-8*s12^2*s13 + 12*s12*s13^2 - 12*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13)*s23^2 - 12*s13*s23^3) + 
          p1q^4*p2q*((-24*s12*s13^2 - 24*s13^3)*s23 + (4*s12*s13 - 20*s13^2)*
             s23^2 + 4*s13*s23^3) + p1q^2*p2q^3*(24*s13^4 + 
            (-4*s12*s13^2 + 12*s13^3)*s23 + (-20*s12*s13 - 16*s13^2)*s23^2 - 
            4*s13*s23^3 + 24*s23^4) + p1q^3*p2q^2*(24*s13^4 + 
            (-20*s12*s13^2 - 4*s13^3)*s23 + (-4*s12*s13 - 16*s13^2)*s23^2 + 
            12*s13*s23^3 + 24*s23^4) + p3q^4*
           (p1q*(72*s12^2*s13^2 + (-16*s12^2*s13 + 32*s12*s13^2 - 48*s13^3)*
               s23 + (24*s12^2 - 4*s12*s13 - 12*s13^2)*s23^2 + 
              (-48*s12 - 36*s13)*s23^3) + p2q*(24*s12^2*s13^2 - 
              48*s12*s13^3 + (-16*s12^2*s13 - 4*s12*s13^2 - 36*s13^3)*s23 + 
              (72*s12^2 + 32*s12*s13 - 12*s13^2)*s23^2 - 48*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(48*s12^2*s13^2 - 144*s12*s13^3 + (-32*s12^2*s13 - 
                72*s12*s13^2 - 152*s13^3)*s23 + (48*s12^2 - 72*s12*s13 - 
                112*s13^2)*s23^2 + (-144*s12 - 152*s13)*s23^3) + 
            p2q^2*(-48*s12*s13^3 + 24*s13^4 + (-12*s12^2*s13 - 24*s12*s13^2 - 
                12*s13^3)*s23 + (72*s12^2 - 48*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*(72*s12^2*s13^2 + (-12*s12^2*s13 - 84*s13^3)*s23 + 
              (-24*s12*s13 - 48*s13^2)*s23^2 + (-48*s12 - 12*s13)*s23^3 + 
              24*s23^4)) + p3q^2*(p1q*p2q^2*(-96*s12*s13^3 + 72*s13^4 + 
              (-20*s12^2*s13 - 68*s12*s13^2 - 32*s13^3)*s23 + 
              (24*s12^2 - 156*s12*s13 - 152*s13^2)*s23^2 + (-144*s12 - 
                216*s13)*s23^3) + p2q^3*(24*s13^4 + (-4*s12^2*s13 - 
                4*s12*s13^2 + 16*s13^3)*s23 + (24*s12^2 - 44*s12*s13 - 
                56*s13^2)*s23^2 - 72*s13*s23^3) + p1q^3*(24*s12^2*s13^2 + 
              (-4*s12^2*s13 - 44*s12*s13^2 - 72*s13^3)*s23 + (-4*s12*s13 - 
                56*s13^2)*s23^2 + 16*s13*s23^3 + 24*s23^4) + 
            p1q^2*p2q*(24*s12^2*s13^2 - 144*s12*s13^3 + (-20*s12^2*s13 - 
                156*s12*s13^2 - 216*s13^3)*s23 + (-68*s12*s13 - 152*s13^2)*
               s23^2 + (-96*s12 - 32*s13)*s23^3 + 72*s23^4)) + 
          p3q*(p1q*p2q^3*(48*s13^4 + (-4*s12^2*s13 - 8*s12*s13^2 + 28*s13^3)*
               s23 + (-112*s12*s13 - 96*s13^2)*s23^2 + (-48*s12 - 124*s13)*
               s23^3) + p2q^4*((4*s12*s13^2 + 4*s13^3)*s23 + (-24*s12*s13 - 
                20*s13^2)*s23^2 - 24*s13*s23^3) + 
            p1q^4*((-24*s12*s13^2 - 24*s13^3)*s23 + (4*s12*s13 - 20*s13^2)*
               s23^2 + 4*s13*s23^3) + p1q^3*p2q*(-48*s12*s13^3 + 
              (-4*s12^2*s13 - 112*s12*s13^2 - 124*s13^3)*s23 + 
              (-8*s12*s13 - 96*s13^2)*s23^2 + 28*s13*s23^3 + 48*s23^4) + 
            p1q^2*p2q^2*(-48*s12*s13^3 + 72*s13^4 + (-8*s12^2*s13 - 
                64*s12*s13^2 - 24*s13^3)*s23 + (-64*s12*s13 - 72*s13^2)*s23^
                2 + (-48*s12 - 24*s13)*s23^3 + 72*s23^4))))/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
             s23^2 + 2*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
            (-4*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
            (-84*s12^2 - 42*s12*s13)*s23^2 + 42*s13*s23^3) + 
          p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (84*s12*s13 + 86*s13^2)*
             s23^2 + 84*s13*s23^3) + p1q^3*p2q^2*(12*s13^4 + 
            (-10*s12*s13^2 - 2*s13^3)*s23 + (46*s12*s13 - 8*s13^2)*s23^2 - 
            42*s13*s23^3 - 84*s23^4) + p1q^2*p2q^3*(12*s13^4 + 
            (-2*s12*s13^2 + 6*s13^3)*s23 + (86*s12*s13 + 40*s13^2)*s23^2 - 
            2*s13*s23^3 - 84*s23^4) + p3q^4*
           (p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + (-8*s12^2*s13 - 
                2*s12*s13^2 - 18*s13^3)*s23 + (-252*s12^2 - 80*s12*s13 + 
                42*s13^2)*s23^2 + 168*s13*s23^3) + p1q*(36*s12^2*s13^2 + 
              (-8*s12^2*s13 + 16*s12*s13^2 - 24*s13^3)*s23 + (-84*s12^2 + 
                46*s12*s13 - 6*s13^2)*s23^2 + (168*s12 + 126*s13)*s23^3)) + 
          p3q*(p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
               s23^2 + 2*s13*s23^3) + p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + 
              (84*s12*s13 + 86*s13^2)*s23^2 + 84*s13*s23^3) + 
            p1q*p2q^3*(24*s13^4 + (-2*s12^2*s13 - 4*s12*s13^2 + 14*s13^3)*
               s23 + (424*s12*s13 + 336*s13^2)*s23^2 + (168*s12 + 418*s13)*
               s23^3) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
              (-4*s12^2*s13 - 32*s12*s13^2 - 12*s13^3)*s23 + (304*s12*s13 + 
                60*s13^2)*s23^2 + (168*s12 + 36*s13)*s23^3 - 252*s23^4) + 
            p1q^3*p2q*(-24*s12*s13^3 + (-2*s12^2*s13 - 56*s12*s13^2 - 
                62*s13^3)*s23 + (92*s12*s13 - 48*s13^2)*s23^2 - 
              82*s13*s23^3 - 168*s23^4)) + 
          p3q^2*(p2q^3*(12*s13^4 + (-2*s12^2*s13 - 2*s12*s13^2 + 8*s13^3)*
               s23 + (-84*s12^2 + 170*s12*s13 + 212*s13^2)*s23^2 + 
              252*s13*s23^3) + p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
              (-10*s12^2*s13 - 34*s12*s13^2 - 16*s13^3)*s23 + 
              (-84*s12^2 + 642*s12*s13 + 404*s13^2)*s23^2 + (504*s12 + 
                708*s13)*s23^3) + p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
              (-10*s12^2*s13 - 78*s12*s13^2 - 108*s13^3)*s23 + 
              (350*s12*s13 - 28*s13^2)*s23^2 + (336*s12 + 80*s13)*s23^3 - 
              252*s23^4) + p1q^3*(12*s12^2*s13^2 + (-2*s12^2*s13 - 
                22*s12*s13^2 - 36*s13^3)*s23 + (46*s12*s13 - 28*s13^2)*s23^
                2 - 40*s13*s23^3 - 84*s23^4)) + 
          p3q^3*(p2q^2*(-24*s12*s13^3 + 12*s13^4 + (-6*s12^2*s13 - 
                12*s12*s13^2 - 6*s13^3)*s23 + (-252*s12^2 + 48*s12*s13 + 
                168*s13^2)*s23^2 + 294*s13*s23^3) + p1q*p2q*(24*s12^2*s13^2 - 
              72*s12*s13^3 + (-16*s12^2*s13 - 36*s12*s13^2 - 76*s13^3)*s23 + 
              (-168*s12^2 + 348*s12*s13 + 136*s13^2)*s23^2 + 
              (504*s12 + 500*s13)*s23^3) + p1q^2*(36*s12^2*s13^2 + 
              (-6*s12^2*s13 - 42*s13^3)*s23 + (132*s12*s13 - 24*s13^2)*s23^
                2 + (168*s12 + 42*s13)*s23^3 - 84*s23^4)))*
         Log[p1q/(p1q + p2q + p3q)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*
             s23^2 - 12*s13*s23^3) + p3q^5*(-84*s12^2*s13^2 + 
            (-4*s12^2*s13 - 42*s12*s13^2 + 42*s13^3)*s23 + 
            (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
          p1q^4*p2q*((84*s12*s13^2 + 84*s13^3)*s23 + (2*s12*s13 + 86*s13^2)*
             s23^2 + 2*s13*s23^3) + p1q^2*p2q^3*(-84*s13^4 + 
            (46*s12*s13^2 - 42*s13^3)*s23 + (-10*s12*s13 - 8*s13^2)*s23^2 - 
            2*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(-84*s13^4 + 
            (86*s12*s13^2 - 2*s13^3)*s23 + (-2*s12*s13 + 40*s13^2)*s23^2 + 
            6*s13*s23^3 + 12*s23^4) + p3q^4*(p1q*(-252*s12^2*s13^2 + 
              (-8*s12^2*s13 - 80*s12*s13^2 + 168*s13^3)*s23 + 
              (12*s12^2 - 2*s12*s13 + 42*s13^2)*s23^2 + (-24*s12 - 18*s13)*
               s23^3) + p2q*(-84*s12^2*s13^2 + 168*s12*s13^3 + 
              (-8*s12^2*s13 + 46*s12*s13^2 + 126*s13^3)*s23 + 
              (36*s12^2 + 16*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-168*s12^2*s13^2 + 504*s12*s13^3 + (-16*s12^2*s13 + 
                348*s12*s13^2 + 500*s13^3)*s23 + (24*s12^2 - 36*s12*s13 + 
                136*s13^2)*s23^2 + (-72*s12 - 76*s13)*s23^3) + 
            p2q^2*(168*s12*s13^3 - 84*s13^4 + (-6*s12^2*s13 + 132*s12*s13^2 + 
                42*s13^3)*s23 + (36*s12^2 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
            p1q^2*(-252*s12^2*s13^2 + (-6*s12^2*s13 + 48*s12*s13^2 + 
                294*s13^3)*s23 + (-12*s12*s13 + 168*s13^2)*s23^2 + 
              (-24*s12 - 6*s13)*s23^3 + 12*s23^4)) + 
          p3q^2*(p1q*p2q^2*(336*s12*s13^3 - 252*s13^4 + (-10*s12^2*s13 + 
                350*s12*s13^2 + 80*s13^3)*s23 + (12*s12^2 - 78*s12*s13 - 
                28*s13^2)*s23^2 + (-72*s12 - 108*s13)*s23^3) + 
            p2q^3*(-84*s13^4 + (-2*s12^2*s13 + 46*s12*s13^2 - 40*s13^3)*s23 + 
              (12*s12^2 - 22*s12*s13 - 28*s13^2)*s23^2 - 36*s13*s23^3) + 
            p1q^3*(-84*s12^2*s13^2 + (-2*s12^2*s13 + 170*s12*s13^2 + 
                252*s13^3)*s23 + (-2*s12*s13 + 212*s13^2)*s23^2 + 
              8*s13*s23^3 + 12*s23^4) + p1q^2*p2q*(-84*s12^2*s13^2 + 
              504*s12*s13^3 + (-10*s12^2*s13 + 642*s12*s13^2 + 708*s13^3)*
               s23 + (-34*s12*s13 + 404*s13^2)*s23^2 + (-48*s12 - 16*s13)*s23^
                3 + 36*s23^4)) + p3q*(p1q*p2q^3*(-168*s13^4 + 
              (-2*s12^2*s13 + 92*s12*s13^2 - 82*s13^3)*s23 + (-56*s12*s13 - 
                48*s13^2)*s23^2 + (-24*s12 - 62*s13)*s23^3) + 
            p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*s23^
                2 - 12*s13*s23^3) + p1q^4*((84*s12*s13^2 + 84*s13^3)*s23 + 
              (2*s12*s13 + 86*s13^2)*s23^2 + 2*s13*s23^3) + 
            p1q^3*p2q*(168*s12*s13^3 + (-2*s12^2*s13 + 424*s12*s13^2 + 
                418*s13^3)*s23 + (-4*s12*s13 + 336*s13^2)*s23^2 + 
              14*s13*s23^3 + 24*s23^4) + p1q^2*p2q^2*(168*s12*s13^3 - 
              252*s13^4 + (-4*s12^2*s13 + 304*s12*s13^2 + 36*s13^3)*s23 + 
              (-32*s12*s13 + 60*s13^2)*s23^2 + (-24*s12 - 12*s13)*s23^3 + 
              36*s23^4)))*Log[p2q/(p1q + p2q + p3q)])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
             s23^2 - 20*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (40*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-20*s12*s13^2 - 20*s13^3)*s23 + (24*s12*s13 + 4*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (4*s12*s13^2 + 20*s13^3)*s23 + (-28*s12*s13 + 32*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (-28*s12*s13^2 - 12*s13^3)*s23 + (4*s12*s13 + 32*s13^2)*s23^2 + 
            20*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (80*s12^2*s13 - 
                28*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 64*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (80*s12^2*s13 - 64*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 - 
                28*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
               s23^2 - 20*s13*s23^3) + p2q^4*((-20*s12*s13^2 - 20*s13^3)*
               s23 + (24*s12*s13 + 4*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (20*s12^2*s13 - 56*s12*s13^2 - 44*s13^3)*
               s23 + (80*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 140*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (40*s12^2*s13 - 
                16*s12*s13^2 + 72*s13^3)*s23 + (-16*s12*s13 + 168*s13^2)*s23^
                2 + (48*s12 + 72*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (20*s12^2*s13 + 80*s12*s13^2 + 
                140*s13^3)*s23 + (-56*s12*s13 + 96*s13^2)*s23^2 - 
              44*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (20*s12^2*s13 - 28*s12*s13^2 - 32*s13^3)*
               s23 + (-24*s12^2 + 28*s12*s13 + 40*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (100*s12^2*s13 - 44*s12*s13^2 + 64*s13^3)*s23 + 
              (-24*s12^2 + 60*s12*s13 + 232*s13^2)*s23^2 + (144*s12 + 
                264*s13)*s23^3) + p1q^2*p2q*(-24*s12^2*s13^2 + 
              144*s12*s13^3 + (100*s12^2*s13 + 60*s12*s13^2 + 264*s13^3)*
               s23 + (-44*s12*s13 + 232*s13^2)*s23^2 + (96*s12 + 64*s13)*s23^
                3 - 72*s23^4) + p1q^3*(-24*s12^2*s13^2 + (20*s12^2*s13 + 
                28*s12*s13^2 + 72*s13^3)*s23 + (-28*s12*s13 + 40*s13^2)*s23^
                2 - 32*s13*s23^3 - 24*s23^4)) + 
          p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + (60*s12^2*s13 - 
                24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (160*s12^2*s13 - 24*s12*s13^2 + 184*s13^3)*
               s23 + (-48*s12^2 - 24*s12*s13 + 176*s13^2)*s23^2 + 
              (144*s12 + 184*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + 
              (60*s12^2*s13 - 48*s12*s13^2 + 84*s13^3)*s23 + (-24*s12*s13 + 
                48*s13^2)*s23^2 + (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*
         Log[p3q/(p1q + p2q + p3q)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((96*s12*s13^2 + 96*s13^3)*s23 + (-16*s12*s13 + 80*s13^2)*
             s23^2 - 16*s13*s23^3) + p3q^5*(-96*s12^2*s13^2 + 
            (32*s12^2*s13 - 48*s12*s13^2 + 48*s13^3)*s23 + 
            (-96*s12^2 - 48*s12*s13)*s23^2 + 48*s13*s23^3) + 
          p1q*p2q^4*((-16*s12*s13^2 - 16*s13^3)*s23 + (96*s12*s13 + 80*s13^2)*
             s23^2 + 96*s13*s23^3) + p1q^3*p2q^2*(-96*s13^4 + 
            (80*s12*s13^2 + 16*s13^3)*s23 + (16*s12*s13 + 64*s13^2)*s23^2 - 
            48*s13*s23^3 - 96*s23^4) + p1q^2*p2q^3*(-96*s13^4 + 
            (16*s12*s13^2 - 48*s13^3)*s23 + (80*s12*s13 + 64*s13^2)*s23^2 + 
            16*s13*s23^3 - 96*s23^4) + p3q^4*
           (p2q*(-96*s12^2*s13^2 + 192*s12*s13^3 + (64*s12^2*s13 + 
                16*s12*s13^2 + 144*s13^3)*s23 + (-288*s12^2 - 128*s12*s13 + 
                48*s13^2)*s23^2 + 192*s13*s23^3) + p1q*(-288*s12^2*s13^2 + 
              (64*s12^2*s13 - 128*s12*s13^2 + 192*s13^3)*s23 + 
              (-96*s12^2 + 16*s12*s13 + 48*s13^2)*s23^2 + (192*s12 + 144*s13)*
               s23^3)) + p3q*(p1q^4*((96*s12*s13^2 + 96*s13^3)*s23 + 
              (-16*s12*s13 + 80*s13^2)*s23^2 - 16*s13*s23^3) + 
            p2q^4*((-16*s12*s13^2 - 16*s13^3)*s23 + (96*s12*s13 + 80*s13^2)*
               s23^2 + 96*s13*s23^3) + p1q*p2q^3*(-192*s13^4 + 
              (16*s12^2*s13 + 32*s12*s13^2 - 112*s13^3)*s23 + 
              (448*s12*s13 + 384*s13^2)*s23^2 + (192*s12 + 496*s13)*s23^3) + 
            p1q^2*p2q^2*(192*s12*s13^3 - 288*s13^4 + (32*s12^2*s13 + 
                256*s12*s13^2 + 96*s13^3)*s23 + (256*s12*s13 + 288*s13^2)*s23^
                2 + (192*s12 + 96*s13)*s23^3 - 288*s23^4) + 
            p1q^3*p2q*(192*s12*s13^3 + (16*s12^2*s13 + 448*s12*s13^2 + 
                496*s13^3)*s23 + (32*s12*s13 + 384*s13^2)*s23^2 - 
              112*s13*s23^3 - 192*s23^4)) + 
          p3q^2*(p2q^3*(-96*s13^4 + (16*s12^2*s13 + 16*s12*s13^2 - 64*s13^3)*
               s23 + (-96*s12^2 + 176*s12*s13 + 224*s13^2)*s23^2 + 
              288*s13*s23^3) + p1q*p2q^2*(384*s12*s13^3 - 288*s13^4 + 
              (80*s12^2*s13 + 272*s12*s13^2 + 128*s13^3)*s23 + 
              (-96*s12^2 + 624*s12*s13 + 608*s13^2)*s23^2 + (576*s12 + 
                864*s13)*s23^3) + p1q^2*p2q*(-96*s12^2*s13^2 + 
              576*s12*s13^3 + (80*s12^2*s13 + 624*s12*s13^2 + 864*s13^3)*
               s23 + (272*s12*s13 + 608*s13^2)*s23^2 + (384*s12 + 128*s13)*
               s23^3 - 288*s23^4) + p1q^3*(-96*s12^2*s13^2 + (16*s12^2*s13 + 
                176*s12*s13^2 + 288*s13^3)*s23 + (16*s12*s13 + 224*s13^2)*s23^
                2 - 64*s13*s23^3 - 96*s23^4)) + 
          p3q^3*(p2q^2*(192*s12*s13^3 - 96*s13^4 + (48*s12^2*s13 + 
                96*s12*s13^2 + 48*s13^3)*s23 + (-288*s12^2 + 192*s13^2)*s23^
                2 + 336*s13*s23^3) + p1q*p2q*(-192*s12^2*s13^2 + 
              576*s12*s13^3 + (128*s12^2*s13 + 288*s12*s13^2 + 608*s13^3)*
               s23 + (-192*s12^2 + 288*s12*s13 + 448*s13^2)*s23^2 + 
              (576*s12 + 608*s13)*s23^3) + p1q^2*(-288*s12^2*s13^2 + 
              (48*s12^2*s13 + 336*s13^3)*s23 + (96*s12*s13 + 192*s13^2)*s23^
                2 + (192*s12 + 48*s13)*s23^3 - 96*s23^4)))*
         Log[-s12 - s13 - s23])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
             s23^2 - 20*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (40*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-20*s12*s13^2 - 20*s13^3)*s23 + (24*s12*s13 + 4*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (4*s12*s13^2 + 20*s13^3)*s23 + (-28*s12*s13 + 32*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (-28*s12*s13^2 - 12*s13^3)*s23 + (4*s12*s13 + 32*s13^2)*s23^2 + 
            20*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (80*s12^2*s13 - 
                28*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 64*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (80*s12^2*s13 - 64*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 - 
                28*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
               s23^2 - 20*s13*s23^3) + p2q^4*((-20*s12*s13^2 - 20*s13^3)*
               s23 + (24*s12*s13 + 4*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (20*s12^2*s13 - 56*s12*s13^2 - 44*s13^3)*
               s23 + (80*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 140*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (40*s12^2*s13 - 
                16*s12*s13^2 + 72*s13^3)*s23 + (-16*s12*s13 + 168*s13^2)*s23^
                2 + (48*s12 + 72*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (20*s12^2*s13 + 80*s12*s13^2 + 
                140*s13^3)*s23 + (-56*s12*s13 + 96*s13^2)*s23^2 - 
              44*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (20*s12^2*s13 - 28*s12*s13^2 - 32*s13^3)*
               s23 + (-24*s12^2 + 28*s12*s13 + 40*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (100*s12^2*s13 - 44*s12*s13^2 + 64*s13^3)*s23 + 
              (-24*s12^2 + 60*s12*s13 + 232*s13^2)*s23^2 + (144*s12 + 
                264*s13)*s23^3) + p1q^2*p2q*(-24*s12^2*s13^2 + 
              144*s12*s13^3 + (100*s12^2*s13 + 60*s12*s13^2 + 264*s13^3)*
               s23 + (-44*s12*s13 + 232*s13^2)*s23^2 + (96*s12 + 64*s13)*s23^
                3 - 72*s23^4) + p1q^3*(-24*s12^2*s13^2 + (20*s12^2*s13 + 
                28*s12*s13^2 + 72*s13^3)*s23 + (-28*s12*s13 + 40*s13^2)*s23^
                2 - 32*s13*s23^3 - 24*s23^4)) + 
          p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + (60*s12^2*s13 - 
                24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (160*s12^2*s13 - 24*s12*s13^2 + 184*s13^3)*
               s23 + (-48*s12^2 - 24*s12*s13 + 176*s13^2)*s23^2 + 
              (144*s12 + 184*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + 
              (60*s12^2*s13 - 48*s12*s13^2 + 84*s13^3)*s23 + (-24*s12*s13 + 
                48*s13^2)*s23^2 + (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*
             s23^2 - 12*s13*s23^3) + p3q^5*(-84*s12^2*s13^2 + 
            (-4*s12^2*s13 - 42*s12*s13^2 + 42*s13^3)*s23 + 
            (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
          p1q^4*p2q*((84*s12*s13^2 + 84*s13^3)*s23 + (2*s12*s13 + 86*s13^2)*
             s23^2 + 2*s13*s23^3) + p1q^2*p2q^3*(-84*s13^4 + 
            (46*s12*s13^2 - 42*s13^3)*s23 + (-10*s12*s13 - 8*s13^2)*s23^2 - 
            2*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(-84*s13^4 + 
            (86*s12*s13^2 - 2*s13^3)*s23 + (-2*s12*s13 + 40*s13^2)*s23^2 + 
            6*s13*s23^3 + 12*s23^4) + p3q^4*(p1q*(-252*s12^2*s13^2 + 
              (-8*s12^2*s13 - 80*s12*s13^2 + 168*s13^3)*s23 + 
              (12*s12^2 - 2*s12*s13 + 42*s13^2)*s23^2 + (-24*s12 - 18*s13)*
               s23^3) + p2q*(-84*s12^2*s13^2 + 168*s12*s13^3 + 
              (-8*s12^2*s13 + 46*s12*s13^2 + 126*s13^3)*s23 + 
              (36*s12^2 + 16*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-168*s12^2*s13^2 + 504*s12*s13^3 + (-16*s12^2*s13 + 
                348*s12*s13^2 + 500*s13^3)*s23 + (24*s12^2 - 36*s12*s13 + 
                136*s13^2)*s23^2 + (-72*s12 - 76*s13)*s23^3) + 
            p2q^2*(168*s12*s13^3 - 84*s13^4 + (-6*s12^2*s13 + 132*s12*s13^2 + 
                42*s13^3)*s23 + (36*s12^2 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
            p1q^2*(-252*s12^2*s13^2 + (-6*s12^2*s13 + 48*s12*s13^2 + 
                294*s13^3)*s23 + (-12*s12*s13 + 168*s13^2)*s23^2 + 
              (-24*s12 - 6*s13)*s23^3 + 12*s23^4)) + 
          p3q^2*(p1q*p2q^2*(336*s12*s13^3 - 252*s13^4 + (-10*s12^2*s13 + 
                350*s12*s13^2 + 80*s13^3)*s23 + (12*s12^2 - 78*s12*s13 - 
                28*s13^2)*s23^2 + (-72*s12 - 108*s13)*s23^3) + 
            p2q^3*(-84*s13^4 + (-2*s12^2*s13 + 46*s12*s13^2 - 40*s13^3)*s23 + 
              (12*s12^2 - 22*s12*s13 - 28*s13^2)*s23^2 - 36*s13*s23^3) + 
            p1q^3*(-84*s12^2*s13^2 + (-2*s12^2*s13 + 170*s12*s13^2 + 
                252*s13^3)*s23 + (-2*s12*s13 + 212*s13^2)*s23^2 + 
              8*s13*s23^3 + 12*s23^4) + p1q^2*p2q*(-84*s12^2*s13^2 + 
              504*s12*s13^3 + (-10*s12^2*s13 + 642*s12*s13^2 + 708*s13^3)*
               s23 + (-34*s12*s13 + 404*s13^2)*s23^2 + (-48*s12 - 16*s13)*s23^
                3 + 36*s23^4)) + p3q*(p1q*p2q^3*(-168*s13^4 + 
              (-2*s12^2*s13 + 92*s12*s13^2 - 82*s13^3)*s23 + (-56*s12*s13 - 
                48*s13^2)*s23^2 + (-24*s12 - 62*s13)*s23^3) + 
            p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*s23^
                2 - 12*s13*s23^3) + p1q^4*((84*s12*s13^2 + 84*s13^3)*s23 + 
              (2*s12*s13 + 86*s13^2)*s23^2 + 2*s13*s23^3) + 
            p1q^3*p2q*(168*s12*s13^3 + (-2*s12^2*s13 + 424*s12*s13^2 + 
                418*s13^3)*s23 + (-4*s12*s13 + 336*s13^2)*s23^2 + 
              14*s13*s23^3 + 24*s23^4) + p1q^2*p2q^2*(168*s12*s13^3 - 
              252*s13^4 + (-4*s12^2*s13 + 304*s12*s13^2 + 36*s13^3)*s23 + 
              (-32*s12*s13 + 60*s13^2)*s23^2 + (-24*s12 - 12*s13)*s23^3 + 
              36*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
             s23^2 + 2*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
            (-4*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
            (-84*s12^2 - 42*s12*s13)*s23^2 + 42*s13*s23^3) + 
          p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (84*s12*s13 + 86*s13^2)*
             s23^2 + 84*s13*s23^3) + p1q^3*p2q^2*(12*s13^4 + 
            (-10*s12*s13^2 - 2*s13^3)*s23 + (46*s12*s13 - 8*s13^2)*s23^2 - 
            42*s13*s23^3 - 84*s23^4) + p1q^2*p2q^3*(12*s13^4 + 
            (-2*s12*s13^2 + 6*s13^3)*s23 + (86*s12*s13 + 40*s13^2)*s23^2 - 
            2*s13*s23^3 - 84*s23^4) + p3q^4*
           (p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + (-8*s12^2*s13 - 
                2*s12*s13^2 - 18*s13^3)*s23 + (-252*s12^2 - 80*s12*s13 + 
                42*s13^2)*s23^2 + 168*s13*s23^3) + p1q*(36*s12^2*s13^2 + 
              (-8*s12^2*s13 + 16*s12*s13^2 - 24*s13^3)*s23 + (-84*s12^2 + 
                46*s12*s13 - 6*s13^2)*s23^2 + (168*s12 + 126*s13)*s23^3)) + 
          p3q*(p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
               s23^2 + 2*s13*s23^3) + p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + 
              (84*s12*s13 + 86*s13^2)*s23^2 + 84*s13*s23^3) + 
            p1q*p2q^3*(24*s13^4 + (-2*s12^2*s13 - 4*s12*s13^2 + 14*s13^3)*
               s23 + (424*s12*s13 + 336*s13^2)*s23^2 + (168*s12 + 418*s13)*
               s23^3) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
              (-4*s12^2*s13 - 32*s12*s13^2 - 12*s13^3)*s23 + (304*s12*s13 + 
                60*s13^2)*s23^2 + (168*s12 + 36*s13)*s23^3 - 252*s23^4) + 
            p1q^3*p2q*(-24*s12*s13^3 + (-2*s12^2*s13 - 56*s12*s13^2 - 
                62*s13^3)*s23 + (92*s12*s13 - 48*s13^2)*s23^2 - 
              82*s13*s23^3 - 168*s23^4)) + 
          p3q^2*(p2q^3*(12*s13^4 + (-2*s12^2*s13 - 2*s12*s13^2 + 8*s13^3)*
               s23 + (-84*s12^2 + 170*s12*s13 + 212*s13^2)*s23^2 + 
              252*s13*s23^3) + p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
              (-10*s12^2*s13 - 34*s12*s13^2 - 16*s13^3)*s23 + 
              (-84*s12^2 + 642*s12*s13 + 404*s13^2)*s23^2 + (504*s12 + 
                708*s13)*s23^3) + p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
              (-10*s12^2*s13 - 78*s12*s13^2 - 108*s13^3)*s23 + 
              (350*s12*s13 - 28*s13^2)*s23^2 + (336*s12 + 80*s13)*s23^3 - 
              252*s23^4) + p1q^3*(12*s12^2*s13^2 + (-2*s12^2*s13 - 
                22*s12*s13^2 - 36*s13^3)*s23 + (46*s12*s13 - 28*s13^2)*s23^
                2 - 40*s13*s23^3 - 84*s23^4)) + 
          p3q^3*(p2q^2*(-24*s12*s13^3 + 12*s13^4 + (-6*s12^2*s13 - 
                12*s12*s13^2 - 6*s13^3)*s23 + (-252*s12^2 + 48*s12*s13 + 
                168*s13^2)*s23^2 + 294*s13*s23^3) + p1q*p2q*(24*s12^2*s13^2 - 
              72*s12*s13^3 + (-16*s12^2*s13 - 36*s12*s13^2 - 76*s13^3)*s23 + 
              (-168*s12^2 + 348*s12*s13 + 136*s13^2)*s23^2 + 
              (504*s12 + 500*s13)*s23^3) + p1q^2*(36*s12^2*s13^2 + 
              (-6*s12^2*s13 - 42*s13^3)*s23 + (132*s12*s13 - 24*s13^2)*s23^
                2 + (168*s12 + 42*s13)*s23^3 - 84*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)))/ep + 
     Log[p3q/(p1q + p2q + p3q)]*
      ((p2q^3*(20*s12*s13 + 20*s13^2 + 20*s13*s23) + 
         p1q^2*p2q*(20*s12*s13 - 20*s13^2 + (8*s12 + 12*s13)*s23 - 
           32*s23^2) + p1q*p2q^2*(8*s12*s13 - 32*s13^2 + (20*s12 + 12*s13)*
            s23 - 20*s23^2) + p3q^3*(-60*s12^2 - 32*s12*s13 - 12*s13^2 + 
           (-32*s12 + 40*s13)*s23 - 12*s23^2) + 
         p1q^3*((20*s12 + 20*s13)*s23 + 20*s23^2) + 
         p3q^2*(p2q*(-60*s12^2 + 16*s12*s13 - 4*s13^2 + (8*s12 + 112*s13)*
              s23 - 12*s23^2) + p1q*(-60*s12^2 + 8*s12*s13 - 12*s13^2 + 
             (16*s12 + 112*s13)*s23 - 4*s23^2)) + 
         p3q*(p2q^2*(-20*s12^2 + 28*s12*s13 + 8*s13^2 + (20*s12 + 72*s13)*
              s23) + p1q*p2q*(-20*s12^2 + 56*s12*s13 - 44*s13^2 + 
             (56*s12 + 104*s13)*s23 - 44*s23^2) + 
           p1q^2*(-20*s12^2 + 20*s12*s13 + (28*s12 + 72*s13)*s23 + 8*s23^2)))/
        (27*p1q^2*p2q*s13*s23 + 27*p1q*p2q^2*s13*s23 + 27*p3q^3*s13*s23 + 
         p3q^2*(54*p1q*s13*s23 + 54*p2q*s13*s23) + 
         p3q*(27*p1q^2*s13*s23 + 81*p1q*p2q*s13*s23 + 27*p2q^2*s13*s23)) + 
       ((p1q*p2q^4*(20*s12*s13^3 + 20*s13^4 + (-24*s12*s13^2 - 4*s13^3)*s23 - 
            24*s13^2*s23^2) + p1q^5*((-10*s12^2*s13 - 20*s12*s13^2 - 
              10*s13^3)*s23 + (-20*s12*s13 - 20*s13^2)*s23^2 - 
            10*s13*s23^3) + p3q^5*(20*s12^3*s13 + 20*s12^2*s13^2 + 
            (-24*s12^3 - 4*s12^2*s13)*s23 + (-24*s12^2 + 12*s12*s13 + 
              12*s13^2)*s23^2 + 12*s13*s23^3) + p1q^2*p2q^3*
           (-10*s12^2*s13^2 + 20*s12*s13^3 + 30*s13^4 + 
            (24*s12^2*s13 - 28*s12*s13^2 - 12*s13^3)*s23 + 
            (72*s12*s13 + 6*s13^2)*s23^2 + 48*s13*s23^3) + 
          p1q^4*p2q*(-10*s12^2*s13^2 + 10*s13^4 + 
            (-8*s12^2*s13 - 28*s12*s13^2)*s23 + (-8*s12*s13 - 10*s13^2)*
             s23^2 + (-24*s12 - 24*s13)*s23^3 - 24*s23^4) + 
          p1q^3*p2q^2*(-20*s12^2*s13^2 + 20*s13^4 + 
            (14*s12^2*s13 - 36*s12*s13^2 - 10*s13^3)*s23 + 
            (60*s12*s13 + 16*s13^2)*s23^2 + (-24*s12 + 22*s13)*s23^3 - 
            24*s23^4) + p3q^4*(p2q*(20*s12^3*s13 - 20*s12^2*s13^2 - 
              40*s12*s13^3 + (-48*s12^3 - 12*s12^2*s13 - 24*s12*s13^2)*s23 + 
              (-48*s12^2 + 52*s12*s13 + 36*s13^2)*s23^2 + 36*s13*s23^3) + 
            p1q*(60*s12^3*s13 + 60*s12^2*s13^2 + (-48*s12^3 + 4*s12^2*s13 - 
                8*s12*s13^2)*s23 + (76*s12*s13 + 36*s13^2)*s23^2 + 
              (48*s12 + 36*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-30*s12^2*s13^2 + 30*s13^4 + (48*s12^2*s13 - 
                28*s12*s13^2 - 16*s13^3)*s23 + (72*s12*s13 - 22*s13^2)*s23^
                2 + 24*s13*s23^3) + p1q*p2q^2*(20*s12^3*s13 - 
              100*s12^2*s13^2 - 80*s12*s13^3 + 40*s13^4 + (-24*s12^3 + 
                62*s12^2*s13 - 220*s12*s13^2 - 126*s13^3)*s23 + 
              (24*s12^2 + 208*s12*s13 - 72*s13^2)*s23^2 + (48*s12 + 94*s13)*
               s23^3) + p1q^3*(40*s12^3*s13 + 20*s12^2*s13^2 - 20*s12*s13^3 + 
              (26*s12^2*s13 - 84*s12*s13^2 - 50*s13^3)*s23 + 
              (48*s12^2 + 36*s12*s13 - 48*s13^2)*s23^2 - 46*s13*s23^3 - 
              48*s23^4) + p1q^2*p2q*(60*s12^3*s13 - 50*s12^2*s13^2 - 
              100*s12*s13^3 + 10*s13^4 + (-24*s12^3 + 52*s12^2*s13 - 
                188*s12*s13^2 - 84*s13^3)*s23 + (120*s12^2 + 308*s12*s13 + 
                54*s13^2)*s23^2 + (96*s12 + 100*s13)*s23^3 - 48*s23^4)) + 
          p3q^3*(p2q^2*(10*s12^3*s13 - 40*s12^2*s13^2 - 30*s12*s13^3 + 
              20*s13^4 + (-24*s12^3 + 60*s12^2*s13 + 12*s12*s13^2 + 8*s13^3)*
               s23 + (-24*s12^2 + 122*s12*s13 + 36*s13^2)*s23^2 + 
              48*s13*s23^3) + p1q*p2q*(60*s12^3*s13 - 40*s12^2*s13^2 - 
              100*s12*s13^3 + (-72*s12^3 + 12*s12^2*s13 - 120*s12*s13^2 - 
                44*s13^3)*s23 + (24*s12^2 + 236*s12*s13 + 72*s13^2)*s23^2 + 
              (96*s12 + 116*s13)*s23^3) + p1q^2*(70*s12^3*s13 + 
              60*s12^2*s13^2 - 10*s12*s13^3 + (-24*s12^3 + 32*s12^2*s13 - 
                44*s12*s13^2 - 20*s13^3)*s23 + (72*s12^2 + 118*s12*s13 + 
                16*s13^2)*s23^2 + (72*s12 + 12*s13)*s23^3 - 24*s23^4)) + 
          p3q*(p2q^4*(20*s12*s13^3 + 20*s13^4 + (-24*s12*s13^2 - 4*s13^3)*
               s23 - 24*s13^2*s23^2) + p1q*p2q^3*(-40*s12^2*s13^2 + 
              20*s12*s13^3 + 60*s13^4 + (24*s12^2*s13 - 152*s12*s13^2 - 
                76*s13^3)*s23 + (48*s12*s13 - 112*s13^2)*s23^2 + 
              24*s13*s23^3) + p1q^3*p2q*(20*s12^3*s13 - 40*s12^2*s13^2 - 
              40*s12*s13^3 + 20*s13^4 + (20*s12^2*s13 - 120*s12*s13^2 - 
                40*s13^3)*s23 + (48*s12^2 + 116*s12*s13 + 8*s13^2)*s23^2 + 
              (-24*s12 - 4*s13)*s23^3 - 72*s23^4) + 
            p1q^4*(10*s12^3*s13 - 10*s12*s13^3 + (-8*s12^2*s13 - 
                68*s12*s13^2 - 40*s13^3)*s23 + (-38*s12*s13 - 60*s13^2)*s23^
                2 + (-24*s12 - 44*s13)*s23^3 - 24*s23^4) + 
            p1q^2*p2q^2*(10*s12^3*s13 - 80*s12^2*s13^2 - 50*s12*s13^3 + 
              40*s13^4 + (64*s12^2*s13 - 172*s12*s13^2 - 96*s13^3)*s23 + 
              (48*s12^2 + 242*s12*s13 + 4*s13^2)*s23^2 + (24*s12 + 116*s13)*
               s23^3 - 24*s23^4)))*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(-24*s12^3*s13 - 24*s12^2*s13^2 + (20*s12^3 - 4*s12^2*s13 + 
              12*s12*s13^2 + 12*s13^3)*s23 + (20*s12^2 + 12*s13^2)*s23^2) + 
          p2q^5*((-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3)*s23 + 
            (-20*s12*s13 - 20*s13^2)*s23^2 - 10*s13*s23^3) + 
          p1q*p2q^4*(-24*s12*s13^3 - 24*s13^4 + (-8*s12^2*s13 - 8*s12*s13^2 - 
              24*s13^3)*s23 + (-10*s12^2 - 28*s12*s13 - 10*s13^2)*s23^2 + 
            10*s23^4) + p1q^4*p2q*((-24*s12*s13 - 24*s13^2)*s23^2 + 
            (20*s12 - 4*s13)*s23^3 + 20*s23^4) + p1q^2*p2q^3*
           (-24*s12*s13^3 - 24*s13^4 + (14*s12^2*s13 + 60*s12*s13^2 + 
              22*s13^3)*s23 + (-20*s12^2 - 36*s12*s13 + 16*s13^2)*s23^2 - 
            10*s13*s23^3 + 20*s23^4) + p1q^3*p2q^2*
           ((24*s12^2*s13 + 72*s12*s13^2 + 48*s13^3)*s23 + 
            (-10*s12^2 - 28*s12*s13 + 6*s13^2)*s23^2 + (20*s12 - 12*s13)*
             s23^3 + 30*s23^4) + p3q^4*(p2q*(-48*s12^3*s13 + 48*s12*s13^3 + 
              (60*s12^3 + 4*s12^2*s13 + 76*s12*s13^2 + 36*s13^3)*s23 + 
              (60*s12^2 - 8*s12*s13 + 36*s13^2)*s23^2) + 
            p1q*(-48*s12^3*s13 - 48*s12^2*s13^2 + (20*s12^3 - 12*s12^2*s13 + 
                52*s12*s13^2 + 36*s13^3)*s23 + (-20*s12^2 - 24*s12*s13 + 
                36*s13^2)*s23^2 - 40*s12*s23^3)) + 
          p3q^3*(p1q*p2q*(-72*s12^3*s13 + 24*s12^2*s13^2 + 96*s12*s13^3 + 
              (60*s12^3 + 12*s12^2*s13 + 236*s12*s13^2 + 116*s13^3)*s23 + 
              (-40*s12^2 - 120*s12*s13 + 72*s13^2)*s23^2 + (-100*s12 - 
                44*s13)*s23^3) + p2q^2*(-24*s12^3*s13 + 72*s12^2*s13^2 + 
              72*s12*s13^3 - 24*s13^4 + (70*s12^3 + 32*s12^2*s13 + 
                118*s12*s13^2 + 12*s13^3)*s23 + (60*s12^2 - 44*s12*s13 + 
                16*s13^2)*s23^2 + (-10*s12 - 20*s13)*s23^3) + 
            p1q^2*(-24*s12^3*s13 - 24*s12^2*s13^2 + (10*s12^3 + 
                60*s12^2*s13 + 122*s12*s13^2 + 48*s13^3)*s23 + 
              (-40*s12^2 + 12*s12*s13 + 36*s13^2)*s23^2 + (-30*s12 + 8*s13)*
               s23^3 + 20*s23^4)) + p3q^2*(p2q^3*(48*s12^2*s13^2 - 48*s13^4 + 
              (40*s12^3 + 26*s12^2*s13 + 36*s12*s13^2 - 46*s13^3)*s23 + 
              (20*s12^2 - 84*s12*s13 - 48*s13^2)*s23^2 + (-20*s12 - 50*s13)*
               s23^3) + p1q*p2q^2*(-24*s12^3*s13 + 120*s12^2*s13^2 + 
              96*s12*s13^3 - 48*s13^4 + (60*s12^3 + 52*s12^2*s13 + 
                308*s12*s13^2 + 100*s13^3)*s23 + (-50*s12^2 - 188*s12*s13 + 
                54*s13^2)*s23^2 + (-100*s12 - 84*s13)*s23^3 + 10*s23^4) + 
            p1q^3*((48*s12^2*s13 + 72*s12*s13^2 + 24*s13^3)*s23 + 
              (-30*s12^2 - 28*s12*s13 - 22*s13^2)*s23^2 - 16*s13*s23^3 + 
              30*s23^4) + p1q^2*p2q*(-24*s12^3*s13 + 24*s12^2*s13^2 + 
              48*s12*s13^3 + (20*s12^3 + 62*s12^2*s13 + 208*s12*s13^2 + 
                94*s13^3)*s23 + (-100*s12^2 - 220*s12*s13 - 72*s13^2)*s23^2 + 
              (-80*s12 - 126*s13)*s23^3 + 40*s23^4)) + 
          p3q*(p2q^4*(-24*s12*s13^3 - 24*s13^4 + (10*s12^3 - 8*s12^2*s13 - 
                38*s12*s13^2 - 44*s13^3)*s23 + (-68*s12*s13 - 60*s13^2)*s23^
                2 + (-10*s12 - 40*s13)*s23^3) + p1q*p2q^3*(48*s12^2*s13^2 - 
              24*s12*s13^3 - 72*s13^4 + (20*s12^3 + 20*s12^2*s13 + 
                116*s12*s13^2 - 4*s13^3)*s23 + (-40*s12^2 - 120*s12*s13 + 
                8*s13^2)*s23^2 + (-40*s12 - 40*s13)*s23^3 + 20*s23^4) + 
            p1q^4*((-24*s12*s13 - 24*s13^2)*s23^2 + (20*s12 - 4*s13)*s23^3 + 
              20*s23^4) + p1q^2*p2q^2*(48*s12^2*s13^2 + 24*s12*s13^3 - 
              24*s13^4 + (10*s12^3 + 64*s12^2*s13 + 242*s12*s13^2 + 
                116*s13^3)*s23 + (-80*s12^2 - 172*s12*s13 + 4*s13^2)*s23^2 + 
              (-50*s12 - 96*s13)*s23^3 + 40*s23^4) + p1q^3*p2q*
             ((24*s12^2*s13 + 48*s12*s13^2 + 24*s13^3)*s23 + (-40*s12^2 - 
                152*s12*s13 - 112*s13^2)*s23^2 + (20*s12 - 76*s13)*s23^3 + 
              60*s23^4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p1q*p2q^4*((20*s12*s13^2 + 20*s13^3)*s23 + (-24*s12*s13 - 4*s13^2)*
             s23^2 - 24*s13*s23^3) + p3q^5*(24*s12^2*s13^2 + 
            (-40*s12^2*s13 + 12*s12*s13^2 - 12*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13)*s23^2 - 12*s13*s23^3) + 
          p1q^4*p2q*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
             s23^2 + 20*s13*s23^3) + p1q^2*p2q^3*(24*s13^4 + 
            (28*s12*s13^2 + 12*s13^3)*s23 + (-4*s12*s13 - 32*s13^2)*s23^2 - 
            20*s13*s23^3 + 24*s23^4) + p1q^3*p2q^2*(24*s13^4 + 
            (-4*s12*s13^2 - 20*s13^3)*s23 + (28*s12*s13 - 32*s13^2)*s23^2 + 
            12*s13*s23^3 + 24*s23^4) + p3q^4*
           (p1q*(72*s12^2*s13^2 + (-80*s12^2*s13 + 64*s12*s13^2 - 48*s13^3)*
               s23 + (24*s12^2 + 28*s12*s13 - 12*s13^2)*s23^2 + 
              (-48*s12 - 36*s13)*s23^3) + p2q*(24*s12^2*s13^2 - 
              48*s12*s13^3 + (-80*s12^2*s13 + 28*s12*s13^2 - 36*s13^3)*s23 + 
              (72*s12^2 + 64*s12*s13 - 12*s13^2)*s23^2 - 48*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(48*s12^2*s13^2 - 144*s12*s13^3 + (-160*s12^2*s13 + 
                24*s12*s13^2 - 184*s13^3)*s23 + (48*s12^2 + 24*s12*s13 - 
                176*s13^2)*s23^2 + (-144*s12 - 184*s13)*s23^3) + 
            p2q^2*(-48*s12*s13^3 + 24*s13^4 + (-60*s12^2*s13 + 24*s12*s13^2 - 
                12*s13^3)*s23 + (72*s12^2 + 48*s12*s13 - 48*s13^2)*s23^2 - 
              84*s13*s23^3) + p1q^2*(72*s12^2*s13^2 + (-60*s12^2*s13 + 
                48*s12*s13^2 - 84*s13^3)*s23 + (24*s12*s13 - 48*s13^2)*s23^
                2 + (-48*s12 - 12*s13)*s23^3 + 24*s23^4)) + 
          p3q*(p1q*p2q^3*(48*s13^4 + (-20*s12^2*s13 + 56*s12*s13^2 + 
                44*s13^3)*s23 + (-80*s12*s13 - 96*s13^2)*s23^2 + 
              (-48*s12 - 140*s13)*s23^3) + p2q^4*((20*s12*s13^2 + 20*s13^3)*
               s23 + (-24*s12*s13 - 4*s13^2)*s23^2 - 24*s13*s23^3) + 
            p1q^4*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
               s23^2 + 20*s13*s23^3) + p1q^3*p2q*(-48*s12*s13^3 + 
              (-20*s12^2*s13 - 80*s12*s13^2 - 140*s13^3)*s23 + 
              (56*s12*s13 - 96*s13^2)*s23^2 + 44*s13*s23^3 + 48*s23^4) + 
            p1q^2*p2q^2*(-48*s12*s13^3 + 72*s13^4 + (-40*s12^2*s13 + 
                16*s12*s13^2 - 72*s13^3)*s23 + (16*s12*s13 - 168*s13^2)*s23^
                2 + (-48*s12 - 72*s13)*s23^3 + 72*s23^4)) + 
          p3q^2*(p1q*p2q^2*(-96*s12*s13^3 + 72*s13^4 + (-100*s12^2*s13 + 
                44*s12*s13^2 - 64*s13^3)*s23 + (24*s12^2 - 60*s12*s13 - 
                232*s13^2)*s23^2 + (-144*s12 - 264*s13)*s23^3) + 
            p2q^3*(24*s13^4 + (-20*s12^2*s13 + 28*s12*s13^2 + 32*s13^3)*s23 + 
              (24*s12^2 - 28*s12*s13 - 40*s13^2)*s23^2 - 72*s13*s23^3) + 
            p1q^3*(24*s12^2*s13^2 + (-20*s12^2*s13 - 28*s12*s13^2 - 72*s13^3)*
               s23 + (28*s12*s13 - 40*s13^2)*s23^2 + 32*s13*s23^3 + 
              24*s23^4) + p1q^2*p2q*(24*s12^2*s13^2 - 144*s12*s13^3 + 
              (-100*s12^2*s13 - 60*s12*s13^2 - 264*s13^3)*s23 + 
              (44*s12*s13 - 232*s13^2)*s23^2 + (-96*s12 - 64*s13)*s23^3 + 
              72*s23^4)))*Log[-s12 - s13 - s23])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
             s23^2 - 20*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (40*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-20*s12*s13^2 - 20*s13^3)*s23 + (24*s12*s13 + 4*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (4*s12*s13^2 + 20*s13^3)*s23 + (-28*s12*s13 + 32*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (-28*s12*s13^2 - 12*s13^3)*s23 + (4*s12*s13 + 32*s13^2)*s23^2 + 
            20*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (80*s12^2*s13 - 
                28*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 64*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (80*s12^2*s13 - 64*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 - 
                28*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
               s23^2 - 20*s13*s23^3) + p2q^4*((-20*s12*s13^2 - 20*s13^3)*
               s23 + (24*s12*s13 + 4*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (20*s12^2*s13 - 56*s12*s13^2 - 44*s13^3)*
               s23 + (80*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 140*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (40*s12^2*s13 - 
                16*s12*s13^2 + 72*s13^3)*s23 + (-16*s12*s13 + 168*s13^2)*s23^
                2 + (48*s12 + 72*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (20*s12^2*s13 + 80*s12*s13^2 + 
                140*s13^3)*s23 + (-56*s12*s13 + 96*s13^2)*s23^2 - 
              44*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (20*s12^2*s13 - 28*s12*s13^2 - 32*s13^3)*
               s23 + (-24*s12^2 + 28*s12*s13 + 40*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (100*s12^2*s13 - 44*s12*s13^2 + 64*s13^3)*s23 + 
              (-24*s12^2 + 60*s12*s13 + 232*s13^2)*s23^2 + (144*s12 + 
                264*s13)*s23^3) + p1q^2*p2q*(-24*s12^2*s13^2 + 
              144*s12*s13^3 + (100*s12^2*s13 + 60*s12*s13^2 + 264*s13^3)*
               s23 + (-44*s12*s13 + 232*s13^2)*s23^2 + (96*s12 + 64*s13)*s23^
                3 - 72*s23^4) + p1q^3*(-24*s12^2*s13^2 + (20*s12^2*s13 + 
                28*s12*s13^2 + 72*s13^3)*s23 + (-28*s12*s13 + 40*s13^2)*s23^
                2 - 32*s13*s23^3 - 24*s23^4)) + 
          p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + (60*s12^2*s13 - 
                24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (160*s12^2*s13 - 24*s12*s13^2 + 184*s13^3)*
               s23 + (-48*s12^2 - 24*s12*s13 + 176*s13^2)*s23^2 + 
              (144*s12 + 184*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + 
              (60*s12^2*s13 - 48*s12*s13^2 + 84*s13^3)*s23 + (-24*s12*s13 + 
                48*s13^2)*s23^2 + (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*s23 + 
            24*s13^2*s23^2) + p1q^2*p2q^3*(10*s12^2*s13^2 - 20*s12*s13^3 - 
            30*s13^4 + (-24*s12^2*s13 + 28*s12*s13^2 + 12*s13^3)*s23 + 
            (-72*s12*s13 - 6*s13^2)*s23^2 - 48*s13*s23^3) + 
          p3q^5*(-20*s12^3*s13 - 20*s12^2*s13^2 + (24*s12^3 + 4*s12^2*s13)*
             s23 + (24*s12^2 - 12*s12*s13 - 12*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*(20*s12^2*s13^2 - 20*s13^4 + 
            (-14*s12^2*s13 + 36*s12*s13^2 + 10*s13^3)*s23 + 
            (-60*s12*s13 - 16*s13^2)*s23^2 + (24*s12 - 22*s13)*s23^3 + 
            24*s23^4) + p1q^4*p2q*(10*s12^2*s13^2 - 10*s13^4 + 
            (8*s12^2*s13 + 28*s12*s13^2)*s23 + (8*s12*s13 + 10*s13^2)*s23^2 + 
            (24*s12 + 24*s13)*s23^3 + 24*s23^4) + 
          p3q^4*(p1q*(-60*s12^3*s13 - 60*s12^2*s13^2 + (48*s12^3 - 
                4*s12^2*s13 + 8*s12*s13^2)*s23 + (-76*s12*s13 - 36*s13^2)*s23^
                2 + (-48*s12 - 36*s13)*s23^3) + p2q*(-20*s12^3*s13 + 
              20*s12^2*s13^2 + 40*s12*s13^3 + (48*s12^3 + 12*s12^2*s13 + 
                24*s12*s13^2)*s23 + (48*s12^2 - 52*s12*s13 - 36*s13^2)*s23^
                2 - 36*s13*s23^3)) + p3q^3*(p1q*p2q*(-60*s12^3*s13 + 
              40*s12^2*s13^2 + 100*s12*s13^3 + (72*s12^3 - 12*s12^2*s13 + 
                120*s12*s13^2 + 44*s13^3)*s23 + (-24*s12^2 - 236*s12*s13 - 
                72*s13^2)*s23^2 + (-96*s12 - 116*s13)*s23^3) + 
            p2q^2*(-10*s12^3*s13 + 40*s12^2*s13^2 + 30*s12*s13^3 - 20*s13^4 + 
              (24*s12^3 - 60*s12^2*s13 - 12*s12*s13^2 - 8*s13^3)*s23 + 
              (24*s12^2 - 122*s12*s13 - 36*s13^2)*s23^2 - 48*s13*s23^3) + 
            p1q^2*(-70*s12^3*s13 - 60*s12^2*s13^2 + 10*s12*s13^3 + 
              (24*s12^3 - 32*s12^2*s13 + 44*s12*s13^2 + 20*s13^3)*s23 + 
              (-72*s12^2 - 118*s12*s13 - 16*s13^2)*s23^2 + (-72*s12 - 12*s13)*
               s23^3 + 24*s23^4)) + p3q^2*(p1q*p2q^2*(-20*s12^3*s13 + 
              100*s12^2*s13^2 + 80*s12*s13^3 - 40*s13^4 + (24*s12^3 - 
                62*s12^2*s13 + 220*s12*s13^2 + 126*s13^3)*s23 + 
              (-24*s12^2 - 208*s12*s13 + 72*s13^2)*s23^2 + (-48*s12 - 94*s13)*
               s23^3) + p2q^3*(30*s12^2*s13^2 - 30*s13^4 + (-48*s12^2*s13 + 
                28*s12*s13^2 + 16*s13^3)*s23 + (-72*s12*s13 + 22*s13^2)*s23^
                2 - 24*s13*s23^3) + p1q^2*p2q*(-60*s12^3*s13 + 
              50*s12^2*s13^2 + 100*s12*s13^3 - 10*s13^4 + (24*s12^3 - 
                52*s12^2*s13 + 188*s12*s13^2 + 84*s13^3)*s23 + 
              (-120*s12^2 - 308*s12*s13 - 54*s13^2)*s23^2 + (-96*s12 - 
                100*s13)*s23^3 + 48*s23^4) + p1q^3*(-40*s12^3*s13 - 
              20*s12^2*s13^2 + 20*s12*s13^3 + (-26*s12^2*s13 + 84*s12*s13^2 + 
                50*s13^3)*s23 + (-48*s12^2 - 36*s12*s13 + 48*s13^2)*s23^2 + 
              46*s13*s23^3 + 48*s23^4)) + 
          p3q*(p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*
               s23 + 24*s13^2*s23^2) + p1q*p2q^3*(40*s12^2*s13^2 - 
              20*s12*s13^3 - 60*s13^4 + (-24*s12^2*s13 + 152*s12*s13^2 + 
                76*s13^3)*s23 + (-48*s12*s13 + 112*s13^2)*s23^2 - 
              24*s13*s23^3) + p1q^2*p2q^2*(-10*s12^3*s13 + 80*s12^2*s13^2 + 
              50*s12*s13^3 - 40*s13^4 + (-64*s12^2*s13 + 172*s12*s13^2 + 
                96*s13^3)*s23 + (-48*s12^2 - 242*s12*s13 - 4*s13^2)*s23^2 + 
              (-24*s12 - 116*s13)*s23^3 + 24*s23^4) + 
            p1q^4*(-10*s12^3*s13 + 10*s12*s13^3 + (8*s12^2*s13 + 
                68*s12*s13^2 + 40*s13^3)*s23 + (38*s12*s13 + 60*s13^2)*s23^
                2 + (24*s12 + 44*s13)*s23^3 + 24*s23^4) + 
            p1q^3*p2q*(-20*s12^3*s13 + 40*s12^2*s13^2 + 40*s12*s13^3 - 
              20*s13^4 + (-20*s12^2*s13 + 120*s12*s13^2 + 40*s13^3)*s23 + 
              (-48*s12^2 - 116*s12*s13 - 8*s13^2)*s23^2 + (24*s12 + 4*s13)*
               s23^3 + 72*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(24*s12^3*s13 + 24*s12^2*s13^2 + (-20*s12^3 + 4*s12^2*s13 - 
              12*s12*s13^2 - 12*s13^3)*s23 + (-20*s12^2 - 12*s13^2)*s23^2) + 
          p2q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*((-24*s12^2*s13 - 72*s12*s13^2 - 48*s13^3)*s23 + 
            (10*s12^2 + 28*s12*s13 - 6*s13^2)*s23^2 + (-20*s12 + 12*s13)*
             s23^3 - 30*s23^4) + p1q^2*p2q^3*(24*s12*s13^3 + 24*s13^4 + 
            (-14*s12^2*s13 - 60*s12*s13^2 - 22*s13^3)*s23 + 
            (20*s12^2 + 36*s12*s13 - 16*s13^2)*s23^2 + 10*s13*s23^3 - 
            20*s23^4) + p1q^4*p2q*((24*s12*s13 + 24*s13^2)*s23^2 + 
            (-20*s12 + 4*s13)*s23^3 - 20*s23^4) + p1q*p2q^4*
           (24*s12*s13^3 + 24*s13^4 + (8*s12^2*s13 + 8*s12*s13^2 + 24*s13^3)*
             s23 + (10*s12^2 + 28*s12*s13 + 10*s13^2)*s23^2 - 10*s23^4) + 
          p3q^4*(p2q*(48*s12^3*s13 - 48*s12*s13^3 + (-60*s12^3 - 
                4*s12^2*s13 - 76*s12*s13^2 - 36*s13^3)*s23 + (-60*s12^2 + 
                8*s12*s13 - 36*s13^2)*s23^2) + p1q*(48*s12^3*s13 + 
              48*s12^2*s13^2 + (-20*s12^3 + 12*s12^2*s13 - 52*s12*s13^2 - 
                36*s13^3)*s23 + (20*s12^2 + 24*s12*s13 - 36*s13^2)*s23^2 + 
              40*s12*s23^3)) + p3q^3*(p2q^2*(24*s12^3*s13 - 72*s12^2*s13^2 - 
              72*s12*s13^3 + 24*s13^4 + (-70*s12^3 - 32*s12^2*s13 - 
                118*s12*s13^2 - 12*s13^3)*s23 + (-60*s12^2 + 44*s12*s13 - 
                16*s13^2)*s23^2 + (10*s12 + 20*s13)*s23^3) + 
            p1q*p2q*(72*s12^3*s13 - 24*s12^2*s13^2 - 96*s12*s13^3 + 
              (-60*s12^3 - 12*s12^2*s13 - 236*s12*s13^2 - 116*s13^3)*s23 + 
              (40*s12^2 + 120*s12*s13 - 72*s13^2)*s23^2 + (100*s12 + 44*s13)*
               s23^3) + p1q^2*(24*s12^3*s13 + 24*s12^2*s13^2 + 
              (-10*s12^3 - 60*s12^2*s13 - 122*s12*s13^2 - 48*s13^3)*s23 + 
              (40*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + (30*s12 - 8*s13)*s23^
                3 - 20*s23^4)) + p3q*(p2q^4*(24*s12*s13^3 + 24*s13^4 + 
              (-10*s12^3 + 8*s12^2*s13 + 38*s12*s13^2 + 44*s13^3)*s23 + 
              (68*s12*s13 + 60*s13^2)*s23^2 + (10*s12 + 40*s13)*s23^3) + 
            p1q^3*p2q*((-24*s12^2*s13 - 48*s12*s13^2 - 24*s13^3)*s23 + 
              (40*s12^2 + 152*s12*s13 + 112*s13^2)*s23^2 + (-20*s12 + 76*s13)*
               s23^3 - 60*s23^4) + p1q^2*p2q^2*(-48*s12^2*s13^2 - 
              24*s12*s13^3 + 24*s13^4 + (-10*s12^3 - 64*s12^2*s13 - 
                242*s12*s13^2 - 116*s13^3)*s23 + (80*s12^2 + 172*s12*s13 - 
                4*s13^2)*s23^2 + (50*s12 + 96*s13)*s23^3 - 40*s23^4) + 
            p1q^4*((24*s12*s13 + 24*s13^2)*s23^2 + (-20*s12 + 4*s13)*s23^3 - 
              20*s23^4) + p1q*p2q^3*(-48*s12^2*s13^2 + 24*s12*s13^3 + 
              72*s13^4 + (-20*s12^3 - 20*s12^2*s13 - 116*s12*s13^2 + 4*s13^3)*
               s23 + (40*s12^2 + 120*s12*s13 - 8*s13^2)*s23^2 + 
              (40*s12 + 40*s13)*s23^3 - 20*s23^4)) + 
          p3q^2*(p2q^3*(-48*s12^2*s13^2 + 48*s13^4 + (-40*s12^3 - 
                26*s12^2*s13 - 36*s12*s13^2 + 46*s13^3)*s23 + 
              (-20*s12^2 + 84*s12*s13 + 48*s13^2)*s23^2 + (20*s12 + 50*s13)*
               s23^3) + p1q^2*p2q*(24*s12^3*s13 - 24*s12^2*s13^2 - 
              48*s12*s13^3 + (-20*s12^3 - 62*s12^2*s13 - 208*s12*s13^2 - 
                94*s13^3)*s23 + (100*s12^2 + 220*s12*s13 + 72*s13^2)*s23^2 + 
              (80*s12 + 126*s13)*s23^3 - 40*s23^4) + 
            p1q^3*((-48*s12^2*s13 - 72*s12*s13^2 - 24*s13^3)*s23 + 
              (30*s12^2 + 28*s12*s13 + 22*s13^2)*s23^2 + 16*s13*s23^3 - 
              30*s23^4) + p1q*p2q^2*(24*s12^3*s13 - 120*s12^2*s13^2 - 
              96*s12*s13^3 + 48*s13^4 + (-60*s12^3 - 52*s12^2*s13 - 
                308*s12*s13^2 - 100*s13^3)*s23 + (50*s12^2 + 188*s12*s13 - 
                54*s13^2)*s23^2 + (100*s12 + 84*s13)*s23^3 - 10*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p1q*p2q^4*(27*s12*s13 + 27*s13^2)*
          s23^2 + p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*
          s23^3 + p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 
           27*s13*s23^3) + p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 
           27*p1q^3*s13*s23^3 + p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 
             135*s13*s23^3) + p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 
             81*s13*s23^3)) + p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3)))) + 
     Log[(p2q + p3q)/(p1q + p2q + p3q)]*
      (((p3q^5*(24*s12^3*s13 + 24*s12^2*s13^2 + (-20*s12^3 + 4*s12^2*s13 - 
              12*s12*s13^2 - 12*s13^3)*s23 + (-20*s12^2 - 12*s13^2)*s23^2) + 
          p2q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*((-24*s12^2*s13 - 72*s12*s13^2 - 48*s13^3)*s23 + 
            (10*s12^2 + 28*s12*s13 - 6*s13^2)*s23^2 + (-20*s12 + 12*s13)*
             s23^3 - 30*s23^4) + p1q^2*p2q^3*(24*s12*s13^3 + 24*s13^4 + 
            (-14*s12^2*s13 - 60*s12*s13^2 - 22*s13^3)*s23 + 
            (20*s12^2 + 36*s12*s13 - 16*s13^2)*s23^2 + 10*s13*s23^3 - 
            20*s23^4) + p1q^4*p2q*((24*s12*s13 + 24*s13^2)*s23^2 + 
            (-20*s12 + 4*s13)*s23^3 - 20*s23^4) + p1q*p2q^4*
           (24*s12*s13^3 + 24*s13^4 + (8*s12^2*s13 + 8*s12*s13^2 + 24*s13^3)*
             s23 + (10*s12^2 + 28*s12*s13 + 10*s13^2)*s23^2 - 10*s23^4) + 
          p3q^4*(p2q*(48*s12^3*s13 - 48*s12*s13^3 + (-60*s12^3 - 
                4*s12^2*s13 - 76*s12*s13^2 - 36*s13^3)*s23 + (-60*s12^2 + 
                8*s12*s13 - 36*s13^2)*s23^2) + p1q*(48*s12^3*s13 + 
              48*s12^2*s13^2 + (-20*s12^3 + 12*s12^2*s13 - 52*s12*s13^2 - 
                36*s13^3)*s23 + (20*s12^2 + 24*s12*s13 - 36*s13^2)*s23^2 + 
              40*s12*s23^3)) + p3q^3*(p2q^2*(24*s12^3*s13 - 72*s12^2*s13^2 - 
              72*s12*s13^3 + 24*s13^4 + (-70*s12^3 - 32*s12^2*s13 - 
                118*s12*s13^2 - 12*s13^3)*s23 + (-60*s12^2 + 44*s12*s13 - 
                16*s13^2)*s23^2 + (10*s12 + 20*s13)*s23^3) + 
            p1q*p2q*(72*s12^3*s13 - 24*s12^2*s13^2 - 96*s12*s13^3 + 
              (-60*s12^3 - 12*s12^2*s13 - 236*s12*s13^2 - 116*s13^3)*s23 + 
              (40*s12^2 + 120*s12*s13 - 72*s13^2)*s23^2 + (100*s12 + 44*s13)*
               s23^3) + p1q^2*(24*s12^3*s13 + 24*s12^2*s13^2 + 
              (-10*s12^3 - 60*s12^2*s13 - 122*s12*s13^2 - 48*s13^3)*s23 + 
              (40*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + (30*s12 - 8*s13)*s23^
                3 - 20*s23^4)) + p3q*(p2q^4*(24*s12*s13^3 + 24*s13^4 + 
              (-10*s12^3 + 8*s12^2*s13 + 38*s12*s13^2 + 44*s13^3)*s23 + 
              (68*s12*s13 + 60*s13^2)*s23^2 + (10*s12 + 40*s13)*s23^3) + 
            p1q^3*p2q*((-24*s12^2*s13 - 48*s12*s13^2 - 24*s13^3)*s23 + 
              (40*s12^2 + 152*s12*s13 + 112*s13^2)*s23^2 + (-20*s12 + 76*s13)*
               s23^3 - 60*s23^4) + p1q^2*p2q^2*(-48*s12^2*s13^2 - 
              24*s12*s13^3 + 24*s13^4 + (-10*s12^3 - 64*s12^2*s13 - 
                242*s12*s13^2 - 116*s13^3)*s23 + (80*s12^2 + 172*s12*s13 - 
                4*s13^2)*s23^2 + (50*s12 + 96*s13)*s23^3 - 40*s23^4) + 
            p1q^4*((24*s12*s13 + 24*s13^2)*s23^2 + (-20*s12 + 4*s13)*s23^3 - 
              20*s23^4) + p1q*p2q^3*(-48*s12^2*s13^2 + 24*s12*s13^3 + 
              72*s13^4 + (-20*s12^3 - 20*s12^2*s13 - 116*s12*s13^2 + 4*s13^3)*
               s23 + (40*s12^2 + 120*s12*s13 - 8*s13^2)*s23^2 + 
              (40*s12 + 40*s13)*s23^3 - 20*s23^4)) + 
          p3q^2*(p2q^3*(-48*s12^2*s13^2 + 48*s13^4 + (-40*s12^3 - 
                26*s12^2*s13 - 36*s12*s13^2 + 46*s13^3)*s23 + 
              (-20*s12^2 + 84*s12*s13 + 48*s13^2)*s23^2 + (20*s12 + 50*s13)*
               s23^3) + p1q^2*p2q*(24*s12^3*s13 - 24*s12^2*s13^2 - 
              48*s12*s13^3 + (-20*s12^3 - 62*s12^2*s13 - 208*s12*s13^2 - 
                94*s13^3)*s23 + (100*s12^2 + 220*s12*s13 + 72*s13^2)*s23^2 + 
              (80*s12 + 126*s13)*s23^3 - 40*s23^4) + 
            p1q^3*((-48*s12^2*s13 - 72*s12*s13^2 - 24*s13^3)*s23 + 
              (30*s12^2 + 28*s12*s13 + 22*s13^2)*s23^2 + 16*s13*s23^3 - 
              30*s23^4) + p1q*p2q^2*(24*s12^3*s13 - 120*s12^2*s13^2 - 
              96*s12*s13^3 + 48*s13^4 + (-60*s12^3 - 52*s12^2*s13 - 
                308*s12*s13^2 - 100*s13^3)*s23 + (50*s12^2 + 188*s12*s13 - 
                54*s13^2)*s23^2 + (100*s12 + 84*s13)*s23^3 - 10*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(p1q*p2q^4*(27*s12*s13 + 27*s13^2)*
          s23^2 + p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*
          s23^3 + p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 
           27*s13*s23^3) + p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 
           27*p1q^3*s13*s23^3 + p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 
             135*s13*s23^3) + p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 
             81*s13*s23^3)) + p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p3q^5*(84*s12^3*s13 + 84*s12^2*s13^2 + (2*s12^3 + 86*s12^2*s13 - 
              42*s12*s13^2 - 42*s13^3)*s23 + (2*s12^2 - 42*s13^2)*s23^2) + 
          p2q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q*p2q^4*(84*s12*s13^3 + 84*s13^4 + (-44*s12^2*s13 - 
              44*s12*s13^2 + 84*s13^3)*s23 + (-s12^2 - 46*s12*s13 - s13^2)*
             s23^2 + s23^4) + p1q^2*p2q^3*(84*s12*s13^3 + 84*s13^4 + 
            (-85*s12^2*s13 - 210*s12*s13^2 - 41*s13^3)*s23 + 
            (-2*s12^2 - 90*s12*s13 - 128*s13^2)*s23^2 - s13*s23^3 + 
            2*s23^4) + p1q^4*p2q*((84*s12*s13 + 84*s13^2)*s23^2 + 
            (2*s12 + 86*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((-84*s12^2*s13 - 252*s12*s13^2 - 168*s13^3)*s23 + 
            (-s12^2 - 46*s12*s13 - 129*s13^2)*s23^2 + (2*s12 + 42*s13)*
             s23^3 + 3*s23^4) + p3q^4*(p2q*(168*s12^3*s13 - 168*s12*s13^3 + 
              (6*s12^3 + 130*s12^2*s13 - 338*s12*s13^2 - 126*s13^3)*s23 + 
              (6*s12^2 - 44*s12*s13 - 126*s13^2)*s23^2) + 
            p1q*(168*s12^3*s13 + 168*s12^2*s13^2 + (2*s12^3 + 42*s12^2*s13 - 
                254*s12*s13^2 - 126*s13^3)*s23 + (-2*s12^2 - 132*s12*s13 - 
                126*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q^3*(p2q^2*(84*s12^3*s13 - 252*s12^2*s13^2 - 252*s12*s13^3 + 
              84*s13^4 + (7*s12^3 - 40*s12^2*s13 - 593*s12*s13^2 - 42*s13^3)*
               s23 + (6*s12^2 - 134*s12*s13 - 128*s13^2)*s23^2 + 
              (-s12 - 2*s13)*s23^3) + p1q*p2q*(252*s12^3*s13 - 
              84*s12^2*s13^2 - 336*s12*s13^3 + (6*s12^3 - 42*s12^2*s13 - 
                970*s12*s13^2 - 334*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                252*s13^2)*s23^2 + (-10*s12 + 82*s13)*s23^3) + 
            p1q^2*(84*s12^3*s13 + 84*s12^2*s13^2 + (s12^3 - 210*s12^2*s13 - 
                463*s12*s13^2 - 168*s13^3)*s23 + (-4*s12^2 - 258*s12*s13 - 
                126*s13^2)*s23^2 + (-3*s12 + 44*s13)*s23^3 + 2*s23^4)) + 
          p3q^2*(p2q^3*(-168*s12^2*s13^2 + 168*s13^4 + (4*s12^3 - 
                127*s12^2*s13 - 342*s12*s13^2 + 125*s13^3)*s23 + 
              (2*s12^2 - 138*s12*s13 - 48*s13^2)*s23^2 + (-2*s12 - 5*s13)*s23^
                3) + p1q*p2q^2*(84*s12^3*s13 - 420*s12^2*s13^2 - 
              336*s12*s13^3 + 168*s13^4 + (6*s12^3 - 254*s12^2*s13 - 
                1222*s12*s13^2 - 206*s13^3)*s23 + (-5*s12^2 - 278*s12*s13 - 
                297*s13^2)*s23^2 + (-10*s12 + 78*s13)*s23^3 + s23^4) + 
            p1q^3*((-168*s12^2*s13 - 252*s12*s13^2 - 84*s13^3)*s23 + 
              (-3*s12^2 - 46*s12*s13 + 41*s13^2)*s23^2 + 128*s13*s23^3 + 
              3*s23^4) + p1q^2*p2q*(84*s12^3*s13 - 84*s12^2*s13^2 - 
              168*s12*s13^3 + (2*s12^3 - 253*s12^2*s13 - 800*s12*s13^2 - 
                293*s13^3)*s23 + (-10*s12^2 - 22*s12*s13 + 36*s13^2)*s23^2 + 
              (-8*s12 + 333*s13)*s23^3 + 4*s23^4)) + 
          p3q*(p2q^4*(84*s12*s13^3 + 84*s13^4 + (s12^3 - 44*s12^2*s13 - 
                47*s12*s13^2 + 82*s13^3)*s23 + (-50*s12*s13 - 6*s13^2)*s23^
                2 + (-s12 - 4*s13)*s23^3) + p1q*p2q^3*(-168*s12^2*s13^2 + 
              84*s12*s13^3 + 252*s13^4 + (2*s12^3 - 214*s12^2*s13 - 
                550*s12*s13^2 + 86*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                172*s13^2)*s23^2 + (-4*s12 - 4*s13)*s23^3 + 2*s23^4) + 
            p1q^4*((84*s12*s13 + 84*s13^2)*s23^2 + (2*s12 + 86*s13)*s23^3 + 
              2*s23^4) + p1q^2*p2q^2*(-168*s12^2*s13^2 - 84*s12*s13^3 + 
              84*s13^4 + (s12^3 - 296*s12^2*s13 - 883*s12*s13^2 - 334*s13^3)*
               s23 + (-8*s12^2 - 190*s12*s13 - 302*s13^2)*s23^2 + 
              (-5*s12 + 120*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
             ((-84*s12^2*s13 - 168*s12*s13^2 - 84*s13^3)*s23 + 
              (-4*s12^2 + 244*s12*s13 + 248*s13^2)*s23^2 + (2*s12 + 338*s13)*
               s23^3 + 6*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p3q^5*(-12*s12^3*s13 - 12*s12^2*s13^2 + (2*s12^3 - 10*s12^2*s13 + 
              6*s12*s13^2 + 6*s13^3)*s23 + (2*s12^2 + 6*s13^2)*s23^2) + 
          p2q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q*p2q^4*(-12*s12*s13^3 - 12*s13^4 + (4*s12^2*s13 + 4*s12*s13^2 - 
              12*s13^3)*s23 + (-s12^2 + 2*s12*s13 - s13^2)*s23^2 + s23^4) + 
          p1q^4*p2q*((-12*s12*s13 - 12*s13^2)*s23^2 + (2*s12 - 10*s13)*
             s23^3 + 2*s23^4) + p1q^2*p2q^3*(-12*s12*s13^3 - 12*s13^4 + 
            (11*s12^2*s13 + 30*s12*s13^2 + 7*s13^3)*s23 + 
            (-2*s12^2 + 6*s12*s13 + 16*s13^2)*s23^2 - s13*s23^3 + 2*s23^4) + 
          p1q^3*p2q^2*((12*s12^2*s13 + 36*s12*s13^2 + 24*s13^3)*s23 + 
            (-s12^2 + 2*s12*s13 + 15*s13^2)*s23^2 + (2*s12 - 6*s13)*s23^3 + 
            3*s23^4) + p3q^4*(p2q*(-24*s12^3*s13 + 24*s12*s13^3 + 
              (6*s12^3 - 14*s12^2*s13 + 46*s12*s13^2 + 18*s13^3)*s23 + 
              (6*s12^2 + 4*s12*s13 + 18*s13^2)*s23^2) + 
            p1q*(-24*s12^3*s13 - 24*s12^2*s13^2 + (2*s12^3 - 6*s12^2*s13 + 
                34*s12*s13^2 + 18*s13^3)*s23 + (-2*s12^2 + 12*s12*s13 + 
                18*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q^3*(p1q*p2q*(-36*s12^3*s13 + 12*s12^2*s13^2 + 48*s12*s13^3 + 
              (6*s12^3 + 6*s12^2*s13 + 134*s12*s13^2 + 50*s13^3)*s23 + 
              (-4*s12^2 + 12*s12*s13 + 36*s13^2)*s23^2 + (-10*s12 - 14*s13)*
               s23^3) + p2q^2*(-12*s12^3*s13 + 36*s12^2*s13^2 + 
              36*s12*s13^3 - 12*s13^4 + (7*s12^3 + 8*s12^2*s13 + 
                79*s12*s13^2 + 6*s13^3)*s23 + (6*s12^2 + 10*s12*s13 + 
                16*s13^2)*s23^2 + (-s12 - 2*s13)*s23^3) + 
            p1q^2*(-12*s12^3*s13 - 12*s12^2*s13^2 + (s12^3 + 30*s12^2*s13 + 
                65*s12*s13^2 + 24*s13^3)*s23 + (-4*s12^2 + 30*s12*s13 + 
                18*s13^2)*s23^2 + (-3*s12 - 4*s13)*s23^3 + 2*s23^4)) + 
          p3q^2*(p2q^3*(24*s12^2*s13^2 - 24*s13^4 + (4*s12^3 + 17*s12^2*s13 + 
                42*s12*s13^2 - 19*s13^3)*s23 + (2*s12^2 + 6*s12*s13)*s23^2 + 
              (-2*s12 - 5*s13)*s23^3) + p1q*p2q^2*(-12*s12^3*s13 + 
              60*s12^2*s13^2 + 48*s12*s13^3 - 24*s13^4 + (6*s12^3 + 
                34*s12^2*s13 + 170*s12*s13^2 + 34*s13^3)*s23 + 
              (-5*s12^2 + 10*s12*s13 + 39*s13^2)*s23^2 + (-10*s12 - 18*s13)*
               s23^3 + s23^4) + p1q^3*((24*s12^2*s13 + 36*s12*s13^2 + 
                12*s13^3)*s23 + (-3*s12^2 + 2*s12*s13 - 7*s13^2)*s23^2 - 
              16*s13*s23^3 + 3*s23^4) + p1q^2*p2q*(-12*s12^3*s13 + 
              12*s12^2*s13^2 + 24*s12*s13^3 + (2*s12^3 + 35*s12^2*s13 + 
                112*s12*s13^2 + 43*s13^3)*s23 + (-10*s12^2 - 22*s12*s13 - 
                12*s13^2)*s23^2 + (-8*s12 - 51*s13)*s23^3 + 4*s23^4)) + 
          p3q*(p2q^4*(-12*s12*s13^3 - 12*s13^4 + (s12^3 + 4*s12^2*s13 + 
                s12*s13^2 - 14*s13^3)*s23 + (-2*s12*s13 - 6*s13^2)*s23^2 + 
              (-s12 - 4*s13)*s23^3) + p1q^4*((-12*s12*s13 - 12*s13^2)*s23^2 + 
              (2*s12 - 10*s13)*s23^3 + 2*s23^4) + p1q*p2q^3*(24*s12^2*s13^2 - 
              12*s12*s13^3 - 36*s13^4 + (2*s12^3 + 26*s12^2*s13 + 
                74*s12*s13^2 - 10*s13^3)*s23 + (-4*s12^2 + 12*s12*s13 + 
                20*s13^2)*s23^2 + (-4*s12 - 4*s13)*s23^3 + 2*s23^4) + 
            p1q^2*p2q^2*(24*s12^2*s13^2 + 12*s12*s13^3 - 12*s13^4 + 
              (s12^3 + 40*s12^2*s13 + 125*s12*s13^2 + 50*s13^3)*s23 + 
              (-8*s12^2 + 2*s12*s13 + 34*s13^2)*s23^2 + (-5*s12 - 24*s13)*s23^
                3 + 4*s23^4) + p1q^3*p2q*((12*s12^2*s13 + 24*s12*s13^2 + 
                12*s13^3)*s23 + (-4*s12^2 - 44*s12*s13 - 40*s13^2)*s23^2 + 
              (2*s12 - 46*s13)*s23^3 + 6*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 + p3q^5*(3*s12*s13 + 3*s13^2)*
          s23^2 - 3*p1q^3*p2q^2*s13*s23^3 + p1q^2*p2q^3*
          ((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3) + 
         p3q^2*(p2q^3*(12*s12*s13 + 12*s13^2)*s23^2 - 3*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((9*s12*s13 + 9*s13^2)*s23^2 - 15*s13*s23^3) + 
           p1q*p2q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 9*s13*s23^3)) + 
         p3q^3*(p2q^2*(18*s12*s13 + 18*s13^2)*s23^2 + 
           p1q*p2q*((21*s12*s13 + 21*s13^2)*s23^2 - 9*s13*s23^3) + 
           p1q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 6*s13*s23^3)) + 
         p3q^4*(p2q*(12*s12*s13 + 12*s13^2)*s23^2 + 
           p1q*((6*s12*s13 + 6*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q*(p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 - 6*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((9*s12*s13 + 9*s13^2)*s23^2 - 12*s13*s23^3) + 
           p1q*p2q^3*((15*s12*s13 + 15*s13^2)*s23^2 - 3*s13*s23^3)))) + 
     Log[p2q/(p1q + p2q + p3q)]*((p2q^3*(-2*s12*s13 - 2*s13^2 - 2*s13*s23) + 
         p1q^3*((-2*s12 - 2*s13)*s23 - 2*s23^2) + 
         p1q*p2q^2*(-44*s12*s13 - 40*s13^2 + (-2*s12 - 6*s13)*s23 + 
           2*s23^2) + p3q^3*(6*s12^2 - 40*s12*s13 - 42*s13^2 + 
           (8*s12 - 4*s13)*s23 + 6*s23^2) + p1q^2*p2q*(-2*s12*s13 + 2*s13^2 + 
           (4*s12 + 42*s13)*s23 + 8*s23^2) + 
         p3q^2*(p2q*(6*s12^2 - 88*s12*s13 - 86*s13^2 + (4*s12 - 16*s13)*s23 + 
             6*s23^2) + p1q*(6*s12^2 - 44*s12*s13 - 42*s13^2 + 
             (8*s12 + 32*s13)*s23 + 10*s23^2)) + 
         p3q*(p2q^2*(2*s12^2 - 46*s12*s13 - 44*s13^2 + (-2*s12 - 12*s13)*
              s23) + p1q^2*(2*s12^2 - 2*s12*s13 + (2*s12 + 36*s13)*s23 + 
             4*s23^2) + p1q*p2q*(2*s12^2 - 92*s12*s13 - 82*s13^2 + 
             (4*s12 + 28*s13)*s23 + 14*s23^2)))/(27*p1q^2*p2q*s13*s23 + 
         27*p1q*p2q^2*s13*s23 + 27*p3q^3*s13*s23 + 
         p3q^2*(54*p1q*s13*s23 + 54*p2q*s13*s23) + 
         p3q*(27*p1q^2*s13*s23 + 81*p1q*p2q*s13*s23 + 27*p2q^2*s13*s23)) + 
       ((p1q*p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*s23 + 
            12*s13^2*s23^2) + p1q^2*p2q^3*(s12^2*s13^2 - 2*s12*s13^3 - 
            3*s13^4 + (-12*s12^2*s13 - 2*s12*s13^2 + 6*s13^3)*s23 + 
            (-36*s12*s13 - 15*s13^2)*s23^2 - 24*s13*s23^3) + 
          p3q^5*(-2*s12^3*s13 - 2*s12^2*s13^2 + (12*s12^3 + 10*s12^2*s13)*
             s23 + (12*s12^2 - 6*s12*s13 - 6*s13^2)*s23^2 - 6*s13*s23^3) + 
          p1q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^3*p2q^2*(2*s12^2*s13^2 - 2*s13^4 + (-11*s12^2*s13 - 
              6*s12*s13^2 + s13^3)*s23 + (-30*s12*s13 - 16*s13^2)*s23^2 + 
            (12*s12 - 7*s13)*s23^3 + 12*s23^4) + p1q^4*p2q*
           (s12^2*s13^2 - s13^4 + (-4*s12^2*s13 - 2*s12*s13^2)*s23 + 
            (-4*s12*s13 + s13^2)*s23^2 + (12*s12 + 12*s13)*s23^3 + 
            12*s23^4) + p3q^4*(p1q*(-6*s12^3*s13 - 6*s12^2*s13^2 + 
              (24*s12^3 + 14*s12^2*s13 - 4*s12*s13^2)*s23 + (-46*s12*s13 - 
                18*s13^2)*s23^2 + (-24*s12 - 18*s13)*s23^3) + 
            p2q*(-2*s12^3*s13 + 2*s12^2*s13^2 + 4*s12*s13^3 + 
              (24*s12^3 + 6*s12^2*s13 - 12*s12*s13^2)*s23 + (24*s12^2 - 
                34*s12*s13 - 18*s13^2)*s23^2 - 18*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-6*s12^3*s13 + 4*s12^2*s13^2 + 10*s12*s13^3 + 
              (36*s12^3 - 6*s12^2*s13 - 12*s12*s13^2 + 14*s13^3)*s23 + 
              (-12*s12^2 - 134*s12*s13 - 36*s13^2)*s23^2 + (-48*s12 - 50*s13)*
               s23^3) + p2q^2*(-(s12^3*s13) + 4*s12^2*s13^2 + 3*s12*s13^3 - 
              2*s13^4 + (12*s12^3 - 30*s12^2*s13 - 30*s12*s13^2 + 4*s13^3)*
               s23 + (12*s12^2 - 65*s12*s13 - 18*s13^2)*s23^2 - 
              24*s13*s23^3) + p1q^2*(-7*s12^3*s13 - 6*s12^2*s13^2 + 
              s12*s13^3 + (12*s12^3 - 8*s12^2*s13 - 10*s12*s13^2 + 2*s13^3)*
               s23 + (-36*s12^2 - 79*s12*s13 - 16*s13^2)*s23^2 + 
              (-36*s12 - 6*s13)*s23^3 + 12*s23^4)) + 
          p3q^2*(p1q*p2q^2*(-2*s12^3*s13 + 10*s12^2*s13^2 + 8*s12*s13^3 - 
              4*s13^4 + (12*s12^3 - 35*s12^2*s13 + 22*s12*s13^2 + 51*s13^3)*
               s23 + (-12*s12^2 - 112*s12*s13 + 12*s13^2)*s23^2 + 
              (-24*s12 - 43*s13)*s23^3) + p2q^3*(3*s12^2*s13^2 - 3*s13^4 + 
              (-24*s12^2*s13 - 2*s12*s13^2 + 16*s13^3)*s23 + (-36*s12*s13 + 
                7*s13^2)*s23^2 - 12*s13*s23^3) + p1q^2*p2q*(-6*s12^3*s13 + 
              5*s12^2*s13^2 + 10*s12*s13^3 - s13^4 + (12*s12^3 - 
                34*s12^2*s13 - 10*s12*s13^2 + 18*s13^3)*s23 + 
              (-60*s12^2 - 170*s12*s13 - 39*s13^2)*s23^2 + (-48*s12 - 34*s13)*
               s23^3 + 24*s23^4) + p1q^3*(-4*s12^3*s13 - 2*s12^2*s13^2 + 
              2*s12*s13^3 + (-17*s12^2*s13 - 6*s12*s13^2 + 5*s13^3)*s23 + 
              (-24*s12^2 - 42*s12*s13)*s23^2 + 19*s13*s23^3 + 24*s23^4)) + 
          p3q*(p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*
               s23 + 12*s13^2*s23^2) + p1q*p2q^3*(4*s12^2*s13^2 - 
              2*s12*s13^3 - 6*s13^4 + (-12*s12^2*s13 + 44*s12*s13^2 + 
                46*s13^3)*s23 + (-24*s12*s13 + 40*s13^2)*s23^2 - 
              12*s13*s23^3) + p1q^2*p2q^2*(-(s12^3*s13) + 8*s12^2*s13^2 + 
              5*s12*s13^3 - 4*s13^4 + (-40*s12^2*s13 - 2*s12*s13^2 + 
                24*s13^3)*s23 + (-24*s12^2 - 125*s12*s13 - 34*s13^2)*s23^2 + 
              (-12*s12 - 50*s13)*s23^3 + 12*s23^4) + 
            p1q^4*(-(s12^3*s13) + s12*s13^3 + (-4*s12^2*s13 + 2*s12*s13^2 + 
                4*s13^3)*s23 + (-(s12*s13) + 6*s13^2)*s23^2 + 
              (12*s12 + 14*s13)*s23^3 + 12*s23^4) + p1q^3*p2q*
             (-2*s12^3*s13 + 4*s12^2*s13^2 + 4*s12*s13^3 - 2*s13^4 + 
              (-26*s12^2*s13 - 12*s12*s13^2 + 4*s13^3)*s23 + (-24*s12^2 - 
                74*s12*s13 - 20*s13^2)*s23^2 + (12*s12 + 10*s13)*s23^3 + 
              36*s23^4)))*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(-84*s12^3*s13 - 84*s12^2*s13^2 + (-2*s12^3 - 86*s12^2*s13 + 
              42*s12*s13^2 + 42*s13^3)*s23 + (-2*s12^2 + 42*s13^2)*s23^2) + 
          p2q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^3*p2q^2*((84*s12^2*s13 + 252*s12*s13^2 + 168*s13^3)*s23 + 
            (s12^2 + 46*s12*s13 + 129*s13^2)*s23^2 + (-2*s12 - 42*s13)*
             s23^3 - 3*s23^4) + p1q^4*p2q*((-84*s12*s13 - 84*s13^2)*s23^2 + 
            (-2*s12 - 86*s13)*s23^3 - 2*s23^4) + p1q^2*p2q^3*
           (-84*s12*s13^3 - 84*s13^4 + (85*s12^2*s13 + 210*s12*s13^2 + 
              41*s13^3)*s23 + (2*s12^2 + 90*s12*s13 + 128*s13^2)*s23^2 + 
            s13*s23^3 - 2*s23^4) + p1q*p2q^4*(-84*s12*s13^3 - 84*s13^4 + 
            (44*s12^2*s13 + 44*s12*s13^2 - 84*s13^3)*s23 + 
            (s12^2 + 46*s12*s13 + s13^2)*s23^2 - s23^4) + 
          p3q^4*(p2q*(-168*s12^3*s13 + 168*s12*s13^3 + (-6*s12^3 - 
                130*s12^2*s13 + 338*s12*s13^2 + 126*s13^3)*s23 + 
              (-6*s12^2 + 44*s12*s13 + 126*s13^2)*s23^2) + 
            p1q*(-168*s12^3*s13 - 168*s12^2*s13^2 + (-2*s12^3 - 
                42*s12^2*s13 + 254*s12*s13^2 + 126*s13^3)*s23 + 
              (2*s12^2 + 132*s12*s13 + 126*s13^2)*s23^2 + 4*s12*s23^3)) + 
          p3q^3*(p1q*p2q*(-252*s12^3*s13 + 84*s12^2*s13^2 + 336*s12*s13^3 + 
              (-6*s12^3 + 42*s12^2*s13 + 970*s12*s13^2 + 334*s13^3)*s23 + 
              (4*s12^2 + 228*s12*s13 + 252*s13^2)*s23^2 + (10*s12 - 82*s13)*
               s23^3) + p2q^2*(-84*s12^3*s13 + 252*s12^2*s13^2 + 
              252*s12*s13^3 - 84*s13^4 + (-7*s12^3 + 40*s12^2*s13 + 
                593*s12*s13^2 + 42*s13^3)*s23 + (-6*s12^2 + 134*s12*s13 + 
                128*s13^2)*s23^2 + (s12 + 2*s13)*s23^3) + 
            p1q^2*(-84*s12^3*s13 - 84*s12^2*s13^2 + (-s12^3 + 210*s12^2*s13 + 
                463*s12*s13^2 + 168*s13^3)*s23 + (4*s12^2 + 258*s12*s13 + 
                126*s13^2)*s23^2 + (3*s12 - 44*s13)*s23^3 - 2*s23^4)) + 
          p3q*(p2q^4*(-84*s12*s13^3 - 84*s13^4 + (-s12^3 + 44*s12^2*s13 + 
                47*s12*s13^2 - 82*s13^3)*s23 + (50*s12*s13 + 6*s13^2)*s23^2 + 
              (s12 + 4*s13)*s23^3) + p1q^3*p2q*((84*s12^2*s13 + 
                168*s12*s13^2 + 84*s13^3)*s23 + (4*s12^2 - 244*s12*s13 - 
                248*s13^2)*s23^2 + (-2*s12 - 338*s13)*s23^3 - 6*s23^4) + 
            p1q^2*p2q^2*(168*s12^2*s13^2 + 84*s12*s13^3 - 84*s13^4 + 
              (-s12^3 + 296*s12^2*s13 + 883*s12*s13^2 + 334*s13^3)*s23 + 
              (8*s12^2 + 190*s12*s13 + 302*s13^2)*s23^2 + (5*s12 - 120*s13)*
               s23^3 - 4*s23^4) + p1q^4*((-84*s12*s13 - 84*s13^2)*s23^2 + 
              (-2*s12 - 86*s13)*s23^3 - 2*s23^4) + p1q*p2q^3*
             (168*s12^2*s13^2 - 84*s12*s13^3 - 252*s13^4 + (-2*s12^3 + 
                214*s12^2*s13 + 550*s12*s13^2 - 86*s13^3)*s23 + 
              (4*s12^2 + 228*s12*s13 + 172*s13^2)*s23^2 + (4*s12 + 4*s13)*s23^
                3 - 2*s23^4)) + p3q^2*(p2q^3*(168*s12^2*s13^2 - 168*s13^4 + 
              (-4*s12^3 + 127*s12^2*s13 + 342*s12*s13^2 - 125*s13^3)*s23 + 
              (-2*s12^2 + 138*s12*s13 + 48*s13^2)*s23^2 + (2*s12 + 5*s13)*s23^
                3) + p1q^2*p2q*(-84*s12^3*s13 + 84*s12^2*s13^2 + 
              168*s12*s13^3 + (-2*s12^3 + 253*s12^2*s13 + 800*s12*s13^2 + 
                293*s13^3)*s23 + (10*s12^2 + 22*s12*s13 - 36*s13^2)*s23^2 + 
              (8*s12 - 333*s13)*s23^3 - 4*s23^4) + 
            p1q^3*((168*s12^2*s13 + 252*s12*s13^2 + 84*s13^3)*s23 + 
              (3*s12^2 + 46*s12*s13 - 41*s13^2)*s23^2 - 128*s13*s23^3 - 
              3*s23^4) + p1q*p2q^2*(-84*s12^3*s13 + 420*s12^2*s13^2 + 
              336*s12*s13^3 - 168*s13^4 + (-6*s12^3 + 254*s12^2*s13 + 
                1222*s12*s13^2 + 206*s13^3)*s23 + (5*s12^2 + 278*s12*s13 + 
                297*s13^2)*s23^2 + (10*s12 - 78*s13)*s23^3 - s23^4)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p1q^4*p2q*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 86*s13^2)*
             s23^2 - 2*s13*s23^3) + p3q^5*(84*s12^2*s13^2 + 
            (4*s12^2*s13 + 42*s12*s13^2 - 42*s13^3)*s23 + 
            (-12*s12^2 - 6*s12*s13)*s23^2 + 6*s13*s23^3) + 
          p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*
             s23^2 + 12*s13*s23^3) + p1q^3*p2q^2*(84*s13^4 + 
            (-86*s12*s13^2 + 2*s13^3)*s23 + (2*s12*s13 - 40*s13^2)*s23^2 - 
            6*s13*s23^3 - 12*s23^4) + p1q^2*p2q^3*(84*s13^4 + 
            (-46*s12*s13^2 + 42*s13^3)*s23 + (10*s12*s13 + 8*s13^2)*s23^2 + 
            2*s13*s23^3 - 12*s23^4) + p3q^4*
           (p2q*(84*s12^2*s13^2 - 168*s12*s13^3 + (8*s12^2*s13 - 
                46*s12*s13^2 - 126*s13^3)*s23 + (-36*s12^2 - 16*s12*s13 + 
                6*s13^2)*s23^2 + 24*s13*s23^3) + p1q*(252*s12^2*s13^2 + 
              (8*s12^2*s13 + 80*s12*s13^2 - 168*s13^3)*s23 + (-12*s12^2 + 
                2*s12*s13 - 42*s13^2)*s23^2 + (24*s12 + 18*s13)*s23^3)) + 
          p3q*(p1q^4*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 
                86*s13^2)*s23^2 - 2*s13*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*s23^
                2 + 12*s13*s23^3) + p1q*p2q^3*(168*s13^4 + (2*s12^2*s13 - 
                92*s12*s13^2 + 82*s13^3)*s23 + (56*s12*s13 + 48*s13^2)*s23^
                2 + (24*s12 + 62*s13)*s23^3) + p1q^2*p2q^2*(-168*s12*s13^3 + 
              252*s13^4 + (4*s12^2*s13 - 304*s12*s13^2 - 36*s13^3)*s23 + 
              (32*s12*s13 - 60*s13^2)*s23^2 + (24*s12 + 12*s13)*s23^3 - 
              36*s23^4) + p1q^3*p2q*(-168*s12*s13^3 + (2*s12^2*s13 - 
                424*s12*s13^2 - 418*s13^3)*s23 + (4*s12*s13 - 336*s13^2)*s23^
                2 - 14*s13*s23^3 - 24*s23^4)) + 
          p3q^2*(p2q^3*(84*s13^4 + (2*s12^2*s13 - 46*s12*s13^2 + 40*s13^3)*
               s23 + (-12*s12^2 + 22*s12*s13 + 28*s13^2)*s23^2 + 
              36*s13*s23^3) + p1q*p2q^2*(-336*s12*s13^3 + 252*s13^4 + 
              (10*s12^2*s13 - 350*s12*s13^2 - 80*s13^3)*s23 + 
              (-12*s12^2 + 78*s12*s13 + 28*s13^2)*s23^2 + (72*s12 + 108*s13)*
               s23^3) + p1q^2*p2q*(84*s12^2*s13^2 - 504*s12*s13^3 + 
              (10*s12^2*s13 - 642*s12*s13^2 - 708*s13^3)*s23 + 
              (34*s12*s13 - 404*s13^2)*s23^2 + (48*s12 + 16*s13)*s23^3 - 
              36*s23^4) + p1q^3*(84*s12^2*s13^2 + (2*s12^2*s13 - 
                170*s12*s13^2 - 252*s13^3)*s23 + (2*s12*s13 - 212*s13^2)*s23^
                2 - 8*s13*s23^3 - 12*s23^4)) + 
          p3q^3*(p2q^2*(-168*s12*s13^3 + 84*s13^4 + (6*s12^2*s13 - 
                132*s12*s13^2 - 42*s13^3)*s23 + (-36*s12^2 + 24*s13^2)*s23^
                2 + 42*s13*s23^3) + p1q*p2q*(168*s12^2*s13^2 - 
              504*s12*s13^3 + (16*s12^2*s13 - 348*s12*s13^2 - 500*s13^3)*
               s23 + (-24*s12^2 + 36*s12*s13 - 136*s13^2)*s23^2 + 
              (72*s12 + 76*s13)*s23^3) + p1q^2*(252*s12^2*s13^2 + 
              (6*s12^2*s13 - 48*s12*s13^2 - 294*s13^3)*s23 + (12*s12*s13 - 
                168*s13^2)*s23^2 + (24*s12 + 6*s13)*s23^3 - 12*s23^4)))*
         Log[-s12 - s13 - s23])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p3q^6*(-84*s12^3*s13 + (-2*s12^3 - 124*s12^2*s13 + 42*s12*s13^2)*
             s23 + (-8*s12^2 - 42*s12*s13 + 42*s13^2)*s23^2 + 
            (6*s12 + 6*s13)*s23^3) + p1q^2*p2q^4*(84*s13^4 + 
            (s12^2*s13 - 42*s12*s13^2 + 45*s13^3)*s23 + (4*s12*s13 + 4*s13^2)*
             s23^2 + (12*s12 + 7*s13)*s23^3) + p1q^3*p2q^3*
           (-84*s12*s13^3 + 84*s13^4 + (44*s12^2*s13 - 128*s12*s13^2 - 
              80*s13^3)*s23 + (s12^2 + 46*s12*s13 - 83*s13^2)*s23^2 + 
            (18*s12 + 2*s13)*s23^3 - 7*s23^4) + p1q^4*p2q^2*
           (-84*s12*s13^3 + (85*s12^2*s13 - 86*s12*s13^2 - 167*s13^3)*s23 + 
            (2*s12^2 + 126*s12*s13 - 88*s13^2)*s23^2 + (8*s12 + 37*s13)*
             s23^3 - 6*s23^4) + p1q^5*p2q*((84*s12^2*s13 + 84*s12*s13^2)*
             s23 + (s12^2 + 168*s12*s13 + 83*s13^2)*s23^2 + 
            (2*s12 + 84*s13)*s23^3 + s23^4) + 
          p3q^4*(p2q^2*(252*s12^2*s13^2 - 252*s12*s13^3 + (-3*s12^3 + 
                134*s12^2*s13 + 157*s12*s13^2 - 208*s13^3)*s23 + 
              (-18*s12^2 + 134*s12*s13 + 44*s13^2)*s23^2 + (57*s12 + 36*s13)*
               s23^3) + p1q*p2q*(-252*s12^3*s13 + 924*s12^2*s13^2 + 
              (-12*s12^3 + 152*s12^2*s13 + 1368*s12*s13^2 - 168*s13^3)*s23 + 
              (-64*s12^2 + 542*s12*s13 + 570*s13^2)*s23^2 + 
              (84*s12 + 202*s13)*s23^3 - 32*s23^4) + 
            p1q^2*(-504*s12^3*s13 + (-7*s12^3 - 530*s12^2*s13 + 
                461*s12*s13^2)*s23 + (-20*s12^2 + 188*s12*s13 + 460*s13^2)*
               s23^2 + (41*s12 + 226*s13)*s23^3 - 18*s23^4)) + 
          p3q^3*(p2q^3*(-252*s12*s13^3 + 84*s13^4 + (-s12^3 + 45*s12^2*s13 - 
                175*s12*s13^2 - 121*s13^3)*s23 + (-6*s12^2 + 50*s12*s13 - 
                36*s13^2)*s23^2 + (43*s12 + 25*s13)*s23^3) + 
            p1q^2*p2q*(-252*s12^3*s13 + 1260*s12^2*s13^2 + (-13*s12^3 + 
                745*s12^2*s13 + 2157*s12*s13^2 - 293*s13^3)*s23 + 
              (-54*s12^2 + 1562*s12*s13 + 1020*s13^2)*s23^2 + 
              (111*s12 + 601*s13)*s23^3 - 64*s23^4) + p1q*p2q^2*
             (672*s12^2*s13^2 - 840*s12*s13^3 + (-8*s12^3 + 484*s12^2*s13 + 
                260*s12*s13^2 - 832*s13^3)*s23 + (-77*s12^2 + 456*s12*s13 - 
                79*s13^2)*s23^2 + (90*s12 + 48*s13)*s23^3 - 57*s23^4) + 
            p1q^3*(-336*s12^3*s13 + (-4*s12^3 - 116*s12^2*s13 + 
                544*s12*s13^2)*s23 + (-5*s12^2 + 604*s12*s13 + 541*s13^2)*s23^
                2 + (30*s12 + 380*s13)*s23^3 - 17*s23^4)) + 
          p3q^5*(p2q*(-84*s12^3*s13 + 252*s12^2*s13^2 + (-4*s12^3 - 
                34*s12^2*s13 + 332*s12*s13^2 - 42*s13^3)*s23 + 
              (-20*s12^2 + 46*s12*s13 + 126*s13^2)*s23^2 + (32*s12 + 24*s13)*
               s23^3) + p1q*(-336*s12^3*s13 + (-6*s12^3 - 452*s12^2*s13 + 
                210*s12*s13^2)*s23 + (-22*s12^2 - 76*s12*s13 + 210*s13^2)*s23^
                2 + (26*s12 + 60*s13)*s23^3 - 6*s23^4)) + 
          p3q^2*(p2q^4*(84*s13^4 + (s12^2*s13 - 42*s12*s13^2 + 45*s13^3)*
               s23 + (4*s12*s13 + 4*s13^2)*s23^2 + (12*s12 + 7*s13)*s23^3) + 
            p1q^2*p2q^2*(588*s12^2*s13^2 - 1008*s12*s13^3 + (-7*s12^3 + 
                651*s12^2*s13 - 37*s12*s13^2 - 1207*s13^3)*s23 + 
              (-50*s12^2 + 732*s12*s13 - 330*s13^2)*s23^2 + (113*s12 + 
                121*s13)*s23^3 - 72*s23^4) + p1q*p2q^3*(-588*s12*s13^3 + 
              252*s13^4 + (-2*s12^3 + 134*s12^2*s13 - 478*s12*s13^2 - 
                322*s13^3)*s23 + (-47*s12^2 + 74*s12*s13 - 191*s13^2)*s23^2 + 
              (32*s12 - 20*s13)*s23^3 - 43*s23^4) + p1q^3*p2q*
             (-84*s12^3*s13 + 756*s12^2*s13^2 + (-6*s12^3 + 982*s12^2*s13 + 
                1622*s12*s13^2 - 250*s13^3)*s23 + (-7*s12^2 + 1826*s12*s13 + 
                905*s13^2)*s23^2 + (76*s12 + 752*s13)*s23^3 - 43*s23^4) + 
            p1q^4*(-84*s12^3*s13 + (-s12^3 + 170*s12^2*s13 + 335*s12*s13^2)*
               s23 + (2*s12^2 + 550*s12*s13 + 332*s13^2)*s23^2 + 
              (11*s12 + 292*s13)*s23^3 - 4*s23^4)) + 
          p3q*(p1q^3*p2q^2*(168*s12^2*s13^2 - 504*s12*s13^3 + 
              (-2*s12^3 + 386*s12^2*s13 - 226*s12*s13^2 - 750*s13^3)*s23 + 
              (-s12^2 + 512*s12*s13 - 307*s13^2)*s23^2 + (64*s12 + 122*s13)*
               s23^3 - 33*s23^4) + p1q^2*p2q^3*(-420*s12*s13^3 + 252*s13^4 + 
              (-s12^3 + 133*s12^2*s13 - 431*s12*s13^2 - 281*s13^3)*s23 + 
              (-16*s12^2 + 118*s12*s13 - 214*s13^2)*s23^2 + (55*s12 + 5*s13)*
               s23^3 - 26*s23^4) + p1q*p2q^4*(168*s13^4 + (2*s12^2*s13 - 
                84*s12*s13^2 + 90*s13^3)*s23 + (-12*s12^2 - 16*s12*s13 - 
                4*s13^2)*s23^2 - 10*s13*s23^3 - 12*s23^4) + 
            p1q^4*p2q*(168*s12^2*s13^2 + (-s12^3 + 507*s12^2*s13 + 
                585*s12*s13^2 - 83*s13^3)*s23 + (4*s12^2 + 928*s12*s13 + 
                412*s13^2)*s23^2 + (19*s12 + 413*s13)*s23^3 - 10*s23^4) + 
            p1q^5*((84*s12^2*s13 + 84*s12*s13^2)*s23 + (s12^2 + 168*s12*s13 + 
                83*s13^2)*s23^2 + (2*s12 + 84*s13)*s23^3 + s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(-27*p1q^2*p2q^4*s13^2*s23^2 + 
         p1q^4*p2q^2*(27*s12*s13*s23^2 + 27*s13*s23^3) + 
         p3q^6*(27*s12*s13*s23^2 + 27*s13*s23^3) + p1q^3*p2q^3*
          ((27*s12*s13 - 27*s13^2)*s23^2 + 27*s13*s23^3) + 
         p3q^5*(p2q*((81*s12*s13 - 27*s13^2)*s23^2 + 81*s13*s23^3) + 
           p1q*(108*s12*s13*s23^2 + 108*s13*s23^3)) + 
         p3q*(-54*p1q*p2q^4*s13^2*s23^2 + p1q^4*p2q*(54*s12*s13*s23^2 + 
             54*s13*s23^3) + p1q^2*p2q^3*((81*s12*s13 - 135*s13^2)*s23^2 + 
             81*s13*s23^3) + p1q^3*p2q^2*((162*s12*s13 - 54*s13^2)*s23^2 + 
             162*s13*s23^3)) + p3q^4*(p2q^2*((81*s12*s13 - 81*s13^2)*s23^2 + 
             81*s13*s23^3) + p1q^2*(162*s12*s13*s23^2 + 162*s13*s23^3) + 
           p1q*p2q*((297*s12*s13 - 81*s13^2)*s23^2 + 297*s13*s23^3)) + 
         p3q^2*(-27*p2q^4*s13^2*s23^2 + p1q^4*(27*s12*s13*s23^2 + 
             27*s13*s23^3) + p1q*p2q^3*((81*s12*s13 - 189*s13^2)*s23^2 + 
             81*s13*s23^3) + p1q^3*p2q*((243*s12*s13 - 27*s13^2)*s23^2 + 
             243*s13*s23^3) + p1q^2*p2q^2*((324*s12*s13 - 189*s13^2)*s23^2 + 
             324*s13*s23^3)) + p3q^3*(p2q^3*((27*s12*s13 - 81*s13^2)*s23^2 + 
             27*s13*s23^3) + p1q^3*(108*s12*s13*s23^2 + 108*s13*s23^3) + 
           p1q*p2q^2*((270*s12*s13 - 216*s13^2)*s23^2 + 270*s13*s23^3) + 
           p1q^2*p2q*((405*s12*s13 - 81*s13^2)*s23^2 + 405*s13*s23^3))) + 
       ((p3q^5*(84*s12^3*s13 + 84*s12^2*s13^2 + (2*s12^3 + 86*s12^2*s13 - 
              42*s12*s13^2 - 42*s13^3)*s23 + (2*s12^2 - 42*s13^2)*s23^2) + 
          p2q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q*p2q^4*(84*s12*s13^3 + 84*s13^4 + (-44*s12^2*s13 - 
              44*s12*s13^2 + 84*s13^3)*s23 + (-s12^2 - 46*s12*s13 - s13^2)*
             s23^2 + s23^4) + p1q^2*p2q^3*(84*s12*s13^3 + 84*s13^4 + 
            (-85*s12^2*s13 - 210*s12*s13^2 - 41*s13^3)*s23 + 
            (-2*s12^2 - 90*s12*s13 - 128*s13^2)*s23^2 - s13*s23^3 + 
            2*s23^4) + p1q^4*p2q*((84*s12*s13 + 84*s13^2)*s23^2 + 
            (2*s12 + 86*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((-84*s12^2*s13 - 252*s12*s13^2 - 168*s13^3)*s23 + 
            (-s12^2 - 46*s12*s13 - 129*s13^2)*s23^2 + (2*s12 + 42*s13)*
             s23^3 + 3*s23^4) + p3q^4*(p2q*(168*s12^3*s13 - 168*s12*s13^3 + 
              (6*s12^3 + 130*s12^2*s13 - 338*s12*s13^2 - 126*s13^3)*s23 + 
              (6*s12^2 - 44*s12*s13 - 126*s13^2)*s23^2) + 
            p1q*(168*s12^3*s13 + 168*s12^2*s13^2 + (2*s12^3 + 42*s12^2*s13 - 
                254*s12*s13^2 - 126*s13^3)*s23 + (-2*s12^2 - 132*s12*s13 - 
                126*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q^3*(p2q^2*(84*s12^3*s13 - 252*s12^2*s13^2 - 252*s12*s13^3 + 
              84*s13^4 + (7*s12^3 - 40*s12^2*s13 - 593*s12*s13^2 - 42*s13^3)*
               s23 + (6*s12^2 - 134*s12*s13 - 128*s13^2)*s23^2 + 
              (-s12 - 2*s13)*s23^3) + p1q*p2q*(252*s12^3*s13 - 
              84*s12^2*s13^2 - 336*s12*s13^3 + (6*s12^3 - 42*s12^2*s13 - 
                970*s12*s13^2 - 334*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                252*s13^2)*s23^2 + (-10*s12 + 82*s13)*s23^3) + 
            p1q^2*(84*s12^3*s13 + 84*s12^2*s13^2 + (s12^3 - 210*s12^2*s13 - 
                463*s12*s13^2 - 168*s13^3)*s23 + (-4*s12^2 - 258*s12*s13 - 
                126*s13^2)*s23^2 + (-3*s12 + 44*s13)*s23^3 + 2*s23^4)) + 
          p3q^2*(p2q^3*(-168*s12^2*s13^2 + 168*s13^4 + (4*s12^3 - 
                127*s12^2*s13 - 342*s12*s13^2 + 125*s13^3)*s23 + 
              (2*s12^2 - 138*s12*s13 - 48*s13^2)*s23^2 + (-2*s12 - 5*s13)*s23^
                3) + p1q*p2q^2*(84*s12^3*s13 - 420*s12^2*s13^2 - 
              336*s12*s13^3 + 168*s13^4 + (6*s12^3 - 254*s12^2*s13 - 
                1222*s12*s13^2 - 206*s13^3)*s23 + (-5*s12^2 - 278*s12*s13 - 
                297*s13^2)*s23^2 + (-10*s12 + 78*s13)*s23^3 + s23^4) + 
            p1q^3*((-168*s12^2*s13 - 252*s12*s13^2 - 84*s13^3)*s23 + 
              (-3*s12^2 - 46*s12*s13 + 41*s13^2)*s23^2 + 128*s13*s23^3 + 
              3*s23^4) + p1q^2*p2q*(84*s12^3*s13 - 84*s12^2*s13^2 - 
              168*s12*s13^3 + (2*s12^3 - 253*s12^2*s13 - 800*s12*s13^2 - 
                293*s13^3)*s23 + (-10*s12^2 - 22*s12*s13 + 36*s13^2)*s23^2 + 
              (-8*s12 + 333*s13)*s23^3 + 4*s23^4)) + 
          p3q*(p2q^4*(84*s12*s13^3 + 84*s13^4 + (s12^3 - 44*s12^2*s13 - 
                47*s12*s13^2 + 82*s13^3)*s23 + (-50*s12*s13 - 6*s13^2)*s23^
                2 + (-s12 - 4*s13)*s23^3) + p1q*p2q^3*(-168*s12^2*s13^2 + 
              84*s12*s13^3 + 252*s13^4 + (2*s12^3 - 214*s12^2*s13 - 
                550*s12*s13^2 + 86*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                172*s13^2)*s23^2 + (-4*s12 - 4*s13)*s23^3 + 2*s23^4) + 
            p1q^4*((84*s12*s13 + 84*s13^2)*s23^2 + (2*s12 + 86*s13)*s23^3 + 
              2*s23^4) + p1q^2*p2q^2*(-168*s12^2*s13^2 - 84*s12*s13^3 + 
              84*s13^4 + (s12^3 - 296*s12^2*s13 - 883*s12*s13^2 - 334*s13^3)*
               s23 + (-8*s12^2 - 190*s12*s13 - 302*s13^2)*s23^2 + 
              (-5*s12 + 120*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
             ((-84*s12^2*s13 - 168*s12*s13^2 - 84*s13^3)*s23 + 
              (-4*s12^2 + 244*s12*s13 + 248*s13^2)*s23^2 + (2*s12 + 338*s13)*
               s23^3 + 6*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3)))) + 
     Log[p1q/(p1q + p2q + p3q)]*((p2q^3*(-2*s12*s13 - 2*s13^2 - 2*s13*s23) + 
         p3q^3*(6*s12^2 + 8*s12*s13 + 6*s13^2 + (-40*s12 - 4*s13)*s23 - 
           42*s23^2) + p1q^2*p2q*(-2*s12*s13 + 2*s13^2 + (-44*s12 - 6*s13)*
            s23 - 40*s23^2) + p1q^3*((-2*s12 - 2*s13)*s23 - 2*s23^2) + 
         p1q*p2q^2*(4*s12*s13 + 8*s13^2 + (-2*s12 + 42*s13)*s23 + 2*s23^2) + 
         p3q*(p2q^2*(2*s12^2 + 2*s12*s13 + 4*s13^2 + (-2*s12 + 36*s13)*s23) + 
           p1q*p2q*(2*s12^2 + 4*s12*s13 + 14*s13^2 + (-92*s12 + 28*s13)*s23 - 
             82*s23^2) + p1q^2*(2*s12^2 - 2*s12*s13 + (-46*s12 - 12*s13)*
              s23 - 44*s23^2)) + p3q^2*(p1q*(6*s12^2 + 4*s12*s13 + 6*s13^2 + 
             (-88*s12 - 16*s13)*s23 - 86*s23^2) + p2q*(6*s12^2 + 8*s12*s13 + 
             10*s13^2 + (-44*s12 + 32*s13)*s23 - 42*s23^2)))/
        (27*p1q^2*p2q*s13*s23 + 27*p1q*p2q^2*s13*s23 + 27*p3q^3*s13*s23 + 
         p3q^2*(54*p1q*s13*s23 + 54*p2q*s13*s23) + 
         p3q*(27*p1q^2*s13*s23 + 81*p1q*p2q*s13*s23 + 27*p2q^2*s13*s23)) + 
       ((p1q*p2q^4*(-2*s12*s13^3 - 2*s13^4 + (-84*s12*s13^2 - 86*s13^3)*s23 - 
            84*s13^2*s23^2) + p1q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p3q^5*(-2*s12^3*s13 - 2*s12^2*s13^2 + (-84*s12^3 - 86*s12^2*s13)*
             s23 + (-84*s12^2 + 42*s12*s13 + 42*s13^2)*s23^2 + 
            42*s13*s23^3) + p1q^2*p2q^3*(s12^2*s13^2 - 2*s12*s13^3 - 
            3*s13^4 + (84*s12^2*s13 + 46*s12*s13^2 - 42*s13^3)*s23 + 
            (252*s12*s13 + 129*s13^2)*s23^2 + 168*s13*s23^3) + 
          p1q^4*p2q*(s12^2*s13^2 - s13^4 + (44*s12^2*s13 + 46*s12*s13^2)*
             s23 + (44*s12*s13 + s13^2)*s23^2 + (-84*s12 - 84*s13)*s23^3 - 
            84*s23^4) + p1q^3*p2q^2*(2*s12^2*s13^2 - 2*s13^4 + 
            (85*s12^2*s13 + 90*s12*s13^2 + s13^3)*s23 + 
            (210*s12*s13 + 128*s13^2)*s23^2 + (-84*s12 + 41*s13)*s23^3 - 
            84*s23^4) + p3q^4*(p2q*(-2*s12^3*s13 + 2*s12^2*s13^2 + 
              4*s12*s13^3 + (-168*s12^3 - 42*s12^2*s13 + 132*s12*s13^2)*s23 + 
              (-168*s12^2 + 254*s12*s13 + 126*s13^2)*s23^2 + 126*s13*s23^3) + 
            p1q*(-6*s12^3*s13 - 6*s12^2*s13^2 + (-168*s12^3 - 130*s12^2*s13 + 
                44*s12*s13^2)*s23 + (338*s12*s13 + 126*s13^2)*s23^2 + 
              (168*s12 + 126*s13)*s23^3)) + 
          p3q^2*(p2q^3*(3*s12^2*s13^2 - 3*s13^4 + (168*s12^2*s13 + 
                46*s12*s13^2 - 128*s13^3)*s23 + (252*s12*s13 - 41*s13^2)*s23^
                2 + 84*s13*s23^3) + p1q*p2q^2*(-2*s12^3*s13 + 
              10*s12^2*s13^2 + 8*s12*s13^3 - 4*s13^4 + (-84*s12^3 + 
                253*s12^2*s13 + 22*s12*s13^2 - 333*s13^3)*s23 + 
              (84*s12^2 + 800*s12*s13 - 36*s13^2)*s23^2 + (168*s12 + 293*s13)*
               s23^3) + p1q^3*(-4*s12^3*s13 - 2*s12^2*s13^2 + 2*s12*s13^3 + 
              (127*s12^2*s13 + 138*s12*s13^2 + 5*s13^3)*s23 + 
              (168*s12^2 + 342*s12*s13 + 48*s13^2)*s23^2 - 125*s13*s23^3 - 
              168*s23^4) + p1q^2*p2q*(-6*s12^3*s13 + 5*s12^2*s13^2 + 
              10*s12*s13^3 - s13^4 + (-84*s12^3 + 254*s12^2*s13 + 
                278*s12*s13^2 - 78*s13^3)*s23 + (420*s12^2 + 1222*s12*s13 + 
                297*s13^2)*s23^2 + (336*s12 + 206*s13)*s23^3 - 168*s23^4)) + 
          p3q^3*(p2q^2*(-(s12^3*s13) + 4*s12^2*s13^2 + 3*s12*s13^3 - 
              2*s13^4 + (-84*s12^3 + 210*s12^2*s13 + 258*s12*s13^2 - 
                44*s13^3)*s23 + (-84*s12^2 + 463*s12*s13 + 126*s13^2)*s23^2 + 
              168*s13*s23^3) + p1q*p2q*(-6*s12^3*s13 + 4*s12^2*s13^2 + 
              10*s12*s13^3 + (-252*s12^3 + 42*s12^2*s13 + 228*s12*s13^2 - 
                82*s13^3)*s23 + (84*s12^2 + 970*s12*s13 + 252*s13^2)*s23^2 + 
              (336*s12 + 334*s13)*s23^3) + p1q^2*(-7*s12^3*s13 - 
              6*s12^2*s13^2 + s12*s13^3 + (-84*s12^3 + 40*s12^2*s13 + 
                134*s12*s13^2 + 2*s13^3)*s23 + (252*s12^2 + 593*s12*s13 + 
                128*s13^2)*s23^2 + (252*s12 + 42*s13)*s23^3 - 84*s23^4)) + 
          p3q*(p2q^4*(-2*s12*s13^3 - 2*s13^4 + (-84*s12*s13^2 - 86*s13^3)*
               s23 - 84*s13^2*s23^2) + p1q*p2q^3*(4*s12^2*s13^2 - 
              2*s12*s13^3 - 6*s13^4 + (84*s12^2*s13 - 244*s12*s13^2 - 
                338*s13^3)*s23 + (168*s12*s13 - 248*s13^2)*s23^2 + 
              84*s13*s23^3) + p1q^3*p2q*(-2*s12^3*s13 + 4*s12^2*s13^2 + 
              4*s12*s13^3 - 2*s13^4 + (214*s12^2*s13 + 228*s12*s13^2 + 
                4*s13^3)*s23 + (168*s12^2 + 550*s12*s13 + 172*s13^2)*s23^2 + 
              (-84*s12 - 86*s13)*s23^3 - 252*s23^4) + 
            p1q^4*(-(s12^3*s13) + s12*s13^3 + (44*s12^2*s13 + 50*s12*s13^2 + 
                4*s13^3)*s23 + (47*s12*s13 + 6*s13^2)*s23^2 + 
              (-84*s12 - 82*s13)*s23^3 - 84*s23^4) + p1q^2*p2q^2*
             (-(s12^3*s13) + 8*s12^2*s13^2 + 5*s12*s13^3 - 4*s13^4 + 
              (296*s12^2*s13 + 190*s12*s13^2 - 120*s13^3)*s23 + 
              (168*s12^2 + 883*s12*s13 + 302*s13^2)*s23^2 + 
              (84*s12 + 334*s13)*s23^3 - 84*s23^4)))*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
         p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(12*s12^3*s13 + 12*s12^2*s13^2 + (-2*s12^3 + 10*s12^2*s13 - 
              6*s12*s13^2 - 6*s13^3)*s23 + (-2*s12^2 - 6*s13^2)*s23^2) + 
          p2q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^3*p2q^2*((-12*s12^2*s13 - 36*s12*s13^2 - 24*s13^3)*s23 + 
            (s12^2 - 2*s12*s13 - 15*s13^2)*s23^2 + (-2*s12 + 6*s13)*s23^3 - 
            3*s23^4) + p1q^2*p2q^3*(12*s12*s13^3 + 12*s13^4 + 
            (-11*s12^2*s13 - 30*s12*s13^2 - 7*s13^3)*s23 + 
            (2*s12^2 - 6*s12*s13 - 16*s13^2)*s23^2 + s13*s23^3 - 2*s23^4) + 
          p1q^4*p2q*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*
             s23^3 - 2*s23^4) + p1q*p2q^4*(12*s12*s13^3 + 12*s13^4 + 
            (-4*s12^2*s13 - 4*s12*s13^2 + 12*s13^3)*s23 + 
            (s12^2 - 2*s12*s13 + s13^2)*s23^2 - s23^4) + 
          p3q^4*(p2q*(24*s12^3*s13 - 24*s12*s13^3 + (-6*s12^3 + 
                14*s12^2*s13 - 46*s12*s13^2 - 18*s13^3)*s23 + 
              (-6*s12^2 - 4*s12*s13 - 18*s13^2)*s23^2) + 
            p1q*(24*s12^3*s13 + 24*s12^2*s13^2 + (-2*s12^3 + 6*s12^2*s13 - 
                34*s12*s13^2 - 18*s13^3)*s23 + (2*s12^2 - 12*s12*s13 - 
                18*s13^2)*s23^2 + 4*s12*s23^3)) + 
          p3q^3*(p2q^2*(12*s12^3*s13 - 36*s12^2*s13^2 - 36*s12*s13^3 + 
              12*s13^4 + (-7*s12^3 - 8*s12^2*s13 - 79*s12*s13^2 - 6*s13^3)*
               s23 + (-6*s12^2 - 10*s12*s13 - 16*s13^2)*s23^2 + 
              (s12 + 2*s13)*s23^3) + p1q*p2q*(36*s12^3*s13 - 12*s12^2*s13^2 - 
              48*s12*s13^3 + (-6*s12^3 - 6*s12^2*s13 - 134*s12*s13^2 - 
                50*s13^3)*s23 + (4*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + 
              (10*s12 + 14*s13)*s23^3) + p1q^2*(12*s12^3*s13 + 
              12*s12^2*s13^2 + (-s12^3 - 30*s12^2*s13 - 65*s12*s13^2 - 
                24*s13^3)*s23 + (4*s12^2 - 30*s12*s13 - 18*s13^2)*s23^2 + 
              (3*s12 + 4*s13)*s23^3 - 2*s23^4)) + 
          p3q*(p2q^4*(12*s12*s13^3 + 12*s13^4 + (-s12^3 - 4*s12^2*s13 - 
                s12*s13^2 + 14*s13^3)*s23 + (2*s12*s13 + 6*s13^2)*s23^2 + 
              (s12 + 4*s13)*s23^3) + p1q^3*p2q*((-12*s12^2*s13 - 
                24*s12*s13^2 - 12*s13^3)*s23 + (4*s12^2 + 44*s12*s13 + 
                40*s13^2)*s23^2 + (-2*s12 + 46*s13)*s23^3 - 6*s23^4) + 
            p1q^2*p2q^2*(-24*s12^2*s13^2 - 12*s12*s13^3 + 12*s13^4 + 
              (-s12^3 - 40*s12^2*s13 - 125*s12*s13^2 - 50*s13^3)*s23 + 
              (8*s12^2 - 2*s12*s13 - 34*s13^2)*s23^2 + (5*s12 + 24*s13)*s23^
                3 - 4*s23^4) + p1q*p2q^3*(-24*s12^2*s13^2 + 12*s12*s13^3 + 
              36*s13^4 + (-2*s12^3 - 26*s12^2*s13 - 74*s12*s13^2 + 10*s13^3)*
               s23 + (4*s12^2 - 12*s12*s13 - 20*s13^2)*s23^2 + 
              (4*s12 + 4*s13)*s23^3 - 2*s23^4) + 
            p1q^4*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*s23^3 - 
              2*s23^4)) + p3q^2*(p2q^3*(-24*s12^2*s13^2 + 24*s13^4 + 
              (-4*s12^3 - 17*s12^2*s13 - 42*s12*s13^2 + 19*s13^3)*s23 + 
              (-2*s12^2 - 6*s12*s13)*s23^2 + (2*s12 + 5*s13)*s23^3) + 
            p1q^2*p2q*(12*s12^3*s13 - 12*s12^2*s13^2 - 24*s12*s13^3 + 
              (-2*s12^3 - 35*s12^2*s13 - 112*s12*s13^2 - 43*s13^3)*s23 + 
              (10*s12^2 + 22*s12*s13 + 12*s13^2)*s23^2 + (8*s12 + 51*s13)*s23^
                3 - 4*s23^4) + p1q^3*((-24*s12^2*s13 - 36*s12*s13^2 - 
                12*s13^3)*s23 + (3*s12^2 - 2*s12*s13 + 7*s13^2)*s23^2 + 
              16*s13*s23^3 - 3*s23^4) + p1q*p2q^2*(12*s12^3*s13 - 
              60*s12^2*s13^2 - 48*s12*s13^3 + 24*s13^4 + (-6*s12^3 - 
                34*s12^2*s13 - 170*s12*s13^2 - 34*s13^3)*s23 + 
              (5*s12^2 - 10*s12*s13 - 39*s13^2)*s23^2 + (10*s12 + 18*s13)*s23^
                3 - s23^4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
             s23^2 - 84*s13*s23^3) + p3q^5*(-12*s12^2*s13^2 + 
            (4*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23 + 
            (84*s12^2 + 42*s12*s13)*s23^2 - 42*s13*s23^3) + 
          p1q^4*p2q*((12*s12*s13^2 + 12*s13^3)*s23 + (-2*s12*s13 + 10*s13^2)*
             s23^2 - 2*s13*s23^3) + p1q^2*p2q^3*(-12*s13^4 + 
            (2*s12*s13^2 - 6*s13^3)*s23 + (-86*s12*s13 - 40*s13^2)*s23^2 + 
            2*s13*s23^3 + 84*s23^4) + p1q^3*p2q^2*(-12*s13^4 + 
            (10*s12*s13^2 + 2*s13^3)*s23 + (-46*s12*s13 + 8*s13^2)*s23^2 + 
            42*s13*s23^3 + 84*s23^4) + p3q^4*
           (p1q*(-36*s12^2*s13^2 + (8*s12^2*s13 - 16*s12*s13^2 + 24*s13^3)*
               s23 + (84*s12^2 - 46*s12*s13 + 6*s13^2)*s23^2 + 
              (-168*s12 - 126*s13)*s23^3) + p2q*(-12*s12^2*s13^2 + 
              24*s12*s13^3 + (8*s12^2*s13 + 2*s12*s13^2 + 18*s13^3)*s23 + 
              (252*s12^2 + 80*s12*s13 - 42*s13^2)*s23^2 - 168*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-24*s12^2*s13^2 + 72*s12*s13^3 + (16*s12^2*s13 + 
                36*s12*s13^2 + 76*s13^3)*s23 + (168*s12^2 - 348*s12*s13 - 
                136*s13^2)*s23^2 + (-504*s12 - 500*s13)*s23^3) + 
            p2q^2*(24*s12*s13^3 - 12*s13^4 + (6*s12^2*s13 + 12*s12*s13^2 + 
                6*s13^3)*s23 + (252*s12^2 - 48*s12*s13 - 168*s13^2)*s23^2 - 
              294*s13*s23^3) + p1q^2*(-36*s12^2*s13^2 + (6*s12^2*s13 + 
                42*s13^3)*s23 + (-132*s12*s13 + 24*s13^2)*s23^2 + 
              (-168*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(48*s12*s13^3 - 36*s13^4 + (10*s12^2*s13 + 
                34*s12*s13^2 + 16*s13^3)*s23 + (84*s12^2 - 642*s12*s13 - 
                404*s13^2)*s23^2 + (-504*s12 - 708*s13)*s23^3) + 
            p2q^3*(-12*s13^4 + (2*s12^2*s13 + 2*s12*s13^2 - 8*s13^3)*s23 + 
              (84*s12^2 - 170*s12*s13 - 212*s13^2)*s23^2 - 252*s13*s23^3) + 
            p1q^3*(-12*s12^2*s13^2 + (2*s12^2*s13 + 22*s12*s13^2 + 36*s13^3)*
               s23 + (-46*s12*s13 + 28*s13^2)*s23^2 + 40*s13*s23^3 + 
              84*s23^4) + p1q^2*p2q*(-12*s12^2*s13^2 + 72*s12*s13^3 + 
              (10*s12^2*s13 + 78*s12*s13^2 + 108*s13^3)*s23 + 
              (-350*s12*s13 + 28*s13^2)*s23^2 + (-336*s12 - 80*s13)*s23^3 + 
              252*s23^4)) + p3q*(p1q*p2q^3*(-24*s13^4 + (2*s12^2*s13 + 
                4*s12*s13^2 - 14*s13^3)*s23 + (-424*s12*s13 - 336*s13^2)*s23^
                2 + (-168*s12 - 418*s13)*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
               s23^2 - 84*s13*s23^3) + p1q^4*((12*s12*s13^2 + 12*s13^3)*s23 + 
              (-2*s12*s13 + 10*s13^2)*s23^2 - 2*s13*s23^3) + 
            p1q^3*p2q*(24*s12*s13^3 + (2*s12^2*s13 + 56*s12*s13^2 + 62*s13^3)*
               s23 + (-92*s12*s13 + 48*s13^2)*s23^2 + 82*s13*s23^3 + 
              168*s23^4) + p1q^2*p2q^2*(24*s12*s13^3 - 36*s13^4 + 
              (4*s12^2*s13 + 32*s12*s13^2 + 12*s13^3)*s23 + (-304*s12*s13 - 
                60*s13^2)*s23^2 + (-168*s12 - 36*s13)*s23^3 + 252*s23^4)))*
         Log[-s12 - s13 - s23])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*(2*s12*s13^3 + 2*s13^4 + (84*s12*s13^2 + 86*s13^3)*s23 + 
            84*s13^2*s23^2) + p1q^2*p2q^3*(-(s12^2*s13^2) + 2*s12*s13^3 + 
            3*s13^4 + (-84*s12^2*s13 - 46*s12*s13^2 + 42*s13^3)*s23 + 
            (-252*s12*s13 - 129*s13^2)*s23^2 - 168*s13*s23^3) + 
          p3q^5*(2*s12^3*s13 + 2*s12^2*s13^2 + (84*s12^3 + 86*s12^2*s13)*
             s23 + (84*s12^2 - 42*s12*s13 - 42*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q^2*(-2*s12^2*s13^2 + 2*s13^4 + 
            (-85*s12^2*s13 - 90*s12*s13^2 - s13^3)*s23 + 
            (-210*s12*s13 - 128*s13^2)*s23^2 + (84*s12 - 41*s13)*s23^3 + 
            84*s23^4) + p1q^4*p2q*(-(s12^2*s13^2) + s13^4 + 
            (-44*s12^2*s13 - 46*s12*s13^2)*s23 + (-44*s12*s13 - s13^2)*
             s23^2 + (84*s12 + 84*s13)*s23^3 + 84*s23^4) + 
          p3q^4*(p1q*(6*s12^3*s13 + 6*s12^2*s13^2 + (168*s12^3 + 
                130*s12^2*s13 - 44*s12*s13^2)*s23 + (-338*s12*s13 - 
                126*s13^2)*s23^2 + (-168*s12 - 126*s13)*s23^3) + 
            p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 + (168*s12^3 + 
                42*s12^2*s13 - 132*s12*s13^2)*s23 + (168*s12^2 - 
                254*s12*s13 - 126*s13^2)*s23^2 - 126*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(6*s12^3*s13 - 4*s12^2*s13^2 - 10*s12*s13^3 + 
              (252*s12^3 - 42*s12^2*s13 - 228*s12*s13^2 + 82*s13^3)*s23 + 
              (-84*s12^2 - 970*s12*s13 - 252*s13^2)*s23^2 + (-336*s12 - 
                334*s13)*s23^3) + p2q^2*(s12^3*s13 - 4*s12^2*s13^2 - 
              3*s12*s13^3 + 2*s13^4 + (84*s12^3 - 210*s12^2*s13 - 
                258*s12*s13^2 + 44*s13^3)*s23 + (84*s12^2 - 463*s12*s13 - 
                126*s13^2)*s23^2 - 168*s13*s23^3) + 
            p1q^2*(7*s12^3*s13 + 6*s12^2*s13^2 - s12*s13^3 + 
              (84*s12^3 - 40*s12^2*s13 - 134*s12*s13^2 - 2*s13^3)*s23 + 
              (-252*s12^2 - 593*s12*s13 - 128*s13^2)*s23^2 + 
              (-252*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(2*s12^3*s13 - 10*s12^2*s13^2 - 8*s12*s13^3 + 
              4*s13^4 + (84*s12^3 - 253*s12^2*s13 - 22*s12*s13^2 + 333*s13^3)*
               s23 + (-84*s12^2 - 800*s12*s13 + 36*s13^2)*s23^2 + 
              (-168*s12 - 293*s13)*s23^3) + p2q^3*(-3*s12^2*s13^2 + 3*s13^4 + 
              (-168*s12^2*s13 - 46*s12*s13^2 + 128*s13^3)*s23 + 
              (-252*s12*s13 + 41*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q*(6*s12^3*s13 - 5*s12^2*s13^2 - 10*s12*s13^3 + s13^4 + 
              (84*s12^3 - 254*s12^2*s13 - 278*s12*s13^2 + 78*s13^3)*s23 + 
              (-420*s12^2 - 1222*s12*s13 - 297*s13^2)*s23^2 + 
              (-336*s12 - 206*s13)*s23^3 + 168*s23^4) + 
            p1q^3*(4*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 + 
              (-127*s12^2*s13 - 138*s12*s13^2 - 5*s13^3)*s23 + 
              (-168*s12^2 - 342*s12*s13 - 48*s13^2)*s23^2 + 125*s13*s23^3 + 
              168*s23^4)) + p3q*(p2q^4*(2*s12*s13^3 + 2*s13^4 + 
              (84*s12*s13^2 + 86*s13^3)*s23 + 84*s13^2*s23^2) + 
            p1q*p2q^3*(-4*s12^2*s13^2 + 2*s12*s13^3 + 6*s13^4 + 
              (-84*s12^2*s13 + 244*s12*s13^2 + 338*s13^3)*s23 + 
              (-168*s12*s13 + 248*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q^2*(s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 4*s13^4 + 
              (-296*s12^2*s13 - 190*s12*s13^2 + 120*s13^3)*s23 + 
              (-168*s12^2 - 883*s12*s13 - 302*s13^2)*s23^2 + 
              (-84*s12 - 334*s13)*s23^3 + 84*s23^4) + 
            p1q^4*(s12^3*s13 - s12*s13^3 + (-44*s12^2*s13 - 50*s12*s13^2 - 
                4*s13^3)*s23 + (-47*s12*s13 - 6*s13^2)*s23^2 + 
              (84*s12 + 82*s13)*s23^3 + 84*s23^4) + p1q^3*p2q*
             (2*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 + 
              (-214*s12^2*s13 - 228*s12*s13^2 - 4*s13^3)*s23 + 
              (-168*s12^2 - 550*s12*s13 - 172*s13^2)*s23^2 + 
              (84*s12 + 86*s13)*s23^3 + 252*s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
         p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^6*(-2*s12^3*s13 - 8*s12^2*s13^2 + 6*s12*s13^3 + 
            (-84*s12^3 - 124*s12^2*s13 - 42*s12*s13^2 + 6*s13^3)*s23 + 
            (42*s12*s13 + 42*s13^2)*s23^2) + p1q*p2q^5*(s12^2*s13^2 + 
            2*s12*s13^3 + s13^4 + (84*s12^2*s13 + 168*s12*s13^2 + 84*s13^3)*
             s23 + (84*s12*s13 + 83*s13^2)*s23^2) + p1q^2*p2q^4*
           (2*s12^2*s13^2 + 8*s12*s13^3 - 6*s13^4 + 
            (85*s12^2*s13 + 126*s12*s13^2 + 37*s13^3)*s23 + 
            (-86*s12*s13 - 88*s13^2)*s23^2 + (-84*s12 - 167*s13)*s23^3) + 
          p1q^3*p2q^3*(s12^2*s13^2 + 18*s12*s13^3 - 7*s13^4 + 
            (44*s12^2*s13 + 46*s12*s13^2 + 2*s13^3)*s23 + 
            (-128*s12*s13 - 83*s13^2)*s23^2 + (-84*s12 - 80*s13)*s23^3 + 
            84*s23^4) + p1q^4*p2q^2*(12*s12*s13^3 + 
            (s12^2*s13 + 4*s12*s13^2 + 7*s13^3)*s23 + (-42*s12*s13 + 4*s13^2)*
             s23^2 + 45*s13*s23^3 + 84*s23^4) + 
          p3q^4*(p2q^2*(-7*s12^3*s13 - 20*s12^2*s13^2 + 41*s12*s13^3 - 
              18*s13^4 + (-504*s12^3 - 530*s12^2*s13 + 188*s12*s13^2 + 
                226*s13^3)*s23 + (461*s12*s13 + 460*s13^2)*s23^2) + 
            p1q^2*(-3*s12^3*s13 - 18*s12^2*s13^2 + 57*s12*s13^3 + 
              (134*s12^2*s13 + 134*s12*s13^2 + 36*s13^3)*s23 + 
              (252*s12^2 + 157*s12*s13 + 44*s13^2)*s23^2 + (-252*s12 - 
                208*s13)*s23^3) + p1q*p2q*(-12*s12^3*s13 - 64*s12^2*s13^2 + 
              84*s12*s13^3 - 32*s13^4 + (-252*s12^3 + 152*s12^2*s13 + 
                542*s12*s13^2 + 202*s13^3)*s23 + (924*s12^2 + 1368*s12*s13 + 
                570*s13^2)*s23^2 - 168*s13*s23^3)) + 
          p3q^5*(p2q*(-6*s12^3*s13 - 22*s12^2*s13^2 + 26*s12*s13^3 - 
              6*s13^4 + (-336*s12^3 - 452*s12^2*s13 - 76*s12*s13^2 + 
                60*s13^3)*s23 + (210*s12*s13 + 210*s13^2)*s23^2) + 
            p1q*(-4*s12^3*s13 - 20*s12^2*s13^2 + 32*s12*s13^3 + 
              (-84*s12^3 - 34*s12^2*s13 + 46*s12*s13^2 + 24*s13^3)*s23 + 
              (252*s12^2 + 332*s12*s13 + 126*s13^2)*s23^2 - 42*s13*s23^3)) + 
          p3q^3*(p2q^3*(-4*s12^3*s13 - 5*s12^2*s13^2 + 30*s12*s13^3 - 
              17*s13^4 + (-336*s12^3 - 116*s12^2*s13 + 604*s12*s13^2 + 
                380*s13^3)*s23 + (544*s12*s13 + 541*s13^2)*s23^2) + 
            p1q^2*p2q*(-8*s12^3*s13 - 77*s12^2*s13^2 + 90*s12*s13^3 - 
              57*s13^4 + (484*s12^2*s13 + 456*s12*s13^2 + 48*s13^3)*s23 + 
              (672*s12^2 + 260*s12*s13 - 79*s13^2)*s23^2 + (-840*s12 - 
                832*s13)*s23^3) + p1q*p2q^2*(-13*s12^3*s13 - 54*s12^2*s13^2 + 
              111*s12*s13^3 - 64*s13^4 + (-252*s12^3 + 745*s12^2*s13 + 
                1562*s12*s13^2 + 601*s13^3)*s23 + (1260*s12^2 + 
                2157*s12*s13 + 1020*s13^2)*s23^2 - 293*s13*s23^3) + 
            p1q^3*(-(s12^3*s13) - 6*s12^2*s13^2 + 43*s12*s13^3 + 
              (45*s12^2*s13 + 50*s12*s13^2 + 25*s13^3)*s23 + (-175*s12*s13 - 
                36*s13^2)*s23^2 + (-252*s12 - 121*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p2q^4*(-(s12^3*s13) + 2*s12^2*s13^2 + 11*s12*s13^3 - 
              4*s13^4 + (-84*s12^3 + 170*s12^2*s13 + 550*s12*s13^2 + 
                292*s13^3)*s23 + (335*s12*s13 + 332*s13^2)*s23^2) + 
            p1q^2*p2q^2*(-7*s12^3*s13 - 50*s12^2*s13^2 + 113*s12*s13^3 - 
              72*s13^4 + (651*s12^2*s13 + 732*s12*s13^2 + 121*s13^3)*s23 + 
              (588*s12^2 - 37*s12*s13 - 330*s13^2)*s23^2 + (-1008*s12 - 
                1207*s13)*s23^3) + p1q*p2q^3*(-6*s12^3*s13 - 7*s12^2*s13^2 + 
              76*s12*s13^3 - 43*s13^4 + (-84*s12^3 + 982*s12^2*s13 + 
                1826*s12*s13^2 + 752*s13^3)*s23 + (756*s12^2 + 1622*s12*s13 + 
                905*s13^2)*s23^2 - 250*s13*s23^3) + 
            p1q^4*(12*s12*s13^3 + (s12^2*s13 + 4*s12*s13^2 + 7*s13^3)*s23 + 
              (-42*s12*s13 + 4*s13^2)*s23^2 + 45*s13*s23^3 + 84*s23^4) + 
            p1q^3*p2q*(-2*s12^3*s13 - 47*s12^2*s13^2 + 32*s12*s13^3 - 
              43*s13^4 + (134*s12^2*s13 + 74*s12*s13^2 - 20*s13^3)*s23 + 
              (-478*s12*s13 - 191*s13^2)*s23^2 + (-588*s12 - 322*s13)*s23^3 + 
              252*s23^4)) + p3q*(p2q^5*(s12^2*s13^2 + 2*s12*s13^3 + s13^4 + 
              (84*s12^2*s13 + 168*s12*s13^2 + 84*s13^3)*s23 + 
              (84*s12*s13 + 83*s13^2)*s23^2) + p1q^2*p2q^3*(-2*s12^3*s13 - 
              s12^2*s13^2 + 64*s12*s13^3 - 33*s13^4 + (386*s12^2*s13 + 
                512*s12*s13^2 + 122*s13^3)*s23 + (168*s12^2 - 226*s12*s13 - 
                307*s13^2)*s23^2 + (-504*s12 - 750*s13)*s23^3) + 
            p1q*p2q^4*(-(s12^3*s13) + 4*s12^2*s13^2 + 19*s12*s13^3 - 
              10*s13^4 + (507*s12^2*s13 + 928*s12*s13^2 + 413*s13^3)*s23 + 
              (168*s12^2 + 585*s12*s13 + 412*s13^2)*s23^2 - 83*s13*s23^3) + 
            p1q^4*p2q*(-12*s12^2*s13^2 - 12*s13^4 + (2*s12^2*s13 - 
                16*s12*s13^2 - 10*s13^3)*s23 + (-84*s12*s13 - 4*s13^2)*s23^
                2 + 90*s13*s23^3 + 168*s23^4) + p1q^3*p2q^2*
             (-(s12^3*s13) - 16*s12^2*s13^2 + 55*s12*s13^3 - 26*s13^4 + 
              (133*s12^2*s13 + 118*s12*s13^2 + 5*s13^3)*s23 + 
              (-431*s12*s13 - 214*s13^2)*s23^2 + (-420*s12 - 281*s13)*s23^3 + 
              252*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p1q^2*p2q^4*(27*s12*s13^2 + 27*s13^3)*s23 + 
         p3q^6*(27*s12*s13^2 + 27*s13^3)*s23 - 27*p1q^4*p2q^2*s13^2*s23^2 + 
         p1q^3*p2q^3*((27*s12*s13^2 + 27*s13^3)*s23 - 27*s13^2*s23^2) + 
         p3q^4*(p2q^2*(162*s12*s13^2 + 162*s13^3)*s23 + 
           p1q^2*((81*s12*s13^2 + 81*s13^3)*s23 - 81*s13^2*s23^2) + 
           p1q*p2q*((297*s12*s13^2 + 297*s13^3)*s23 - 81*s13^2*s23^2)) + 
         p3q^3*(p2q^3*(108*s12*s13^2 + 108*s13^3)*s23 + 
           p1q^2*p2q*((270*s12*s13^2 + 270*s13^3)*s23 - 216*s13^2*s23^2) + 
           p1q^3*((27*s12*s13^2 + 27*s13^3)*s23 - 81*s13^2*s23^2) + 
           p1q*p2q^2*((405*s12*s13^2 + 405*s13^3)*s23 - 81*s13^2*s23^2)) + 
         p3q*(p1q*p2q^4*(54*s12*s13^2 + 54*s13^3)*s23 - 54*p1q^4*p2q*s13^2*
            s23^2 + p1q^3*p2q^2*((81*s12*s13^2 + 81*s13^3)*s23 - 
             135*s13^2*s23^2) + p1q^2*p2q^3*((162*s12*s13^2 + 162*s13^3)*
              s23 - 54*s13^2*s23^2)) + p3q^5*(p2q*(108*s12*s13^2 + 108*s13^3)*
            s23 + p1q*((81*s12*s13^2 + 81*s13^3)*s23 - 27*s13^2*s23^2)) + 
         p3q^2*(p2q^4*(27*s12*s13^2 + 27*s13^3)*s23 - 27*p1q^4*s13^2*s23^2 + 
           p1q^3*p2q*((81*s12*s13^2 + 81*s13^3)*s23 - 189*s13^2*s23^2) + 
           p1q^2*p2q^2*((324*s12*s13^2 + 324*s13^3)*s23 - 189*s13^2*s23^2) + 
           p1q*p2q^3*((243*s12*s13^2 + 243*s13^3)*s23 - 27*s13^2*s23^2)))) + 
     Log[-s12 - s13 - s23]*
      ((p1q*p2q^4*((58*s12*s13^2 + 58*s13^3)*s23 + (-252*s12*s13 - 194*s13^2)*
            s23^2 - 252*s13*s23^3) + p3q^5*(252*s12^2*s13^2 + 
           (-132*s12^2*s13 + 62*s12*s13^2 - 174*s13^3)*s23 + 
           (252*s12^2 + 62*s12*s13 + 32*s13^2)*s23^2 - 174*s13*s23^3) + 
         p1q^4*p2q*((-252*s12*s13^2 - 252*s13^3)*s23 + 
           (58*s12*s13 - 194*s13^2)*s23^2 + 58*s13*s23^3) + 
         p1q^2*p2q^3*(252*s13^4 + (-74*s12*s13^2 + 62*s13^3)*s23 + 
           (-194*s12*s13 - 120*s13^2)*s23^2 - 58*s13*s23^3 + 252*s23^4) + 
         p1q^3*p2q^2*(252*s13^4 + (-194*s12*s13^2 - 58*s13^3)*s23 + 
           (-74*s12*s13 - 120*s13^2)*s23^2 + 62*s13*s23^3 + 252*s23^4) + 
         p3q^4*(p1q*(756*s12^2*s13^2 + (-264*s12^2*s13 + 240*s12*s13^2 - 600*
                s13^3)*s23 + (252*s12^2 - 170*s12*s13 + 34*s13^2)*s23^2 + 
             (-504*s12 - 506*s13)*s23^3) + p2q*(252*s12^2*s13^2 - 
             504*s12*s13^3 + (-264*s12^2*s13 - 170*s12*s13^2 - 506*s13^3)*
              s23 + (756*s12^2 + 240*s12*s13 + 34*s13^2)*s23^2 - 
             600*s13*s23^3)) + p3q^3*(p1q*p2q*(504*s12^2*s13^2 - 
             1512*s12*s13^3 + (-496*s12^2*s13 - 948*s12*s13^2 - 1884*s13^3)*
              s23 + (504*s12^2 - 948*s12*s13 - 728*s13^2)*s23^2 + 
             (-1512*s12 - 1884*s13)*s23^3) + p2q^2*(-504*s12*s13^3 + 
             252*s13^4 + (-190*s12^2*s13 - 332*s12*s13^2 - 238*s13^3)*s23 + 
             (756*s12^2 - 16*s12*s13 - 280*s13^2)*s23^2 - 930*s13*s23^3) + 
           p1q^2*(756*s12^2*s13^2 + (-190*s12^2*s13 - 16*s12*s13^2 - 930*
                s13^3)*s23 + (-332*s12*s13 - 280*s13^2)*s23^2 + 
             (-504*s12 - 238*s13)*s23^3 + 252*s23^4)) + 
         p3q^2*(p1q*p2q^2*(-1008*s12*s13^3 + 756*s13^4 + 
             (-290*s12^2*s13 - 858*s12*s13^2 - 624*s13^3)*s23 + 
             (252*s12^2 - 1670*s12*s13 - 1164*s13^2)*s23^2 + 
             (-1512*s12 - 2444*s13)*s23^3) + p2q^3*(252*s13^4 + 
             (-58*s12^2*s13 - 42*s12*s13^2 + 152*s13^3)*s23 + 
             (252*s12^2 - 446*s12*s13 - 476*s13^2)*s23^2 - 756*s13*s23^3) + 
           p1q^3*(252*s12^2*s13^2 + (-58*s12^2*s13 - 446*s12*s13^2 - 756*
                s13^3)*s23 + (-42*s12*s13 - 476*s13^2)*s23^2 + 
             152*s13*s23^3 + 252*s23^4) + p1q^2*p2q*(252*s12^2*s13^2 - 
             1512*s12*s13^3 + (-290*s12^2*s13 - 1670*s12*s13^2 - 2444*s13^3)*
              s23 + (-858*s12*s13 - 1164*s13^2)*s23^2 + (-1008*s12 - 624*s13)*
              s23^3 + 756*s23^4)) + 
         p3q*(p1q*p2q^3*(504*s13^4 + (-58*s12^2*s13 - 116*s12*s13^2 + 214*
                s13^3)*s23 + (-1144*s12*s13 - 848*s13^2)*s23^2 + 
             (-504*s12 - 1318*s13)*s23^3) + p2q^4*((58*s12*s13^2 + 58*s13^3)*
              s23 + (-252*s12*s13 - 194*s13^2)*s23^2 - 252*s13*s23^3) + 
           p1q^4*((-252*s12*s13^2 - 252*s13^3)*s23 + (58*s12*s13 - 194*s13^2)*
              s23^2 + 58*s13*s23^3) + p1q^3*p2q*(-504*s12*s13^3 + 
             (-58*s12^2*s13 - 1144*s12*s13^2 - 1318*s13^3)*s23 + 
             (-116*s12*s13 - 848*s13^2)*s23^2 + 214*s13*s23^3 + 504*s23^4) + 
           p1q^2*p2q^2*(-504*s12*s13^3 + 756*s13^4 + (-100*s12^2*s13 - 720*
                s12*s13^2 - 444*s13^3)*s23 + (-720*s12*s13 - 500*s13^2)*
              s23^2 + (-504*s12 - 444*s13)*s23^3 + 756*s23^4)))/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((20*s12*s13^2 + 20*s13^3)*s23 + (-24*s12*s13 - 4*s13^2)*
             s23^2 - 24*s13*s23^3) + p3q^5*(24*s12^2*s13^2 + 
            (-40*s12^2*s13 + 12*s12*s13^2 - 12*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13)*s23^2 - 12*s13*s23^3) + 
          p1q^4*p2q*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
             s23^2 + 20*s13*s23^3) + p1q^2*p2q^3*(24*s13^4 + 
            (28*s12*s13^2 + 12*s13^3)*s23 + (-4*s12*s13 - 32*s13^2)*s23^2 - 
            20*s13*s23^3 + 24*s23^4) + p1q^3*p2q^2*(24*s13^4 + 
            (-4*s12*s13^2 - 20*s13^3)*s23 + (28*s12*s13 - 32*s13^2)*s23^2 + 
            12*s13*s23^3 + 24*s23^4) + p3q^4*
           (p1q*(72*s12^2*s13^2 + (-80*s12^2*s13 + 64*s12*s13^2 - 48*s13^3)*
               s23 + (24*s12^2 + 28*s12*s13 - 12*s13^2)*s23^2 + 
              (-48*s12 - 36*s13)*s23^3) + p2q*(24*s12^2*s13^2 - 
              48*s12*s13^3 + (-80*s12^2*s13 + 28*s12*s13^2 - 36*s13^3)*s23 + 
              (72*s12^2 + 64*s12*s13 - 12*s13^2)*s23^2 - 48*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(48*s12^2*s13^2 - 144*s12*s13^3 + (-160*s12^2*s13 + 
                24*s12*s13^2 - 184*s13^3)*s23 + (48*s12^2 + 24*s12*s13 - 
                176*s13^2)*s23^2 + (-144*s12 - 184*s13)*s23^3) + 
            p2q^2*(-48*s12*s13^3 + 24*s13^4 + (-60*s12^2*s13 + 24*s12*s13^2 - 
                12*s13^3)*s23 + (72*s12^2 + 48*s12*s13 - 48*s13^2)*s23^2 - 
              84*s13*s23^3) + p1q^2*(72*s12^2*s13^2 + (-60*s12^2*s13 + 
                48*s12*s13^2 - 84*s13^3)*s23 + (24*s12*s13 - 48*s13^2)*s23^
                2 + (-48*s12 - 12*s13)*s23^3 + 24*s23^4)) + 
          p3q*(p1q*p2q^3*(48*s13^4 + (-20*s12^2*s13 + 56*s12*s13^2 + 
                44*s13^3)*s23 + (-80*s12*s13 - 96*s13^2)*s23^2 + 
              (-48*s12 - 140*s13)*s23^3) + p2q^4*((20*s12*s13^2 + 20*s13^3)*
               s23 + (-24*s12*s13 - 4*s13^2)*s23^2 - 24*s13*s23^3) + 
            p1q^4*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
               s23^2 + 20*s13*s23^3) + p1q^3*p2q*(-48*s12*s13^3 + 
              (-20*s12^2*s13 - 80*s12*s13^2 - 140*s13^3)*s23 + 
              (56*s12*s13 - 96*s13^2)*s23^2 + 44*s13*s23^3 + 48*s23^4) + 
            p1q^2*p2q^2*(-48*s12*s13^3 + 72*s13^4 + (-40*s12^2*s13 + 
                16*s12*s13^2 - 72*s13^3)*s23 + (16*s12*s13 - 168*s13^2)*s23^
                2 + (-48*s12 - 72*s13)*s23^3 + 72*s23^4)) + 
          p3q^2*(p1q*p2q^2*(-96*s12*s13^3 + 72*s13^4 + (-100*s12^2*s13 + 
                44*s12*s13^2 - 64*s13^3)*s23 + (24*s12^2 - 60*s12*s13 - 
                232*s13^2)*s23^2 + (-144*s12 - 264*s13)*s23^3) + 
            p2q^3*(24*s13^4 + (-20*s12^2*s13 + 28*s12*s13^2 + 32*s13^3)*s23 + 
              (24*s12^2 - 28*s12*s13 - 40*s13^2)*s23^2 - 72*s13*s23^3) + 
            p1q^3*(24*s12^2*s13^2 + (-20*s12^2*s13 - 28*s12*s13^2 - 72*s13^3)*
               s23 + (28*s12*s13 - 40*s13^2)*s23^2 + 32*s13*s23^3 + 
              24*s23^4) + p1q^2*p2q*(24*s12^2*s13^2 - 144*s12*s13^3 + 
              (-100*s12^2*s13 - 60*s12*s13^2 - 264*s13^3)*s23 + 
              (44*s12*s13 - 232*s13^2)*s23^2 + (-96*s12 - 64*s13)*s23^3 + 
              72*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 86*s13^2)*
             s23^2 - 2*s13*s23^3) + p3q^5*(84*s12^2*s13^2 + 
            (4*s12^2*s13 + 42*s12*s13^2 - 42*s13^3)*s23 + 
            (-12*s12^2 - 6*s12*s13)*s23^2 + 6*s13*s23^3) + 
          p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*
             s23^2 + 12*s13*s23^3) + p1q^3*p2q^2*(84*s13^4 + 
            (-86*s12*s13^2 + 2*s13^3)*s23 + (2*s12*s13 - 40*s13^2)*s23^2 - 
            6*s13*s23^3 - 12*s23^4) + p1q^2*p2q^3*(84*s13^4 + 
            (-46*s12*s13^2 + 42*s13^3)*s23 + (10*s12*s13 + 8*s13^2)*s23^2 + 
            2*s13*s23^3 - 12*s23^4) + p3q^4*
           (p2q*(84*s12^2*s13^2 - 168*s12*s13^3 + (8*s12^2*s13 - 
                46*s12*s13^2 - 126*s13^3)*s23 + (-36*s12^2 - 16*s12*s13 + 
                6*s13^2)*s23^2 + 24*s13*s23^3) + p1q*(252*s12^2*s13^2 + 
              (8*s12^2*s13 + 80*s12*s13^2 - 168*s13^3)*s23 + (-12*s12^2 + 
                2*s12*s13 - 42*s13^2)*s23^2 + (24*s12 + 18*s13)*s23^3)) + 
          p3q*(p1q^4*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 
                86*s13^2)*s23^2 - 2*s13*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*s23^
                2 + 12*s13*s23^3) + p1q*p2q^3*(168*s13^4 + (2*s12^2*s13 - 
                92*s12*s13^2 + 82*s13^3)*s23 + (56*s12*s13 + 48*s13^2)*s23^
                2 + (24*s12 + 62*s13)*s23^3) + p1q^2*p2q^2*(-168*s12*s13^3 + 
              252*s13^4 + (4*s12^2*s13 - 304*s12*s13^2 - 36*s13^3)*s23 + 
              (32*s12*s13 - 60*s13^2)*s23^2 + (24*s12 + 12*s13)*s23^3 - 
              36*s23^4) + p1q^3*p2q*(-168*s12*s13^3 + (2*s12^2*s13 - 
                424*s12*s13^2 - 418*s13^3)*s23 + (4*s12*s13 - 336*s13^2)*s23^
                2 - 14*s13*s23^3 - 24*s23^4)) + 
          p3q^2*(p2q^3*(84*s13^4 + (2*s12^2*s13 - 46*s12*s13^2 + 40*s13^3)*
               s23 + (-12*s12^2 + 22*s12*s13 + 28*s13^2)*s23^2 + 
              36*s13*s23^3) + p1q*p2q^2*(-336*s12*s13^3 + 252*s13^4 + 
              (10*s12^2*s13 - 350*s12*s13^2 - 80*s13^3)*s23 + 
              (-12*s12^2 + 78*s12*s13 + 28*s13^2)*s23^2 + (72*s12 + 108*s13)*
               s23^3) + p1q^2*p2q*(84*s12^2*s13^2 - 504*s12*s13^3 + 
              (10*s12^2*s13 - 642*s12*s13^2 - 708*s13^3)*s23 + 
              (34*s12*s13 - 404*s13^2)*s23^2 + (48*s12 + 16*s13)*s23^3 - 
              36*s23^4) + p1q^3*(84*s12^2*s13^2 + (2*s12^2*s13 - 
                170*s12*s13^2 - 252*s13^3)*s23 + (2*s12*s13 - 212*s13^2)*s23^
                2 - 8*s13*s23^3 - 12*s23^4)) + 
          p3q^3*(p2q^2*(-168*s12*s13^3 + 84*s13^4 + (6*s12^2*s13 - 
                132*s12*s13^2 - 42*s13^3)*s23 + (-36*s12^2 + 24*s13^2)*s23^
                2 + 42*s13*s23^3) + p1q*p2q*(168*s12^2*s13^2 - 
              504*s12*s13^3 + (16*s12^2*s13 - 348*s12*s13^2 - 500*s13^3)*
               s23 + (-24*s12^2 + 36*s12*s13 - 136*s13^2)*s23^2 + 
              (72*s12 + 76*s13)*s23^3) + p1q^2*(252*s12^2*s13^2 + 
              (6*s12^2*s13 - 48*s12*s13^2 - 294*s13^3)*s23 + (12*s12*s13 - 
                168*s13^2)*s23^2 + (24*s12 + 6*s13)*s23^3 - 12*s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
             s23^2 - 84*s13*s23^3) + p3q^5*(-12*s12^2*s13^2 + 
            (4*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23 + 
            (84*s12^2 + 42*s12*s13)*s23^2 - 42*s13*s23^3) + 
          p1q^4*p2q*((12*s12*s13^2 + 12*s13^3)*s23 + (-2*s12*s13 + 10*s13^2)*
             s23^2 - 2*s13*s23^3) + p1q^2*p2q^3*(-12*s13^4 + 
            (2*s12*s13^2 - 6*s13^3)*s23 + (-86*s12*s13 - 40*s13^2)*s23^2 + 
            2*s13*s23^3 + 84*s23^4) + p1q^3*p2q^2*(-12*s13^4 + 
            (10*s12*s13^2 + 2*s13^3)*s23 + (-46*s12*s13 + 8*s13^2)*s23^2 + 
            42*s13*s23^3 + 84*s23^4) + p3q^4*
           (p1q*(-36*s12^2*s13^2 + (8*s12^2*s13 - 16*s12*s13^2 + 24*s13^3)*
               s23 + (84*s12^2 - 46*s12*s13 + 6*s13^2)*s23^2 + 
              (-168*s12 - 126*s13)*s23^3) + p2q*(-12*s12^2*s13^2 + 
              24*s12*s13^3 + (8*s12^2*s13 + 2*s12*s13^2 + 18*s13^3)*s23 + 
              (252*s12^2 + 80*s12*s13 - 42*s13^2)*s23^2 - 168*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-24*s12^2*s13^2 + 72*s12*s13^3 + (16*s12^2*s13 + 
                36*s12*s13^2 + 76*s13^3)*s23 + (168*s12^2 - 348*s12*s13 - 
                136*s13^2)*s23^2 + (-504*s12 - 500*s13)*s23^3) + 
            p2q^2*(24*s12*s13^3 - 12*s13^4 + (6*s12^2*s13 + 12*s12*s13^2 + 
                6*s13^3)*s23 + (252*s12^2 - 48*s12*s13 - 168*s13^2)*s23^2 - 
              294*s13*s23^3) + p1q^2*(-36*s12^2*s13^2 + (6*s12^2*s13 + 
                42*s13^3)*s23 + (-132*s12*s13 + 24*s13^2)*s23^2 + 
              (-168*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(48*s12*s13^3 - 36*s13^4 + (10*s12^2*s13 + 
                34*s12*s13^2 + 16*s13^3)*s23 + (84*s12^2 - 642*s12*s13 - 
                404*s13^2)*s23^2 + (-504*s12 - 708*s13)*s23^3) + 
            p2q^3*(-12*s13^4 + (2*s12^2*s13 + 2*s12*s13^2 - 8*s13^3)*s23 + 
              (84*s12^2 - 170*s12*s13 - 212*s13^2)*s23^2 - 252*s13*s23^3) + 
            p1q^3*(-12*s12^2*s13^2 + (2*s12^2*s13 + 22*s12*s13^2 + 36*s13^3)*
               s23 + (-46*s12*s13 + 28*s13^2)*s23^2 + 40*s13*s23^3 + 
              84*s23^4) + p1q^2*p2q*(-12*s12^2*s13^2 + 72*s12*s13^3 + 
              (10*s12^2*s13 + 78*s12*s13^2 + 108*s13^3)*s23 + 
              (-350*s12*s13 + 28*s13^2)*s23^2 + (-336*s12 - 80*s13)*s23^3 + 
              252*s23^4)) + p3q*(p1q*p2q^3*(-24*s13^4 + (2*s12^2*s13 + 
                4*s12*s13^2 - 14*s13^3)*s23 + (-424*s12*s13 - 336*s13^2)*s23^
                2 + (-168*s12 - 418*s13)*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
               s23^2 - 84*s13*s23^3) + p1q^4*((12*s12*s13^2 + 12*s13^3)*s23 + 
              (-2*s12*s13 + 10*s13^2)*s23^2 - 2*s13*s23^3) + 
            p1q^3*p2q*(24*s12*s13^3 + (2*s12^2*s13 + 56*s12*s13^2 + 62*s13^3)*
               s23 + (-92*s12*s13 + 48*s13^2)*s23^2 + 82*s13*s23^3 + 
              168*s23^4) + p1q^2*p2q^2*(24*s12*s13^3 - 36*s13^4 + 
              (4*s12^2*s13 + 32*s12*s13^2 + 12*s13^3)*s23 + (-304*s12*s13 - 
                60*s13^2)*s23^2 + (-168*s12 - 36*s13)*s23^3 + 252*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2))) + 
     Log[(p1q + p3q)/(p1q + p2q + p3q)]*
      (((p1q*p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*s23 + 
            24*s13^2*s23^2) + p1q^2*p2q^3*(10*s12^2*s13^2 - 20*s12*s13^3 - 
            30*s13^4 + (-24*s12^2*s13 + 28*s12*s13^2 + 12*s13^3)*s23 + 
            (-72*s12*s13 - 6*s13^2)*s23^2 - 48*s13*s23^3) + 
          p3q^5*(-20*s12^3*s13 - 20*s12^2*s13^2 + (24*s12^3 + 4*s12^2*s13)*
             s23 + (24*s12^2 - 12*s12*s13 - 12*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*(20*s12^2*s13^2 - 20*s13^4 + 
            (-14*s12^2*s13 + 36*s12*s13^2 + 10*s13^3)*s23 + 
            (-60*s12*s13 - 16*s13^2)*s23^2 + (24*s12 - 22*s13)*s23^3 + 
            24*s23^4) + p1q^4*p2q*(10*s12^2*s13^2 - 10*s13^4 + 
            (8*s12^2*s13 + 28*s12*s13^2)*s23 + (8*s12*s13 + 10*s13^2)*s23^2 + 
            (24*s12 + 24*s13)*s23^3 + 24*s23^4) + 
          p3q^4*(p1q*(-60*s12^3*s13 - 60*s12^2*s13^2 + (48*s12^3 - 
                4*s12^2*s13 + 8*s12*s13^2)*s23 + (-76*s12*s13 - 36*s13^2)*s23^
                2 + (-48*s12 - 36*s13)*s23^3) + p2q*(-20*s12^3*s13 + 
              20*s12^2*s13^2 + 40*s12*s13^3 + (48*s12^3 + 12*s12^2*s13 + 
                24*s12*s13^2)*s23 + (48*s12^2 - 52*s12*s13 - 36*s13^2)*s23^
                2 - 36*s13*s23^3)) + p3q^3*(p1q*p2q*(-60*s12^3*s13 + 
              40*s12^2*s13^2 + 100*s12*s13^3 + (72*s12^3 - 12*s12^2*s13 + 
                120*s12*s13^2 + 44*s13^3)*s23 + (-24*s12^2 - 236*s12*s13 - 
                72*s13^2)*s23^2 + (-96*s12 - 116*s13)*s23^3) + 
            p2q^2*(-10*s12^3*s13 + 40*s12^2*s13^2 + 30*s12*s13^3 - 20*s13^4 + 
              (24*s12^3 - 60*s12^2*s13 - 12*s12*s13^2 - 8*s13^3)*s23 + 
              (24*s12^2 - 122*s12*s13 - 36*s13^2)*s23^2 - 48*s13*s23^3) + 
            p1q^2*(-70*s12^3*s13 - 60*s12^2*s13^2 + 10*s12*s13^3 + 
              (24*s12^3 - 32*s12^2*s13 + 44*s12*s13^2 + 20*s13^3)*s23 + 
              (-72*s12^2 - 118*s12*s13 - 16*s13^2)*s23^2 + (-72*s12 - 12*s13)*
               s23^3 + 24*s23^4)) + p3q^2*(p1q*p2q^2*(-20*s12^3*s13 + 
              100*s12^2*s13^2 + 80*s12*s13^3 - 40*s13^4 + (24*s12^3 - 
                62*s12^2*s13 + 220*s12*s13^2 + 126*s13^3)*s23 + 
              (-24*s12^2 - 208*s12*s13 + 72*s13^2)*s23^2 + (-48*s12 - 94*s13)*
               s23^3) + p2q^3*(30*s12^2*s13^2 - 30*s13^4 + (-48*s12^2*s13 + 
                28*s12*s13^2 + 16*s13^3)*s23 + (-72*s12*s13 + 22*s13^2)*s23^
                2 - 24*s13*s23^3) + p1q^2*p2q*(-60*s12^3*s13 + 
              50*s12^2*s13^2 + 100*s12*s13^3 - 10*s13^4 + (24*s12^3 - 
                52*s12^2*s13 + 188*s12*s13^2 + 84*s13^3)*s23 + 
              (-120*s12^2 - 308*s12*s13 - 54*s13^2)*s23^2 + (-96*s12 - 
                100*s13)*s23^3 + 48*s23^4) + p1q^3*(-40*s12^3*s13 - 
              20*s12^2*s13^2 + 20*s12*s13^3 + (-26*s12^2*s13 + 84*s12*s13^2 + 
                50*s13^3)*s23 + (-48*s12^2 - 36*s12*s13 + 48*s13^2)*s23^2 + 
              46*s13*s23^3 + 48*s23^4)) + 
          p3q*(p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*
               s23 + 24*s13^2*s23^2) + p1q*p2q^3*(40*s12^2*s13^2 - 
              20*s12*s13^3 - 60*s13^4 + (-24*s12^2*s13 + 152*s12*s13^2 + 
                76*s13^3)*s23 + (-48*s12*s13 + 112*s13^2)*s23^2 - 
              24*s13*s23^3) + p1q^2*p2q^2*(-10*s12^3*s13 + 80*s12^2*s13^2 + 
              50*s12*s13^3 - 40*s13^4 + (-64*s12^2*s13 + 172*s12*s13^2 + 
                96*s13^3)*s23 + (-48*s12^2 - 242*s12*s13 - 4*s13^2)*s23^2 + 
              (-24*s12 - 116*s13)*s23^3 + 24*s23^4) + 
            p1q^4*(-10*s12^3*s13 + 10*s12*s13^3 + (8*s12^2*s13 + 
                68*s12*s13^2 + 40*s13^3)*s23 + (38*s12*s13 + 60*s13^2)*s23^
                2 + (24*s12 + 44*s13)*s23^3 + 24*s23^4) + 
            p1q^3*p2q*(-20*s12^3*s13 + 40*s12^2*s13^2 + 40*s12*s13^3 - 
              20*s13^4 + (-20*s12^2*s13 + 120*s12*s13^2 + 40*s13^3)*s23 + 
              (-48*s12^2 - 116*s12*s13 - 8*s13^2)*s23^2 + (24*s12 + 4*s13)*
               s23^3 + 72*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p1q*p2q^4*(2*s12*s13^3 + 2*s13^4 + (-12*s12*s13^2 - 10*s13^3)*s23 - 
            12*s13^2*s23^2) + p1q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*
             s23 + (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p3q^5*(2*s12^3*s13 + 2*s12^2*s13^2 + (-12*s12^3 - 10*s12^2*s13)*
             s23 + (-12*s12^2 + 6*s12*s13 + 6*s13^2)*s23^2 + 6*s13*s23^3) + 
          p1q^2*p2q^3*(-(s12^2*s13^2) + 2*s12*s13^3 + 3*s13^4 + 
            (12*s12^2*s13 + 2*s12*s13^2 - 6*s13^3)*s23 + 
            (36*s12*s13 + 15*s13^2)*s23^2 + 24*s13*s23^3) + 
          p1q^4*p2q*(-(s12^2*s13^2) + s13^4 + (4*s12^2*s13 + 2*s12*s13^2)*
             s23 + (4*s12*s13 - s13^2)*s23^2 + (-12*s12 - 12*s13)*s23^3 - 
            12*s23^4) + p1q^3*p2q^2*(-2*s12^2*s13^2 + 2*s13^4 + 
            (11*s12^2*s13 + 6*s12*s13^2 - s13^3)*s23 + 
            (30*s12*s13 + 16*s13^2)*s23^2 + (-12*s12 + 7*s13)*s23^3 - 
            12*s23^4) + p3q^4*(p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 
              4*s12*s13^3 + (-24*s12^3 - 6*s12^2*s13 + 12*s12*s13^2)*s23 + 
              (-24*s12^2 + 34*s12*s13 + 18*s13^2)*s23^2 + 18*s13*s23^3) + 
            p1q*(6*s12^3*s13 + 6*s12^2*s13^2 + (-24*s12^3 - 14*s12^2*s13 + 
                4*s12*s13^2)*s23 + (46*s12*s13 + 18*s13^2)*s23^2 + 
              (24*s12 + 18*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-3*s12^2*s13^2 + 3*s13^4 + (24*s12^2*s13 + 
                2*s12*s13^2 - 16*s13^3)*s23 + (36*s12*s13 - 7*s13^2)*s23^2 + 
              12*s13*s23^3) + p1q*p2q^2*(2*s12^3*s13 - 10*s12^2*s13^2 - 
              8*s12*s13^3 + 4*s13^4 + (-12*s12^3 + 35*s12^2*s13 - 
                22*s12*s13^2 - 51*s13^3)*s23 + (12*s12^2 + 112*s12*s13 - 
                12*s13^2)*s23^2 + (24*s12 + 43*s13)*s23^3) + 
            p1q^3*(4*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 + 
              (17*s12^2*s13 + 6*s12*s13^2 - 5*s13^3)*s23 + (24*s12^2 + 
                42*s12*s13)*s23^2 - 19*s13*s23^3 - 24*s23^4) + 
            p1q^2*p2q*(6*s12^3*s13 - 5*s12^2*s13^2 - 10*s12*s13^3 + s13^4 + 
              (-12*s12^3 + 34*s12^2*s13 + 10*s12*s13^2 - 18*s13^3)*s23 + 
              (60*s12^2 + 170*s12*s13 + 39*s13^2)*s23^2 + (48*s12 + 34*s13)*
               s23^3 - 24*s23^4)) + p3q^3*(p2q^2*(s12^3*s13 - 4*s12^2*s13^2 - 
              3*s12*s13^3 + 2*s13^4 + (-12*s12^3 + 30*s12^2*s13 + 
                30*s12*s13^2 - 4*s13^3)*s23 + (-12*s12^2 + 65*s12*s13 + 
                18*s13^2)*s23^2 + 24*s13*s23^3) + p1q*p2q*(6*s12^3*s13 - 
              4*s12^2*s13^2 - 10*s12*s13^3 + (-36*s12^3 + 6*s12^2*s13 + 
                12*s12*s13^2 - 14*s13^3)*s23 + (12*s12^2 + 134*s12*s13 + 
                36*s13^2)*s23^2 + (48*s12 + 50*s13)*s23^3) + 
            p1q^2*(7*s12^3*s13 + 6*s12^2*s13^2 - s12*s13^3 + (-12*s12^3 + 
                8*s12^2*s13 + 10*s12*s13^2 - 2*s13^3)*s23 + (36*s12^2 + 
                79*s12*s13 + 16*s13^2)*s23^2 + (36*s12 + 6*s13)*s23^3 - 
              12*s23^4)) + p3q*(p2q^4*(2*s12*s13^3 + 2*s13^4 + 
              (-12*s12*s13^2 - 10*s13^3)*s23 - 12*s13^2*s23^2) + 
            p1q*p2q^3*(-4*s12^2*s13^2 + 2*s12*s13^3 + 6*s13^4 + 
              (12*s12^2*s13 - 44*s12*s13^2 - 46*s13^3)*s23 + (24*s12*s13 - 
                40*s13^2)*s23^2 + 12*s13*s23^3) + p1q^3*p2q*
             (2*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 + 
              (26*s12^2*s13 + 12*s12*s13^2 - 4*s13^3)*s23 + (24*s12^2 + 
                74*s12*s13 + 20*s13^2)*s23^2 + (-12*s12 - 10*s13)*s23^3 - 
              36*s23^4) + p1q^4*(s12^3*s13 - s12*s13^3 + (4*s12^2*s13 - 
                2*s12*s13^2 - 4*s13^3)*s23 + (s12*s13 - 6*s13^2)*s23^2 + 
              (-12*s12 - 14*s13)*s23^3 - 12*s23^4) + p1q^2*p2q^2*
             (s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 4*s13^4 + 
              (40*s12^2*s13 + 2*s12*s13^2 - 24*s13^3)*s23 + (24*s12^2 + 
                125*s12*s13 + 34*s13^2)*s23^2 + (12*s12 + 50*s13)*s23^3 - 
              12*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (-3*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(3*s12*s13^2*s23 + 
           3*s13^2*s23^2) + p3q^5*(3*s12*s13^2*s23 + 3*s13^2*s23^2) + 
         p1q^3*p2q^2*((3*s12*s13^2 - 3*s13^3)*s23 + 3*s13^2*s23^2) + 
         p3q^4*(p2q*((6*s12*s13^2 - 3*s13^3)*s23 + 6*s13^2*s23^2) + 
           p1q*(12*s12*s13^2*s23 + 12*s13^2*s23^2)) + 
         p3q*(-6*p1q*p2q^3*s13^3*s23 + p1q^4*(3*s12*s13^2*s23 + 
             3*s13^2*s23^2) + p1q^2*p2q^2*((9*s12*s13^2 - 12*s13^3)*s23 + 
             9*s13^2*s23^2) + p1q^3*p2q*((15*s12*s13^2 - 3*s13^3)*s23 + 
             15*s13^2*s23^2)) + p3q^3*(p2q^2*((3*s12*s13^2 - 6*s13^3)*s23 + 
             3*s13^2*s23^2) + p1q^2*(18*s12*s13^2*s23 + 18*s13^2*s23^2) + 
           p1q*p2q*((21*s12*s13^2 - 9*s13^3)*s23 + 21*s13^2*s23^2)) + 
         p3q^2*(-3*p2q^3*s13^3*s23 + p1q*p2q^2*((9*s12*s13^2 - 15*s13^3)*
              s23 + 9*s13^2*s23^2) + p1q^3*(12*s12*s13^2*s23 + 
             12*s13^2*s23^2) + p1q^2*p2q*((27*s12*s13^2 - 9*s13^3)*s23 + 
             27*s13^2*s23^2))) + 
       ((p1q*p2q^4*(2*s12*s13^3 + 2*s13^4 + (84*s12*s13^2 + 86*s13^3)*s23 + 
            84*s13^2*s23^2) + p1q^2*p2q^3*(-(s12^2*s13^2) + 2*s12*s13^3 + 
            3*s13^4 + (-84*s12^2*s13 - 46*s12*s13^2 + 42*s13^3)*s23 + 
            (-252*s12*s13 - 129*s13^2)*s23^2 - 168*s13*s23^3) + 
          p3q^5*(2*s12^3*s13 + 2*s12^2*s13^2 + (84*s12^3 + 86*s12^2*s13)*
             s23 + (84*s12^2 - 42*s12*s13 - 42*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q^2*(-2*s12^2*s13^2 + 2*s13^4 + 
            (-85*s12^2*s13 - 90*s12*s13^2 - s13^3)*s23 + 
            (-210*s12*s13 - 128*s13^2)*s23^2 + (84*s12 - 41*s13)*s23^3 + 
            84*s23^4) + p1q^4*p2q*(-(s12^2*s13^2) + s13^4 + 
            (-44*s12^2*s13 - 46*s12*s13^2)*s23 + (-44*s12*s13 - s13^2)*
             s23^2 + (84*s12 + 84*s13)*s23^3 + 84*s23^4) + 
          p3q^4*(p1q*(6*s12^3*s13 + 6*s12^2*s13^2 + (168*s12^3 + 
                130*s12^2*s13 - 44*s12*s13^2)*s23 + (-338*s12*s13 - 
                126*s13^2)*s23^2 + (-168*s12 - 126*s13)*s23^3) + 
            p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 + (168*s12^3 + 
                42*s12^2*s13 - 132*s12*s13^2)*s23 + (168*s12^2 - 
                254*s12*s13 - 126*s13^2)*s23^2 - 126*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(6*s12^3*s13 - 4*s12^2*s13^2 - 10*s12*s13^3 + 
              (252*s12^3 - 42*s12^2*s13 - 228*s12*s13^2 + 82*s13^3)*s23 + 
              (-84*s12^2 - 970*s12*s13 - 252*s13^2)*s23^2 + (-336*s12 - 
                334*s13)*s23^3) + p2q^2*(s12^3*s13 - 4*s12^2*s13^2 - 
              3*s12*s13^3 + 2*s13^4 + (84*s12^3 - 210*s12^2*s13 - 
                258*s12*s13^2 + 44*s13^3)*s23 + (84*s12^2 - 463*s12*s13 - 
                126*s13^2)*s23^2 - 168*s13*s23^3) + 
            p1q^2*(7*s12^3*s13 + 6*s12^2*s13^2 - s12*s13^3 + 
              (84*s12^3 - 40*s12^2*s13 - 134*s12*s13^2 - 2*s13^3)*s23 + 
              (-252*s12^2 - 593*s12*s13 - 128*s13^2)*s23^2 + 
              (-252*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(2*s12^3*s13 - 10*s12^2*s13^2 - 8*s12*s13^3 + 
              4*s13^4 + (84*s12^3 - 253*s12^2*s13 - 22*s12*s13^2 + 333*s13^3)*
               s23 + (-84*s12^2 - 800*s12*s13 + 36*s13^2)*s23^2 + 
              (-168*s12 - 293*s13)*s23^3) + p2q^3*(-3*s12^2*s13^2 + 3*s13^4 + 
              (-168*s12^2*s13 - 46*s12*s13^2 + 128*s13^3)*s23 + 
              (-252*s12*s13 + 41*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q*(6*s12^3*s13 - 5*s12^2*s13^2 - 10*s12*s13^3 + s13^4 + 
              (84*s12^3 - 254*s12^2*s13 - 278*s12*s13^2 + 78*s13^3)*s23 + 
              (-420*s12^2 - 1222*s12*s13 - 297*s13^2)*s23^2 + 
              (-336*s12 - 206*s13)*s23^3 + 168*s23^4) + 
            p1q^3*(4*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 + 
              (-127*s12^2*s13 - 138*s12*s13^2 - 5*s13^3)*s23 + 
              (-168*s12^2 - 342*s12*s13 - 48*s13^2)*s23^2 + 125*s13*s23^3 + 
              168*s23^4)) + p3q*(p2q^4*(2*s12*s13^3 + 2*s13^4 + 
              (84*s12*s13^2 + 86*s13^3)*s23 + 84*s13^2*s23^2) + 
            p1q*p2q^3*(-4*s12^2*s13^2 + 2*s12*s13^3 + 6*s13^4 + 
              (-84*s12^2*s13 + 244*s12*s13^2 + 338*s13^3)*s23 + 
              (-168*s12*s13 + 248*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q^2*(s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 4*s13^4 + 
              (-296*s12^2*s13 - 190*s12*s13^2 + 120*s13^3)*s23 + 
              (-168*s12^2 - 883*s12*s13 - 302*s13^2)*s23^2 + 
              (-84*s12 - 334*s13)*s23^3 + 84*s23^4) + 
            p1q^4*(s12^3*s13 - s12*s13^3 + (-44*s12^2*s13 - 50*s12*s13^2 - 
                4*s13^3)*s23 + (-47*s12*s13 - 6*s13^2)*s23^2 + 
              (84*s12 + 82*s13)*s23^3 + 84*s23^4) + p1q^3*p2q*
             (2*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 + 
              (-214*s12^2*s13 - 228*s12*s13^2 - 4*s13^3)*s23 + 
              (-168*s12^2 - 550*s12*s13 - 172*s13^2)*s23^2 + 
              (84*s12 + 86*s13)*s23^3 + 252*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
         p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2)))) + 
     Log[s13/(s12 + s13 + s23)]*
      ((p1q*p2q^3*(19*s12^4*s13^2 + 13*s12^3*s13^3 - 6*s12^2*s13^4 + 
           (-252*s12^4*s13 - 297*s12^3*s13^2 - 126*s12^2*s13^3 - 
             56*s12*s13^4)*s23 + (-756*s12^3*s13 - 651*s12^2*s13^2 - 
             159*s12*s13^3 - 20*s13^4)*s23^2 + (-756*s12^2*s13 - 
             335*s12*s13^2 - 20*s13^3)*s23^3 - 252*s12*s13*s23^4) + 
         p3q^4*(-42*s12^5*s13 - 55*s12^4*s13^2 - 67*s12^3*s13^3 + 
           (252*s12^5 + 153*s12^4*s13 - 8*s12^3*s13^2 - 104*s12^2*s13^3)*
            s23 + (504*s12^4 + 138*s12^3*s13 - 47*s12^2*s13^2 - 42*s12*s13^3)*
            s23^2 + (252*s12^3 - 177*s12^2*s13 - 64*s12*s13^2)*s23^3 - 
           120*s12*s13*s23^4) + p1q^4*((19*s12^4*s13 + 11*s12^3*s13^2 - 
             8*s12^2*s13^3)*s23 + (57*s12^3*s13 + 2*s12^2*s13^2 - 
             28*s12*s13^3)*s23^2 + (57*s12^2*s13 - 29*s12*s13^2 - 20*s13^3)*
            s23^3 + (19*s12*s13 - 20*s13^2)*s23^4) + 
         p1q^2*p2q^2*(-2*s12^4*s13^2 - 48*s12^3*s13^3 - 17*s12^2*s13^4 - 
           25*s12*s13^5 + (-233*s12^4*s13 - 206*s12^3*s13^2 - 
             126*s12^2*s13^3 - 42*s12*s13^4 - 20*s13^5)*s23 + 
           (-587*s12^3*s13 - 356*s12^2*s13^2 - 18*s12*s13^3 - 20*s13^4)*
            s23^2 + (252*s12^3 - 271*s12^2*s13 - 52*s12*s13^2 + 40*s13^3)*
            s23^3 + (504*s12^2 + 83*s12*s13 + 40*s13^2)*s23^4 + 
           252*s12*s23^5) + p1q^3*p2q*(19*s12^4*s13^2 - 27*s12^3*s13^3 + 
           8*s12^2*s13^4 + (-80*s12^4*s13 + 53*s12^3*s13^2 + 9*s12^2*s13^3 + 
             53*s12*s13^4)*s23 + (-83*s12^3*s13 + 79*s12^2*s13^2 + 
             71*s12*s13^3 + 40*s13^4)*s23^2 + (252*s12^3 + 228*s12^2*s13 + 
             55*s12*s13^2 + 40*s13^3)*s23^3 + (504*s12^2 + 211*s12*s13 - 
             20*s13^2)*s23^4 + (252*s12 - 20*s13)*s23^5) + 
         p3q^3*(p2q*(-42*s12^5*s13 - 32*s12^4*s13^2 - 48*s12^3*s13^3 + 
             50*s12^2*s13^4 + (504*s12^5 + 293*s12^4*s13 - 17*s12^3*s13^2 - 
               100*s12^2*s13^3 + 40*s12*s13^4)*s23 + (1008*s12^4 - 38*s12^3*
                s13 - 388*s12^2*s13^2 - 97*s12*s13^3)*s23^2 + 
             (504*s12^3 - 745*s12^2*s13 - 313*s12*s13^2)*s23^3 - 
             372*s12*s13*s23^4) + p1q*(-78*s12^5*s13 - 58*s12^4*s13^2 - 
             142*s12^3*s13^3 + (252*s12^5 - 58*s12^4*s13 + 75*s12^3*s13^2 - 
               211*s12^2*s13^3)*s23 + (-675*s12^3*s13 - 18*s12^2*s13^2 - 84*
                s12*s13^3)*s23^2 + (-756*s12^3 - 966*s12^2*s13 - 61*s12*
                s13^2)*s23^3 + (-504*s12^2 - 271*s12*s13)*s23^4)) + 
         p3q^2*(p2q^2*(-19*s12^5*s13 - 13*s12^4*s13^2 - 46*s12^3*s13^3 - 
             23*s12^2*s13^4 - 25*s12*s13^5 + (252*s12^5 - 169*s12^4*s13 - 435*
                s12^3*s13^2 - 256*s12^2*s13^3 - 98*s12*s13^4 - 20*s13^5)*
              s23 + (504*s12^4 - 989*s12^3*s13 - 1085*s12^2*s13^2 - 270*s12*
                s13^3 - 40*s13^4)*s23^2 + (252*s12^3 - 1343*s12^2*s13 - 603*
                s12*s13^2 - 20*s13^3)*s23^3 - 504*s12*s13*s23^4) + 
           p1q*p2q*(-82*s12^5*s13 - 74*s12^4*s13^2 - 154*s12^3*s13^3 + 
             108*s12^2*s13^4 + (252*s12^5 - 686*s12^4*s13 - 530*s12^3*s13^2 - 
               271*s12^2*s13^3 + 133*s12*s13^4)*s23 + 
             (-504*s12^4 - 3019*s12^3*s13 - 1384*s12^2*s13^2 - 72*s12*s13^3 + 
               40*s13^4)*s23^2 + (-1764*s12^3 - 3378*s12^2*s13 - 678*s12*
                s13^2 + 80*s13^3)*s23^3 + (-1008*s12^2 - 963*s12*s13 + 40*
                s13^2)*s23^4) + p1q^2*(-55*s12^5*s13 + 24*s12^4*s13^2 - 
             83*s12^3*s13^3 + (-352*s12^4*s13 + 162*s12^3*s13^2 - 118*s12^2*
                s13^3)*s23 + (-504*s12^4 - 965*s12^3*s13 + 116*s12^2*s13^2 - 
               70*s12*s13^3)*s23^2 + (-756*s12^3 - 592*s12^2*s13 + 28*s12*
                s13^2 - 20*s13^3)*s23^3 + (56*s12*s13 - 40*s13^2)*s23^4 + 
             (252*s12 - 20*s13)*s23^5)) + 
         p3q*(p2q^3*(19*s12^4*s13^2 + 13*s12^3*s13^3 - 6*s12^2*s13^4 + 
             (-252*s12^4*s13 - 297*s12^3*s13^2 - 126*s12^2*s13^3 - 56*s12*
                s13^4)*s23 + (-756*s12^3*s13 - 651*s12^2*s13^2 - 159*s12*
                s13^3 - 20*s13^4)*s23^2 + (-756*s12^2*s13 - 335*s12*s13^2 - 
               20*s13^3)*s23^3 - 252*s12*s13*s23^4) + 
           p1q*p2q^2*(-19*s12^5*s13 - 15*s12^4*s13^2 - 94*s12^3*s13^3 - 
             40*s12^2*s13^4 - 50*s12*s13^5 + (-906*s12^4*s13 - 893*s12^3*
                s13^2 - 382*s12^2*s13^3 - 140*s12*s13^4 - 40*s13^5)*s23 + 
             (-504*s12^4 - 3088*s12^3*s13 - 1945*s12^2*s13^2 - 288*s12*
                s13^3 - 60*s13^4)*s23^2 + (-1008*s12^3 - 3126*s12^2*s13 - 907*
                s12*s13^2 + 20*s13^3)*s23^3 + (-504*s12^2 - 925*s12*s13 + 40*
                s13^2)*s23^4) + p1q^3*(-19*s12^5*s13 + 27*s12^4*s13^2 - 
             8*s12^3*s13^3 + (-122*s12^4*s13 + 90*s12^3*s13^2 - 19*s12^2*
                s13^3)*s23 + (-95*s12^3*s13 + 89*s12^2*s13^2 - 56*s12*s13^3)*
              s23^2 + (252*s12^3 + 254*s12^2*s13 - 4*s12*s13^2 - 40*s13^3)*
              s23^3 + (504*s12^2 + 226*s12*s13 - 60*s13^2)*s23^4 + 
             (252*s12 - 20*s13)*s23^5) + p1q^2*p2q*(-40*s12^5*s13 - 
             23*s12^4*s13^2 - 133*s12^3*s13^3 + 66*s12^2*s13^4 + 
             (-555*s12^4*s13 - 208*s12^3*s13^2 - 162*s12^2*s13^3 + 146*s12*
                s13^4)*s23 + (-504*s12^4 - 1552*s12^3*s13 - 413*s12^2*s13^2 + 
               96*s12*s13^3 + 80*s13^4)*s23^2 + (-504*s12^3 - 893*s12^2*s13 - 
               58*s12*s13^2 + 120*s13^3)*s23^3 + (504*s12^2 + 124*s12*s13 + 
               20*s13^2)*s23^4 + (504*s12 - 20*s13)*s23^5)))/
        (p1q^3*p2q*(27*s12^3*s13^2*s23 + 54*s12^2*s13^2*s23^2 + 
           27*s12*s13^2*s23^3) + p1q^2*p2q^2*(27*s12^3*s13^2*s23 + 
           54*s12^2*s13^2*s23^2 + 27*s12*s13^2*s23^3) + 
         p3q^4*(27*s12^3*s13^2*s23 + 54*s12^2*s13^2*s23^2 + 
           27*s12*s13^2*s23^3) + p3q^3*(p2q*(54*s12^3*s13^2*s23 + 
             108*s12^2*s13^2*s23^2 + 54*s12*s13^2*s23^3) + 
           p1q*(81*s12^3*s13^2*s23 + 162*s12^2*s13^2*s23^2 + 
             81*s12*s13^2*s23^3)) + p3q*(p1q^3*(27*s12^3*s13^2*s23 + 
             54*s12^2*s13^2*s23^2 + 27*s12*s13^2*s23^3) + 
           p1q*p2q^2*(54*s12^3*s13^2*s23 + 108*s12^2*s13^2*s23^2 + 
             54*s12*s13^2*s23^3) + p1q^2*p2q*(108*s12^3*s13^2*s23 + 
             216*s12^2*s13^2*s23^2 + 108*s12*s13^2*s23^3)) + 
         p3q^2*(p2q^2*(27*s12^3*s13^2*s23 + 54*s12^2*s13^2*s23^2 + 
             27*s12*s13^2*s23^3) + p1q^2*(81*s12^3*s13^2*s23 + 
             162*s12^2*s13^2*s23^2 + 81*s12*s13^2*s23^3) + 
           p1q*p2q*(135*s12^3*s13^2*s23 + 270*s12^2*s13^2*s23^2 + 
             135*s12*s13^2*s23^3))) + 
       ((p2q^5*((s12^4*s13^3 + 2*s12^3*s13^4 + s12^2*s13^5)*s23 + 
            (84*s12^4*s13^2 + 211*s12^3*s13^3 + 190*s12^2*s13^4 + 
              83*s12*s13^5 + 20*s13^6)*s23^2 + (84*s12^3*s13^2 + 
              126*s12^2*s13^3 + 63*s12*s13^4 + 20*s13^5)*s23^3) + 
          p3q^5*(84*s12^6*s13^2 + 84*s12^5*s13^3 + 
            (4*s12^6*s13 + 152*s12^5*s13^2 + 170*s12^4*s13^3 - 
              62*s12^3*s13^4)*s23 + (84*s12^6 + 152*s12^5*s13 + 
              176*s12^4*s13^2 + 170*s12^3*s13^3 - 62*s12^2*s13^4)*s23^2 + 
            (84*s12^5 + 170*s12^4*s13 + 170*s12^3*s13^2 + 124*s12^2*s13^3)*
             s23^3 + (-62*s12^3*s13 - 62*s12^2*s13^2)*s23^4) + 
          p1q*p2q^4*(-84*s12^3*s13^5 - 84*s12^2*s13^6 + 
            (-2*s12^5*s13^2 + 41*s12^4*s13^3 - s12^3*s13^4 + 17*s12^2*s13^5 - 
              3*s12*s13^6 + 20*s13^7)*s23 + (-84*s12^5*s13 - 83*s12^4*s13^2 + 
              61*s12^3*s13^3 + 84*s12^2*s13^4 + 20*s13^6)*s23^2 + 
            (-84*s12^4*s13 - 255*s12^3*s13^2 - 340*s12^2*s13^3 - 
              246*s12*s13^4 - 80*s13^5)*s23^3 + (-168*s12^3*s13 - 
              336*s12^2*s13^2 - 189*s12*s13^3 - 80*s13^4)*s23^4) + 
          p1q^2*p2q^3*(84*s12^4*s13^4 - 84*s12^2*s13^6 + 
            (-46*s12^5*s13^2 + 82*s12^4*s13^3 + 63*s12^3*s13^4 + 
              208*s12^2*s13^5 - 63*s12*s13^6)*s23 + 
            (-86*s12^5*s13 - 121*s12^4*s13^2 + s12^3*s13^3 + 52*s12^2*s13^4 - 
              74*s12*s13^5 - 80*s13^6)*s23^2 + (84*s12^4*s13 - 
              42*s12^3*s13^2 - 154*s12^2*s13^3 - 80*s13^5)*s23^3 + 
            (84*s12^4 + 44*s12^3*s13 + 26*s12^2*s13^2 + 240*s12*s13^3 + 
              120*s13^4)*s23^4 + (84*s12^3 + 294*s12^2*s13 + 189*s12*s13^2 + 
              120*s13^3)*s23^5) + p1q^5*((84*s12^4*s13^2 + 84*s12^3*s13^3)*
             s23^2 + (s12^4*s13 + 211*s12^3*s13^2 + 126*s12^2*s13^3)*s23^3 + 
            (2*s12^3*s13 + 190*s12^2*s13^2 + 63*s12*s13^3)*s23^4 + 
            (s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^5 + 20*s13^2*s23^6) + 
          p1q^3*p2q^2*(84*s12^4*s13^4 + 84*s12^3*s13^5 + 
            (-86*s12^5*s13^2 + 84*s12^4*s13^3 + 44*s12^3*s13^4 + 
              294*s12^2*s13^5)*s23 + (-46*s12^5*s13 - 121*s12^4*s13^2 - 
              42*s12^3*s13^3 + 26*s12^2*s13^4 + 189*s12*s13^5)*s23^2 + 
            (82*s12^4*s13 + s12^3*s13^2 - 154*s12^2*s13^3 + 240*s12*s13^4 + 
              120*s13^5)*s23^3 + (84*s12^4 + 63*s12^3*s13 + 52*s12^2*s13^2 + 
              120*s13^4)*s23^4 + (208*s12^2*s13 - 74*s12*s13^2 - 80*s13^3)*
             s23^5 + (-84*s12^2 - 63*s12*s13 - 80*s13^2)*s23^6) + 
          p1q^4*p2q*((-84*s12^5*s13^2 - 84*s12^4*s13^3 - 168*s12^3*s13^4)*
             s23 + (-2*s12^5*s13 - 83*s12^4*s13^2 - 255*s12^3*s13^3 - 
              336*s12^2*s13^4)*s23^2 + (41*s12^4*s13 + 61*s12^3*s13^2 - 
              340*s12^2*s13^3 - 189*s12*s13^4)*s23^3 + 
            (-(s12^3*s13) + 84*s12^2*s13^2 - 246*s12*s13^3 - 80*s13^4)*
             s23^4 + (-84*s12^3 + 17*s12^2*s13 - 80*s13^3)*s23^5 + 
            (-84*s12^2 - 3*s12*s13 + 20*s13^2)*s23^6 + 20*s13*s23^7) + 
          p3q^4*(p2q*(84*s12^6*s13^2 - 168*s12^5*s13^3 - 252*s12^4*s13^4 + 
              (8*s12^6*s13 + 63*s12^5*s13^2 - 200*s12^4*s13^3 - 489*s12^3*
                 s13^4 + 102*s12^2*s13^5)*s23 + (252*s12^6 + 299*s12^5*s13 - 
                20*s12^4*s13^2 - 58*s12^3*s13^3 - 279*s12^2*s13^4 + 
                40*s12*s13^5)*s23^2 + (252*s12^5 + 460*s12^4*s13 + 
                452*s12^3*s13^2 + 320*s12^2*s13^3 + 40*s12*s13^4)*s23^3 + 
              (-251*s12^3*s13 - 251*s12^2*s13^2)*s23^4) + 
            p1q*(252*s12^6*s13^2 + 252*s12^5*s13^3 + (8*s12^6*s13 + 
                299*s12^5*s13^2 + 460*s12^4*s13^3 - 251*s12^3*s13^4)*s23 + 
              (84*s12^6 + 63*s12^5*s13 - 20*s12^4*s13^2 + 452*s12^3*s13^3 - 
                251*s12^2*s13^4)*s23^2 + (-168*s12^5 - 200*s12^4*s13 - 
                58*s12^3*s13^2 + 320*s12^2*s13^3)*s23^3 + (-252*s12^4 - 
                489*s12^3*s13 - 279*s12^2*s13^2 + 40*s12*s13^3)*s23^4 + 
              (102*s12^2*s13 + 40*s12*s13^2)*s23^5)) + 
          p3q^3*(p2q^2*(-252*s12^5*s13^3 + 252*s12^3*s13^5 + (6*s12^6*s13 - 
                134*s12^5*s13^2 - 284*s12^4*s13^3 - 226*s12^3*s13^4 + 
                362*s12^2*s13^5 - 60*s12*s13^6)*s23 + (252*s12^6 - 
                21*s12^5*s13 - 716*s12^4*s13^2 - 493*s12^3*s13^3 - 
                307*s12^2*s13^4 - 37*s12*s13^5 - 20*s13^6)*s23^2 + 
              (252*s12^5 + 330*s12^4*s13 + 339*s12^3*s13^2 + 212*s12^2*
                 s13^3 - 40*s12*s13^4 - 40*s13^5)*s23^3 + (-399*s12^3*s13 - 
                441*s12^2*s13^2 - 63*s12*s13^3 - 20*s13^4)*s23^4) + 
            p1q*p2q*(168*s12^6*s13^2 - 504*s12^5*s13^3 - 672*s12^4*s13^4 + 
              (16*s12^6*s13 - 211*s12^5*s13^2 - 706*s12^4*s13^3 - 
                1511*s12^3*s13^4 + 312*s12^2*s13^5)*s23 + (168*s12^6 - 
                211*s12^5*s13 - 1164*s12^4*s13^2 - 482*s12^3*s13^3 - 
                1008*s12^2*s13^4 + 163*s12*s13^5)*s23^2 + (-504*s12^5 - 
                706*s12^4*s13 - 482*s12^3*s13^2 + 172*s12^2*s13^3 + 
                117*s12*s13^4 + 40*s13^5)*s23^3 + (-672*s12^4 - 1511*s12^3*
                 s13 - 1008*s12^2*s13^2 + 117*s12*s13^3 + 80*s13^4)*s23^4 + 
              (312*s12^2*s13 + 163*s12*s13^2 + 40*s13^3)*s23^5) + 
            p1q^2*(252*s12^6*s13^2 + 252*s12^5*s13^3 + (6*s12^6*s13 - 
                21*s12^5*s13^2 + 330*s12^4*s13^3 - 399*s12^3*s13^4)*s23 + 
              (-134*s12^5*s13 - 716*s12^4*s13^2 + 339*s12^3*s13^3 - 
                441*s12^2*s13^4)*s23^2 + (-252*s12^5 - 284*s12^4*s13 - 
                493*s12^3*s13^2 + 212*s12^2*s13^3 - 63*s12*s13^4)*s23^3 + 
              (-226*s12^3*s13 - 307*s12^2*s13^2 - 40*s12*s13^3 - 20*s13^4)*
               s23^4 + (252*s12^3 + 362*s12^2*s13 - 37*s12*s13^2 - 40*s13^3)*
               s23^5 + (-60*s12*s13 - 20*s13^2)*s23^6)) + 
          p3q^2*(p2q^3*(252*s12^4*s13^4 + 168*s12^3*s13^5 - 84*s12^2*s13^6 + 
              (2*s12^6*s13 - 48*s12^5*s13^2 + 125*s12^4*s13^3 + 199*s12^3*
                 s13^4 + 277*s12^2*s13^5 - 63*s12*s13^6 + 20*s13^7)*s23 + 
              (84*s12^6 - 336*s12^5*s13 - 729*s12^4*s13^2 - 202*s12^3*s13^3 + 
                58*s12^2*s13^4 - 37*s12*s13^5 + 20*s13^6)*s23^2 + 
              (84*s12^5 - 44*s12^4*s13 + 55*s12^3*s13^2 + 56*s12^2*s13^3 - 
                120*s12*s13^4 - 40*s13^5)*s23^3 + (-294*s12^3*s13 - 
                378*s12^2*s13^2 - 126*s12*s13^3 - 40*s13^4)*s23^4) + 
            p1q*p2q^2*(-420*s12^5*s13^3 + 168*s12^4*s13^4 + 588*s12^3*s13^5 + 
              (10*s12^6*s13 - 349*s12^5*s13^2 - 243*s12^4*s13^3 - 
                242*s12^3*s13^4 + 1031*s12^2*s13^5 - 123*s12*s13^6)*s23 + 
              (84*s12^6 - 697*s12^5*s13 - 1581*s12^4*s13^2 - 579*s12^3*
                 s13^3 - 405*s12^2*s13^4 + 92*s12*s13^5 - 80*s13^6)*s23^2 + 
              (-504*s12^5 - 888*s12^4*s13 - 650*s12^3*s13^2 - 272*s12^2*
                 s13^3 + 37*s12*s13^4 - 80*s13^5)*s23^3 + (-588*s12^4 - 
                1693*s12^3*s13 - 1295*s12^2*s13^2 + 91*s12*s13^3 + 100*s13^4)*
               s23^4 + (336*s12^2*s13 + 249*s12*s13^2 + 100*s13^3)*s23^5) + 
            p1q^2*p2q*(84*s12^6*s13^2 - 504*s12^5*s13^3 - 588*s12^4*s13^4 + 
              (10*s12^6*s13 - 697*s12^5*s13^2 - 888*s12^4*s13^3 - 
                1693*s12^3*s13^4 + 336*s12^2*s13^5)*s23 + (-349*s12^5*s13 - 
                1581*s12^4*s13^2 - 650*s12^3*s13^3 - 1295*s12^2*s13^4 + 
                249*s12*s13^5)*s23^2 + (-420*s12^5 - 243*s12^4*s13 - 
                579*s12^3*s13^2 - 272*s12^2*s13^3 + 91*s12*s13^4 + 100*s13^5)*
               s23^3 + (168*s12^4 - 242*s12^3*s13 - 405*s12^2*s13^2 + 
                37*s12*s13^3 + 100*s13^4)*s23^4 + (588*s12^3 + 1031*s12^2*
                 s13 + 92*s12*s13^2 - 80*s13^3)*s23^5 + (-123*s12*s13 - 
                80*s13^2)*s23^6) + p1q^3*(84*s12^6*s13^2 + 84*s12^5*s13^3 + 
              (2*s12^6*s13 - 336*s12^5*s13^2 - 44*s12^4*s13^3 - 294*s12^3*
                 s13^4)*s23 + (-48*s12^5*s13 - 729*s12^4*s13^2 + 
                55*s12^3*s13^3 - 378*s12^2*s13^4)*s23^2 + (125*s12^4*s13 - 
                202*s12^3*s13^2 + 56*s12^2*s13^3 - 126*s12*s13^4)*s23^3 + 
              (252*s12^4 + 199*s12^3*s13 + 58*s12^2*s13^2 - 120*s12*s13^3 - 
                40*s13^4)*s23^4 + (168*s12^3 + 277*s12^2*s13 - 37*s12*s13^2 - 
                40*s13^3)*s23^5 + (-84*s12^2 - 63*s12*s13 + 20*s13^2)*s23^6 + 
              20*s13*s23^7)) + p3q*(p2q^4*(-84*s12^3*s13^5 - 84*s12^2*s13^6 + 
              (-3*s12^5*s13^2 + 40*s12^4*s13^3 + 18*s12^2*s13^5 - 
                3*s12*s13^6 + 20*s13^7)*s23 + (-168*s12^5*s13 - 125*s12^4*
                 s13^2 + 274*s12^3*s13^3 + 338*s12^2*s13^4 + 123*s12*s13^5 + 
                60*s13^6)*s23^2 + (-84*s12^4*s13 + 82*s12^3*s13^2 + 
                166*s12^2*s13^3 + 23*s12*s13^4 + 20*s13^5)*s23^3 + 
              (-84*s12^3*s13 - 126*s12^2*s13^2 - 63*s12*s13^3 - 20*s13^4)*s23^
                4) + p1q*p2q^3*(336*s12^4*s13^4 + 168*s12^3*s13^5 - 
              168*s12^2*s13^6 + (2*s12^6*s13 - 93*s12^5*s13^2 + 208*s12^4*
                 s13^3 + 261*s12^3*s13^4 + 484*s12^2*s13^5 - 126*s12*s13^6 + 
                20*s13^7)*s23 + (-506*s12^5*s13 - 830*s12^4*s13^2 - 
                204*s12^3*s13^3 + 110*s12^2*s13^4 - 108*s12*s13^5 - 80*s13^6)*
               s23^2 + (-168*s12^5 - 464*s12^4*s13 - 683*s12^3*s13^2 - 
                662*s12^2*s13^3 - 360*s12*s13^4 - 240*s13^5)*s23^3 + 
              (-168*s12^4 - 838*s12^3*s13 - 962*s12^2*s13^2 - 172*s12*s13^3 - 
                80*s13^4)*s23^4 + (126*s12^2*s13 + 126*s12*s13^2 + 60*s13^3)*
               s23^5) + p1q^2*p2q^2*(-168*s12^5*s13^3 + 252*s12^4*s13^4 + 
              420*s12^3*s13^5 + (4*s12^6*s13 - 302*s12^5*s13^2 + 
                124*s12^4*s13^3 + 29*s12^3*s13^4 + 964*s12^2*s13^5 - 
                63*s12*s13^6)*s23 + (-302*s12^5*s13 - 570*s12^4*s13^2 + 
                75*s12^3*s13^3 - 76*s12^2*s13^4 + 275*s12*s13^5 - 60*s13^6)*
               s23^2 + (-168*s12^5 + 124*s12^4*s13 + 75*s12^3*s13^2 - 
                256*s12^2*s13^3 + 348*s12*s13^4 + 120*s13^5)*s23^3 + 
              (252*s12^4 + 29*s12^3*s13 - 76*s12^2*s13^2 + 348*s12*s13^3 + 
                360*s13^4)*s23^4 + (420*s12^3 + 964*s12^2*s13 + 
                275*s12*s13^2 + 120*s13^3)*s23^5 + (-63*s12*s13 - 60*s13^2)*
               s23^6) + p1q^3*p2q*(-168*s12^5*s13^3 - 168*s12^4*s13^4 + 
              (2*s12^6*s13 - 506*s12^5*s13^2 - 464*s12^4*s13^3 - 
                838*s12^3*s13^4 + 126*s12^2*s13^5)*s23 + (-93*s12^5*s13 - 
                830*s12^4*s13^2 - 683*s12^3*s13^3 - 962*s12^2*s13^4 + 
                126*s12*s13^5)*s23^2 + (208*s12^4*s13 - 204*s12^3*s13^2 - 
                662*s12^2*s13^3 - 172*s12*s13^4 + 60*s13^5)*s23^3 + 
              (336*s12^4 + 261*s12^3*s13 + 110*s12^2*s13^2 - 360*s12*s13^3 - 
                80*s13^4)*s23^4 + (168*s12^3 + 484*s12^2*s13 - 108*s12*
                 s13^2 - 240*s13^3)*s23^5 + (-168*s12^2 - 126*s12*s13 - 
                80*s13^2)*s23^6 + 20*s13*s23^7) + 
            p1q^4*((-168*s12^5*s13^2 - 84*s12^4*s13^3 - 84*s12^3*s13^4)*s23 + 
              (-3*s12^5*s13 - 125*s12^4*s13^2 + 82*s12^3*s13^3 - 
                126*s12^2*s13^4)*s23^2 + (40*s12^4*s13 + 274*s12^3*s13^2 + 
                166*s12^2*s13^3 - 63*s12*s13^4)*s23^3 + (338*s12^2*s13^2 + 
                23*s12*s13^3 - 20*s13^4)*s23^4 + (-84*s12^3 + 18*s12^2*s13 + 
                123*s12*s13^2 + 20*s13^3)*s23^5 + (-84*s12^2 - 3*s12*s13 + 
                60*s13^2)*s23^6 + 20*s13*s23^7)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^4*(-27*s12^3*s13^3 - 27*s12^2*s13^4)*s23^2 + 
         p3q^5*((27*s12^4*s13^2 + 27*s12^3*s13^3)*s23^2 + 
           (27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^3) + 
         p1q^2*p2q^3*((27*s12^4*s13^2 - 27*s12^2*s13^4)*s23^2 + 
           (27*s12^3*s13^2 + 54*s12^2*s13^3)*s23^3) + 
         p1q^4*p2q*(-27*s12^3*s13^2*s23^3 - 27*s12^2*s13^2*s23^4) + 
         p1q^3*p2q^2*((27*s12^4*s13^2 + 27*s12^3*s13^3)*s23^2 + 
           54*s12^2*s13^3*s23^3 - 27*s12^2*s13^2*s23^4) + 
         p3q^3*(p2q^2*((81*s12^4*s13^2 - 81*s12^2*s13^4)*s23^2 + 
             (81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3) + 
           p1q^2*((81*s12^4*s13^2 + 81*s12^3*s13^3)*s23^2 + 
             81*s12^2*s13^3*s23^3 - 81*s12^2*s13^2*s23^4) + 
           p1q*p2q*((216*s12^4*s13^2 + 162*s12^3*s13^3 - 54*s12^2*s13^4)*
              s23^2 + (162*s12^3*s13^2 + 243*s12^2*s13^3)*s23^3 - 
             54*s12^2*s13^2*s23^4)) + 
         p3q*(p2q^4*(-27*s12^3*s13^3 - 27*s12^2*s13^4)*s23^2 + 
           p1q*p2q^3*((54*s12^4*s13^2 - 54*s12^3*s13^3 - 108*s12^2*s13^4)*
              s23^2 + (54*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3) + 
           p1q^3*p2q*((54*s12^4*s13^2 + 54*s12^3*s13^3)*s23^2 + 
             (-54*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3 - 108*s12^2*s13^2*
              s23^4) + p1q^2*p2q^2*((135*s12^4*s13^2 + 81*s12^3*s13^3 - 54*
                s12^2*s13^4)*s23^2 + (81*s12^3*s13^2 + 216*s12^2*s13^3)*
              s23^3 - 54*s12^2*s13^2*s23^4) + p1q^4*(-27*s12^3*s13^2*s23^3 - 
             27*s12^2*s13^2*s23^4)) + 
         p3q^4*(p2q*((81*s12^4*s13^2 + 54*s12^3*s13^3 - 27*s12^2*s13^4)*
              s23^2 + (81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3) + 
           p1q*((81*s12^4*s13^2 + 81*s12^3*s13^3)*s23^2 + 
             (54*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3 - 27*s12^2*s13^2*
              s23^4)) + p3q^2*(p2q^3*((27*s12^4*s13^2 - 54*s12^3*s13^3 - 81*
                s12^2*s13^4)*s23^2 + (27*s12^3*s13^2 + 27*s12^2*s13^3)*
              s23^3) + p1q^2*p2q*((189*s12^4*s13^2 + 162*s12^3*s13^3 - 27*
                s12^2*s13^4)*s23^2 + (54*s12^3*s13^2 + 243*s12^2*s13^3)*
              s23^3 - 135*s12^2*s13^2*s23^4) + 
           p1q^3*((27*s12^4*s13^2 + 27*s12^3*s13^3)*s23^2 + 
             (-54*s12^3*s13^2 + 27*s12^2*s13^3)*s23^3 - 81*s12^2*s13^2*
              s23^4) + p1q*p2q^2*((189*s12^4*s13^2 + 54*s12^3*s13^3 - 135*
                s12^2*s13^4)*s23^2 + (162*s12^3*s13^2 + 243*s12^2*s13^3)*
              s23^3 - 27*s12^2*s13^2*s23^4))) + 
       ((p2q^4*(-6*s12^3*s13^4 - 6*s12^2*s13^5 + (-12*s12^3*s13^3 - 
              18*s12^2*s13^4)*s23 + (-120*s12^3*s13^2 - 175*s12^2*s13^3 - 
              63*s12*s13^4 - 20*s13^5)*s23^2 + (-120*s12^2*s13^2 - 
              43*s12*s13^3 - 20*s13^4)*s23^3) + p3q^4*(6*s12^6*s13 + 
            6*s12^5*s13^2 + (20*s12^5*s13 - 92*s12^4*s13^2 + 20*s12^3*s13^3)*
             s23 + (-120*s12^5 - 40*s12^4*s13 - 106*s12^3*s13^2 + 
              20*s12^2*s13^3)*s23^2 + (-120*s12^4 - 94*s12^3*s13 - 
              88*s12^2*s13^2)*s23^3 + 80*s12^2*s13*s23^4) + 
          p1q*p2q^3*(6*s12^4*s13^3 + 6*s12^3*s13^4 + 
            (2*s12^4*s13^2 + 24*s12^3*s13^3 - 67*s12^2*s13^4 + 23*s12*s13^5 - 
              20*s13^6)*s23 + (120*s12^4*s13 + 15*s12^3*s13^2 - 
              154*s12^2*s13^3 + 20*s12*s13^4 - 20*s13^5)*s23^2 + 
            (120*s12^3*s13 + 117*s12^2*s13^2 + 123*s12*s13^3 + 60*s13^4)*
             s23^3 + (240*s12^2*s13 + 86*s12*s13^2 + 60*s13^3)*s23^4) + 
          p1q^4*((-10*s12^4*s13 + 43*s12^3*s13^2 + 53*s12^2*s13^3)*s23^2 + 
            (-20*s12^3*s13 + 106*s12^2*s13^2 + 63*s12*s13^3)*s23^3 + 
            (-10*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^4 + 
            20*s13^2*s23^5) + p1q^2*p2q^2*
           ((-20*s12^4*s13^2 + 63*s12^3*s13^3 - 106*s12^2*s13^4 + 
              63*s12*s13^5)*s23 + (122*s12^4*s13 + 89*s12^3*s13^2 - 
              96*s12^2*s13^3 + 37*s12*s13^4 + 60*s13^5)*s23^2 + 
            (-17*s12^3*s13 + 170*s12^2*s13^2 - 40*s12*s13^3 + 60*s13^4)*
             s23^3 + (-120*s12^3 + 178*s12^2*s13 - 57*s12*s13^2 - 60*s13^3)*
             s23^4 + (-120*s12^2 - 43*s12*s13 - 60*s13^2)*s23^5) + 
          p1q^3*p2q*((-10*s12^4*s13^2 + 63*s12^3*s13^3 - 53*s12^2*s13^4)*
             s23 + (46*s12^4*s13 + 129*s12^3*s13^2 - 126*s12*s13^4)*s23^2 + 
            (-49*s12^3*s13 + 179*s12^2*s13^2 - 143*s12*s13^3 - 60*s13^4)*
             s23^3 + (-120*s12^3 + 2*s12^2*s13 + 20*s12*s13^2 - 60*s13^3)*
             s23^4 + (-120*s12^2 - 3*s12*s13 + 20*s13^2)*s23^5 + 
            20*s13*s23^6) + p3q^3*(p2q*(6*s12^6*s13 - 12*s12^5*s13^2 - 
              18*s12^4*s13^3 + (8*s12^5*s13 - 127*s12^4*s13^2 + 207*s12^3*
                 s13^3 - 60*s12^2*s13^4)*s23 + (-240*s12^5 + 77*s12^4*s13 + 
                135*s12^3*s13^2 + 89*s12^2*s13^3 - 40*s12*s13^4)*s23^2 + 
              (-240*s12^4 - 162*s12^3*s13 - 132*s12^2*s13^2 - 40*s12*s13^3)*
               s23^3 + 243*s12^2*s13*s23^4) + p1q*(6*s12^6*s13 + 
              6*s12^5*s13^2 + (28*s12^5*s13 - 273*s12^4*s13^2 + 
                83*s12^3*s13^3)*s23 + (-120*s12^5 + 109*s12^4*s13 - 
                263*s12^3*s13^2 + 83*s12^2*s13^3)*s23^2 + (120*s12^4 + 
                64*s12^3*s13 - 144*s12^2*s13^2)*s23^3 + (240*s12^3 + 
                297*s12^2*s13 - 40*s12*s13^2)*s23^4 - 40*s12*s13*s23^5)) + 
          p3q^2*(p2q^2*(-18*s12^5*s13^2 + 18*s12^3*s13^4 + (-2*s12^5*s13 - 
                14*s12^4*s13^2 + 204*s12^3*s13^3 - 138*s12^2*s13^4 + 
                60*s12*s13^5)*s23 + (-120*s12^5 + 377*s12^4*s13 + 
                413*s12^3*s13^2 - 55*s12^2*s13^3 + 57*s12*s13^4 + 20*s13^5)*
               s23^2 + (-120*s12^4 + 62*s12^3*s13 - 72*s12^2*s13^2 + 
                40*s12*s13^3 + 40*s13^4)*s23^3 + (283*s12^2*s13 + 
                43*s12*s13^2 + 20*s13^3)*s23^4) + p1q*p2q*(6*s12^6*s13 - 
              6*s12^5*s13^2 - 12*s12^4*s13^3 + (16*s12^5*s13 - 216*s12^4*
                 s13^2 + 482*s12^3*s13^3 - 186*s12^2*s13^4)*s23 + 
              (-120*s12^5 + 598*s12^4*s13 + 533*s12^3*s13^2 + 292*s12^2*
                 s13^3 - 163*s12*s13^4)*s23^2 + (360*s12^4 + 479*s12^3*s13 + 
                382*s12^2*s13^2 - 117*s12*s13^3 - 40*s13^4)*s23^3 + 
              (480*s12^3 + 888*s12^2*s13 - 37*s12*s13^2 - 80*s13^3)*s23^4 + 
              (-83*s12*s13 - 40*s13^2)*s23^5) + 
            p1q^2*((18*s12^5*s13 - 244*s12^4*s13^2 + 116*s12^3*s13^3)*s23 + 
              (215*s12^4*s13 - 154*s12^3*s13^2 + 169*s12^2*s13^3)*s23^2 + 
              (240*s12^4 + 119*s12^3*s13 + 70*s12^2*s13^2 + 63*s12*s13^3)*s23^
                3 + (120*s12^3 + 219*s12^2*s13 + 20*s12*s13^2 + 20*s13^3)*s23^
                4 + (-120*s12^2 - 43*s12*s13 + 40*s13^2)*s23^5 + 
              20*s13*s23^6)) + p3q*(p2q^3*(18*s12^4*s13^3 + 12*s12^3*s13^4 - 
              6*s12^2*s13^5 + (14*s12^4*s13^2 + 24*s12^3*s13^3 - 
                97*s12^2*s13^4 + 23*s12*s13^5 - 20*s13^6)*s23 + 
              (240*s12^4*s13 + 58*s12^3*s13^2 - 267*s12^2*s13^3 - 40*s13^5)*
               s23^2 + (120*s12^3*s13 - 135*s12^2*s13^2 + 40*s12*s13^3)*s23^
                3 + (120*s12^2*s13 + 43*s12*s13^2 + 20*s13^3)*s23^4) + 
            p1q*p2q^2*(-12*s12^5*s13^2 - 6*s12^4*s13^3 + 6*s12^3*s13^4 + 
              (-2*s12^5*s13 - 40*s12^4*s13^2 + 255*s12^3*s13^3 - 
                232*s12^2*s13^4 + 123*s12*s13^5)*s23 + (619*s12^4*s13 + 
                550*s12^3*s13^2 - 122*s12^2*s13^3 + 51*s12*s13^4 + 80*s13^5)*
               s23^2 + (240*s12^4 + 525*s12^3*s13 + 438*s12^2*s13^2 + 
                37*s12*s13^3 + 140*s13^4)*s23^3 + (240*s12^3 + 821*s12^2*
                 s13 + 46*s12*s13^2 + 20*s13^3)*s23^4 + (-43*s12*s13 - 
                40*s13^2)*s23^5) + p1q^2*p2q*((8*s12^5*s13 - 105*s12^4*
                 s13^2 + 338*s12^3*s13^3 - 179*s12^2*s13^4)*s23 + 
              (327*s12^4*s13 + 316*s12^3*s13^2 + 112*s12^2*s13^3 - 
                249*s12*s13^4)*s23^2 + (240*s12^4 + 112*s12^3*s13 + 
                485*s12^2*s13^2 - 217*s12*s13^3 - 100*s13^4)*s23^3 + 
              (407*s12^2*s13 - 34*s12*s13^2 - 160*s13^3)*s23^4 + 
              (-240*s12^2 - 86*s12*s13 - 40*s13^2)*s23^5 + 20*s13*s23^6) + 
            p1q^3*((10*s12^5*s13 - 63*s12^4*s13^2 + 53*s12^3*s13^3)*s23 + 
              (56*s12^4*s13 + 46*s12^3*s13^2 + 159*s12^2*s13^3)*s23^2 + 
              (-59*s12^3*s13 + 232*s12^2*s13^2 + 126*s12*s13^3)*s23^3 + 
              (-120*s12^3 - 8*s12^2*s13 + 143*s12*s13^2 + 40*s13^3)*s23^4 + 
              (-120*s12^2 - 3*s12*s13 + 60*s13^2)*s23^5 + 20*s13*s23^6)))*
         Log[(s12 + s23)/(s12 + s13 + s23)])/(-27*p1q*p2q^3*s12^2*s13^3*
          s23^2 + p1q^3*p2q*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
         p3q^4*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
         p1q^2*p2q^2*((27*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
           27*s12^2*s13^2*s23^3) + p3q^3*
          (p2q*((54*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 54*s12^2*s13^2*
              s23^3) + p1q*(81*s12^3*s13^2*s23^2 + 81*s12^2*s13^2*s23^3)) + 
         p3q*(-27*p2q^3*s12^2*s13^3*s23^2 + p1q^3*(27*s12^3*s13^2*s23^2 + 
             27*s12^2*s13^2*s23^3) + p1q*p2q^2*((54*s12^3*s13^2 - 81*s12^2*
                s13^3)*s23^2 + 54*s12^2*s13^2*s23^3) + 
           p1q^2*p2q*((108*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
             108*s12^2*s13^2*s23^3)) + 
         p3q^2*(p2q^2*((27*s12^3*s13^2 - 54*s12^2*s13^3)*s23^2 + 
             27*s12^2*s13^2*s23^3) + p1q^2*(81*s12^3*s13^2*s23^2 + 
             81*s12^2*s13^2*s23^3) + p1q*p2q*((135*s12^3*s13^2 - 54*s12^2*
                s13^3)*s23^2 + 135*s12^2*s13^2*s23^3)))) + 
     Log[s12/(s12 + s13 + s23)]*
      ((p2q^3*(14*s12*s13^2 + 14*s13^3 + (14*s12*s13 + 28*s13^2)*s23 + 
           14*s13*s23^2) + p1q^2*p2q*(14*s12*s13^2 - 14*s13^3 + 
           (28*s12*s13 - 2*s13^2)*s23 + (2*s12 - 14*s13)*s23^2 - 26*s23^3) + 
         p1q*p2q^2*(2*s12*s13^2 - 26*s13^3 + (28*s12*s13 - 14*s13^2)*s23 + 
           (14*s12 - 2*s13)*s23^2 - 14*s23^3) + 
         p3q^3*(-12*s12^3 - 66*s12^2*s13 - 38*s12*s13^2 - 12*s13^3 + 
           (-66*s12^2 - 52*s12*s13 + 28*s13^2)*s23 + (-38*s12 + 28*s13)*
            s23^2 - 12*s23^3) + p1q^3*((14*s12*s13 + 14*s13^2)*s23 + 
           (14*s12 + 28*s13)*s23^2 + 14*s23^3) + 
         p3q^2*(p2q*(-6*s12^3 - 42*s12^2*s13 + 22*s12*s13^2 + 2*s13^3 + 
             (-54*s12^2 + 54*s12*s13 + 108*s13^2)*s23 + (-4*s12 + 94*s13)*
              s23^2 - 12*s23^3) + p1q*(-6*s12^3 - 54*s12^2*s13 - 
             4*s12*s13^2 - 12*s13^3 + (-42*s12^2 + 54*s12*s13 + 94*s13^2)*
              s23 + (22*s12 + 108*s13)*s23^2 + 2*s23^3)) + 
         p3q*(p2q^2*(-8*s12^2*s13 + 28*s12*s13^2 + 8*s13^3 + 
             (-14*s12^2 + 54*s12*s13 + 68*s13^2)*s23 + (14*s12 + 60*s13)*
              s23^2) + p1q*p2q*(-8*s12^2*s13 + 44*s12*s13^2 - 32*s13^3 + 
             (-8*s12^2 + 136*s12*s13 + 72*s13^2)*s23 + (44*s12 + 72*s13)*
              s23^2 - 32*s23^3) + p1q^2*(-14*s12^2*s13 + 14*s12*s13^2 + 
             (-8*s12^2 + 54*s12*s13 + 60*s13^2)*s23 + (28*s12 + 68*s13)*
              s23^2 + 8*s23^3)))/(p1q^2*p2q*(27*s13^2*s23 + 27*s13*s23^2) + 
         p1q*p2q^2*(27*s13^2*s23 + 27*s13*s23^2) + 
         p3q^3*(27*s13^2*s23 + 27*s13*s23^2) + 
         p3q^2*(p1q*(54*s13^2*s23 + 54*s13*s23^2) + 
           p2q*(54*s13^2*s23 + 54*s13*s23^2)) + 
         p3q*(p1q^2*(27*s13^2*s23 + 27*s13*s23^2) + 
           p2q^2*(27*s13^2*s23 + 27*s13*s23^2) + p1q*p2q*(81*s13^2*s23 + 
             81*s13*s23^2))) + 
       ((p2q^4*(6*s12*s13^4 + 6*s13^5 + (12*s12*s13^3 + 18*s13^4)*s23 + 
            (24*s12*s13^2 + 36*s13^3)*s23^2 + 24*s13^2*s23^3) + 
          p1q*p2q^3*(-6*s12^2*s13^3 - 6*s12*s13^4 + 
            (-2*s12^2*s13^2 - 24*s12*s13^3 + 24*s13^4)*s23 + 
            (-24*s12^2*s13 - 20*s12*s13^2 + 34*s13^3)*s23^2 + 
            (-24*s12*s13 - 26*s13^2)*s23^3 - 48*s13*s23^4) + 
          p3q^4*(-6*s12^4*s13 - 6*s12^3*s13^2 + (-20*s12^3*s13 + 
              26*s12^2*s13^2)*s23 + (24*s12^3 - 26*s12^2*s13)*s23^2 + 
            24*s12^2*s23^3 - 12*s13*s23^4) + 
          p1q^4*((10*s12^2*s13 - 10*s13^3)*s23^2 + 20*s12*s13*s23^3 + 
            10*s13*s23^4) + p1q^2*p2q^2*((20*s12^2*s13^2 - 20*s12*s13^3 + 
              40*s13^4)*s23 + (-26*s12^2*s13 - 50*s12*s13^2 + 4*s13^3)*
             s23^2 + (12*s12*s13 - 70*s13^2)*s23^3 + (24*s12 - 34*s13)*
             s23^4 + 24*s23^5) + p1q^3*p2q*((10*s12^2*s13^2 - 20*s12*s13^3 + 
              10*s13^4)*s23 + (2*s12^2*s13 - 42*s12*s13^2 - 40*s13^3)*s23^2 + 
            (44*s12*s13 - 44*s13^2)*s23^3 + (24*s12 + 18*s13)*s23^4 + 
            24*s23^5) + p3q^3*(p1q*(-6*s12^4*s13 - 6*s12^3*s13^2 + 
              (-28*s12^3*s13 + 98*s12^2*s13^2)*s23 + (24*s12^3 - 
                74*s12^2*s13 + 32*s12*s13^2)*s23^2 + (-24*s12^2 - 16*s12*s13)*
               s23^3 + (-48*s12 - 36*s13)*s23^4) + p2q*(-6*s12^4*s13 + 
              12*s12^3*s13^2 + 18*s12^2*s13^3 + (-8*s12^3*s13 + 
                84*s12^2*s13^2 - 52*s12*s13^3)*s23 + (48*s12^3 - 
                42*s12^2*s13 - 32*s12*s13^2)*s23^2 + (48*s12^2 + 20*s12*s13)*
               s23^3 - 36*s13*s23^4)) + 
          p3q^2*(p1q*p2q*(-6*s12^4*s13 + 6*s12^3*s13^2 + 12*s12^2*s13^3 + 
              (-16*s12^3*s13 + 130*s12^2*s13^2 - 152*s12*s13^3)*s23 + 
              (24*s12^3 - 174*s12^2*s13 - 172*s12*s13^2 - 84*s13^3)*s23^2 + 
              (-72*s12^2 - 100*s12*s13 - 152*s13^2)*s23^3 + (-96*s12 - 
                152*s13)*s23^4) + p2q^2*(18*s12^3*s13^2 - 18*s12*s13^4 + 
              (2*s12^3*s13 + 14*s12^2*s13^2 - 118*s12*s13^3 + 26*s13^4)*s23 + 
              (24*s12^3 - 84*s12^2*s13 - 116*s12*s13^2 + 38*s13^3)*s23^2 + 
              (24*s12^2 - 14*s12*s13)*s23^3 - 48*s13*s23^4) + 
            p1q^2*((-18*s12^3*s13 + 92*s12^2*s13^2 - 10*s12*s13^3)*s23 + 
              (-66*s12^2*s13 + 30*s12*s13^2 - 20*s13^3)*s23^2 + 
              (-48*s12^2 + 18*s12*s13 - 14*s13^2)*s23^3 + (-24*s12 - 6*s13)*
               s23^4 + 24*s23^5)) + p3q*(p1q*p2q^2*(12*s12^3*s13^2 + 
              6*s12^2*s13^3 - 6*s12*s13^4 + (2*s12^3*s13 + 40*s12^2*s13^2 - 
                126*s12*s13^3 + 54*s13^4)*s23 + (-134*s12^2*s13 - 
                184*s12*s13^2)*s23^2 + (-48*s12^2 - 98*s12*s13 - 148*s13^2)*
               s23^3 + (-48*s12 - 154*s13)*s23^4) + p2q^3*(-18*s12^2*s13^3 - 
              12*s12*s13^4 + 6*s13^5 + (-14*s12^2*s13^2 - 24*s12*s13^3 + 
                54*s13^4)*s23 + (-48*s12^2*s13 - 20*s12*s13^2 + 94*s13^3)*s23^
                2 + (-24*s12*s13 + 34*s13^2)*s23^3 - 24*s13*s23^4) + 
            p1q^3*((-10*s12^3*s13 + 20*s12^2*s13^2 - 10*s12*s13^3)*s23 + 
              (-8*s12^2*s13 - 2*s12*s13^2 - 30*s13^3)*s23^2 + 
              (54*s12*s13 - 14*s13^2)*s23^3 + (24*s12 + 28*s13)*s23^4 + 
              24*s23^5) + p1q^2*p2q*((-8*s12^3*s13 + 62*s12^2*s13^2 - 
                120*s12*s13^3 + 10*s13^4)*s23 + (-82*s12^2*s13 - 
                140*s12*s13^2 - 106*s13^3)*s23^2 + (-48*s12^2 + 20*s12*s13 - 
                154*s13^2)*s23^3 - 50*s13*s23^4 + 48*s23^5)))*
         Log[s13/(s12 + s13 + s23)])/(-27*p1q*p2q^3*s13^3*s23^2 + 
         p1q^3*p2q*(27*s12*s13^2*s23^2 + 27*s13^2*s23^3) + 
         p3q^4*(27*s12*s13^2*s23^2 + 27*s13^2*s23^3) + 
         p1q^2*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23^2 + 27*s13^2*s23^3) + 
         p3q^3*(p2q*((54*s12*s13^2 - 27*s13^3)*s23^2 + 54*s13^2*s23^3) + 
           p1q*(81*s12*s13^2*s23^2 + 81*s13^2*s23^3)) + 
         p3q*(-27*p2q^3*s13^3*s23^2 + p1q^3*(27*s12*s13^2*s23^2 + 
             27*s13^2*s23^3) + p1q*p2q^2*((54*s12*s13^2 - 81*s13^3)*s23^2 + 
             54*s13^2*s23^3) + p1q^2*p2q*((108*s12*s13^2 - 27*s13^3)*s23^2 + 
             108*s13^2*s23^3)) + p3q^2*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23^2 + 27*s13^2*s23^3) + p1q^2*(81*s12*s13^2*s23^2 + 
             81*s13^2*s23^3) + p1q*p2q*((135*s12*s13^2 - 54*s13^3)*s23^2 + 
             135*s13^2*s23^3))) + 
       ((p3q^4*(24*s12^3*s13^2 + 24*s12^2*s13^3 + (-6*s12^4 - 20*s12^3*s13 - 
              26*s12^2*s13^2 - 12*s13^4)*s23 + (-6*s12^3 + 26*s12^2*s13)*
             s23^2) + p2q^4*((10*s12^2*s13^2 + 20*s12*s13^3 + 10*s13^4)*s23 - 
            10*s13^2*s23^3) + p1q*p2q^3*(24*s12*s13^4 + 24*s13^5 + 
            (2*s12^2*s13^2 + 44*s12*s13^3 + 18*s13^4)*s23 + 
            (10*s12^2*s13 - 42*s12*s13^2 - 44*s13^3)*s23^2 + 
            (-20*s12*s13 - 40*s13^2)*s23^3 + 10*s13*s23^4) + 
          p1q^2*p2q^2*(24*s12*s13^4 + 24*s13^5 + (-26*s12^2*s13^2 + 
              12*s12*s13^3 - 34*s13^4)*s23 + (20*s12^2*s13 - 50*s12*s13^2 - 
              70*s13^3)*s23^2 + (-20*s12*s13 + 4*s13^2)*s23^3 + 
            40*s13*s23^4) + p1q^3*p2q*((-24*s12^2*s13^2 - 24*s12*s13^3 - 
              48*s13^4)*s23 + (-2*s12^2*s13 - 20*s12*s13^2 - 26*s13^3)*
             s23^2 + (-6*s12^2 - 24*s12*s13 + 34*s13^2)*s23^3 + 
            (-6*s12 + 24*s13)*s23^4) + p1q^4*((24*s12*s13^2 + 24*s13^3)*
             s23^2 + (12*s12*s13 + 36*s13^2)*s23^3 + (6*s12 + 18*s13)*s23^4 + 
            6*s23^5) + p3q^3*(p2q*(24*s12^3*s13^2 - 24*s12^2*s13^3 - 
              48*s12*s13^4 + (-6*s12^4 - 28*s12^3*s13 - 74*s12^2*s13^2 - 
                16*s12*s13^3 - 36*s13^4)*s23 + (-6*s12^3 + 98*s12^2*s13 + 
                32*s12*s13^2)*s23^2) + p1q*(48*s12^3*s13^2 + 48*s12^2*s13^3 + 
              (-6*s12^4 - 8*s12^3*s13 - 42*s12^2*s13^2 + 20*s12*s13^3 - 
                36*s13^4)*s23 + (12*s12^3 + 84*s12^2*s13 - 32*s12*s13^2)*s23^
                2 + (18*s12^2 - 52*s12*s13)*s23^3)) + 
          p3q^2*(p1q*p2q*(24*s12^3*s13^2 - 72*s12^2*s13^3 - 96*s12*s13^4 + 
              (-6*s12^4 - 16*s12^3*s13 - 174*s12^2*s13^2 - 100*s12*s13^3 - 
                152*s13^4)*s23 + (6*s12^3 + 130*s12^2*s13 - 172*s12*s13^2 - 
                152*s13^3)*s23^2 + (12*s12^2 - 152*s12*s13 - 84*s13^2)*s23^
                3) + p2q^2*(-48*s12^2*s13^3 - 24*s12*s13^4 + 24*s13^5 + 
              (-18*s12^3*s13 - 66*s12^2*s13^2 + 18*s12*s13^3 - 6*s13^4)*s23 + 
              (92*s12^2*s13 + 30*s12*s13^2 - 14*s13^3)*s23^2 + 
              (-10*s12*s13 - 20*s13^2)*s23^3) + p1q^2*(24*s12^3*s13^2 + 
              24*s12^2*s13^3 + (2*s12^3*s13 - 84*s12^2*s13^2 - 14*s12*s13^3 - 
                48*s13^4)*s23 + (18*s12^3 + 14*s12^2*s13 - 116*s12*s13^2)*s23^
                2 + (-118*s12*s13 + 38*s13^2)*s23^3 + (-18*s12 + 26*s13)*s23^
                4)) + p3q*(p2q^3*(24*s12*s13^4 + 24*s13^5 + (-10*s12^3*s13 - 
                8*s12^2*s13^2 + 54*s12*s13^3 + 28*s13^4)*s23 + 
              (20*s12^2*s13 - 2*s12*s13^2 - 14*s13^3)*s23^2 + 
              (-10*s12*s13 - 30*s13^2)*s23^3) + p1q*p2q^2*(-48*s12^2*s13^3 + 
              48*s13^5 + (-8*s12^3*s13 - 82*s12^2*s13^2 + 20*s12*s13^3 - 
                50*s13^4)*s23 + (62*s12^2*s13 - 140*s12*s13^2 - 154*s13^3)*
               s23^2 + (-120*s12*s13 - 106*s13^2)*s23^3 + 10*s13*s23^4) + 
            p1q^2*p2q*(-48*s12^2*s13^3 - 48*s12*s13^4 + (2*s12^3*s13 - 
                134*s12^2*s13^2 - 98*s12*s13^3 - 154*s13^4)*s23 + 
              (12*s12^3 + 40*s12^2*s13 - 184*s12*s13^2 - 148*s13^3)*s23^2 + 
              (6*s12^2 - 126*s12*s13)*s23^3 + (-6*s12 + 54*s13)*s23^4) + 
            p1q^3*((-48*s12^2*s13^2 - 24*s12*s13^3 - 24*s13^4)*s23 + 
              (-14*s12^2*s13 - 20*s12*s13^2 + 34*s13^3)*s23^2 + 
              (-18*s12^2 - 24*s12*s13 + 94*s13^2)*s23^3 + (-12*s12 + 54*s13)*
               s23^4 + 6*s23^5)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^3*(27*s12*s13^2 + 27*s13^3)*s23^2 + 
         p3q^4*(27*s12*s13^2 + 27*s13^3)*s23^2 - 27*p1q^3*p2q*s13^2*s23^3 + 
         p1q^2*p2q^2*((27*s12*s13^2 + 27*s13^3)*s23^2 - 27*s13^2*s23^3) + 
         p3q^2*(p2q^2*(81*s12*s13^2 + 81*s13^3)*s23^2 + 
           p1q^2*((27*s12*s13^2 + 27*s13^3)*s23^2 - 54*s13^2*s23^3) + 
           p1q*p2q*((135*s12*s13^2 + 135*s13^3)*s23^2 - 54*s13^2*s23^3)) + 
         p3q^3*(p2q*(81*s12*s13^2 + 81*s13^3)*s23^2 + 
           p1q*((54*s12*s13^2 + 54*s13^3)*s23^2 - 27*s13^2*s23^3)) + 
         p3q*(p2q^3*(27*s12*s13^2 + 27*s13^3)*s23^2 - 27*p1q^3*s13^2*s23^3 + 
           p1q^2*p2q*((54*s12*s13^2 + 54*s13^3)*s23^2 - 81*s13^2*s23^3) + 
           p1q*p2q^2*((108*s12*s13^2 + 108*s13^3)*s23^2 - 27*s13^2*s23^3))) + 
       ((p2q^3*(2*s12*s13^3 + 2*s13^4 + (4*s12*s13^2 + 6*s13^3)*s23 + 
            4*s13^2*s23^2) + p3q^3*(2*s12^3*s13 + 2*s12^2*s13^2 + 
            (2*s12^3 - 4*s12^2*s13)*s23 + (2*s12^2 + 8*s13^2)*s23^2) + 
          p1q^2*p2q*((4*s12*s13^2 - 4*s13^3)*s23 + (2*s12*s13 - 2*s13^2)*
             s23^2 - 6*s13*s23^3) + p1q*p2q^2*((2*s12*s13^2 - 6*s13^3)*s23 + 
            (4*s12*s13 - 2*s13^2)*s23^2 - 4*s13*s23^3) + 
          p1q^3*((4*s12*s13 + 4*s13^2)*s23^2 + (2*s12 + 6*s13)*s23^3 + 
            2*s23^4) + p3q^2*(p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 
              4*s12*s13^3 - 10*s12^2*s13*s23 + (4*s12*s13 + 16*s13^2)*s23^
                2) + p1q*((2*s12^3 - 10*s12^2*s13 + 4*s12*s13^2)*s23 + 
              (-2*s12^2 + 16*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q*(p2q^2*(-4*s12^2*s13^2 - 2*s12*s13^3 + 2*s13^4 + 
              (-4*s12^2*s13 + 2*s12*s13^2 + 4*s13^3)*s23 + (4*s12*s13 + 
                10*s13^2)*s23^2) + p1q*p2q*((-8*s12^2*s13 + 8*s12*s13^2 - 
                8*s13^3)*s23 + (8*s12*s13 + 8*s13^2)*s23^2 - 8*s13*s23^3) + 
            p1q^2*((-4*s12^2*s13 + 4*s12*s13^2)*s23 + (-4*s12^2 + 2*s12*s13 + 
                10*s13^2)*s23^2 + (-2*s12 + 4*s13)*s23^3 + 2*s23^4)))*
         Log[(s13 + s23)/(s12 + s13 + s23)])/(9*p1q^2*p2q*s13^2*s23^2 + 
         9*p1q*p2q^2*s13^2*s23^2 + 9*p3q^3*s13^2*s23^2 + 
         p3q^2*(18*p1q*s13^2*s23^2 + 18*p2q*s13^2*s23^2) + 
         p3q*(9*p1q^2*s13^2*s23^2 + 27*p1q*p2q*s13^2*s23^2 + 
           9*p2q^2*s13^2*s23^2))) + 
     ((p3q^5*(120*s12^3*s13 + 120*s12^2*s13^2 + (-20*s12^3 + 100*s12^2*s13 - 
            60*s12*s13^2 - 60*s13^3)*s23 + (-20*s12^2 - 60*s13^2)*s23^2) + 
        p2q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
          (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
        p1q^3*p2q^2*((-120*s12^2*s13 - 360*s12*s13^2 - 240*s13^3)*s23 + 
          (10*s12^2 - 20*s12*s13 - 150*s13^2)*s23^2 + (-20*s12 + 60*s13)*
           s23^3 - 30*s23^4) + p1q^2*p2q^3*(120*s12*s13^3 + 120*s13^4 + 
          (-110*s12^2*s13 - 300*s12*s13^2 - 70*s13^3)*s23 + 
          (20*s12^2 - 60*s12*s13 - 160*s13^2)*s23^2 + 10*s13*s23^3 - 
          20*s23^4) + p1q^4*p2q*((120*s12*s13 + 120*s13^2)*s23^2 + 
          (-20*s12 + 100*s13)*s23^3 - 20*s23^4) + 
        p1q*p2q^4*(120*s12*s13^3 + 120*s13^4 + 
          (-40*s12^2*s13 - 40*s12*s13^2 + 120*s13^3)*s23 + 
          (10*s12^2 - 20*s12*s13 + 10*s13^2)*s23^2 - 10*s23^4) + 
        p3q^4*(p2q*(240*s12^3*s13 - 240*s12*s13^3 + 
            (-60*s12^3 + 140*s12^2*s13 - 460*s12*s13^2 - 180*s13^3)*s23 + 
            (-60*s12^2 - 40*s12*s13 - 180*s13^2)*s23^2) + 
          p1q*(240*s12^3*s13 + 240*s12^2*s13^2 + (-20*s12^3 + 60*s12^2*s13 - 
              340*s12*s13^2 - 180*s13^3)*s23 + (20*s12^2 - 120*s12*s13 - 
              180*s13^2)*s23^2 + 40*s12*s23^3)) + 
        p3q^3*(p2q^2*(120*s12^3*s13 - 360*s12^2*s13^2 - 360*s12*s13^3 + 
            120*s13^4 + (-70*s12^3 - 80*s12^2*s13 - 790*s12*s13^2 - 60*s13^3)*
             s23 + (-60*s12^2 - 100*s12*s13 - 160*s13^2)*s23^2 + 
            (10*s12 + 20*s13)*s23^3) + p1q*p2q*(360*s12^3*s13 - 
            120*s12^2*s13^2 - 480*s12*s13^3 + (-60*s12^3 - 60*s12^2*s13 - 
              1340*s12*s13^2 - 500*s13^3)*s23 + (40*s12^2 - 120*s12*s13 - 
              360*s13^2)*s23^2 + (100*s12 + 140*s13)*s23^3) + 
          p1q^2*(120*s12^3*s13 + 120*s12^2*s13^2 + 
            (-10*s12^3 - 300*s12^2*s13 - 650*s12*s13^2 - 240*s13^3)*s23 + 
            (40*s12^2 - 300*s12*s13 - 180*s13^2)*s23^2 + (30*s12 + 40*s13)*
             s23^3 - 20*s23^4)) + p3q*(p2q^4*(120*s12*s13^3 + 120*s13^4 + 
            (-10*s12^3 - 40*s12^2*s13 - 10*s12*s13^2 + 140*s13^3)*s23 + 
            (20*s12*s13 + 60*s13^2)*s23^2 + (10*s12 + 40*s13)*s23^3) + 
          p1q^3*p2q*((-120*s12^2*s13 - 240*s12*s13^2 - 120*s13^3)*s23 + 
            (40*s12^2 + 440*s12*s13 + 400*s13^2)*s23^2 + (-20*s12 + 460*s13)*
             s23^3 - 60*s23^4) + p1q^2*p2q^2*(-240*s12^2*s13^2 - 
            120*s12*s13^3 + 120*s13^4 + (-10*s12^3 - 400*s12^2*s13 - 
              1250*s12*s13^2 - 500*s13^3)*s23 + (80*s12^2 - 20*s12*s13 - 
              340*s13^2)*s23^2 + (50*s12 + 240*s13)*s23^3 - 40*s23^4) + 
          p1q*p2q^3*(-240*s12^2*s13^2 + 120*s12*s13^3 + 360*s13^4 + 
            (-20*s12^3 - 260*s12^2*s13 - 740*s12*s13^2 + 100*s13^3)*s23 + 
            (40*s12^2 - 120*s12*s13 - 200*s13^2)*s23^2 + (40*s12 + 40*s13)*
             s23^3 - 20*s23^4) + p1q^4*((120*s12*s13 + 120*s13^2)*s23^2 + 
            (-20*s12 + 100*s13)*s23^3 - 20*s23^4)) + 
        p3q^2*(p2q^3*(-240*s12^2*s13^2 + 240*s13^4 + 
            (-40*s12^3 - 170*s12^2*s13 - 420*s12*s13^2 + 190*s13^3)*s23 + 
            (-20*s12^2 - 60*s12*s13)*s23^2 + (20*s12 + 50*s13)*s23^3) + 
          p1q^2*p2q*(120*s12^3*s13 - 120*s12^2*s13^2 - 240*s12*s13^3 + 
            (-20*s12^3 - 350*s12^2*s13 - 1120*s12*s13^2 - 430*s13^3)*s23 + 
            (100*s12^2 + 220*s12*s13 + 120*s13^2)*s23^2 + (80*s12 + 510*s13)*
             s23^3 - 40*s23^4) + p1q^3*((-240*s12^2*s13 - 360*s12*s13^2 - 
              120*s13^3)*s23 + (30*s12^2 - 20*s12*s13 + 70*s13^2)*s23^2 + 
            160*s13*s23^3 - 30*s23^4) + p1q*p2q^2*(120*s12^3*s13 - 
            600*s12^2*s13^2 - 480*s12*s13^3 + 240*s13^4 + 
            (-60*s12^3 - 340*s12^2*s13 - 1700*s12*s13^2 - 340*s13^3)*s23 + 
            (50*s12^2 - 100*s12*s13 - 390*s13^2)*s23^2 + (100*s12 + 180*s13)*
             s23^3 - 10*s23^4)))*PolyLog[2, p1q/(p1q + p2q + p3q)])/
      (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
       p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
       p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
       p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
         p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
         p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
       p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
         p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
         p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
       p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
         p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
       p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
         p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
         p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
     ((p1q*p2q^4*(-20*s12*s13^3 - 20*s13^4 + (120*s12*s13^2 + 100*s13^3)*
           s23 + 120*s13^2*s23^2) + p1q^2*p2q^3*(10*s12^2*s13^2 - 
          20*s12*s13^3 - 30*s13^4 + (-120*s12^2*s13 - 20*s12*s13^2 + 
            60*s13^3)*s23 + (-360*s12*s13 - 150*s13^2)*s23^2 - 
          240*s13*s23^3) + p3q^5*(-20*s12^3*s13 - 20*s12^2*s13^2 + 
          (120*s12^3 + 100*s12^2*s13)*s23 + (120*s12^2 - 60*s12*s13 - 
            60*s13^2)*s23^2 - 60*s13*s23^3) + 
        p1q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
          (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
        p1q^3*p2q^2*(20*s12^2*s13^2 - 20*s13^4 + 
          (-110*s12^2*s13 - 60*s12*s13^2 + 10*s13^3)*s23 + 
          (-300*s12*s13 - 160*s13^2)*s23^2 + (120*s12 - 70*s13)*s23^3 + 
          120*s23^4) + p1q^4*p2q*(10*s12^2*s13^2 - 10*s13^4 + 
          (-40*s12^2*s13 - 20*s12*s13^2)*s23 + (-40*s12*s13 + 10*s13^2)*
           s23^2 + (120*s12 + 120*s13)*s23^3 + 120*s23^4) + 
        p3q^4*(p1q*(-60*s12^3*s13 - 60*s12^2*s13^2 + 
            (240*s12^3 + 140*s12^2*s13 - 40*s12*s13^2)*s23 + 
            (-460*s12*s13 - 180*s13^2)*s23^2 + (-240*s12 - 180*s13)*s23^3) + 
          p2q*(-20*s12^3*s13 + 20*s12^2*s13^2 + 40*s12*s13^3 + 
            (240*s12^3 + 60*s12^2*s13 - 120*s12*s13^2)*s23 + 
            (240*s12^2 - 340*s12*s13 - 180*s13^2)*s23^2 - 180*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-60*s12^3*s13 + 40*s12^2*s13^2 + 100*s12*s13^3 + 
            (360*s12^3 - 60*s12^2*s13 - 120*s12*s13^2 + 140*s13^3)*s23 + 
            (-120*s12^2 - 1340*s12*s13 - 360*s13^2)*s23^2 + 
            (-480*s12 - 500*s13)*s23^3) + p2q^2*(-10*s12^3*s13 + 
            40*s12^2*s13^2 + 30*s12*s13^3 - 20*s13^4 + 
            (120*s12^3 - 300*s12^2*s13 - 300*s12*s13^2 + 40*s13^3)*s23 + 
            (120*s12^2 - 650*s12*s13 - 180*s13^2)*s23^2 - 240*s13*s23^3) + 
          p1q^2*(-70*s12^3*s13 - 60*s12^2*s13^2 + 10*s12*s13^3 + 
            (120*s12^3 - 80*s12^2*s13 - 100*s12*s13^2 + 20*s13^3)*s23 + 
            (-360*s12^2 - 790*s12*s13 - 160*s13^2)*s23^2 + 
            (-360*s12 - 60*s13)*s23^3 + 120*s23^4)) + 
        p3q^2*(p1q*p2q^2*(-20*s12^3*s13 + 100*s12^2*s13^2 + 80*s12*s13^3 - 
            40*s13^4 + (120*s12^3 - 350*s12^2*s13 + 220*s12*s13^2 + 
              510*s13^3)*s23 + (-120*s12^2 - 1120*s12*s13 + 120*s13^2)*
             s23^2 + (-240*s12 - 430*s13)*s23^3) + 
          p2q^3*(30*s12^2*s13^2 - 30*s13^4 + (-240*s12^2*s13 - 20*s12*s13^2 + 
              160*s13^3)*s23 + (-360*s12*s13 + 70*s13^2)*s23^2 - 
            120*s13*s23^3) + p1q^2*p2q*(-60*s12^3*s13 + 50*s12^2*s13^2 + 
            100*s12*s13^3 - 10*s13^4 + (120*s12^3 - 340*s12^2*s13 - 
              100*s12*s13^2 + 180*s13^3)*s23 + (-600*s12^2 - 1700*s12*s13 - 
              390*s13^2)*s23^2 + (-480*s12 - 340*s13)*s23^3 + 240*s23^4) + 
          p1q^3*(-40*s12^3*s13 - 20*s12^2*s13^2 + 20*s12*s13^3 + 
            (-170*s12^2*s13 - 60*s12*s13^2 + 50*s13^3)*s23 + 
            (-240*s12^2 - 420*s12*s13)*s23^2 + 190*s13*s23^3 + 240*s23^4)) + 
        p3q*(p2q^4*(-20*s12*s13^3 - 20*s13^4 + (120*s12*s13^2 + 100*s13^3)*
             s23 + 120*s13^2*s23^2) + p1q*p2q^3*(40*s12^2*s13^2 - 
            20*s12*s13^3 - 60*s13^4 + (-120*s12^2*s13 + 440*s12*s13^2 + 
              460*s13^3)*s23 + (-240*s12*s13 + 400*s13^2)*s23^2 - 
            120*s13*s23^3) + p1q^2*p2q^2*(-10*s12^3*s13 + 80*s12^2*s13^2 + 
            50*s12*s13^3 - 40*s13^4 + (-400*s12^2*s13 - 20*s12*s13^2 + 
              240*s13^3)*s23 + (-240*s12^2 - 1250*s12*s13 - 340*s13^2)*
             s23^2 + (-120*s12 - 500*s13)*s23^3 + 120*s23^4) + 
          p1q^4*(-10*s12^3*s13 + 10*s12*s13^3 + (-40*s12^2*s13 + 
              20*s12*s13^2 + 40*s13^3)*s23 + (-10*s12*s13 + 60*s13^2)*s23^2 + 
            (120*s12 + 140*s13)*s23^3 + 120*s23^4) + 
          p1q^3*p2q*(-20*s12^3*s13 + 40*s12^2*s13^2 + 40*s12*s13^3 - 
            20*s13^4 + (-260*s12^2*s13 - 120*s12*s13^2 + 40*s13^3)*s23 + 
            (-240*s12^2 - 740*s12*s13 - 200*s13^2)*s23^2 + 
            (120*s12 + 100*s13)*s23^3 + 360*s23^4)))*
       PolyLog[2, p2q/(p1q + p2q + p3q)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
       p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
       p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
       p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
       p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
         p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
       p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
           81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
           135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*s23 + 
           27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 162*s13^2*s23^2) + 
         p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 189*s13^2*s23^2)) + 
       p3q^2*(-27*p2q^3*s13^3*s23 + p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*
            s23 + 81*s13^2*s23^2) + p1q^3*(108*s12*s13^2*s23 + 
           108*s13^2*s23^2) + p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 
           243*s13^2*s23^2))) + 
     ((p2q^3*(2*s12*s13^3 + 2*s13^4 + (4*s12*s13^2 + 6*s13^3)*s23 + 
          4*s13^2*s23^2) + p3q^3*(2*s12^3*s13 + 2*s12^2*s13^2 + 
          (2*s12^3 - 4*s12^2*s13)*s23 + (2*s12^2 + 8*s13^2)*s23^2) + 
        p1q^2*p2q*((4*s12*s13^2 - 4*s13^3)*s23 + (2*s12*s13 - 2*s13^2)*
           s23^2 - 6*s13*s23^3) + p1q*p2q^2*((2*s12*s13^2 - 6*s13^3)*s23 + 
          (4*s12*s13 - 2*s13^2)*s23^2 - 4*s13*s23^3) + 
        p1q^3*((4*s12*s13 + 4*s13^2)*s23^2 + (2*s12 + 6*s13)*s23^3 + 
          2*s23^4) + p3q^2*(p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 - 
            10*s12^2*s13*s23 + (4*s12*s13 + 16*s13^2)*s23^2) + 
          p1q*((2*s12^3 - 10*s12^2*s13 + 4*s12*s13^2)*s23 + 
            (-2*s12^2 + 16*s13^2)*s23^2 - 4*s12*s23^3)) + 
        p3q*(p2q^2*(-4*s12^2*s13^2 - 2*s12*s13^3 + 2*s13^4 + 
            (-4*s12^2*s13 + 2*s12*s13^2 + 4*s13^3)*s23 + 
            (4*s12*s13 + 10*s13^2)*s23^2) + p1q*p2q*
           ((-8*s12^2*s13 + 8*s12*s13^2 - 8*s13^3)*s23 + 
            (8*s12*s13 + 8*s13^2)*s23^2 - 8*s13*s23^3) + 
          p1q^2*((-4*s12^2*s13 + 4*s12*s13^2)*s23 + 
            (-4*s12^2 + 2*s12*s13 + 10*s13^2)*s23^2 + (-2*s12 + 4*s13)*
             s23^3 + 2*s23^4)))*PolyLog[2, s12/(s12 + s13 + s23)])/
      (9*p1q^2*p2q*s13^2*s23^2 + 9*p1q*p2q^2*s13^2*s23^2 + 
       9*p3q^3*s13^2*s23^2 + p3q^2*(18*p1q*s13^2*s23^2 + 
         18*p2q*s13^2*s23^2) + p3q*(9*p1q^2*s13^2*s23^2 + 
         27*p1q*p2q*s13^2*s23^2 + 9*p2q^2*s13^2*s23^2)) + 
     ((p2q^4*(-6*s12^3*s13^4 - 6*s12^2*s13^5 + (-12*s12^3*s13^3 - 
            18*s12^2*s13^4)*s23 + (-120*s12^3*s13^2 - 175*s12^2*s13^3 - 
            63*s12*s13^4 - 20*s13^5)*s23^2 + (-120*s12^2*s13^2 - 
            43*s12*s13^3 - 20*s13^4)*s23^3) + 
        p3q^4*(6*s12^6*s13 + 6*s12^5*s13^2 + (20*s12^5*s13 - 92*s12^4*s13^2 + 
            20*s12^3*s13^3)*s23 + (-120*s12^5 - 40*s12^4*s13 - 
            106*s12^3*s13^2 + 20*s12^2*s13^3)*s23^2 + 
          (-120*s12^4 - 94*s12^3*s13 - 88*s12^2*s13^2)*s23^3 + 
          80*s12^2*s13*s23^4) + p1q*p2q^3*(6*s12^4*s13^3 + 6*s12^3*s13^4 + 
          (2*s12^4*s13^2 + 24*s12^3*s13^3 - 67*s12^2*s13^4 + 23*s12*s13^5 - 
            20*s13^6)*s23 + (120*s12^4*s13 + 15*s12^3*s13^2 - 
            154*s12^2*s13^3 + 20*s12*s13^4 - 20*s13^5)*s23^2 + 
          (120*s12^3*s13 + 117*s12^2*s13^2 + 123*s12*s13^3 + 60*s13^4)*
           s23^3 + (240*s12^2*s13 + 86*s12*s13^2 + 60*s13^3)*s23^4) + 
        p1q^4*((-10*s12^4*s13 + 43*s12^3*s13^2 + 53*s12^2*s13^3)*s23^2 + 
          (-20*s12^3*s13 + 106*s12^2*s13^2 + 63*s12*s13^3)*s23^3 + 
          (-10*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^4 + 20*s13^2*s23^5) + 
        p1q^2*p2q^2*((-20*s12^4*s13^2 + 63*s12^3*s13^3 - 106*s12^2*s13^4 + 
            63*s12*s13^5)*s23 + (122*s12^4*s13 + 89*s12^3*s13^2 - 
            96*s12^2*s13^3 + 37*s12*s13^4 + 60*s13^5)*s23^2 + 
          (-17*s12^3*s13 + 170*s12^2*s13^2 - 40*s12*s13^3 + 60*s13^4)*s23^3 + 
          (-120*s12^3 + 178*s12^2*s13 - 57*s12*s13^2 - 60*s13^3)*s23^4 + 
          (-120*s12^2 - 43*s12*s13 - 60*s13^2)*s23^5) + 
        p1q^3*p2q*((-10*s12^4*s13^2 + 63*s12^3*s13^3 - 53*s12^2*s13^4)*s23 + 
          (46*s12^4*s13 + 129*s12^3*s13^2 - 126*s12*s13^4)*s23^2 + 
          (-49*s12^3*s13 + 179*s12^2*s13^2 - 143*s12*s13^3 - 60*s13^4)*
           s23^3 + (-120*s12^3 + 2*s12^2*s13 + 20*s12*s13^2 - 60*s13^3)*
           s23^4 + (-120*s12^2 - 3*s12*s13 + 20*s13^2)*s23^5 + 
          20*s13*s23^6) + p3q^3*(p2q*(6*s12^6*s13 - 12*s12^5*s13^2 - 
            18*s12^4*s13^3 + (8*s12^5*s13 - 127*s12^4*s13^2 + 
              207*s12^3*s13^3 - 60*s12^2*s13^4)*s23 + 
            (-240*s12^5 + 77*s12^4*s13 + 135*s12^3*s13^2 + 89*s12^2*s13^3 - 
              40*s12*s13^4)*s23^2 + (-240*s12^4 - 162*s12^3*s13 - 
              132*s12^2*s13^2 - 40*s12*s13^3)*s23^3 + 243*s12^2*s13*s23^4) + 
          p1q*(6*s12^6*s13 + 6*s12^5*s13^2 + (28*s12^5*s13 - 273*s12^4*s13^
                2 + 83*s12^3*s13^3)*s23 + (-120*s12^5 + 109*s12^4*s13 - 
              263*s12^3*s13^2 + 83*s12^2*s13^3)*s23^2 + 
            (120*s12^4 + 64*s12^3*s13 - 144*s12^2*s13^2)*s23^3 + 
            (240*s12^3 + 297*s12^2*s13 - 40*s12*s13^2)*s23^4 - 
            40*s12*s13*s23^5)) + p3q^2*(p2q^2*(-18*s12^5*s13^2 + 
            18*s12^3*s13^4 + (-2*s12^5*s13 - 14*s12^4*s13^2 + 
              204*s12^3*s13^3 - 138*s12^2*s13^4 + 60*s12*s13^5)*s23 + 
            (-120*s12^5 + 377*s12^4*s13 + 413*s12^3*s13^2 - 55*s12^2*s13^3 + 
              57*s12*s13^4 + 20*s13^5)*s23^2 + (-120*s12^4 + 62*s12^3*s13 - 
              72*s12^2*s13^2 + 40*s12*s13^3 + 40*s13^4)*s23^3 + 
            (283*s12^2*s13 + 43*s12*s13^2 + 20*s13^3)*s23^4) + 
          p1q*p2q*(6*s12^6*s13 - 6*s12^5*s13^2 - 12*s12^4*s13^3 + 
            (16*s12^5*s13 - 216*s12^4*s13^2 + 482*s12^3*s13^3 - 
              186*s12^2*s13^4)*s23 + (-120*s12^5 + 598*s12^4*s13 + 
              533*s12^3*s13^2 + 292*s12^2*s13^3 - 163*s12*s13^4)*s23^2 + 
            (360*s12^4 + 479*s12^3*s13 + 382*s12^2*s13^2 - 117*s12*s13^3 - 
              40*s13^4)*s23^3 + (480*s12^3 + 888*s12^2*s13 - 37*s12*s13^2 - 
              80*s13^3)*s23^4 + (-83*s12*s13 - 40*s13^2)*s23^5) + 
          p1q^2*((18*s12^5*s13 - 244*s12^4*s13^2 + 116*s12^3*s13^3)*s23 + 
            (215*s12^4*s13 - 154*s12^3*s13^2 + 169*s12^2*s13^3)*s23^2 + 
            (240*s12^4 + 119*s12^3*s13 + 70*s12^2*s13^2 + 63*s12*s13^3)*
             s23^3 + (120*s12^3 + 219*s12^2*s13 + 20*s12*s13^2 + 20*s13^3)*
             s23^4 + (-120*s12^2 - 43*s12*s13 + 40*s13^2)*s23^5 + 
            20*s13*s23^6)) + p3q*(p2q^3*(18*s12^4*s13^3 + 12*s12^3*s13^4 - 
            6*s12^2*s13^5 + (14*s12^4*s13^2 + 24*s12^3*s13^3 - 
              97*s12^2*s13^4 + 23*s12*s13^5 - 20*s13^6)*s23 + 
            (240*s12^4*s13 + 58*s12^3*s13^2 - 267*s12^2*s13^3 - 40*s13^5)*
             s23^2 + (120*s12^3*s13 - 135*s12^2*s13^2 + 40*s12*s13^3)*s23^3 + 
            (120*s12^2*s13 + 43*s12*s13^2 + 20*s13^3)*s23^4) + 
          p1q*p2q^2*(-12*s12^5*s13^2 - 6*s12^4*s13^3 + 6*s12^3*s13^4 + 
            (-2*s12^5*s13 - 40*s12^4*s13^2 + 255*s12^3*s13^3 - 
              232*s12^2*s13^4 + 123*s12*s13^5)*s23 + 
            (619*s12^4*s13 + 550*s12^3*s13^2 - 122*s12^2*s13^3 + 
              51*s12*s13^4 + 80*s13^5)*s23^2 + (240*s12^4 + 525*s12^3*s13 + 
              438*s12^2*s13^2 + 37*s12*s13^3 + 140*s13^4)*s23^3 + 
            (240*s12^3 + 821*s12^2*s13 + 46*s12*s13^2 + 20*s13^3)*s23^4 + 
            (-43*s12*s13 - 40*s13^2)*s23^5) + p1q^2*p2q*
           ((8*s12^5*s13 - 105*s12^4*s13^2 + 338*s12^3*s13^3 - 
              179*s12^2*s13^4)*s23 + (327*s12^4*s13 + 316*s12^3*s13^2 + 
              112*s12^2*s13^3 - 249*s12*s13^4)*s23^2 + 
            (240*s12^4 + 112*s12^3*s13 + 485*s12^2*s13^2 - 217*s12*s13^3 - 
              100*s13^4)*s23^3 + (407*s12^2*s13 - 34*s12*s13^2 - 160*s13^3)*
             s23^4 + (-240*s12^2 - 86*s12*s13 - 40*s13^2)*s23^5 + 
            20*s13*s23^6) + p1q^3*((10*s12^5*s13 - 63*s12^4*s13^2 + 
              53*s12^3*s13^3)*s23 + (56*s12^4*s13 + 46*s12^3*s13^2 + 
              159*s12^2*s13^3)*s23^2 + (-59*s12^3*s13 + 232*s12^2*s13^2 + 
              126*s12*s13^3)*s23^3 + (-120*s12^3 - 8*s12^2*s13 + 
              143*s12*s13^2 + 40*s13^3)*s23^4 + (-120*s12^2 - 3*s12*s13 + 
              60*s13^2)*s23^5 + 20*s13*s23^6)))*
       PolyLog[2, s13/(s12 + s13 + s23)])/(-27*p1q*p2q^3*s12^2*s13^3*s23^2 + 
       p1q^3*p2q*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
       p3q^4*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
       p1q^2*p2q^2*((27*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
         27*s12^2*s13^2*s23^3) + 
       p3q^3*(p2q*((54*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
           54*s12^2*s13^2*s23^3) + p1q*(81*s12^3*s13^2*s23^2 + 
           81*s12^2*s13^2*s23^3)) + p3q*(-27*p2q^3*s12^2*s13^3*s23^2 + 
         p1q^3*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
         p1q*p2q^2*((54*s12^3*s13^2 - 81*s12^2*s13^3)*s23^2 + 
           54*s12^2*s13^2*s23^3) + p1q^2*p2q*
          ((108*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 108*s12^2*s13^2*
            s23^3)) + p3q^2*(p2q^2*((27*s12^3*s13^2 - 54*s12^2*s13^3)*s23^2 + 
           27*s12^2*s13^2*s23^3) + p1q^2*(81*s12^3*s13^2*s23^2 + 
           81*s12^2*s13^2*s23^3) + p1q*p2q*
          ((135*s12^3*s13^2 - 54*s12^2*s13^3)*s23^2 + 135*s12^2*s13^2*
            s23^3))) + ((p3q^4*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + 
          (6*s12^6 + 20*s12^5*s13 - 40*s12^4*s13^2 - 94*s12^3*s13^3 + 
            80*s12^2*s13^4)*s23 + (6*s12^5 - 92*s12^4*s13 - 106*s12^3*s13^2 - 
            88*s12^2*s13^3)*s23^2 + (20*s12^3*s13 + 20*s12^2*s13^2)*s23^3) + 
        p2q^4*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23 + 
          (43*s12^3*s13^2 + 106*s12^2*s13^3 + 83*s12*s13^4 + 20*s13^5)*
           s23^2 + (53*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
        p1q*p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
          (46*s12^4*s13^2 - 49*s12^3*s13^3 + 2*s12^2*s13^4 - 3*s12*s13^5 + 
            20*s13^6)*s23 + (-10*s12^4*s13 + 129*s12^3*s13^2 + 
            179*s12^2*s13^3 + 20*s12*s13^4 + 20*s13^5)*s23^2 + 
          (63*s12^3*s13 - 143*s12*s13^3 - 60*s13^4)*s23^3 + 
          (-53*s12^2*s13 - 126*s12*s13^2 - 60*s13^3)*s23^4) + 
        p1q^4*((-120*s12^3*s13^2 - 120*s12^2*s13^3)*s23^2 + 
          (-12*s12^3*s13 - 175*s12^2*s13^2 - 43*s12*s13^3)*s23^3 + 
          (-6*s12^3 - 18*s12^2*s13 - 63*s12*s13^2 - 20*s13^3)*s23^4 + 
          (-6*s12^2 - 20*s13^2)*s23^5) + p1q^2*p2q^2*(-120*s12^3*s13^4 - 
          120*s12^2*s13^5 + (122*s12^4*s13^2 - 17*s12^3*s13^3 + 
            178*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
          (-20*s12^4*s13 + 89*s12^3*s13^2 + 170*s12^2*s13^3 - 57*s12*s13^4 - 
            60*s13^5)*s23^2 + (63*s12^3*s13 - 96*s12^2*s13^2 - 40*s12*s13^3 - 
            60*s13^4)*s23^3 + (-106*s12^2*s13 + 37*s12*s13^2 + 60*s13^3)*
           s23^4 + (63*s12*s13 + 60*s13^2)*s23^5) + 
        p1q^3*p2q*((120*s12^4*s13^2 + 120*s12^3*s13^3 + 240*s12^2*s13^4)*
           s23 + (2*s12^4*s13 + 15*s12^3*s13^2 + 117*s12^2*s13^3 + 
            86*s12*s13^4)*s23^2 + (6*s12^4 + 24*s12^3*s13 - 154*s12^2*s13^2 + 
            123*s12*s13^3 + 60*s13^4)*s23^3 + (6*s12^3 - 67*s12^2*s13 + 
            20*s12*s13^2 + 60*s13^3)*s23^4 + (23*s12*s13 - 20*s13^2)*s23^5 - 
          20*s13*s23^6) + p3q^3*(p2q*(-120*s12^5*s13^2 + 120*s12^4*s13^3 + 
            240*s12^3*s13^4 + (6*s12^6 + 28*s12^5*s13 + 109*s12^4*s13^2 + 
              64*s12^3*s13^3 + 297*s12^2*s13^4 - 40*s12*s13^5)*s23 + 
            (6*s12^5 - 273*s12^4*s13 - 263*s12^3*s13^2 - 144*s12^2*s13^3 - 
              40*s12*s13^4)*s23^2 + (83*s12^3*s13 + 83*s12^2*s13^2)*s23^3) + 
          p1q*(-240*s12^5*s13^2 - 240*s12^4*s13^3 + (6*s12^6 + 8*s12^5*s13 + 
              77*s12^4*s13^2 - 162*s12^3*s13^3 + 243*s12^2*s13^4)*s23 + 
            (-12*s12^5 - 127*s12^4*s13 + 135*s12^3*s13^2 - 132*s12^2*s13^3)*
             s23^2 + (-18*s12^4 + 207*s12^3*s13 + 89*s12^2*s13^2 - 
              40*s12*s13^3)*s23^3 + (-60*s12^2*s13 - 40*s12*s13^2)*s23^4)) + 
        p3q^2*(p2q^2*(240*s12^4*s13^3 + 120*s12^3*s13^4 - 120*s12^2*s13^5 + 
            (18*s12^5*s13 + 215*s12^4*s13^2 + 119*s12^3*s13^3 + 
              219*s12^2*s13^4 - 43*s12*s13^5 + 20*s13^6)*s23 + 
            (-244*s12^4*s13 - 154*s12^3*s13^2 + 70*s12^2*s13^3 + 
              20*s12*s13^4 + 40*s13^5)*s23^2 + (116*s12^3*s13 + 
              169*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
          p1q*p2q*(-120*s12^5*s13^2 + 360*s12^4*s13^3 + 480*s12^3*s13^4 + 
            (6*s12^6 + 16*s12^5*s13 + 598*s12^4*s13^2 + 479*s12^3*s13^3 + 
              888*s12^2*s13^4 - 83*s12*s13^5)*s23 + 
            (-6*s12^5 - 216*s12^4*s13 + 533*s12^3*s13^2 + 382*s12^2*s13^3 - 
              37*s12*s13^4 - 40*s13^5)*s23^2 + (-12*s12^4 + 482*s12^3*s13 + 
              292*s12^2*s13^2 - 117*s12*s13^3 - 80*s13^4)*s23^3 + 
            (-186*s12^2*s13 - 163*s12*s13^2 - 40*s13^3)*s23^4) + 
          p1q^2*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + 
            (-2*s12^5*s13 + 377*s12^4*s13^2 + 62*s12^3*s13^3 + 
              283*s12^2*s13^4)*s23 + (-18*s12^5 - 14*s12^4*s13 + 
              413*s12^3*s13^2 - 72*s12^2*s13^3 + 43*s12*s13^4)*s23^2 + 
            (204*s12^3*s13 - 55*s12^2*s13^2 + 40*s12*s13^3 + 20*s13^4)*
             s23^3 + (18*s12^3 - 138*s12^2*s13 + 57*s12*s13^2 + 40*s13^3)*
             s23^4 + (60*s12*s13 + 20*s13^2)*s23^5)) + 
        p3q*(p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
            (10*s12^5*s13 + 56*s12^4*s13^2 - 59*s12^3*s13^3 - 8*s12^2*s13^4 - 
              3*s12*s13^5 + 20*s13^6)*s23 + (-63*s12^4*s13 + 46*s12^3*s13^2 + 
              232*s12^2*s13^3 + 143*s12*s13^4 + 60*s13^5)*s23^2 + 
            (53*s12^3*s13 + 159*s12^2*s13^2 + 126*s12*s13^3 + 40*s13^4)*
             s23^3) + p1q*p2q^2*(240*s12^4*s13^3 - 240*s12^2*s13^5 + 
            (8*s12^5*s13 + 327*s12^4*s13^2 + 112*s12^3*s13^3 + 
              407*s12^2*s13^4 - 86*s12*s13^5 + 20*s13^6)*s23 + 
            (-105*s12^4*s13 + 316*s12^3*s13^2 + 485*s12^2*s13^3 - 
              34*s12*s13^4 - 40*s13^5)*s23^2 + (338*s12^3*s13 + 
              112*s12^2*s13^2 - 217*s12*s13^3 - 160*s13^4)*s23^3 + 
            (-179*s12^2*s13 - 249*s12*s13^2 - 100*s13^3)*s23^4) + 
          p1q^2*p2q*(240*s12^4*s13^3 + 240*s12^3*s13^4 + 
            (-2*s12^5*s13 + 619*s12^4*s13^2 + 525*s12^3*s13^3 + 
              821*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
            (-12*s12^5 - 40*s12^4*s13 + 550*s12^3*s13^2 + 438*s12^2*s13^3 + 
              46*s12*s13^4 - 40*s13^5)*s23^2 + (-6*s12^4 + 255*s12^3*s13 - 
              122*s12^2*s13^2 + 37*s12*s13^3 + 20*s13^4)*s23^3 + 
            (6*s12^3 - 232*s12^2*s13 + 51*s12*s13^2 + 140*s13^3)*s23^4 + 
            (123*s12*s13 + 80*s13^2)*s23^5) + 
          p1q^3*((240*s12^4*s13^2 + 120*s12^3*s13^3 + 120*s12^2*s13^4)*s23 + 
            (14*s12^4*s13 + 58*s12^3*s13^2 - 135*s12^2*s13^3 + 43*s12*s13^4)*
             s23^2 + (18*s12^4 + 24*s12^3*s13 - 267*s12^2*s13^2 + 
              40*s12*s13^3 + 20*s13^4)*s23^3 + (12*s12^3 - 97*s12^2*s13)*
             s23^4 + (-6*s12^2 + 23*s12*s13 - 40*s13^2)*s23^5 - 
            20*s13*s23^6)))*PolyLog[2, s23/(s12 + s13 + s23)])/
      (p1q*p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
       p3q^4*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
       27*p1q^3*p2q*s12^2*s13^2*s23^3 + p1q^2*p2q^2*
        ((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*s23^3) + 
       p3q^2*(p2q^2*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
         p1q^2*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
           54*s12^2*s13^2*s23^3) + p1q*p2q*
          ((135*s12^3*s13^2 + 135*s12^2*s13^3)*s23^2 - 54*s12^2*s13^2*
            s23^3)) + p3q^3*(p2q*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
         p1q*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*
            s23^3)) + p3q*(p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
         27*p1q^3*s12^2*s13^2*s23^3 + p1q^2*p2q*
          ((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 81*s12^2*s13^2*s23^3) + 
         p1q*p2q^2*((108*s12^3*s13^2 + 108*s12^2*s13^3)*s23^2 - 
           27*s12^2*s13^2*s23^3)))
 
ep /: ep::usage = 
     "dimensional regularization parameter for the 1-loop integrals"
 
P1AvgExp = (p1q*p2q^4*((16*s12*s13^2 + 16*s13^3)*s23 + 
         (-96*s12*s13 - 80*s13^2)*s23^2 - 96*s13*s23^3) + 
       p3q^5*(96*s12^2*s13^2 + (-32*s12^2*s13 + 48*s12*s13^2 - 48*s13^3)*
          s23 + (96*s12^2 + 48*s12*s13)*s23^2 - 48*s13*s23^3) + 
       p1q^4*p2q*((-96*s12*s13^2 - 96*s13^3)*s23 + (16*s12*s13 - 80*s13^2)*
          s23^2 + 16*s13*s23^3) + p1q^2*p2q^3*(96*s13^4 + 
         (-16*s12*s13^2 + 48*s13^3)*s23 + (-80*s12*s13 - 64*s13^2)*s23^2 - 
         16*s13*s23^3 + 96*s23^4) + p1q^3*p2q^2*(96*s13^4 + 
         (-80*s12*s13^2 - 16*s13^3)*s23 + (-16*s12*s13 - 64*s13^2)*s23^2 + 
         48*s13*s23^3 + 96*s23^4) + 
       p3q^4*(p1q*(288*s12^2*s13^2 + (-64*s12^2*s13 + 128*s12*s13^2 - 
             192*s13^3)*s23 + (96*s12^2 - 16*s12*s13 - 48*s13^2)*s23^2 + 
           (-192*s12 - 144*s13)*s23^3) + p2q*(96*s12^2*s13^2 - 
           192*s12*s13^3 + (-64*s12^2*s13 - 16*s12*s13^2 - 144*s13^3)*s23 + 
           (288*s12^2 + 128*s12*s13 - 48*s13^2)*s23^2 - 192*s13*s23^3)) + 
       p3q^3*(p1q*p2q*(192*s12^2*s13^2 - 576*s12*s13^3 + 
           (-128*s12^2*s13 - 288*s12*s13^2 - 608*s13^3)*s23 + 
           (192*s12^2 - 288*s12*s13 - 448*s13^2)*s23^2 + (-576*s12 - 608*s13)*
            s23^3) + p2q^2*(-192*s12*s13^3 + 96*s13^4 + 
           (-48*s12^2*s13 - 96*s12*s13^2 - 48*s13^3)*s23 + 
           (288*s12^2 - 192*s13^2)*s23^2 - 336*s13*s23^3) + 
         p1q^2*(288*s12^2*s13^2 + (-48*s12^2*s13 - 336*s13^3)*s23 + 
           (-96*s12*s13 - 192*s13^2)*s23^2 + (-192*s12 - 48*s13)*s23^3 + 
           96*s23^4)) + p3q^2*(p1q*p2q^2*(-384*s12*s13^3 + 288*s13^4 + 
           (-80*s12^2*s13 - 272*s12*s13^2 - 128*s13^3)*s23 + 
           (96*s12^2 - 624*s12*s13 - 608*s13^2)*s23^2 + (-576*s12 - 864*s13)*
            s23^3) + p2q^3*(96*s13^4 + (-16*s12^2*s13 - 16*s12*s13^2 + 
             64*s13^3)*s23 + (96*s12^2 - 176*s12*s13 - 224*s13^2)*s23^2 - 
           288*s13*s23^3) + p1q^3*(96*s12^2*s13^2 + 
           (-16*s12^2*s13 - 176*s12*s13^2 - 288*s13^3)*s23 + 
           (-16*s12*s13 - 224*s13^2)*s23^2 + 64*s13*s23^3 + 96*s23^4) + 
         p1q^2*p2q*(96*s12^2*s13^2 - 576*s12*s13^3 + 
           (-80*s12^2*s13 - 624*s12*s13^2 - 864*s13^3)*s23 + 
           (-272*s12*s13 - 608*s13^2)*s23^2 + (-384*s12 - 128*s13)*s23^3 + 
           288*s23^4)) + p3q*(p1q*p2q^3*(192*s13^4 + 
           (-16*s12^2*s13 - 32*s12*s13^2 + 112*s13^3)*s23 + 
           (-448*s12*s13 - 384*s13^2)*s23^2 + (-192*s12 - 496*s13)*s23^3) + 
         p2q^4*((16*s12*s13^2 + 16*s13^3)*s23 + (-96*s12*s13 - 80*s13^2)*
            s23^2 - 96*s13*s23^3) + p1q^4*((-96*s12*s13^2 - 96*s13^3)*s23 + 
           (16*s12*s13 - 80*s13^2)*s23^2 + 16*s13*s23^3) + 
         p1q^3*p2q*(-192*s12*s13^3 + (-16*s12^2*s13 - 448*s12*s13^2 - 
             496*s13^3)*s23 + (-32*s12*s13 - 384*s13^2)*s23^2 + 
           112*s13*s23^3 + 192*s23^4) + p1q^2*p2q^2*(-192*s12*s13^3 + 
           288*s13^4 + (-32*s12^2*s13 - 256*s12*s13^2 - 96*s13^3)*s23 + 
           (-256*s12*s13 - 288*s13^2)*s23^2 + (-192*s12 - 96*s13)*s23^3 + 
           288*s23^4)))/(ep^2*(27*p1q^3*p2q^2*s13^2*s23^2 + 
        27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
        p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
        p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
          81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
          189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
          27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
          135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2))) + 
     (p1q^4*p2q*((528*s12^3*s13^2 + 1056*s12^2*s13^3 + 528*s12*s13^4)*s23 + 
         (-51*s12^3*s13 + 924*s12^2*s13^2 + 1503*s12*s13^3 + 528*s13^4)*
          s23^2 + (-102*s12^2*s13 + 315*s12*s13^2 + 447*s13^3)*s23^3 + 
         (-51*s12*s13 - 81*s13^2)*s23^4) + p3q^5*(-558*s12^4*s13^2 - 
         558*s12^3*s13^3 + (76*s12^4*s13 - 903*s12^3*s13^2 - 
           841*s12^2*s13^3 + 168*s12*s13^4)*s23 + 
         (-558*s12^4 - 903*s12^3*s13 - 640*s12^2*s13^2 - 162*s12*s13^3 + 
           168*s13^4)*s23^2 + (-558*s12^3 - 841*s12^2*s13 - 162*s12*s13^2 + 
           116*s13^3)*s23^3 + (168*s12*s13 + 168*s13^2)*s23^4) + 
       p1q*p2q^4*((-51*s12^3*s13^2 - 102*s12^2*s13^3 - 51*s12*s13^4)*s23 + 
         (528*s12^3*s13 + 924*s12^2*s13^2 + 315*s12*s13^3 - 81*s13^4)*s23^2 + 
         (1056*s12^2*s13 + 1503*s12*s13^2 + 447*s13^3)*s23^3 + 
         (528*s12*s13 + 528*s13^2)*s23^4) + p1q^3*p2q^2*
        (-528*s12^2*s13^4 - 528*s12*s13^5 + (507*s12^3*s13^2 + 
           558*s12^2*s13^3 - 417*s12*s13^4 - 528*s13^5)*s23 + 
         (8*s12^3*s13 + 1034*s12^2*s13^2 + 1102*s12*s13^3 + 116*s13^4)*
          s23^2 + (-470*s12^2*s13 + 39*s12*s13^2 + 534*s13^3)*s23^3 + 
         (-558*s12^2 - 1011*s12*s13 - 453*s13^2)*s23^4 + 
         (-558*s12 - 563*s13)*s23^5) + p1q^2*p2q^3*(-558*s12^2*s13^4 - 
         558*s12*s13^5 + (8*s12^3*s13^2 - 470*s12^2*s13^3 - 1011*s12*s13^4 - 
           563*s13^5)*s23 + (507*s12^3*s13 + 1034*s12^2*s13^2 + 
           39*s12*s13^3 - 453*s13^4)*s23^2 + 
         (558*s12^2*s13 + 1102*s12*s13^2 + 534*s13^3)*s23^3 + 
         (-528*s12^2 - 417*s12*s13 + 116*s13^2)*s23^4 + (-528*s12 - 528*s13)*
          s23^5) + p3q^4*(p1q*(-1644*s12^4*s13^2 - 1644*s12^3*s13^3 + 
           (157*s12^4*s13 - 2366*s12^3*s13^2 - 1749*s12^2*s13^3 + 
             894*s12*s13^4)*s23 + (-558*s12^4 - 583*s12^3*s13 - 
             75*s12^2*s13^2 + 674*s12*s13^3 + 894*s13^4)*s23^2 + 
           (558*s12^3 + 826*s12^2*s13 + 1072*s12*s13^2 + 764*s13^3)*s23^3 + 
           (1116*s12^2 + 1656*s12*s13 + 530*s13^2)*s23^4) + 
         p2q*(-558*s12^4*s13^2 + 558*s12^3*s13^3 + 1116*s12^2*s13^4 + 
           (157*s12^4*s13 - 583*s12^3*s13^2 + 826*s12^2*s13^3 + 
             1656*s12*s13^4)*s23 + (-1644*s12^4 - 2366*s12^3*s13 - 
             75*s12^2*s13^2 + 1072*s12*s13^3 + 530*s13^4)*s23^2 + 
           (-1644*s12^3 - 1749*s12^2*s13 + 674*s12*s13^2 + 764*s13^3)*s23^3 + 
           (894*s12*s13 + 894*s13^2)*s23^4)) + 
       p3q*(p1q^4*((528*s12^3*s13^2 + 1056*s12^2*s13^3 + 528*s12*s13^4)*s23 + 
           (-51*s12^3*s13 + 924*s12^2*s13^2 + 1503*s12*s13^3 + 528*s13^4)*
            s23^2 + (-102*s12^2*s13 + 315*s12*s13^2 + 447*s13^3)*s23^3 + 
           (-51*s12*s13 - 81*s13^2)*s23^4) + 
         p2q^4*((-51*s12^3*s13^2 - 102*s12^2*s13^3 - 51*s12*s13^4)*s23 + 
           (528*s12^3*s13 + 924*s12^2*s13^2 + 315*s12*s13^3 - 81*s13^4)*
            s23^2 + (1056*s12^2*s13 + 1503*s12*s13^2 + 447*s13^3)*s23^3 + 
           (528*s12*s13 + 528*s13^2)*s23^4) + p1q*p2q^3*(-1116*s12^2*s13^4 - 
           1116*s12*s13^5 + (51*s12^4*s13 + 146*s12^3*s13^2 - 
             833*s12^2*s13^3 - 1994*s12*s13^4 - 1126*s13^5)*s23 + 
           (2679*s12^3*s13 + 5338*s12^2*s13^2 + 1651*s12*s13^3 - 938*s13^4)*
            s23^2 + (1056*s12^3 + 6345*s12^2*s13 + 7838*s12*s13^2 + 
             2534*s13^3)*s23^3 + (1056*s12^2 + 3837*s12*s13 + 2786*s13^2)*
            s23^4) + p1q^2*p2q^2*(1116*s12^3*s13^3 - 498*s12^2*s13^4 - 
           1614*s12*s13^5 + (160*s12^4*s13 + 1546*s12^3*s13^2 + 
             2484*s12^2*s13^3 - 311*s12*s13^4 - 1619*s13^5)*s23 + 
           (1546*s12^3*s13 + 5394*s12^2*s13^2 + 3850*s12*s13^3 + 187*s13^4)*
            s23^2 + (1116*s12^3 + 2484*s12^2*s13 + 3850*s12*s13^2 + 
             2512*s13^3)*s23^3 + (-498*s12^2 - 311*s12*s13 + 187*s13^2)*
            s23^4 + (-1614*s12 - 1619*s13)*s23^5) + 
         p1q^3*p2q*(1056*s12^3*s13^3 + 1056*s12^2*s13^4 + 
           (51*s12^4*s13 + 2679*s12^3*s13^2 + 6345*s12^2*s13^3 + 
             3837*s12*s13^4)*s23 + (146*s12^3*s13 + 5338*s12^2*s13^2 + 
             7838*s12*s13^3 + 2786*s13^4)*s23^2 + 
           (-833*s12^2*s13 + 1651*s12*s13^2 + 2534*s13^3)*s23^3 + 
           (-1116*s12^2 - 1994*s12*s13 - 938*s13^2)*s23^4 + 
           (-1116*s12 - 1126*s13)*s23^5)) + 
       p3q^2*(p2q^3*(-558*s12^2*s13^4 - 558*s12*s13^5 + 
           (51*s12^4*s13 + 138*s12^3*s13^2 - 363*s12^2*s13^3 - 
             983*s12*s13^4 - 563*s13^5)*s23 + (-528*s12^4 + 588*s12^3*s13 + 
             2720*s12^2*s13^2 + 1084*s12*s13^3 - 485*s13^4)*s23^2 + 
           (-528*s12^3 + 2091*s12^2*s13 + 4096*s12*s13^2 + 1472*s13^3)*
            s23^3 + (1614*s12*s13 + 1614*s13^2)*s23^4) + 
         p1q*p2q^2*(2232*s12^3*s13^3 + 588*s12^2*s13^4 - 1644*s12*s13^5 + 
           (292*s12^4*s13 + 1548*s12^3*s13^2 + 3332*s12^2*s13^3 + 
             662*s12*s13^4 - 1654*s13^5)*s23 + (-558*s12^4 + 3303*s12^3*s13 + 
             9889*s12^2*s13^2 + 5807*s12*s13^3 + 29*s13^4)*s23^2 + 
           (2670*s12^3 + 10473*s12^2*s13 + 12520*s12*s13^2 + 4707*s13^3)*
            s23^3 + (3228*s12^2 + 7792*s12*s13 + 4564*s13^2)*s23^4) + 
         p1q^2*p2q*(-558*s12^4*s13^2 + 2670*s12^3*s13^3 + 3228*s12^2*s13^4 + 
           (292*s12^4*s13 + 3303*s12^3*s13^2 + 10473*s12^2*s13^3 + 
             7792*s12*s13^4)*s23 + (1548*s12^3*s13 + 9889*s12^2*s13^2 + 
             12520*s12*s13^3 + 4564*s13^4)*s23^2 + 
           (2232*s12^3 + 3332*s12^2*s13 + 5807*s12*s13^2 + 4707*s13^3)*
            s23^3 + (588*s12^2 + 662*s12*s13 + 29*s13^2)*s23^4 + 
           (-1644*s12 - 1654*s13)*s23^5) + p1q^3*(-528*s12^4*s13^2 - 
           528*s12^3*s13^3 + (51*s12^4*s13 + 588*s12^3*s13^2 + 
             2091*s12^2*s13^3 + 1614*s12*s13^4)*s23 + 
           (138*s12^3*s13 + 2720*s12^2*s13^2 + 4096*s12*s13^3 + 1614*s13^4)*
            s23^2 + (-363*s12^2*s13 + 1084*s12*s13^2 + 1472*s13^3)*s23^3 + 
           (-558*s12^2 - 983*s12*s13 - 485*s13^2)*s23^4 + 
           (-558*s12 - 563*s13)*s23^5)) + 
       p3q^3*(p2q^2*(1116*s12^3*s13^3 + 558*s12^2*s13^4 - 558*s12*s13^5 + 
           (132*s12^4*s13 + 509*s12^3*s13^2 + 1406*s12^2*s13^3 + 
             556*s12*s13^4 - 563*s13^5)*s23 + (-1614*s12^4 - 1403*s12^3*s13 + 
             2361*s12^2*s13^2 + 2003*s12*s13^3 - 42*s13^4)*s23^2 + 
           (-1614*s12^3 + 127*s12^2*s13 + 3429*s12*s13^2 + 1673*s13^3)*
            s23^3 + (1812*s12*s13 + 1812*s13^2)*s23^4) + 
         p1q*p2q*(-1116*s12^4*s13^2 + 2172*s12^3*s13^3 + 3288*s12^2*s13^4 + 
           (398*s12^4*s13 + 569*s12^3*s13^2 + 6010*s12^2*s13^3 + 
             6139*s12*s13^4)*s23 + (-1116*s12^4 + 569*s12^3*s13 + 
             6984*s12^2*s13^2 + 7785*s12*s13^3 + 2836*s13^4)*s23^2 + 
           (2172*s12^3 + 6010*s12^2*s13 + 7785*s12*s13^2 + 3912*s13^3)*
            s23^3 + (3288*s12^2 + 6139*s12*s13 + 2836*s13^2)*s23^4) + 
         p1q^2*(-1614*s12^4*s13^2 - 1614*s12^3*s13^3 + 
           (132*s12^4*s13 - 1403*s12^3*s13^2 + 127*s12^2*s13^3 + 
             1812*s12*s13^4)*s23 + (509*s12^3*s13 + 2361*s12^2*s13^2 + 
             3429*s12*s13^3 + 1812*s13^4)*s23^2 + 
           (1116*s12^3 + 1406*s12^2*s13 + 2003*s12*s13^2 + 1673*s13^3)*
            s23^3 + (558*s12^2 + 556*s12*s13 - 42*s13^2)*s23^4 + 
           (-558*s12 - 563*s13)*s23^5)))/
      (p1q^3*p2q^2*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         (27*s12*s13^2 + 27*s13^3)*s23^3) + p1q^2*p2q^3*
        ((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + (27*s12*s13^2 + 27*s13^3)*
          s23^3) + p3q^5*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         (27*s12*s13^2 + 27*s13^3)*s23^3) + 
       p3q^4*(p1q*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3) + 
         p2q*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3)) + 
       p3q*(p1q^3*p2q*((54*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + 
           (54*s12*s13^2 + 54*s13^3)*s23^3) + p1q*p2q^3*
          ((54*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + (54*s12*s13^2 + 54*s13^3)*
            s23^3) + p1q^2*p2q^2*((135*s12^2*s13^2 + 135*s12*s13^3)*s23^2 + 
           (135*s12*s13^2 + 135*s13^3)*s23^3)) + 
       p3q^2*(p1q^3*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
           (27*s12*s13^2 + 27*s13^3)*s23^3) + 
         p2q^3*((27*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
           (27*s12*s13^2 + 27*s13^3)*s23^3) + p1q^2*p2q*
          ((189*s12^2*s13^2 + 189*s12*s13^3)*s23^2 + 
           (189*s12*s13^2 + 189*s13^3)*s23^3) + p1q*p2q^2*
          ((189*s12^2*s13^2 + 189*s12*s13^3)*s23^2 + 
           (189*s12*s13^2 + 189*s13^3)*s23^3)) + 
       p3q^3*(p1q^2*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3) + 
         p2q^2*((81*s12^2*s13^2 + 81*s12*s13^3)*s23^2 + 
           (81*s12*s13^2 + 81*s13^3)*s23^3) + 
         p1q*p2q*((216*s12^2*s13^2 + 216*s12*s13^3)*s23^2 + 
           (216*s12*s13^2 + 216*s13^3)*s23^3))) + 
     (Pi^2*(p1q*p2q^6*(6*s12^4*s13^4 + 12*s12^3*s13^5 + 6*s12^2*s13^6 + 
          (6*s12^4*s13^3 + 18*s12^3*s13^4 + 12*s12^2*s13^5)*s23 + 
          (96*s12^4*s13^2 + 251*s12^3*s13^3 + 218*s12^2*s13^4 + 
            83*s12*s13^5 + 20*s13^6)*s23^2 + (96*s12^3*s13^2 + 
            149*s12^2*s13^3 + 63*s12*s13^4 + 20*s13^5)*s23^3) + 
        p3q^7*(-6*s12^7*s13 + 84*s12^6*s13^2 + 90*s12^5*s13^3 + 
          (-6*s12^7 - 32*s12^6*s13 + 138*s12^5*s13^2 + 216*s12^4*s13^3 - 
            68*s12^3*s13^4)*s23 + (84*s12^6 + 138*s12^5*s13 + 
            104*s12^4*s13^2 + 182*s12^3*s13^3 - 68*s12^2*s13^4)*s23^2 + 
          (90*s12^5 + 216*s12^4*s13 + 182*s12^3*s13^2 + 136*s12^2*s13^3)*
           s23^3 + (-68*s12^3*s13 - 68*s12^2*s13^2)*s23^4) + 
        p1q^2*p2q^5*(-6*s12^5*s13^3 - 12*s12^4*s13^4 - 102*s12^3*s13^5 - 
          96*s12^2*s13^6 + (4*s12^5*s13^2 + 28*s12^4*s13^3 - 41*s12^3*s13^4 + 
            32*s12^2*s13^5 - 3*s12*s13^6 + 20*s13^7)*s23 + 
          (-96*s12^5*s13 - 115*s12^4*s13^2 + 113*s12^3*s13^3 + 
            146*s12^2*s13^4 + 20*s13^6)*s23^2 + 
          (-72*s12^4*s13 - 259*s12^3*s13^2 - 339*s12^2*s13^3 - 
            246*s12*s13^4 - 80*s13^5)*s23^3 + (-192*s12^3*s13 - 
            394*s12^2*s13^2 - 189*s12*s13^3 - 80*s13^4)*s23^4) + 
        p1q^3*p2q^4*(96*s12^4*s13^4 - 96*s12^2*s13^6 + 
          (-22*s12^5*s13^2 + 149*s12^4*s13^3 + 67*s12^3*s13^4 + 
            289*s12^2*s13^5 - 63*s12*s13^6)*s23 + 
          (-92*s12^5*s13 - 229*s12^4*s13^2 + 29*s12^3*s13^3 + 
            88*s12^2*s13^4 - 74*s12*s13^5 - 80*s13^6)*s23^2 + 
          (127*s12^4*s13 - 96*s12^3*s13^2 - 284*s12^2*s13^3 - 80*s13^5)*
           s23^3 + (96*s12^4 + 8*s12^3*s13 - 72*s12^2*s13^2 + 240*s12*s13^3 + 
            120*s13^4)*s23^4 + (96*s12^3 + 341*s12^2*s13 + 189*s12*s13^2 + 
            120*s13^3)*s23^5) + p1q^4*p2q^3*(96*s12^4*s13^4 + 
          96*s12^3*s13^5 + (-92*s12^5*s13^2 + 127*s12^4*s13^3 + 
            8*s12^3*s13^4 + 341*s12^2*s13^5)*s23 + 
          (-22*s12^5*s13 - 229*s12^4*s13^2 - 96*s12^3*s13^3 - 
            72*s12^2*s13^4 + 189*s12*s13^5)*s23^2 + 
          (149*s12^4*s13 + 29*s12^3*s13^2 - 284*s12^2*s13^3 + 240*s12*s13^4 + 
            120*s13^5)*s23^3 + (96*s12^4 + 67*s12^3*s13 + 88*s12^2*s13^2 + 
            120*s13^4)*s23^4 + (289*s12^2*s13 - 74*s12*s13^2 - 80*s13^3)*
           s23^5 + (-96*s12^2 - 63*s12*s13 - 80*s13^2)*s23^6) + 
        p1q^6*p2q*((96*s12^4*s13^2 + 96*s12^3*s13^3)*s23^2 + 
          (6*s12^4*s13 + 251*s12^3*s13^2 + 149*s12^2*s13^3)*s23^3 + 
          (6*s12^4 + 18*s12^3*s13 + 218*s12^2*s13^2 + 63*s12*s13^3)*s23^4 + 
          (12*s12^3 + 12*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^5 + 
          (6*s12^2 + 20*s13^2)*s23^6) + p1q^5*p2q^2*
         ((-96*s12^5*s13^2 - 72*s12^4*s13^3 - 192*s12^3*s13^4)*s23 + 
          (4*s12^5*s13 - 115*s12^4*s13^2 - 259*s12^3*s13^3 - 394*s12^2*s13^4)*
           s23^2 + (-6*s12^5 + 28*s12^4*s13 + 113*s12^3*s13^2 - 
            339*s12^2*s13^3 - 189*s12*s13^4)*s23^3 + 
          (-12*s12^4 - 41*s12^3*s13 + 146*s12^2*s13^2 - 246*s12*s13^3 - 
            80*s13^4)*s23^4 + (-102*s12^3 + 32*s12^2*s13 - 80*s13^3)*s23^5 + 
          (-96*s12^2 - 3*s12*s13 + 20*s13^2)*s23^6 + 20*s13*s23^7) + 
        p3q^6*(p2q*(-18*s12^7*s13 + 174*s12^6*s13^2 - 78*s12^5*s13^3 - 
            270*s12^4*s13^4 + (-12*s12^7 - 66*s12^6*s13 + 239*s12^5*s13^2 + 
              118*s12^4*s13^3 - 667*s12^3*s13^4 + 108*s12^2*s13^5)*s23 + 
            (360*s12^6 + 473*s12^5*s13 - 90*s12^4*s13^2 + 140*s12^3*s13^3 - 
              377*s12^2*s13^4 + 40*s12*s13^5)*s23^2 + 
            (372*s12^5 + 874*s12^4*s13 + 754*s12^3*s13^2 + 492*s12^2*s13^3 + 
              40*s12*s13^4)*s23^3 + (-343*s12^3*s13 - 343*s12^2*s13^2)*
             s23^4) + p1q*(-12*s12^7*s13 + 360*s12^6*s13^2 + 
            372*s12^5*s13^3 + (-18*s12^7 - 66*s12^6*s13 + 473*s12^5*s13^2 + 
              874*s12^4*s13^3 - 343*s12^3*s13^4)*s23 + 
            (174*s12^6 + 239*s12^5*s13 - 90*s12^4*s13^2 + 754*s12^3*s13^3 - 
              343*s12^2*s13^4)*s23^2 + (-78*s12^5 + 118*s12^4*s13 + 
              140*s12^3*s13^2 + 492*s12^2*s13^3)*s23^3 + 
            (-270*s12^4 - 667*s12^3*s13 - 377*s12^2*s13^2 + 40*s12*s13^3)*
             s23^4 + (108*s12^2*s13 + 40*s12*s13^2)*s23^5)) + 
        p3q^5*(p2q^2*(-18*s12^7*s13 + 114*s12^6*s13^2 - 408*s12^5*s13^3 - 
            270*s12^4*s13^4 + 270*s12^3*s13^5 + (-6*s12^7 - 40*s12^6*s13 + 
              26*s12^5*s13^2 - 356*s12^4*s13^3 - 1022*s12^3*s13^4 + 
              534*s12^2*s13^5 - 60*s12*s13^6)*s23 + 
            (564*s12^6 + 333*s12^5*s13 - 1238*s12^4*s13^2 - 596*s12^3*s13^3 - 
              606*s12^2*s13^4 + 3*s12*s13^5 - 20*s13^6)*s23^2 + 
            (570*s12^5 + 1212*s12^4*s13 + 1066*s12^3*s13^2 + 594*s12^2*s13^
                3 - 40*s13^5)*s23^3 + (-727*s12^3*s13 - 780*s12^2*s13^2 - 
              63*s12*s13^3 - 20*s13^4)*s23^4) + p1q*p2q*(-36*s12^7*s13 + 
            630*s12^6*s13^2 - 360*s12^5*s13^3 - 1026*s12^4*s13^4 + 
            (-36*s12^7 - 144*s12^6*s13 + 335*s12^5*s13^2 + 148*s12^4*s13^3 - 
              2881*s12^3*s13^4 + 438*s12^2*s13^5)*s23 + 
            (630*s12^6 + 335*s12^5*s13 - 2364*s12^4*s13^2 - 26*s12^3*s13^3 - 
              1920*s12^2*s13^4 + 203*s12*s13^5)*s23^2 + 
            (-360*s12^5 + 148*s12^4*s13 - 26*s12^3*s13^2 + 776*s12^2*s13^3 + 
              157*s12*s13^4 + 40*s13^5)*s23^3 + (-1026*s12^4 - 
              2881*s12^3*s13 - 1920*s12^2*s13^2 + 157*s12*s13^3 + 80*s13^4)*
             s23^4 + (438*s12^2*s13 + 203*s12*s13^2 + 40*s13^3)*s23^5) + 
          p1q^2*(-6*s12^7*s13 + 564*s12^6*s13^2 + 570*s12^5*s13^3 + 
            (-18*s12^7 - 40*s12^6*s13 + 333*s12^5*s13^2 + 1212*s12^4*s13^3 - 
              727*s12^3*s13^4)*s23 + (114*s12^6 + 26*s12^5*s13 - 
              1238*s12^4*s13^2 + 1066*s12^3*s13^3 - 780*s12^2*s13^4)*s23^2 + 
            (-408*s12^5 - 356*s12^4*s13 - 596*s12^3*s13^2 + 594*s12^2*s13^3 - 
              63*s12*s13^4)*s23^3 + (-270*s12^4 - 1022*s12^3*s13 - 
              606*s12^2*s13^2 - 20*s13^4)*s23^4 + 
            (270*s12^3 + 534*s12^2*s13 + 3*s12*s13^2 - 40*s13^3)*s23^5 + 
            (-60*s12*s13 - 20*s13^2)*s23^6)) + 
        p3q^4*(p2q^3*(-6*s12^7*s13 + 42*s12^6*s13^2 - 240*s12^5*s13^3 + 
            240*s12^4*s13^4 + 438*s12^3*s13^5 - 90*s12^2*s13^6 + 
            (-10*s12^6*s13 - 115*s12^5*s13^2 - 174*s12^4*s13^3 - 
              314*s12^3*s13^4 + 812*s12^2*s13^5 - 123*s12*s13^6 + 20*s13^7)*
             s23 + (384*s12^6 - 393*s12^5*s13 - 2054*s12^4*s13^2 - 
              745*s12^3*s13^3 - 102*s12^2*s13^4 - 74*s12*s13^5)*s23^2 + 
            (384*s12^5 + 594*s12^4*s13 + 633*s12^3*s13^2 + 343*s12^2*s13^3 - 
              160*s12*s13^4 - 80*s13^5)*s23^3 + (-793*s12^3*s13 - 
              952*s12^2*s13^2 - 189*s12*s13^3 - 60*s13^4)*s23^4) + 
          p1q*p2q^2*(-36*s12^7*s13 + 306*s12^6*s13^2 - 1416*s12^5*s13^3 - 
            822*s12^4*s13^4 + 936*s12^3*s13^5 + (-18*s12^7 - 98*s12^6*s13 - 
              529*s12^5*s13^2 - 1093*s12^4*s13^3 - 3490*s12^3*s13^4 + 
              2107*s12^2*s13^5 - 183*s12*s13^6)*s23 + 
            (840*s12^6 - 759*s12^5*s13 - 5944*s12^4*s13^2 - 2169*s12^3*s13^
                3 - 2378*s12^2*s13^4 + 258*s12*s13^5 - 100*s13^6)*s23^2 + 
            (-570*s12^5 - 355*s12^4*s13 - 667*s12^3*s13^2 - 141*s12^2*s13^3 + 
              154*s12*s13^4 - 80*s13^5)*s23^3 + (-1428*s12^4 - 
              4861*s12^3*s13 - 3748*s12^2*s13^2 + 145*s12*s13^3 + 160*s13^4)*
             s23^4 + (701*s12^2*s13 + 412*s12*s13^2 + 140*s13^3)*s23^5) + 
          p1q^2*p2q*(-18*s12^7*s13 + 840*s12^6*s13^2 - 570*s12^5*s13^3 - 
            1428*s12^4*s13^4 + (-36*s12^7 - 98*s12^6*s13 - 759*s12^5*s13^2 - 
              355*s12^4*s13^3 - 4861*s12^3*s13^4 + 701*s12^2*s13^5)*s23 + 
            (306*s12^6 - 529*s12^5*s13 - 5944*s12^4*s13^2 - 667*s12^3*s13^3 - 
              3748*s12^2*s13^4 + 412*s12*s13^5)*s23^2 + 
            (-1416*s12^5 - 1093*s12^4*s13 - 2169*s12^3*s13^2 - 
              141*s12^2*s13^3 + 145*s12*s13^4 + 140*s13^5)*s23^3 + 
            (-822*s12^4 - 3490*s12^3*s13 - 2378*s12^2*s13^2 + 154*s12*s13^3 + 
              160*s13^4)*s23^4 + (936*s12^3 + 2107*s12^2*s13 + 
              258*s12*s13^2 - 80*s13^3)*s23^5 + (-183*s12*s13 - 100*s13^2)*
             s23^6) + p1q^3*(384*s12^6*s13^2 + 384*s12^5*s13^3 + 
            (-6*s12^7 - 10*s12^6*s13 - 393*s12^5*s13^2 + 594*s12^4*s13^3 - 
              793*s12^3*s13^4)*s23 + (42*s12^6 - 115*s12^5*s13 - 
              2054*s12^4*s13^2 + 633*s12^3*s13^3 - 952*s12^2*s13^4)*s23^2 + 
            (-240*s12^5 - 174*s12^4*s13 - 745*s12^3*s13^2 + 343*s12^2*s13^3 - 
              189*s12*s13^4)*s23^3 + (240*s12^4 - 314*s12^3*s13 - 
              102*s12^2*s13^2 - 160*s12*s13^3 - 60*s13^4)*s23^4 + 
            (438*s12^3 + 812*s12^2*s13 - 74*s12*s13^2 - 80*s13^3)*s23^5 + 
            (-90*s12^2 - 123*s12*s13)*s23^6 + 20*s13*s23^7)) + 
        p3q^3*(p2q^4*(18*s12^6*s13^2 - 18*s12^5*s13^3 + 216*s12^4*s13^4 + 
            78*s12^3*s13^5 - 174*s12^2*s13^6 + (-4*s12^6*s13 - 
              42*s12^5*s13^2 + 118*s12^4*s13^3 + 128*s12^3*s13^4 + 
              466*s12^2*s13^5 - 66*s12*s13^6 + 40*s13^7)*s23 + 
            (96*s12^6 - 583*s12^5*s13 - 1178*s12^4*s13^2 + 199*s12^3*s13^3 + 
              664*s12^2*s13^4 + 86*s12*s13^5 + 80*s13^6)*s23^2 + 
            (96*s12^5 - 32*s12^4*s13 + 270*s12^3*s13^2 + 341*s12^2*s13^3 - 
              97*s12*s13^4 - 20*s13^5)*s23^3 + (-437*s12^3*s13 - 
              596*s12^2*s13^2 - 189*s12*s13^3 - 60*s13^4)*s23^4) + 
          p1q*p2q^3*(-12*s12^7*s13 + 66*s12^6*s13^2 - 672*s12^5*s13^3 + 
            816*s12^4*s13^4 + 1284*s12^3*s13^5 - 282*s12^2*s13^6 + 
            (-28*s12^6*s13 - 481*s12^5*s13^2 - 14*s12^4*s13^3 - 
              685*s12^3*s13^4 + 2688*s12^2*s13^5 - 372*s12*s13^6 + 40*s13^7)*
             s23 + (480*s12^6 - 1897*s12^5*s13 - 6058*s12^4*s13^2 - 
              1933*s12^3*s13^3 - 442*s12^2*s13^4 - 90*s12*s13^5 - 160*s13^6)*
             s23^2 + (-384*s12^5 - 898*s12^4*s13 - 1342*s12^3*s13^2 - 
              1250*s12^2*s13^3 - 483*s12*s13^4 - 400*s13^5)*s23^3 + 
            (-864*s12^4 - 4065*s12^3*s13 - 3908*s12^2*s13^2 - 270*s12*s13^3 - 
              40*s13^4)*s23^4 + (520*s12^2*s13 + 375*s12*s13^2 + 160*s13^3)*
             s23^5) + p1q^2*p2q^2*(-18*s12^7*s13 + 288*s12^6*s13^2 - 
            1776*s12^5*s13^3 - 936*s12^4*s13^4 + 1146*s12^3*s13^5 + 
            (-18*s12^7 - 80*s12^6*s13 - 1705*s12^5*s13^2 - 1340*s12^4*s13^3 - 
              4707*s12^3*s13^4 + 3132*s12^2*s13^5 - 186*s12*s13^6)*s23 + 
            (288*s12^6 - 1705*s12^5*s13 - 8324*s12^4*s13^2 - 2294*s12^3*s13^
                3 - 3560*s12^2*s13^4 + 779*s12*s13^5 - 140*s13^6)*s23^2 + 
            (-1776*s12^5 - 1340*s12^4*s13 - 2294*s12^3*s13^2 - 
              1838*s12^2*s13^3 + 593*s12*s13^4 + 180*s13^5)*s23^3 + 
            (-936*s12^4 - 4707*s12^3*s13 - 3560*s12^2*s13^2 + 593*s12*s13^3 + 
              640*s13^4)*s23^4 + (1146*s12^3 + 3132*s12^2*s13 + 
              779*s12*s13^2 + 180*s13^3)*s23^5 + (-186*s12*s13 - 140*s13^2)*
             s23^6) + p1q^3*p2q*(480*s12^6*s13^2 - 384*s12^5*s13^3 - 
            864*s12^4*s13^4 + (-12*s12^7 - 28*s12^6*s13 - 1897*s12^5*s13^2 - 
              898*s12^4*s13^3 - 4065*s12^3*s13^4 + 520*s12^2*s13^5)*s23 + 
            (66*s12^6 - 481*s12^5*s13 - 6058*s12^4*s13^2 - 1342*s12^3*s13^3 - 
              3908*s12^2*s13^4 + 375*s12*s13^5)*s23^2 + 
            (-672*s12^5 - 14*s12^4*s13 - 1933*s12^3*s13^2 - 1250*s12^2*s13^
                3 - 270*s12*s13^4 + 160*s13^5)*s23^3 + 
            (816*s12^4 - 685*s12^3*s13 - 442*s12^2*s13^2 - 483*s12*s13^3 - 
              40*s13^4)*s23^4 + (1284*s12^3 + 2688*s12^2*s13 - 90*s12*s13^2 - 
              400*s13^3)*s23^5 + (-282*s12^2 - 372*s12*s13 - 160*s13^2)*
             s23^6 + 40*s13*s23^7) + p1q^4*(96*s12^6*s13^2 + 96*s12^5*s13^3 + 
            (-4*s12^6*s13 - 583*s12^5*s13^2 - 32*s12^4*s13^3 - 
              437*s12^3*s13^4)*s23 + (18*s12^6 - 42*s12^5*s13 - 
              1178*s12^4*s13^2 + 270*s12^3*s13^3 - 596*s12^2*s13^4)*s23^2 + 
            (-18*s12^5 + 118*s12^4*s13 + 199*s12^3*s13^2 + 341*s12^2*s13^3 - 
              189*s12*s13^4)*s23^3 + (216*s12^4 + 128*s12^3*s13 + 
              664*s12^2*s13^2 - 97*s12*s13^3 - 60*s13^4)*s23^4 + 
            (78*s12^3 + 466*s12^2*s13 + 86*s12*s13^2 - 20*s13^3)*s23^5 + 
            (-174*s12^2 - 66*s12*s13 + 80*s13^2)*s23^6 + 40*s13*s23^7)) + 
        p3q*(p2q^6*(6*s12^4*s13^4 + 12*s12^3*s13^5 + 6*s12^2*s13^6 + 
            (6*s12^4*s13^3 + 18*s12^3*s13^4 + 12*s12^2*s13^5)*s23 + 
            (96*s12^4*s13^2 + 251*s12^3*s13^3 + 218*s12^2*s13^4 + 
              83*s12*s13^5 + 20*s13^6)*s23^2 + (96*s12^3*s13^2 + 
              149*s12^2*s13^3 + 63*s12*s13^4 + 20*s13^5)*s23^3) + 
          p1q*p2q^5*(-24*s12^5*s13^3 - 30*s12^4*s13^4 - 180*s12^3*s13^5 - 
            174*s12^2*s13^6 + (2*s12^5*s13^2 + 68*s12^4*s13^3 - 
              4*s12^3*s13^4 + 124*s12^2*s13^5 - 6*s12*s13^6 + 40*s13^7)*s23 + 
            (-312*s12^5*s13 - 259*s12^4*s13^2 + 682*s12^3*s13^3 + 
              809*s12^2*s13^4 + 206*s12*s13^5 + 100*s13^6)*s23^2 + 
            (-192*s12^4*s13 - 128*s12^3*s13^2 - 2*s12^2*s13^3 - 
              160*s12*s13^4 - 40*s13^5)*s23^3 + (-312*s12^3*s13 - 
              567*s12^2*s13^2 - 252*s12*s13^3 - 100*s13^4)*s23^4) + 
          p1q^2*p2q^4*(12*s12^6*s13^2 + 6*s12^5*s13^3 + 456*s12^4*s13^4 + 
            78*s12^3*s13^5 - 384*s12^2*s13^6 + (-4*s12^6*s13 - 
              68*s12^5*s13^2 + 446*s12^4*s13^3 + 184*s12^3*s13^4 + 
              954*s12^2*s13^5 - 192*s12*s13^6 + 40*s13^7)*s23 + 
            (-791*s12^5*s13 - 1578*s12^4*s13^2 - 67*s12^3*s13^3 + 
              446*s12^2*s13^4 - 182*s12*s13^5 - 140*s13^6)*s23^2 + 
            (-192*s12^5 - 378*s12^4*s13 - 1095*s12^3*s13^2 - 1433*s12^2*s13^
                3 - 606*s12*s13^4 - 400*s13^5)*s23^3 + 
            (-96*s12^4 - 1165*s12^3*s13 - 1626*s12^2*s13^2 - 121*s12*s13^3 - 
              40*s13^4)*s23^4 + (96*s12^3 + 514*s12^2*s13 + 315*s12*s13^2 + 
              180*s13^3)*s23^5) + p1q^3*p2q^3*(-192*s12^5*s13^3 + 
            480*s12^4*s13^4 + 576*s12^3*s13^5 - 96*s12^2*s13^6 + 
            (-8*s12^6*s13 - 435*s12^5*s13^2 + 540*s12^4*s13^3 - 
              41*s12^3*s13^4 + 1794*s12^2*s13^5 - 126*s12*s13^6)*s23 + 
            (-435*s12^5*s13 - 1594*s12^4*s13^2 - 9*s12^3*s13^3 - 
              168*s12^2*s13^4 + 390*s12*s13^5 - 140*s13^6)*s23^2 + 
            (-192*s12^5 + 540*s12^4*s13 - 9*s12^3*s13^2 - 1152*s12^2*s13^3 + 
              588*s12*s13^4 + 160*s13^5)*s23^3 + (480*s12^4 - 41*s12^3*s13 - 
              168*s12^2*s13^2 + 588*s12*s13^3 + 600*s13^4)*s23^4 + 
            (576*s12^3 + 1794*s12^2*s13 + 390*s12*s13^2 + 160*s13^3)*s23^5 + 
            (-96*s12^2 - 126*s12*s13 - 140*s13^2)*s23^6) + 
          p1q^6*((96*s12^4*s13^2 + 96*s12^3*s13^3)*s23^2 + 
            (6*s12^4*s13 + 251*s12^3*s13^2 + 149*s12^2*s13^3)*s23^3 + 
            (6*s12^4 + 18*s12^3*s13 + 218*s12^2*s13^2 + 63*s12*s13^3)*s23^4 + 
            (12*s12^3 + 12*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^5 + 
            (6*s12^2 + 20*s13^2)*s23^6) + p1q^4*p2q^2*(-192*s12^5*s13^3 - 
            96*s12^4*s13^4 + 96*s12^3*s13^5 + (-4*s12^6*s13 - 
              791*s12^5*s13^2 - 378*s12^4*s13^3 - 1165*s12^3*s13^4 + 
              514*s12^2*s13^5)*s23 + (12*s12^6 - 68*s12^5*s13 - 
              1578*s12^4*s13^2 - 1095*s12^3*s13^3 - 1626*s12^2*s13^4 + 
              315*s12*s13^5)*s23^2 + (6*s12^5 + 446*s12^4*s13 - 
              67*s12^3*s13^2 - 1433*s12^2*s13^3 - 121*s12*s13^4 + 180*s13^5)*
             s23^3 + (456*s12^4 + 184*s12^3*s13 + 446*s12^2*s13^2 - 
              606*s12*s13^3 - 40*s13^4)*s23^4 + (78*s12^3 + 954*s12^2*s13 - 
              182*s12*s13^2 - 400*s13^3)*s23^5 + (-384*s12^2 - 192*s12*s13 - 
              140*s13^2)*s23^6 + 40*s13*s23^7) + p1q^5*p2q*
           ((-312*s12^5*s13^2 - 192*s12^4*s13^3 - 312*s12^3*s13^4)*s23 + 
            (2*s12^5*s13 - 259*s12^4*s13^2 - 128*s12^3*s13^3 - 
              567*s12^2*s13^4)*s23^2 + (-24*s12^5 + 68*s12^4*s13 + 
              682*s12^3*s13^2 - 2*s12^2*s13^3 - 252*s12*s13^4)*s23^3 + 
            (-30*s12^4 - 4*s12^3*s13 + 809*s12^2*s13^2 - 160*s12*s13^3 - 
              100*s13^4)*s23^4 + (-180*s12^3 + 124*s12^2*s13 + 
              206*s12*s13^2 - 40*s13^3)*s23^5 + (-174*s12^2 - 6*s12*s13 + 
              100*s13^2)*s23^6 + 40*s13*s23^7)) + 
        p3q^2*(p2q^5*(-18*s12^5*s13^3 - 18*s12^4*s13^4 - 78*s12^3*s13^5 - 
            78*s12^2*s13^6 + (-2*s12^5*s13^2 + 40*s12^4*s13^3 + 
              37*s12^3*s13^4 + 92*s12^2*s13^5 - 3*s12*s13^6 + 20*s13^7)*s23 + 
            (-192*s12^5*s13 - 72*s12^4*s13^2 + 641*s12^3*s13^3 + 
              687*s12^2*s13^4 + 206*s12*s13^5 + 80*s13^6)*s23^2 + 
            (-72*s12^4*s13 + 227*s12^3*s13^2 + 385*s12^2*s13^3 + 
              86*s12*s13^4 + 40*s13^5)*s23^3 + (-96*s12^3*s13 - 
              149*s12^2*s13^2 - 63*s12*s13^3 - 20*s13^4)*s23^4) + 
          p1q*p2q^4*(30*s12^6*s13^2 - 12*s12^5*s13^3 + 576*s12^4*s13^4 + 
            156*s12^3*s13^5 - 462*s12^2*s13^6 + (-8*s12^6*s13 - 
              88*s12^5*s13^2 + 415*s12^4*s13^3 + 245*s12^3*s13^4 + 
              1131*s12^2*s13^5 - 195*s12*s13^6 + 80*s13^7)*s23 + 
            (96*s12^6 - 1354*s12^5*s13 - 2743*s12^4*s13^2 - 113*s12^3*s13^3 + 
              950*s12^2*s13^4 - 22*s12*s13^5 + 20*s13^6)*s23^2 + 
            (-96*s12^5 - 705*s12^4*s13 - 1065*s12^3*s13^2 - 976*s12^2*s13^3 - 
              703*s12*s13^4 - 340*s13^5)*s23^3 + 
            (-192*s12^4 - 1730*s12^3*s13 - 2270*s12^2*s13^2 - 550*s12*s13^3 - 
              220*s13^4)*s23^4 + (149*s12^2*s13 + 126*s12*s13^2 + 60*s13^3)*
             s23^5) + p1q^2*p2q^3*(-6*s12^7*s13 + 24*s12^6*s13^2 - 
            624*s12^5*s13^3 + 960*s12^4*s13^4 + 1326*s12^3*s13^5 - 
            288*s12^2*s13^6 + (-26*s12^6*s13 - 709*s12^5*s13^2 + 
              573*s12^4*s13^3 - 420*s12^3*s13^4 + 3329*s12^2*s13^5 - 
              375*s12*s13^6 + 20*s13^7)*s23 + (96*s12^6 - 1845*s12^5*s13 - 
              5153*s12^4*s13^2 - 885*s12^3*s13^3 - 364*s12^2*s13^4 + 
              185*s12*s13^5 - 300*s13^6)*s23^2 + 
            (-960*s12^5 - 909*s12^4*s13 - 1629*s12^3*s13^2 - 2269*s12^2*s13^
                3 + 25*s12*s13^4 - 280*s13^5)*s23^3 + 
            (-480*s12^4 - 3212*s12^3*s13 - 3044*s12^2*s13^2 + 507*s12*s13^3 + 
              500*s13^4)*s23^4 + (576*s12^3 + 2073*s12^2*s13 + 
              839*s12*s13^2 + 400*s13^3)*s23^5 + (-63*s12*s13 - 60*s13^2)*
             s23^6) + p1q^3*p2q^2*(96*s12^6*s13^2 - 960*s12^5*s13^3 - 
            480*s12^4*s13^4 + 576*s12^3*s13^5 + (-6*s12^7 - 26*s12^6*s13 - 
              1845*s12^5*s13^2 - 909*s12^4*s13^3 - 3212*s12^3*s13^4 + 
              2073*s12^2*s13^5 - 63*s12*s13^6)*s23 + 
            (24*s12^6 - 709*s12^5*s13 - 5153*s12^4*s13^2 - 1629*s12^3*s13^3 - 
              3044*s12^2*s13^4 + 839*s12*s13^5 - 60*s13^6)*s23^2 + 
            (-624*s12^5 + 573*s12^4*s13 - 885*s12^3*s13^2 - 2269*s12^2*s13^
                3 + 507*s12*s13^4 + 400*s13^5)*s23^3 + 
            (960*s12^4 - 420*s12^3*s13 - 364*s12^2*s13^2 + 25*s12*s13^3 + 
              500*s13^4)*s23^4 + (1326*s12^3 + 3329*s12^2*s13 + 
              185*s12*s13^2 - 280*s13^3)*s23^5 + (-288*s12^2 - 375*s12*s13 - 
              300*s13^2)*s23^6 + 20*s13*s23^7) + 
          p1q^5*((-192*s12^5*s13^2 - 72*s12^4*s13^3 - 96*s12^3*s13^4)*s23 + 
            (-2*s12^5*s13 - 72*s12^4*s13^2 + 227*s12^3*s13^3 - 
              149*s12^2*s13^4)*s23^2 + (-18*s12^5 + 40*s12^4*s13 + 
              641*s12^3*s13^2 + 385*s12^2*s13^3 - 63*s12*s13^4)*s23^3 + 
            (-18*s12^4 + 37*s12^3*s13 + 687*s12^2*s13^2 + 86*s12*s13^3 - 
              20*s13^4)*s23^4 + (-78*s12^3 + 92*s12^2*s13 + 206*s12*s13^2 + 
              40*s13^3)*s23^5 + (-78*s12^2 - 3*s12*s13 + 80*s13^2)*s23^6 + 
            20*s13*s23^7) + p1q^4*p2q*(96*s12^6*s13^2 - 96*s12^5*s13^3 - 
            192*s12^4*s13^4 + (-8*s12^6*s13 - 1354*s12^5*s13^2 - 
              705*s12^4*s13^3 - 1730*s12^3*s13^4 + 149*s12^2*s13^5)*s23 + 
            (30*s12^6 - 88*s12^5*s13 - 2743*s12^4*s13^2 - 1065*s12^3*s13^3 - 
              2270*s12^2*s13^4 + 126*s12*s13^5)*s23^2 + 
            (-12*s12^5 + 415*s12^4*s13 - 113*s12^3*s13^2 - 976*s12^2*s13^3 - 
              550*s12*s13^4 + 60*s13^5)*s23^3 + (576*s12^4 + 245*s12^3*s13 + 
              950*s12^2*s13^2 - 703*s12*s13^3 - 220*s13^4)*s23^4 + 
            (156*s12^3 + 1131*s12^2*s13 - 22*s12*s13^2 - 340*s13^3)*s23^5 + 
            (-462*s12^2 - 195*s12*s13 + 20*s13^2)*s23^6 + 80*s13*s23^7))))/
      (p1q^2*p2q^5*(-162*s12^3*s13^3 - 162*s12^2*s13^4)*s23^2 + 
       p3q^7*((162*s12^4*s13^2 + 162*s12^3*s13^3)*s23^2 + 
         (162*s12^3*s13^2 + 162*s12^2*s13^3)*s23^3) + 
       p1q^3*p2q^4*((162*s12^4*s13^2 - 162*s12^2*s13^4)*s23^2 + 
         (162*s12^3*s13^2 + 324*s12^2*s13^3)*s23^3) + 
       p1q^5*p2q^2*(-162*s12^3*s13^2*s23^3 - 162*s12^2*s13^2*s23^4) + 
       p1q^4*p2q^3*((162*s12^4*s13^2 + 162*s12^3*s13^3)*s23^2 + 
         324*s12^2*s13^3*s23^3 - 162*s12^2*s13^2*s23^4) + 
       p3q^5*(p2q^2*((972*s12^4*s13^2 + 324*s12^3*s13^3 - 648*s12^2*s13^4)*
            s23^2 + (972*s12^3*s13^2 + 972*s12^2*s13^3)*s23^3) + 
         p1q^2*((972*s12^4*s13^2 + 972*s12^3*s13^3)*s23^2 + 
           (324*s12^3*s13^2 + 972*s12^2*s13^3)*s23^3 - 648*s12^2*s13^2*
            s23^4) + p1q*p2q*((2430*s12^4*s13^2 + 1944*s12^3*s13^3 - 
             486*s12^2*s13^4)*s23^2 + (1944*s12^3*s13^2 + 2592*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4)) + 
       p3q^4*(p2q^3*((648*s12^4*s13^2 - 324*s12^3*s13^3 - 972*s12^2*s13^4)*
            s23^2 + (648*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3) + 
         p1q^2*p2q*((3402*s12^4*s13^2 + 2916*s12^3*s13^3 - 486*s12^2*s13^4)*
            s23^2 + (1620*s12^3*s13^2 + 3888*s12^2*s13^3)*s23^3 - 
           1782*s12^2*s13^2*s23^4) + 
         p1q^3*((648*s12^4*s13^2 + 648*s12^3*s13^3)*s23^2 + 
           (-324*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3 - 972*s12^2*s13^2*
            s23^4) + p1q*p2q^2*((3402*s12^4*s13^2 + 1620*s12^3*s13^3 - 
             1782*s12^2*s13^4)*s23^2 + (2916*s12^3*s13^2 + 3888*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4)) + 
       p3q*(p1q*p2q^5*(-324*s12^3*s13^3 - 324*s12^2*s13^4)*s23^2 + 
         p1q^2*p2q^4*((486*s12^4*s13^2 - 486*s12^3*s13^3 - 972*s12^2*s13^4)*
            s23^2 + (486*s12^3*s13^2 + 810*s12^2*s13^3)*s23^3) + 
         p1q^4*p2q^2*((486*s12^4*s13^2 + 486*s12^3*s13^3)*s23^2 + 
           (-486*s12^3*s13^2 + 810*s12^2*s13^3)*s23^3 - 972*s12^2*s13^2*
            s23^4) + p1q^3*p2q^3*((1134*s12^4*s13^2 + 648*s12^3*s13^3 - 
             486*s12^2*s13^4)*s23^2 + (648*s12^3*s13^2 + 1944*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4) + p1q^5*p2q*
          (-324*s12^3*s13^2*s23^3 - 324*s12^2*s13^2*s23^4)) + 
       p3q^2*(p2q^5*(-162*s12^3*s13^3 - 162*s12^2*s13^4)*s23^2 + 
         p1q*p2q^4*((486*s12^4*s13^2 - 972*s12^3*s13^3 - 1458*s12^2*s13^4)*
            s23^2 + (486*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3) + 
         p1q^3*p2q^2*((2430*s12^4*s13^2 + 1944*s12^3*s13^3 - 486*s12^2*s13^4)*
            s23^2 + (486*s12^3*s13^2 + 3564*s12^2*s13^3)*s23^3 - 
           1944*s12^2*s13^2*s23^4) + p1q^4*p2q*
          ((486*s12^4*s13^2 + 486*s12^3*s13^3)*s23^2 + 
           (-972*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3 - 1458*s12^2*s13^2*
            s23^4) + p1q^2*p2q^3*((2430*s12^4*s13^2 + 486*s12^3*s13^3 - 
             1944*s12^2*s13^4)*s23^2 + (1944*s12^3*s13^2 + 3564*s12^2*s13^3)*
            s23^3 - 486*s12^2*s13^2*s23^4) + p1q^5*(-162*s12^3*s13^2*s23^3 - 
           162*s12^2*s13^2*s23^4)) + 
       p3q^6*(p2q*((648*s12^4*s13^2 + 486*s12^3*s13^3 - 162*s12^2*s13^4)*
            s23^2 + (648*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3) + 
         p1q*((648*s12^4*s13^2 + 648*s12^3*s13^3)*s23^2 + 
           (486*s12^3*s13^2 + 648*s12^2*s13^3)*s23^3 - 162*s12^2*s13^2*
            s23^4)) + p3q^3*(p2q^4*((162*s12^4*s13^2 - 486*s12^3*s13^3 - 
             648*s12^2*s13^4)*s23^2 + (162*s12^3*s13^2 + 162*s12^2*s13^3)*
            s23^3) + p1q^3*p2q*((2106*s12^4*s13^2 + 1944*s12^3*s13^3 - 
             162*s12^2*s13^4)*s23^2 + (-324*s12^3*s13^2 + 2592*s12^2*s13^3)*
            s23^3 - 2430*s12^2*s13^2*s23^4) + p1q^2*p2q^2*
          ((4374*s12^4*s13^2 + 2754*s12^3*s13^3 - 1620*s12^2*s13^4)*s23^2 + 
           (2754*s12^3*s13^2 + 5670*s12^2*s13^3)*s23^3 - 1620*s12^2*s13^2*
            s23^4) + p1q^4*((162*s12^4*s13^2 + 162*s12^3*s13^3)*s23^2 + 
           (-486*s12^3*s13^2 + 162*s12^2*s13^3)*s23^3 - 648*s12^2*s13^2*
            s23^4) + p1q*p2q^3*((2106*s12^4*s13^2 - 324*s12^3*s13^3 - 
             2430*s12^2*s13^4)*s23^2 + (1944*s12^3*s13^2 + 2592*s12^2*s13^3)*
            s23^3 - 162*s12^2*s13^2*s23^4))) + 
     ((p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
           s23^2 - 42*s13*s23^3) + p3q^5*(-6*s12^2*s13^2 + 
          (2*s12^2*s13 - 3*s12*s13^2 + 3*s13^3)*s23 + (42*s12^2 + 21*s12*s13)*
           s23^2 - 21*s13*s23^3) + p1q^4*p2q*((6*s12*s13^2 + 6*s13^3)*s23 + 
          (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
        p1q^2*p2q^3*(-6*s13^4 + (s12*s13^2 - 3*s13^3)*s23 + 
          (-43*s12*s13 - 20*s13^2)*s23^2 + s13*s23^3 + 42*s23^4) + 
        p1q^3*p2q^2*(-6*s13^4 + (5*s12*s13^2 + s13^3)*s23 + 
          (-23*s12*s13 + 4*s13^2)*s23^2 + 21*s13*s23^3 + 42*s23^4) + 
        p3q^4*(p1q*(-18*s12^2*s13^2 + (4*s12^2*s13 - 8*s12*s13^2 + 12*s13^3)*
             s23 + (42*s12^2 - 23*s12*s13 + 3*s13^2)*s23^2 + 
            (-84*s12 - 63*s13)*s23^3) + p2q*(-6*s12^2*s13^2 + 12*s12*s13^3 + 
            (4*s12^2*s13 + s12*s13^2 + 9*s13^3)*s23 + 
            (126*s12^2 + 40*s12*s13 - 21*s13^2)*s23^2 - 84*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-12*s12^2*s13^2 + 36*s12*s13^3 + 
            (8*s12^2*s13 + 18*s12*s13^2 + 38*s13^3)*s23 + 
            (84*s12^2 - 174*s12*s13 - 68*s13^2)*s23^2 + (-252*s12 - 250*s13)*
             s23^3) + p2q^2*(12*s12*s13^3 - 6*s13^4 + 
            (3*s12^2*s13 + 6*s12*s13^2 + 3*s13^3)*s23 + 
            (126*s12^2 - 24*s12*s13 - 84*s13^2)*s23^2 - 147*s13*s23^3) + 
          p1q^2*(-18*s12^2*s13^2 + (3*s12^2*s13 + 21*s13^3)*s23 + 
            (-66*s12*s13 + 12*s13^2)*s23^2 + (-84*s12 - 21*s13)*s23^3 + 
            42*s23^4)) + p3q^2*(p1q*p2q^2*(24*s12*s13^3 - 18*s13^4 + 
            (5*s12^2*s13 + 17*s12*s13^2 + 8*s13^3)*s23 + 
            (42*s12^2 - 321*s12*s13 - 202*s13^2)*s23^2 + (-252*s12 - 354*s13)*
             s23^3) + p2q^3*(-6*s13^4 + (s12^2*s13 + s12*s13^2 - 4*s13^3)*
             s23 + (42*s12^2 - 85*s12*s13 - 106*s13^2)*s23^2 - 
            126*s13*s23^3) + p1q^3*(-6*s12^2*s13^2 + 
            (s12^2*s13 + 11*s12*s13^2 + 18*s13^3)*s23 + 
            (-23*s12*s13 + 14*s13^2)*s23^2 + 20*s13*s23^3 + 42*s23^4) + 
          p1q^2*p2q*(-6*s12^2*s13^2 + 36*s12*s13^3 + 
            (5*s12^2*s13 + 39*s12*s13^2 + 54*s13^3)*s23 + 
            (-175*s12*s13 + 14*s13^2)*s23^2 + (-168*s12 - 40*s13)*s23^3 + 
            126*s23^4)) + p3q*(p1q*p2q^3*(-12*s13^4 + 
            (s12^2*s13 + 2*s12*s13^2 - 7*s13^3)*s23 + 
            (-212*s12*s13 - 168*s13^2)*s23^2 + (-84*s12 - 209*s13)*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
             s23^2 - 42*s13*s23^3) + p1q^4*((6*s12*s13^2 + 6*s13^3)*s23 + 
            (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q*(12*s12*s13^3 + (s12^2*s13 + 28*s12*s13^2 + 31*s13^3)*
             s23 + (-46*s12*s13 + 24*s13^2)*s23^2 + 41*s13*s23^3 + 
            84*s23^4) + p1q^2*p2q^2*(12*s12*s13^3 - 18*s13^4 + 
            (2*s12^2*s13 + 16*s12*s13^2 + 6*s13^3)*s23 + 
            (-152*s12*s13 - 30*s13^2)*s23^2 + (-84*s12 - 18*s13)*s23^3 + 
            126*s23^4)))*Log[p1q/(p1q + p2q + p3q)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q^4*p2q*((-42*s12*s13^2 - 42*s13^3)*s23 + (-(s12*s13) - 43*s13^2)*
           s23^2 - s13*s23^3) + p3q^5*(42*s12^2*s13^2 + 
          (2*s12^2*s13 + 21*s12*s13^2 - 21*s13^3)*s23 + 
          (-6*s12^2 - 3*s12*s13)*s23^2 + 3*s13*s23^3) + 
        p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
          6*s13*s23^3) + p1q^3*p2q^2*(42*s13^4 + (-43*s12*s13^2 + s13^3)*
           s23 + (s12*s13 - 20*s13^2)*s23^2 - 3*s13*s23^3 - 6*s23^4) + 
        p1q^2*p2q^3*(42*s13^4 + (-23*s12*s13^2 + 21*s13^3)*s23 + 
          (5*s12*s13 + 4*s13^2)*s23^2 + s13*s23^3 - 6*s23^4) + 
        p3q^4*(p2q*(42*s12^2*s13^2 - 84*s12*s13^3 + 
            (4*s12^2*s13 - 23*s12*s13^2 - 63*s13^3)*s23 + 
            (-18*s12^2 - 8*s12*s13 + 3*s13^2)*s23^2 + 12*s13*s23^3) + 
          p1q*(126*s12^2*s13^2 + (4*s12^2*s13 + 40*s12*s13^2 - 84*s13^3)*
             s23 + (-6*s12^2 + s12*s13 - 21*s13^2)*s23^2 + (12*s12 + 9*s13)*
             s23^3)) + p3q*(p1q^4*((-42*s12*s13^2 - 42*s13^3)*s23 + 
            (-(s12*s13) - 43*s13^2)*s23^2 - s13*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
            6*s13*s23^3) + p1q*p2q^3*(84*s13^4 + (s12^2*s13 - 46*s12*s13^2 + 
              41*s13^3)*s23 + (28*s12*s13 + 24*s13^2)*s23^2 + 
            (12*s12 + 31*s13)*s23^3) + p1q^2*p2q^2*(-84*s12*s13^3 + 
            126*s13^4 + (2*s12^2*s13 - 152*s12*s13^2 - 18*s13^3)*s23 + 
            (16*s12*s13 - 30*s13^2)*s23^2 + (12*s12 + 6*s13)*s23^3 - 
            18*s23^4) + p1q^3*p2q*(-84*s12*s13^3 + 
            (s12^2*s13 - 212*s12*s13^2 - 209*s13^3)*s23 + 
            (2*s12*s13 - 168*s13^2)*s23^2 - 7*s13*s23^3 - 12*s23^4)) + 
        p3q^2*(p2q^3*(42*s13^4 + (s12^2*s13 - 23*s12*s13^2 + 20*s13^3)*s23 + 
            (-6*s12^2 + 11*s12*s13 + 14*s13^2)*s23^2 + 18*s13*s23^3) + 
          p1q*p2q^2*(-168*s12*s13^3 + 126*s13^4 + 
            (5*s12^2*s13 - 175*s12*s13^2 - 40*s13^3)*s23 + 
            (-6*s12^2 + 39*s12*s13 + 14*s13^2)*s23^2 + (36*s12 + 54*s13)*
             s23^3) + p1q^2*p2q*(42*s12^2*s13^2 - 252*s12*s13^3 + 
            (5*s12^2*s13 - 321*s12*s13^2 - 354*s13^3)*s23 + 
            (17*s12*s13 - 202*s13^2)*s23^2 + (24*s12 + 8*s13)*s23^3 - 
            18*s23^4) + p1q^3*(42*s12^2*s13^2 + (s12^2*s13 - 85*s12*s13^2 - 
              126*s13^3)*s23 + (s12*s13 - 106*s13^2)*s23^2 - 4*s13*s23^3 - 
            6*s23^4)) + p3q^3*(p2q^2*(-84*s12*s13^3 + 42*s13^4 + 
            (3*s12^2*s13 - 66*s12*s13^2 - 21*s13^3)*s23 + 
            (-18*s12^2 + 12*s13^2)*s23^2 + 21*s13*s23^3) + 
          p1q*p2q*(84*s12^2*s13^2 - 252*s12*s13^3 + 
            (8*s12^2*s13 - 174*s12*s13^2 - 250*s13^3)*s23 + 
            (-12*s12^2 + 18*s12*s13 - 68*s13^2)*s23^2 + (36*s12 + 38*s13)*
             s23^3) + p1q^2*(126*s12^2*s13^2 + (3*s12^2*s13 - 24*s12*s13^2 - 
              147*s13^3)*s23 + (6*s12*s13 - 84*s13^2)*s23^2 + 
            (12*s12 + 3*s13)*s23^3 - 6*s23^4)))*Log[p2q/(p1q + p2q + p3q)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q*p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
           s23^2 - 12*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
          (-20*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
          (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
        p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (10*s12*s13 - 2*s13^2)*
           s23^2 + 10*s13*s23^3) + p1q^2*p2q^3*(12*s13^4 + 
          (14*s12*s13^2 + 6*s13^3)*s23 + (-2*s12*s13 - 16*s13^2)*s23^2 - 
          10*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(12*s13^4 + 
          (-2*s12*s13^2 - 10*s13^3)*s23 + (14*s12*s13 - 16*s13^2)*s23^2 + 
          6*s13*s23^3 + 12*s23^4) + 
        p3q^4*(p1q*(36*s12^2*s13^2 + (-40*s12^2*s13 + 32*s12*s13^2 - 
              24*s13^3)*s23 + (12*s12^2 + 14*s12*s13 - 6*s13^2)*s23^2 + 
            (-24*s12 - 18*s13)*s23^3) + p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + 
            (-40*s12^2*s13 + 14*s12*s13^2 - 18*s13^3)*s23 + 
            (36*s12^2 + 32*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(24*s12^2*s13^2 - 72*s12*s13^3 + 
            (-80*s12^2*s13 + 12*s12*s13^2 - 92*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13 - 88*s13^2)*s23^2 + (-72*s12 - 92*s13)*
             s23^3) + p2q^2*(-24*s12*s13^3 + 12*s13^4 + 
            (-30*s12^2*s13 + 12*s12*s13^2 - 6*s13^3)*s23 + 
            (36*s12^2 + 24*s12*s13 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^2*(36*s12^2*s13^2 + (-30*s12^2*s13 + 24*s12*s13^2 - 42*s13^3)*
             s23 + (12*s12*s13 - 24*s13^2)*s23^2 + (-24*s12 - 6*s13)*s23^3 + 
            12*s23^4)) + p3q*(p1q*p2q^3*(24*s13^4 + 
            (-10*s12^2*s13 + 28*s12*s13^2 + 22*s13^3)*s23 + 
            (-40*s12*s13 - 48*s13^2)*s23^2 + (-24*s12 - 70*s13)*s23^3) + 
          p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
             s23^2 - 12*s13*s23^3) + p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + 
            (10*s12*s13 - 2*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q*(-24*s12*s13^3 + (-10*s12^2*s13 - 40*s12*s13^2 - 
              70*s13^3)*s23 + (28*s12*s13 - 48*s13^2)*s23^2 + 22*s13*s23^3 + 
            24*s23^4) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
            (-20*s12^2*s13 + 8*s12*s13^2 - 36*s13^3)*s23 + 
            (8*s12*s13 - 84*s13^2)*s23^2 + (-24*s12 - 36*s13)*s23^3 + 
            36*s23^4)) + p3q^2*(p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
            (-50*s12^2*s13 + 22*s12*s13^2 - 32*s13^3)*s23 + 
            (12*s12^2 - 30*s12*s13 - 116*s13^2)*s23^2 + (-72*s12 - 132*s13)*
             s23^3) + p2q^3*(12*s13^4 + (-10*s12^2*s13 + 14*s12*s13^2 + 
              16*s13^3)*s23 + (12*s12^2 - 14*s12*s13 - 20*s13^2)*s23^2 - 
            36*s13*s23^3) + p1q^3*(12*s12^2*s13^2 + 
            (-10*s12^2*s13 - 14*s12*s13^2 - 36*s13^3)*s23 + 
            (14*s12*s13 - 20*s13^2)*s23^2 + 16*s13*s23^3 + 12*s23^4) + 
          p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
            (-50*s12^2*s13 - 30*s12*s13^2 - 132*s13^3)*s23 + 
            (22*s12*s13 - 116*s13^2)*s23^2 + (-48*s12 - 32*s13)*s23^3 + 
            36*s23^4)))*Log[p3q/(p1q + p2q + p3q)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q*p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*s23 + 
          12*s13^2*s23^2) + p1q^2*p2q^3*(s12^2*s13^2 - 2*s12*s13^3 - 
          3*s13^4 + (-12*s12^2*s13 - 2*s12*s13^2 + 6*s13^3)*s23 + 
          (-36*s12*s13 - 15*s13^2)*s23^2 - 24*s13*s23^3) + 
        p3q^5*(-2*s12^3*s13 - 2*s12^2*s13^2 + (12*s12^3 + 10*s12^2*s13)*s23 + 
          (12*s12^2 - 6*s12*s13 - 6*s13^2)*s23^2 - 6*s13*s23^3) + 
        p1q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + (2*s12*s13 + 2*s13^2)*
           s23^2 + s13*s23^3) + p1q^3*p2q^2*(2*s12^2*s13^2 - 2*s13^4 + 
          (-11*s12^2*s13 - 6*s12*s13^2 + s13^3)*s23 + 
          (-30*s12*s13 - 16*s13^2)*s23^2 + (12*s12 - 7*s13)*s23^3 + 
          12*s23^4) + p1q^4*p2q*(s12^2*s13^2 - s13^4 + 
          (-4*s12^2*s13 - 2*s12*s13^2)*s23 + (-4*s12*s13 + s13^2)*s23^2 + 
          (12*s12 + 12*s13)*s23^3 + 12*s23^4) + 
        p3q^4*(p1q*(-6*s12^3*s13 - 6*s12^2*s13^2 + (24*s12^3 + 14*s12^2*s13 - 
              4*s12*s13^2)*s23 + (-46*s12*s13 - 18*s13^2)*s23^2 + 
            (-24*s12 - 18*s13)*s23^3) + p2q*(-2*s12^3*s13 + 2*s12^2*s13^2 + 
            4*s12*s13^3 + (24*s12^3 + 6*s12^2*s13 - 12*s12*s13^2)*s23 + 
            (24*s12^2 - 34*s12*s13 - 18*s13^2)*s23^2 - 18*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-6*s12^3*s13 + 4*s12^2*s13^2 + 10*s12*s13^3 + 
            (36*s12^3 - 6*s12^2*s13 - 12*s12*s13^2 + 14*s13^3)*s23 + 
            (-12*s12^2 - 134*s12*s13 - 36*s13^2)*s23^2 + (-48*s12 - 50*s13)*
             s23^3) + p2q^2*(-(s12^3*s13) + 4*s12^2*s13^2 + 3*s12*s13^3 - 
            2*s13^4 + (12*s12^3 - 30*s12^2*s13 - 30*s12*s13^2 + 4*s13^3)*
             s23 + (12*s12^2 - 65*s12*s13 - 18*s13^2)*s23^2 - 24*s13*s23^3) + 
          p1q^2*(-7*s12^3*s13 - 6*s12^2*s13^2 + s12*s13^3 + 
            (12*s12^3 - 8*s12^2*s13 - 10*s12*s13^2 + 2*s13^3)*s23 + 
            (-36*s12^2 - 79*s12*s13 - 16*s13^2)*s23^2 + (-36*s12 - 6*s13)*
             s23^3 + 12*s23^4)) + p3q^2*(p1q*p2q^2*(-2*s12^3*s13 + 
            10*s12^2*s13^2 + 8*s12*s13^3 - 4*s13^4 + 
            (12*s12^3 - 35*s12^2*s13 + 22*s12*s13^2 + 51*s13^3)*s23 + 
            (-12*s12^2 - 112*s12*s13 + 12*s13^2)*s23^2 + (-24*s12 - 43*s13)*
             s23^3) + p2q^3*(3*s12^2*s13^2 - 3*s13^4 + 
            (-24*s12^2*s13 - 2*s12*s13^2 + 16*s13^3)*s23 + 
            (-36*s12*s13 + 7*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^2*p2q*(-6*s12^3*s13 + 5*s12^2*s13^2 + 10*s12*s13^3 - s13^4 + 
            (12*s12^3 - 34*s12^2*s13 - 10*s12*s13^2 + 18*s13^3)*s23 + 
            (-60*s12^2 - 170*s12*s13 - 39*s13^2)*s23^2 + (-48*s12 - 34*s13)*
             s23^3 + 24*s23^4) + p1q^3*(-4*s12^3*s13 - 2*s12^2*s13^2 + 
            2*s12*s13^3 + (-17*s12^2*s13 - 6*s12*s13^2 + 5*s13^3)*s23 + 
            (-24*s12^2 - 42*s12*s13)*s23^2 + 19*s13*s23^3 + 24*s23^4)) + 
        p3q*(p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*s23 + 
            12*s13^2*s23^2) + p1q*p2q^3*(4*s12^2*s13^2 - 2*s12*s13^3 - 
            6*s13^4 + (-12*s12^2*s13 + 44*s12*s13^2 + 46*s13^3)*s23 + 
            (-24*s12*s13 + 40*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^2*p2q^2*(-(s12^3*s13) + 8*s12^2*s13^2 + 5*s12*s13^3 - 4*s13^4 + 
            (-40*s12^2*s13 - 2*s12*s13^2 + 24*s13^3)*s23 + 
            (-24*s12^2 - 125*s12*s13 - 34*s13^2)*s23^2 + (-12*s12 - 50*s13)*
             s23^3 + 12*s23^4) + p1q^4*(-(s12^3*s13) + s12*s13^3 + 
            (-4*s12^2*s13 + 2*s12*s13^2 + 4*s13^3)*s23 + 
            (-(s12*s13) + 6*s13^2)*s23^2 + (12*s12 + 14*s13)*s23^3 + 
            12*s23^4) + p1q^3*p2q*(-2*s12^3*s13 + 4*s12^2*s13^2 + 
            4*s12*s13^3 - 2*s13^4 + (-26*s12^2*s13 - 12*s12*s13^2 + 4*s13^3)*
             s23 + (-24*s12^2 - 74*s12*s13 - 20*s13^2)*s23^2 + 
            (12*s12 + 10*s13)*s23^3 + 36*s23^4)))*
       Log[(p1q + p3q)/(p1q + p2q + p3q)]^2)/(-3*p1q^2*p2q^3*s13^3*s23 + 
       p1q^4*p2q*(3*s12*s13^2*s23 + 3*s13^2*s23^2) + 
       p3q^5*(3*s12*s13^2*s23 + 3*s13^2*s23^2) + 
       p1q^3*p2q^2*((3*s12*s13^2 - 3*s13^3)*s23 + 3*s13^2*s23^2) + 
       p3q^4*(p2q*((6*s12*s13^2 - 3*s13^3)*s23 + 6*s13^2*s23^2) + 
         p1q*(12*s12*s13^2*s23 + 12*s13^2*s23^2)) + 
       p3q*(-6*p1q*p2q^3*s13^3*s23 + p1q^4*(3*s12*s13^2*s23 + 
           3*s13^2*s23^2) + p1q^2*p2q^2*((9*s12*s13^2 - 12*s13^3)*s23 + 
           9*s13^2*s23^2) + p1q^3*p2q*((15*s12*s13^2 - 3*s13^3)*s23 + 
           15*s13^2*s23^2)) + p3q^3*(p2q^2*((3*s12*s13^2 - 6*s13^3)*s23 + 
           3*s13^2*s23^2) + p1q^2*(18*s12*s13^2*s23 + 18*s13^2*s23^2) + 
         p1q*p2q*((21*s12*s13^2 - 9*s13^3)*s23 + 21*s13^2*s23^2)) + 
       p3q^2*(-3*p2q^3*s13^3*s23 + p1q*p2q^2*((9*s12*s13^2 - 15*s13^3)*s23 + 
           9*s13^2*s23^2) + p1q^3*(12*s12*s13^2*s23 + 12*s13^2*s23^2) + 
         p1q^2*p2q*((27*s12*s13^2 - 9*s13^3)*s23 + 27*s13^2*s23^2))) + 
     ((p3q^5*(12*s12^3*s13 + 12*s12^2*s13^2 + (-2*s12^3 + 10*s12^2*s13 - 
            6*s12*s13^2 - 6*s13^3)*s23 + (-2*s12^2 - 6*s13^2)*s23^2) + 
        p2q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + (2*s12*s13 + 2*s13^2)*
           s23^2 + s13*s23^3) + p1q^3*p2q^2*
         ((-12*s12^2*s13 - 36*s12*s13^2 - 24*s13^3)*s23 + 
          (s12^2 - 2*s12*s13 - 15*s13^2)*s23^2 + (-2*s12 + 6*s13)*s23^3 - 
          3*s23^4) + p1q^2*p2q^3*(12*s12*s13^3 + 12*s13^4 + 
          (-11*s12^2*s13 - 30*s12*s13^2 - 7*s13^3)*s23 + 
          (2*s12^2 - 6*s12*s13 - 16*s13^2)*s23^2 + s13*s23^3 - 2*s23^4) + 
        p1q^4*p2q*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*s23^3 - 
          2*s23^4) + p1q*p2q^4*(12*s12*s13^3 + 12*s13^4 + 
          (-4*s12^2*s13 - 4*s12*s13^2 + 12*s13^3)*s23 + 
          (s12^2 - 2*s12*s13 + s13^2)*s23^2 - s23^4) + 
        p3q^4*(p2q*(24*s12^3*s13 - 24*s12*s13^3 + (-6*s12^3 + 14*s12^2*s13 - 
              46*s12*s13^2 - 18*s13^3)*s23 + (-6*s12^2 - 4*s12*s13 - 
              18*s13^2)*s23^2) + p1q*(24*s12^3*s13 + 24*s12^2*s13^2 + 
            (-2*s12^3 + 6*s12^2*s13 - 34*s12*s13^2 - 18*s13^3)*s23 + 
            (2*s12^2 - 12*s12*s13 - 18*s13^2)*s23^2 + 4*s12*s23^3)) + 
        p3q^3*(p2q^2*(12*s12^3*s13 - 36*s12^2*s13^2 - 36*s12*s13^3 + 
            12*s13^4 + (-7*s12^3 - 8*s12^2*s13 - 79*s12*s13^2 - 6*s13^3)*
             s23 + (-6*s12^2 - 10*s12*s13 - 16*s13^2)*s23^2 + 
            (s12 + 2*s13)*s23^3) + p1q*p2q*(36*s12^3*s13 - 12*s12^2*s13^2 - 
            48*s12*s13^3 + (-6*s12^3 - 6*s12^2*s13 - 134*s12*s13^2 - 
              50*s13^3)*s23 + (4*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + 
            (10*s12 + 14*s13)*s23^3) + p1q^2*(12*s12^3*s13 + 12*s12^2*s13^2 + 
            (-s12^3 - 30*s12^2*s13 - 65*s12*s13^2 - 24*s13^3)*s23 + 
            (4*s12^2 - 30*s12*s13 - 18*s13^2)*s23^2 + (3*s12 + 4*s13)*s23^3 - 
            2*s23^4)) + p3q*(p2q^4*(12*s12*s13^3 + 12*s13^4 + 
            (-s12^3 - 4*s12^2*s13 - s12*s13^2 + 14*s13^3)*s23 + 
            (2*s12*s13 + 6*s13^2)*s23^2 + (s12 + 4*s13)*s23^3) + 
          p1q^3*p2q*((-12*s12^2*s13 - 24*s12*s13^2 - 12*s13^3)*s23 + 
            (4*s12^2 + 44*s12*s13 + 40*s13^2)*s23^2 + (-2*s12 + 46*s13)*
             s23^3 - 6*s23^4) + p1q^2*p2q^2*(-24*s12^2*s13^2 - 12*s12*s13^3 + 
            12*s13^4 + (-s12^3 - 40*s12^2*s13 - 125*s12*s13^2 - 50*s13^3)*
             s23 + (8*s12^2 - 2*s12*s13 - 34*s13^2)*s23^2 + 
            (5*s12 + 24*s13)*s23^3 - 4*s23^4) + p1q*p2q^3*(-24*s12^2*s13^2 + 
            12*s12*s13^3 + 36*s13^4 + (-2*s12^3 - 26*s12^2*s13 - 
              74*s12*s13^2 + 10*s13^3)*s23 + (4*s12^2 - 12*s12*s13 - 
              20*s13^2)*s23^2 + (4*s12 + 4*s13)*s23^3 - 2*s23^4) + 
          p1q^4*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*s23^3 - 
            2*s23^4)) + p3q^2*(p2q^3*(-24*s12^2*s13^2 + 24*s13^4 + 
            (-4*s12^3 - 17*s12^2*s13 - 42*s12*s13^2 + 19*s13^3)*s23 + 
            (-2*s12^2 - 6*s12*s13)*s23^2 + (2*s12 + 5*s13)*s23^3) + 
          p1q^2*p2q*(12*s12^3*s13 - 12*s12^2*s13^2 - 24*s12*s13^3 + 
            (-2*s12^3 - 35*s12^2*s13 - 112*s12*s13^2 - 43*s13^3)*s23 + 
            (10*s12^2 + 22*s12*s13 + 12*s13^2)*s23^2 + (8*s12 + 51*s13)*
             s23^3 - 4*s23^4) + p1q^3*((-24*s12^2*s13 - 36*s12*s13^2 - 
              12*s13^3)*s23 + (3*s12^2 - 2*s12*s13 + 7*s13^2)*s23^2 + 
            16*s13*s23^3 - 3*s23^4) + p1q*p2q^2*(12*s12^3*s13 - 
            60*s12^2*s13^2 - 48*s12*s13^3 + 24*s13^4 + 
            (-6*s12^3 - 34*s12^2*s13 - 170*s12*s13^2 - 34*s13^3)*s23 + 
            (5*s12^2 - 10*s12*s13 - 39*s13^2)*s23^2 + (10*s12 + 18*s13)*
             s23^3 - s23^4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/
      (p1q*p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 + p3q^5*(3*s12*s13 + 3*s13^2)*
        s23^2 - 3*p1q^3*p2q^2*s13*s23^3 + p1q^2*p2q^3*
        ((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3) + 
       p3q^2*(p2q^3*(12*s12*s13 + 12*s13^2)*s23^2 - 3*p1q^3*s13*s23^3 + 
         p1q^2*p2q*((9*s12*s13 + 9*s13^2)*s23^2 - 15*s13*s23^3) + 
         p1q*p2q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 9*s13*s23^3)) + 
       p3q^3*(p2q^2*(18*s12*s13 + 18*s13^2)*s23^2 + 
         p1q*p2q*((21*s12*s13 + 21*s13^2)*s23^2 - 9*s13*s23^3) + 
         p1q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 6*s13*s23^3)) + 
       p3q^4*(p2q*(12*s12*s13 + 12*s13^2)*s23^2 + 
         p1q*((6*s12*s13 + 6*s13^2)*s23^2 - 3*s13*s23^3)) + 
       p3q*(p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 - 6*p1q^3*p2q*s13*s23^3 + 
         p1q^2*p2q^2*((9*s12*s13 + 9*s13^2)*s23^2 - 12*s13*s23^3) + 
         p1q*p2q^3*((15*s12*s13 + 15*s13^2)*s23^2 - 3*s13*s23^3))) + 
     ((p1q*p2q^4*((8*s12*s13^2 + 8*s13^3)*s23 + (-48*s12*s13 - 40*s13^2)*
           s23^2 - 48*s13*s23^3) + p3q^5*(48*s12^2*s13^2 + 
          (-16*s12^2*s13 + 24*s12*s13^2 - 24*s13^3)*s23 + 
          (48*s12^2 + 24*s12*s13)*s23^2 - 24*s13*s23^3) + 
        p1q^4*p2q*((-48*s12*s13^2 - 48*s13^3)*s23 + (8*s12*s13 - 40*s13^2)*
           s23^2 + 8*s13*s23^3) + p1q^2*p2q^3*(48*s13^4 + 
          (-8*s12*s13^2 + 24*s13^3)*s23 + (-40*s12*s13 - 32*s13^2)*s23^2 - 
          8*s13*s23^3 + 48*s23^4) + p1q^3*p2q^2*(48*s13^4 + 
          (-40*s12*s13^2 - 8*s13^3)*s23 + (-8*s12*s13 - 32*s13^2)*s23^2 + 
          24*s13*s23^3 + 48*s23^4) + 
        p3q^4*(p1q*(144*s12^2*s13^2 + (-32*s12^2*s13 + 64*s12*s13^2 - 
              96*s13^3)*s23 + (48*s12^2 - 8*s12*s13 - 24*s13^2)*s23^2 + 
            (-96*s12 - 72*s13)*s23^3) + p2q*(48*s12^2*s13^2 - 96*s12*s13^3 + 
            (-32*s12^2*s13 - 8*s12*s13^2 - 72*s13^3)*s23 + 
            (144*s12^2 + 64*s12*s13 - 24*s13^2)*s23^2 - 96*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(96*s12^2*s13^2 - 288*s12*s13^3 + 
            (-64*s12^2*s13 - 144*s12*s13^2 - 304*s13^3)*s23 + 
            (96*s12^2 - 144*s12*s13 - 224*s13^2)*s23^2 + (-288*s12 - 304*s13)*
             s23^3) + p2q^2*(-96*s12*s13^3 + 48*s13^4 + 
            (-24*s12^2*s13 - 48*s12*s13^2 - 24*s13^3)*s23 + 
            (144*s12^2 - 96*s13^2)*s23^2 - 168*s13*s23^3) + 
          p1q^2*(144*s12^2*s13^2 + (-24*s12^2*s13 - 168*s13^3)*s23 + 
            (-48*s12*s13 - 96*s13^2)*s23^2 + (-96*s12 - 24*s13)*s23^3 + 
            48*s23^4)) + p3q^2*(p1q*p2q^2*(-192*s12*s13^3 + 144*s13^4 + 
            (-40*s12^2*s13 - 136*s12*s13^2 - 64*s13^3)*s23 + 
            (48*s12^2 - 312*s12*s13 - 304*s13^2)*s23^2 + (-288*s12 - 432*s13)*
             s23^3) + p2q^3*(48*s13^4 + (-8*s12^2*s13 - 8*s12*s13^2 + 
              32*s13^3)*s23 + (48*s12^2 - 88*s12*s13 - 112*s13^2)*s23^2 - 
            144*s13*s23^3) + p1q^3*(48*s12^2*s13^2 + 
            (-8*s12^2*s13 - 88*s12*s13^2 - 144*s13^3)*s23 + 
            (-8*s12*s13 - 112*s13^2)*s23^2 + 32*s13*s23^3 + 48*s23^4) + 
          p1q^2*p2q*(48*s12^2*s13^2 - 288*s12*s13^3 + 
            (-40*s12^2*s13 - 312*s12*s13^2 - 432*s13^3)*s23 + 
            (-136*s12*s13 - 304*s13^2)*s23^2 + (-192*s12 - 64*s13)*s23^3 + 
            144*s23^4)) + p3q*(p1q*p2q^3*(96*s13^4 + 
            (-8*s12^2*s13 - 16*s12*s13^2 + 56*s13^3)*s23 + 
            (-224*s12*s13 - 192*s13^2)*s23^2 + (-96*s12 - 248*s13)*s23^3) + 
          p2q^4*((8*s12*s13^2 + 8*s13^3)*s23 + (-48*s12*s13 - 40*s13^2)*
             s23^2 - 48*s13*s23^3) + p1q^4*((-48*s12*s13^2 - 48*s13^3)*s23 + 
            (8*s12*s13 - 40*s13^2)*s23^2 + 8*s13*s23^3) + 
          p1q^3*p2q*(-96*s12*s13^3 + (-8*s12^2*s13 - 224*s12*s13^2 - 
              248*s13^3)*s23 + (-16*s12*s13 - 192*s13^2)*s23^2 + 
            56*s13*s23^3 + 96*s23^4) + p1q^2*p2q^2*(-96*s12*s13^3 + 
            144*s13^4 + (-16*s12^2*s13 - 128*s12*s13^2 - 48*s13^3)*s23 + 
            (-128*s12*s13 - 144*s13^2)*s23^2 + (-96*s12 - 48*s13)*s23^3 + 
            144*s23^4)))*Log[-s12 - s13 - s23]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q*p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
           s23^2 - 12*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
          (-20*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
          (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
        p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (10*s12*s13 - 2*s13^2)*
           s23^2 + 10*s13*s23^3) + p1q^2*p2q^3*(12*s13^4 + 
          (14*s12*s13^2 + 6*s13^3)*s23 + (-2*s12*s13 - 16*s13^2)*s23^2 - 
          10*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(12*s13^4 + 
          (-2*s12*s13^2 - 10*s13^3)*s23 + (14*s12*s13 - 16*s13^2)*s23^2 + 
          6*s13*s23^3 + 12*s23^4) + 
        p3q^4*(p1q*(36*s12^2*s13^2 + (-40*s12^2*s13 + 32*s12*s13^2 - 
              24*s13^3)*s23 + (12*s12^2 + 14*s12*s13 - 6*s13^2)*s23^2 + 
            (-24*s12 - 18*s13)*s23^3) + p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + 
            (-40*s12^2*s13 + 14*s12*s13^2 - 18*s13^3)*s23 + 
            (36*s12^2 + 32*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(24*s12^2*s13^2 - 72*s12*s13^3 + 
            (-80*s12^2*s13 + 12*s12*s13^2 - 92*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13 - 88*s13^2)*s23^2 + (-72*s12 - 92*s13)*
             s23^3) + p2q^2*(-24*s12*s13^3 + 12*s13^4 + 
            (-30*s12^2*s13 + 12*s12*s13^2 - 6*s13^3)*s23 + 
            (36*s12^2 + 24*s12*s13 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^2*(36*s12^2*s13^2 + (-30*s12^2*s13 + 24*s12*s13^2 - 42*s13^3)*
             s23 + (12*s12*s13 - 24*s13^2)*s23^2 + (-24*s12 - 6*s13)*s23^3 + 
            12*s23^4)) + p3q*(p1q*p2q^3*(24*s13^4 + 
            (-10*s12^2*s13 + 28*s12*s13^2 + 22*s13^3)*s23 + 
            (-40*s12*s13 - 48*s13^2)*s23^2 + (-24*s12 - 70*s13)*s23^3) + 
          p2q^4*((10*s12*s13^2 + 10*s13^3)*s23 + (-12*s12*s13 - 2*s13^2)*
             s23^2 - 12*s13*s23^3) + p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + 
            (10*s12*s13 - 2*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q*(-24*s12*s13^3 + (-10*s12^2*s13 - 40*s12*s13^2 - 
              70*s13^3)*s23 + (28*s12*s13 - 48*s13^2)*s23^2 + 22*s13*s23^3 + 
            24*s23^4) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
            (-20*s12^2*s13 + 8*s12*s13^2 - 36*s13^3)*s23 + 
            (8*s12*s13 - 84*s13^2)*s23^2 + (-24*s12 - 36*s13)*s23^3 + 
            36*s23^4)) + p3q^2*(p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
            (-50*s12^2*s13 + 22*s12*s13^2 - 32*s13^3)*s23 + 
            (12*s12^2 - 30*s12*s13 - 116*s13^2)*s23^2 + (-72*s12 - 132*s13)*
             s23^3) + p2q^3*(12*s13^4 + (-10*s12^2*s13 + 14*s12*s13^2 + 
              16*s13^3)*s23 + (12*s12^2 - 14*s12*s13 - 20*s13^2)*s23^2 - 
            36*s13*s23^3) + p1q^3*(12*s12^2*s13^2 + 
            (-10*s12^2*s13 - 14*s12*s13^2 - 36*s13^3)*s23 + 
            (14*s12*s13 - 20*s13^2)*s23^2 + 16*s13*s23^3 + 12*s23^4) + 
          p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
            (-50*s12^2*s13 - 30*s12*s13^2 - 132*s13^3)*s23 + 
            (22*s12*s13 - 116*s13^2)*s23^2 + (-48*s12 - 32*s13)*s23^3 + 
            36*s23^4)))*Log[s12/(s12 + s13 + s23)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p1q^4*p2q*((-42*s12*s13^2 - 42*s13^3)*s23 + (-(s12*s13) - 43*s13^2)*
           s23^2 - s13*s23^3) + p3q^5*(42*s12^2*s13^2 + 
          (2*s12^2*s13 + 21*s12*s13^2 - 21*s13^3)*s23 + 
          (-6*s12^2 - 3*s12*s13)*s23^2 + 3*s13*s23^3) + 
        p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
          6*s13*s23^3) + p1q^3*p2q^2*(42*s13^4 + (-43*s12*s13^2 + s13^3)*
           s23 + (s12*s13 - 20*s13^2)*s23^2 - 3*s13*s23^3 - 6*s23^4) + 
        p1q^2*p2q^3*(42*s13^4 + (-23*s12*s13^2 + 21*s13^3)*s23 + 
          (5*s12*s13 + 4*s13^2)*s23^2 + s13*s23^3 - 6*s23^4) + 
        p3q^4*(p2q*(42*s12^2*s13^2 - 84*s12*s13^3 + 
            (4*s12^2*s13 - 23*s12*s13^2 - 63*s13^3)*s23 + 
            (-18*s12^2 - 8*s12*s13 + 3*s13^2)*s23^2 + 12*s13*s23^3) + 
          p1q*(126*s12^2*s13^2 + (4*s12^2*s13 + 40*s12*s13^2 - 84*s13^3)*
             s23 + (-6*s12^2 + s12*s13 - 21*s13^2)*s23^2 + (12*s12 + 9*s13)*
             s23^3)) + p3q*(p1q^4*((-42*s12*s13^2 - 42*s13^3)*s23 + 
            (-(s12*s13) - 43*s13^2)*s23^2 - s13*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (6*s12*s13 + 5*s13^2)*s23^2 + 
            6*s13*s23^3) + p1q*p2q^3*(84*s13^4 + (s12^2*s13 - 46*s12*s13^2 + 
              41*s13^3)*s23 + (28*s12*s13 + 24*s13^2)*s23^2 + 
            (12*s12 + 31*s13)*s23^3) + p1q^2*p2q^2*(-84*s12*s13^3 + 
            126*s13^4 + (2*s12^2*s13 - 152*s12*s13^2 - 18*s13^3)*s23 + 
            (16*s12*s13 - 30*s13^2)*s23^2 + (12*s12 + 6*s13)*s23^3 - 
            18*s23^4) + p1q^3*p2q*(-84*s12*s13^3 + 
            (s12^2*s13 - 212*s12*s13^2 - 209*s13^3)*s23 + 
            (2*s12*s13 - 168*s13^2)*s23^2 - 7*s13*s23^3 - 12*s23^4)) + 
        p3q^2*(p2q^3*(42*s13^4 + (s12^2*s13 - 23*s12*s13^2 + 20*s13^3)*s23 + 
            (-6*s12^2 + 11*s12*s13 + 14*s13^2)*s23^2 + 18*s13*s23^3) + 
          p1q*p2q^2*(-168*s12*s13^3 + 126*s13^4 + 
            (5*s12^2*s13 - 175*s12*s13^2 - 40*s13^3)*s23 + 
            (-6*s12^2 + 39*s12*s13 + 14*s13^2)*s23^2 + (36*s12 + 54*s13)*
             s23^3) + p1q^2*p2q*(42*s12^2*s13^2 - 252*s12*s13^3 + 
            (5*s12^2*s13 - 321*s12*s13^2 - 354*s13^3)*s23 + 
            (17*s12*s13 - 202*s13^2)*s23^2 + (24*s12 + 8*s13)*s23^3 - 
            18*s23^4) + p1q^3*(42*s12^2*s13^2 + (s12^2*s13 - 85*s12*s13^2 - 
              126*s13^3)*s23 + (s12*s13 - 106*s13^2)*s23^2 - 4*s13*s23^3 - 
            6*s23^4)) + p3q^3*(p2q^2*(-84*s12*s13^3 + 42*s13^4 + 
            (3*s12^2*s13 - 66*s12*s13^2 - 21*s13^3)*s23 + 
            (-18*s12^2 + 12*s13^2)*s23^2 + 21*s13*s23^3) + 
          p1q*p2q*(84*s12^2*s13^2 - 252*s12*s13^3 + 
            (8*s12^2*s13 - 174*s12*s13^2 - 250*s13^3)*s23 + 
            (-12*s12^2 + 18*s12*s13 - 68*s13^2)*s23^2 + (36*s12 + 38*s13)*
             s23^3) + p1q^2*(126*s12^2*s13^2 + (3*s12^2*s13 - 24*s12*s13^2 - 
              147*s13^3)*s23 + (6*s12*s13 - 84*s13^2)*s23^2 + 
            (12*s12 + 3*s13)*s23^3 - 6*s23^4)))*Log[s13/(s12 + s13 + s23)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     ((p3q^4*(252*s12^5*s13 + 504*s12^4*s13^2 + 252*s12^3*s13^3 + 
           (-42*s12^5 + 153*s12^4*s13 + 138*s12^3*s13^2 - 177*s12^2*s13^3 - 
             120*s12*s13^4)*s23 + (-55*s12^4 - 8*s12^3*s13 - 47*s12^2*s13^2 - 
             64*s12*s13^3)*s23^2 + (-67*s12^3 - 104*s12^2*s13 - 42*s12*s13^2)*
            s23^3) + p2q^4*((19*s12^4*s13 + 57*s12^3*s13^2 + 57*s12^2*s13^3 + 
             19*s12*s13^4)*s23 + (11*s12^3*s13 + 2*s12^2*s13^2 - 
             29*s12*s13^3 - 20*s13^4)*s23^2 + (-8*s12^2*s13 - 28*s12*s13^2 - 
             20*s13^3)*s23^3) + p1q^3*p2q*
          ((-252*s12^4*s13 - 756*s12^3*s13^2 - 756*s12^2*s13^3 - 
             252*s12*s13^4)*s23 + (19*s12^4 - 297*s12^3*s13 - 
             651*s12^2*s13^2 - 335*s12*s13^3)*s23^2 + 
           (13*s12^3 - 126*s12^2*s13 - 159*s12*s13^2 - 20*s13^3)*s23^3 + 
           (-6*s12^2 - 56*s12*s13 - 20*s13^2)*s23^4) + 
         p1q*p2q^3*(252*s12^3*s13^3 + 504*s12^2*s13^4 + 252*s12*s13^5 + 
           (-80*s12^4*s13 - 83*s12^3*s13^2 + 228*s12^2*s13^3 + 
             211*s12*s13^4 - 20*s13^5)*s23 + (19*s12^4 + 53*s12^3*s13 + 
             79*s12^2*s13^2 + 55*s12*s13^3 - 20*s13^4)*s23^2 + 
           (-27*s12^3 + 9*s12^2*s13 + 71*s12*s13^2 + 40*s13^3)*s23^3 + 
           (8*s12^2 + 53*s12*s13 + 40*s13^2)*s23^4) + 
         p1q^2*p2q^2*(252*s12^3*s13^3 + 504*s12^2*s13^4 + 252*s12*s13^5 + 
           (-233*s12^4*s13 - 587*s12^3*s13^2 - 271*s12^2*s13^3 + 
             83*s12*s13^4)*s23 + (-2*s12^4 - 206*s12^3*s13 - 
             356*s12^2*s13^2 - 52*s12*s13^3 + 40*s13^4)*s23^2 + 
           (-48*s12^3 - 126*s12^2*s13 - 18*s12*s13^2 + 40*s13^3)*s23^3 + 
           (-17*s12^2 - 42*s12*s13 - 20*s13^2)*s23^4 + (-25*s12 - 20*s13)*
            s23^5) + p3q^3*(p2q*(252*s12^5*s13 - 756*s12^3*s13^3 - 
             504*s12^2*s13^4 + (-78*s12^5 - 58*s12^4*s13 - 675*s12^3*s13^2 - 
               966*s12^2*s13^3 - 271*s12*s13^4)*s23 + 
             (-58*s12^4 + 75*s12^3*s13 - 18*s12^2*s13^2 - 61*s12*s13^3)*
              s23^2 + (-142*s12^3 - 211*s12^2*s13 - 84*s12*s13^2)*s23^3) + 
           p1q*(504*s12^5*s13 + 1008*s12^4*s13^2 + 504*s12^3*s13^3 + 
             (-42*s12^5 + 293*s12^4*s13 - 38*s12^3*s13^2 - 745*s12^2*s13^3 - 
               372*s12*s13^4)*s23 + (-32*s12^4 - 17*s12^3*s13 - 388*s12^2*
                s13^2 - 313*s12*s13^3)*s23^2 + (-48*s12^3 - 100*s12^2*s13 - 
               97*s12*s13^2)*s23^3 + (50*s12^2 + 40*s12*s13)*s23^4)) + 
         p3q*(p2q^3*(252*s12^3*s13^3 + 504*s12^2*s13^4 + 252*s12*s13^5 + 
             (-19*s12^5 - 122*s12^4*s13 - 95*s12^3*s13^2 + 254*s12^2*s13^3 + 
               226*s12*s13^4 - 20*s13^5)*s23 + (27*s12^4 + 90*s12^3*s13 + 89*
                s12^2*s13^2 - 4*s12*s13^3 - 60*s13^4)*s23^2 + 
             (-8*s12^3 - 19*s12^2*s13 - 56*s12*s13^2 - 40*s13^3)*s23^3) + 
           p1q^3*((-252*s12^4*s13 - 756*s12^3*s13^2 - 756*s12^2*s13^3 - 252*
                s12*s13^4)*s23 + (19*s12^4 - 297*s12^3*s13 - 651*s12^2*
                s13^2 - 335*s12*s13^3)*s23^2 + (13*s12^3 - 126*s12^2*s13 - 
               159*s12*s13^2 - 20*s13^3)*s23^3 + (-6*s12^2 - 56*s12*s13 - 20*
                s13^2)*s23^4) + p1q*p2q^2*(-504*s12^4*s13^2 - 
             504*s12^3*s13^3 + 504*s12^2*s13^4 + 504*s12*s13^5 + 
             (-40*s12^5 - 555*s12^4*s13 - 1552*s12^3*s13^2 - 893*s12^2*
                s13^3 + 124*s12*s13^4 - 20*s13^5)*s23 + 
             (-23*s12^4 - 208*s12^3*s13 - 413*s12^2*s13^2 - 58*s12*s13^3 + 20*
                s13^4)*s23^2 + (-133*s12^3 - 162*s12^2*s13 + 96*s12*s13^2 + 
               120*s13^3)*s23^3 + (66*s12^2 + 146*s12*s13 + 80*s13^2)*
              s23^4) + p1q^2*p2q*(-504*s12^4*s13^2 - 1008*s12^3*s13^3 - 
             504*s12^2*s13^4 + (-19*s12^5 - 906*s12^4*s13 - 3088*s12^3*
                s13^2 - 3126*s12^2*s13^3 - 925*s12*s13^4)*s23 + 
             (-15*s12^4 - 893*s12^3*s13 - 1945*s12^2*s13^2 - 907*s12*s13^3 + 
               40*s13^4)*s23^2 + (-94*s12^3 - 382*s12^2*s13 - 288*s12*s13^2 + 
               20*s13^3)*s23^3 + (-40*s12^2 - 140*s12*s13 - 60*s13^2)*s23^4 + 
             (-50*s12 - 40*s13)*s23^5)) + 
         p3q^2*(p2q^2*(-504*s12^4*s13^2 - 756*s12^3*s13^3 + 252*s12*s13^5 + 
             (-55*s12^5 - 352*s12^4*s13 - 965*s12^3*s13^2 - 592*s12^2*s13^3 + 
               56*s12*s13^4 - 20*s13^5)*s23 + (24*s12^4 + 162*s12^3*s13 + 116*
                s12^2*s13^2 + 28*s12*s13^3 - 40*s13^4)*s23^2 + 
             (-83*s12^3 - 118*s12^2*s13 - 70*s12*s13^2 - 20*s13^3)*s23^3) + 
           p1q*p2q*(252*s12^5*s13 - 504*s12^4*s13^2 - 1764*s12^3*s13^3 - 
             1008*s12^2*s13^4 + (-82*s12^5 - 686*s12^4*s13 - 3019*s12^3*
                s13^2 - 3378*s12^2*s13^3 - 963*s12*s13^4)*s23 + 
             (-74*s12^4 - 530*s12^3*s13 - 1384*s12^2*s13^2 - 678*s12*s13^3 + 
               40*s13^4)*s23^2 + (-154*s12^3 - 271*s12^2*s13 - 72*s12*s13^2 + 
               80*s13^3)*s23^3 + (108*s12^2 + 133*s12*s13 + 40*s13^2)*
              s23^4) + p1q^2*(252*s12^5*s13 + 504*s12^4*s13^2 + 
             252*s12^3*s13^3 + (-19*s12^5 - 169*s12^4*s13 - 989*s12^3*s13^2 - 
               1343*s12^2*s13^3 - 504*s12*s13^4)*s23 + 
             (-13*s12^4 - 435*s12^3*s13 - 1085*s12^2*s13^2 - 603*s12*s13^3)*
              s23^2 + (-46*s12^3 - 256*s12^2*s13 - 270*s12*s13^2 - 20*s13^3)*
              s23^3 + (-23*s12^2 - 98*s12*s13 - 40*s13^2)*s23^4 + 
             (-25*s12 - 20*s13)*s23^5)))/
        (p1q^2*p2q^2*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         p1q*p2q^3*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         p3q^4*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
         p3q^3*(p1q*(54*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + 
           p2q*(81*s12^3*s13 + 162*s12^2*s13^2 + 81*s12*s13^3)*s23^2) + 
         p3q*(p2q^3*(27*s12^3*s13 + 54*s12^2*s13^2 + 27*s12*s13^3)*s23^2 + 
           p1q^2*p2q*(54*s12^3*s13 + 108*s12^2*s13^2 + 54*s12*s13^3)*s23^2 + 
           p1q*p2q^2*(108*s12^3*s13 + 216*s12^2*s13^2 + 108*s12*s13^3)*
            s23^2) + p3q^2*(p1q^2*(27*s12^3*s13 + 54*s12^2*s13^2 + 
             27*s12*s13^3)*s23^2 + p2q^2*(81*s12^3*s13 + 162*s12^2*s13^2 + 
             81*s12*s13^3)*s23^2 + p1q*p2q*(135*s12^3*s13 + 270*s12^2*s13^2 + 
             135*s12*s13^3)*s23^2)) + 
       ((p3q^4*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + 
            (6*s12^6 + 20*s12^5*s13 - 40*s12^4*s13^2 - 94*s12^3*s13^3 + 
              80*s12^2*s13^4)*s23 + (6*s12^5 - 92*s12^4*s13 - 
              106*s12^3*s13^2 - 88*s12^2*s13^3)*s23^2 + 
            (20*s12^3*s13 + 20*s12^2*s13^2)*s23^3) + 
          p2q^4*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23 + 
            (43*s12^3*s13^2 + 106*s12^2*s13^3 + 83*s12*s13^4 + 20*s13^5)*
             s23^2 + (53*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
          p1q*p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
            (46*s12^4*s13^2 - 49*s12^3*s13^3 + 2*s12^2*s13^4 - 3*s12*s13^5 + 
              20*s13^6)*s23 + (-10*s12^4*s13 + 129*s12^3*s13^2 + 
              179*s12^2*s13^3 + 20*s12*s13^4 + 20*s13^5)*s23^2 + 
            (63*s12^3*s13 - 143*s12*s13^3 - 60*s13^4)*s23^3 + 
            (-53*s12^2*s13 - 126*s12*s13^2 - 60*s13^3)*s23^4) + 
          p1q^4*((-120*s12^3*s13^2 - 120*s12^2*s13^3)*s23^2 + 
            (-12*s12^3*s13 - 175*s12^2*s13^2 - 43*s12*s13^3)*s23^3 + 
            (-6*s12^3 - 18*s12^2*s13 - 63*s12*s13^2 - 20*s13^3)*s23^4 + 
            (-6*s12^2 - 20*s13^2)*s23^5) + p1q^2*p2q^2*(-120*s12^3*s13^4 - 
            120*s12^2*s13^5 + (122*s12^4*s13^2 - 17*s12^3*s13^3 + 
              178*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
            (-20*s12^4*s13 + 89*s12^3*s13^2 + 170*s12^2*s13^3 - 
              57*s12*s13^4 - 60*s13^5)*s23^2 + (63*s12^3*s13 - 
              96*s12^2*s13^2 - 40*s12*s13^3 - 60*s13^4)*s23^3 + 
            (-106*s12^2*s13 + 37*s12*s13^2 + 60*s13^3)*s23^4 + 
            (63*s12*s13 + 60*s13^2)*s23^5) + p1q^3*p2q*
           ((120*s12^4*s13^2 + 120*s12^3*s13^3 + 240*s12^2*s13^4)*s23 + 
            (2*s12^4*s13 + 15*s12^3*s13^2 + 117*s12^2*s13^3 + 86*s12*s13^4)*
             s23^2 + (6*s12^4 + 24*s12^3*s13 - 154*s12^2*s13^2 + 
              123*s12*s13^3 + 60*s13^4)*s23^3 + (6*s12^3 - 67*s12^2*s13 + 
              20*s12*s13^2 + 60*s13^3)*s23^4 + (23*s12*s13 - 20*s13^2)*
             s23^5 - 20*s13*s23^6) + p3q^3*(p2q*(-120*s12^5*s13^2 + 
              120*s12^4*s13^3 + 240*s12^3*s13^4 + (6*s12^6 + 28*s12^5*s13 + 
                109*s12^4*s13^2 + 64*s12^3*s13^3 + 297*s12^2*s13^4 - 
                40*s12*s13^5)*s23 + (6*s12^5 - 273*s12^4*s13 - 263*s12^3*
                 s13^2 - 144*s12^2*s13^3 - 40*s12*s13^4)*s23^2 + 
              (83*s12^3*s13 + 83*s12^2*s13^2)*s23^3) + 
            p1q*(-240*s12^5*s13^2 - 240*s12^4*s13^3 + (6*s12^6 + 
                8*s12^5*s13 + 77*s12^4*s13^2 - 162*s12^3*s13^3 + 
                243*s12^2*s13^4)*s23 + (-12*s12^5 - 127*s12^4*s13 + 
                135*s12^3*s13^2 - 132*s12^2*s13^3)*s23^2 + (-18*s12^4 + 
                207*s12^3*s13 + 89*s12^2*s13^2 - 40*s12*s13^3)*s23^3 + 
              (-60*s12^2*s13 - 40*s12*s13^2)*s23^4)) + 
          p3q^2*(p2q^2*(240*s12^4*s13^3 + 120*s12^3*s13^4 - 120*s12^2*s13^5 + 
              (18*s12^5*s13 + 215*s12^4*s13^2 + 119*s12^3*s13^3 + 
                219*s12^2*s13^4 - 43*s12*s13^5 + 20*s13^6)*s23 + 
              (-244*s12^4*s13 - 154*s12^3*s13^2 + 70*s12^2*s13^3 + 
                20*s12*s13^4 + 40*s13^5)*s23^2 + (116*s12^3*s13 + 
                169*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
            p1q*p2q*(-120*s12^5*s13^2 + 360*s12^4*s13^3 + 480*s12^3*s13^4 + 
              (6*s12^6 + 16*s12^5*s13 + 598*s12^4*s13^2 + 479*s12^3*s13^3 + 
                888*s12^2*s13^4 - 83*s12*s13^5)*s23 + (-6*s12^5 - 
                216*s12^4*s13 + 533*s12^3*s13^2 + 382*s12^2*s13^3 - 
                37*s12*s13^4 - 40*s13^5)*s23^2 + (-12*s12^4 + 482*s12^3*s13 + 
                292*s12^2*s13^2 - 117*s12*s13^3 - 80*s13^4)*s23^3 + 
              (-186*s12^2*s13 - 163*s12*s13^2 - 40*s13^3)*s23^4) + 
            p1q^2*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + (-2*s12^5*s13 + 
                377*s12^4*s13^2 + 62*s12^3*s13^3 + 283*s12^2*s13^4)*s23 + 
              (-18*s12^5 - 14*s12^4*s13 + 413*s12^3*s13^2 - 72*s12^2*s13^3 + 
                43*s12*s13^4)*s23^2 + (204*s12^3*s13 - 55*s12^2*s13^2 + 
                40*s12*s13^3 + 20*s13^4)*s23^3 + (18*s12^3 - 138*s12^2*s13 + 
                57*s12*s13^2 + 40*s13^3)*s23^4 + (60*s12*s13 + 20*s13^2)*s23^
                5)) + p3q*(p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
              (10*s12^5*s13 + 56*s12^4*s13^2 - 59*s12^3*s13^3 - 
                8*s12^2*s13^4 - 3*s12*s13^5 + 20*s13^6)*s23 + 
              (-63*s12^4*s13 + 46*s12^3*s13^2 + 232*s12^2*s13^3 + 
                143*s12*s13^4 + 60*s13^5)*s23^2 + (53*s12^3*s13 + 
                159*s12^2*s13^2 + 126*s12*s13^3 + 40*s13^4)*s23^3) + 
            p1q*p2q^2*(240*s12^4*s13^3 - 240*s12^2*s13^5 + (8*s12^5*s13 + 
                327*s12^4*s13^2 + 112*s12^3*s13^3 + 407*s12^2*s13^4 - 
                86*s12*s13^5 + 20*s13^6)*s23 + (-105*s12^4*s13 + 
                316*s12^3*s13^2 + 485*s12^2*s13^3 - 34*s12*s13^4 - 40*s13^5)*
               s23^2 + (338*s12^3*s13 + 112*s12^2*s13^2 - 217*s12*s13^3 - 
                160*s13^4)*s23^3 + (-179*s12^2*s13 - 249*s12*s13^2 - 
                100*s13^3)*s23^4) + p1q^2*p2q*(240*s12^4*s13^3 + 
              240*s12^3*s13^4 + (-2*s12^5*s13 + 619*s12^4*s13^2 + 
                525*s12^3*s13^3 + 821*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
              (-12*s12^5 - 40*s12^4*s13 + 550*s12^3*s13^2 + 438*s12^2*s13^3 + 
                46*s12*s13^4 - 40*s13^5)*s23^2 + (-6*s12^4 + 255*s12^3*s13 - 
                122*s12^2*s13^2 + 37*s12*s13^3 + 20*s13^4)*s23^3 + 
              (6*s12^3 - 232*s12^2*s13 + 51*s12*s13^2 + 140*s13^3)*s23^4 + 
              (123*s12*s13 + 80*s13^2)*s23^5) + 
            p1q^3*((240*s12^4*s13^2 + 120*s12^3*s13^3 + 120*s12^2*s13^4)*
               s23 + (14*s12^4*s13 + 58*s12^3*s13^2 - 135*s12^2*s13^3 + 
                43*s12*s13^4)*s23^2 + (18*s12^4 + 24*s12^3*s13 - 
                267*s12^2*s13^2 + 40*s12*s13^3 + 20*s13^4)*s23^3 + 
              (12*s12^3 - 97*s12^2*s13)*s23^4 + (-6*s12^2 + 23*s12*s13 - 
                40*s13^2)*s23^5 - 20*s13*s23^6)))*
         Log[(s12 + s13)/(s12 + s13 + s23)])/
        (p1q*p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
         p3q^4*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
         27*p1q^3*p2q*s12^2*s13^2*s23^3 + p1q^2*p2q^2*
          ((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*s23^3) + 
         p3q^2*(p2q^2*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
           p1q^2*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
             54*s12^2*s13^2*s23^3) + p1q*p2q*((135*s12^3*s13^2 + 135*s12^2*
                s13^3)*s23^2 - 54*s12^2*s13^2*s23^3)) + 
         p3q^3*(p2q*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
           p1q*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*
              s23^3)) + p3q*(p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
           27*p1q^3*s12^2*s13^2*s23^3 + p1q^2*p2q*
            ((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 81*s12^2*s13^2*
              s23^3) + p1q*p2q^2*((108*s12^3*s13^2 + 108*s12^2*s13^3)*s23^2 - 
             27*s12^2*s13^2*s23^3))))*Log[s23/(s12 + s13 + s23)] + 
     ((p1q*p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
           s23^2 - 42*s13*s23^3) + p3q^5*(-6*s12^2*s13^2 + 
          (2*s12^2*s13 - 3*s12*s13^2 + 3*s13^3)*s23 + (42*s12^2 + 21*s12*s13)*
           s23^2 - 21*s13*s23^3) + p1q^4*p2q*((6*s12*s13^2 + 6*s13^3)*s23 + 
          (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
        p1q^2*p2q^3*(-6*s13^4 + (s12*s13^2 - 3*s13^3)*s23 + 
          (-43*s12*s13 - 20*s13^2)*s23^2 + s13*s23^3 + 42*s23^4) + 
        p1q^3*p2q^2*(-6*s13^4 + (5*s12*s13^2 + s13^3)*s23 + 
          (-23*s12*s13 + 4*s13^2)*s23^2 + 21*s13*s23^3 + 42*s23^4) + 
        p3q^4*(p1q*(-18*s12^2*s13^2 + (4*s12^2*s13 - 8*s12*s13^2 + 12*s13^3)*
             s23 + (42*s12^2 - 23*s12*s13 + 3*s13^2)*s23^2 + 
            (-84*s12 - 63*s13)*s23^3) + p2q*(-6*s12^2*s13^2 + 12*s12*s13^3 + 
            (4*s12^2*s13 + s12*s13^2 + 9*s13^3)*s23 + 
            (126*s12^2 + 40*s12*s13 - 21*s13^2)*s23^2 - 84*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-12*s12^2*s13^2 + 36*s12*s13^3 + 
            (8*s12^2*s13 + 18*s12*s13^2 + 38*s13^3)*s23 + 
            (84*s12^2 - 174*s12*s13 - 68*s13^2)*s23^2 + (-252*s12 - 250*s13)*
             s23^3) + p2q^2*(12*s12*s13^3 - 6*s13^4 + 
            (3*s12^2*s13 + 6*s12*s13^2 + 3*s13^3)*s23 + 
            (126*s12^2 - 24*s12*s13 - 84*s13^2)*s23^2 - 147*s13*s23^3) + 
          p1q^2*(-18*s12^2*s13^2 + (3*s12^2*s13 + 21*s13^3)*s23 + 
            (-66*s12*s13 + 12*s13^2)*s23^2 + (-84*s12 - 21*s13)*s23^3 + 
            42*s23^4)) + p3q^2*(p1q*p2q^2*(24*s12*s13^3 - 18*s13^4 + 
            (5*s12^2*s13 + 17*s12*s13^2 + 8*s13^3)*s23 + 
            (42*s12^2 - 321*s12*s13 - 202*s13^2)*s23^2 + (-252*s12 - 354*s13)*
             s23^3) + p2q^3*(-6*s13^4 + (s12^2*s13 + s12*s13^2 - 4*s13^3)*
             s23 + (42*s12^2 - 85*s12*s13 - 106*s13^2)*s23^2 - 
            126*s13*s23^3) + p1q^3*(-6*s12^2*s13^2 + 
            (s12^2*s13 + 11*s12*s13^2 + 18*s13^3)*s23 + 
            (-23*s12*s13 + 14*s13^2)*s23^2 + 20*s13*s23^3 + 42*s23^4) + 
          p1q^2*p2q*(-6*s12^2*s13^2 + 36*s12*s13^3 + 
            (5*s12^2*s13 + 39*s12*s13^2 + 54*s13^3)*s23 + 
            (-175*s12*s13 + 14*s13^2)*s23^2 + (-168*s12 - 40*s13)*s23^3 + 
            126*s23^4)) + p3q*(p1q*p2q^3*(-12*s13^4 + 
            (s12^2*s13 + 2*s12*s13^2 - 7*s13^3)*s23 + 
            (-212*s12*s13 - 168*s13^2)*s23^2 + (-84*s12 - 209*s13)*s23^3) + 
          p2q^4*((-(s12*s13^2) - s13^3)*s23 + (-42*s12*s13 - 43*s13^2)*
             s23^2 - 42*s13*s23^3) + p1q^4*((6*s12*s13^2 + 6*s13^3)*s23 + 
            (-(s12*s13) + 5*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q*(12*s12*s13^3 + (s12^2*s13 + 28*s12*s13^2 + 31*s13^3)*
             s23 + (-46*s12*s13 + 24*s13^2)*s23^2 + 41*s13*s23^3 + 
            84*s23^4) + p1q^2*p2q^2*(12*s12*s13^3 - 18*s13^4 + 
            (2*s12^2*s13 + 16*s12*s13^2 + 6*s13^3)*s23 + 
            (-152*s12*s13 - 30*s13^2)*s23^2 + (-84*s12 - 18*s13)*s23^3 + 
            126*s23^4)))*Log[s23/(s12 + s13 + s23)]^2)/
      (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
       27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
         81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
         216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
       p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
         189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
       p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
         54*p1q*p2q^3*s13^2*s23^2)) + 
     nl*((p1q*p2q^4*((8*s12*s13^2 + 8*s13^3)*s23 + (-120*s12*s13 - 112*s13^2)*
            s23^2 - 120*s13*s23^3) + p3q^5*(120*s12^2*s13^2 + 
           (-4*s12^2*s13 + 108*s12*s13^2 - 24*s13^3)*s23 + 
           (120*s12^2 + 108*s12*s13 - 24*s13^2)*s23^2 - 24*s13*s23^3) + 
         p1q^4*p2q*((-120*s12*s13^2 - 120*s13^3)*s23 + 
           (8*s12*s13 - 112*s13^2)*s23^2 + 8*s13*s23^3) + 
         p1q^2*p2q^3*(120*s13^4 + (4*s12*s13^2 + 108*s13^3)*s23 + 
           (-112*s12*s13 - 116*s13^2)*s23^2 - 8*s13*s23^3 + 120*s23^4) + 
         p1q^3*p2q^2*(120*s13^4 + (-112*s12*s13^2 - 8*s13^3)*s23 + 
           (4*s12*s13 - 116*s13^2)*s23^2 + 108*s13*s23^3 + 120*s23^4) + 
         p3q^4*(p1q*(360*s12^2*s13^2 + (-8*s12^2*s13 + 232*s12*s13^2 - 168*
                s13^3)*s23 + (120*s12^2 + 76*s12*s13 - 180*s13^2)*s23^2 + 
             (-240*s12 - 84*s13)*s23^3) + p2q*(120*s12^2*s13^2 - 
             240*s12*s13^3 + (-8*s12^2*s13 + 76*s12*s13^2 - 84*s13^3)*s23 + 
             (360*s12^2 + 232*s12*s13 - 180*s13^2)*s23^2 - 168*s13*s23^3)) + 
         p3q^3*(p1q*p2q*(240*s12^2*s13^2 - 720*s12*s13^3 + 
             (-40*s12^2*s13 - 216*s12*s13^2 - 544*s13^3)*s23 + 
             (240*s12^2 - 216*s12*s13 - 896*s13^2)*s23^2 + 
             (-720*s12 - 544*s13)*s23^3) + p2q^2*(-240*s12*s13^3 + 
             120*s13^4 + (-12*s12^2*s13 - 60*s12*s13^2 + 24*s13^3)*s23 + 
             (360*s12^2 + 12*s12*s13 - 408*s13^2)*s23^2 - 384*s13*s23^3) + 
           p1q^2*(360*s12^2*s13^2 + (-12*s12^2*s13 + 12*s12*s13^2 - 384*
                s13^3)*s23 + (-60*s12*s13 - 408*s13^2)*s23^2 + 
             (-240*s12 + 24*s13)*s23^3 + 120*s23^4)) + 
         p3q*(p1q*p2q^3*(240*s13^4 + (-8*s12^2*s13 - 16*s12*s13^2 + 200*
                s13^3)*s23 + (-584*s12*s13 - 600*s13^2)*s23^2 + 
             (-240*s12 - 608*s13)*s23^3) + p2q^4*((8*s12*s13^2 + 8*s13^3)*
              s23 + (-120*s12*s13 - 112*s13^2)*s23^2 - 120*s13*s23^3) + 
           p1q^4*((-120*s12*s13^2 - 120*s13^3)*s23 + (8*s12*s13 - 112*s13^2)*
              s23^2 + 8*s13*s23^3) + p1q^3*p2q*(-240*s12*s13^3 + 
             (-8*s12^2*s13 - 584*s12*s13^2 - 608*s13^3)*s23 + 
             (-16*s12*s13 - 600*s13^2)*s23^2 + 200*s13*s23^3 + 240*s23^4) + 
           p1q^2*p2q^2*(-240*s12*s13^3 + 360*s13^4 + (-28*s12^2*s13 - 284*s12*
                s13^2 + 24*s13^3)*s23 + (-284*s12*s13 - 552*s13^2)*s23^2 + 
             (-240*s12 + 24*s13)*s23^3 + 360*s23^4)) + 
         p3q^2*(p1q*p2q^2*(-480*s12*s13^3 + 360*s13^4 + 
             (-40*s12^2*s13 - 232*s12*s13^2 + 56*s13^3)*s23 + 
             (120*s12^2 - 756*s12*s13 - 1084*s13^2)*s23^2 + 
             (-720*s12 - 948*s13)*s23^3) + p2q^3*(120*s13^4 + 
             (-8*s12^2*s13 - 20*s12*s13^2 + 92*s13^3)*s23 + 
             (120*s12^2 - 232*s12*s13 - 364*s13^2)*s23^2 - 360*s13*s23^3) + 
           p1q^3*(120*s12^2*s13^2 + (-8*s12^2*s13 - 232*s12*s13^2 - 360*
                s13^3)*s23 + (-20*s12*s13 - 364*s13^2)*s23^2 + 92*s13*s23^3 + 
             120*s23^4) + p1q^2*p2q*(120*s12^2*s13^2 - 720*s12*s13^3 + 
             (-40*s12^2*s13 - 756*s12*s13^2 - 948*s13^3)*s23 + 
             (-232*s12*s13 - 1084*s13^2)*s23^2 + (-480*s12 + 56*s13)*s23^3 + 
             360*s23^4)))/(81*p1q^3*p2q^2*s13^2*s23^2 + 81*p1q^2*p2q^3*s13^2*
          s23^2 + 81*p3q^5*s13^2*s23^2 + p3q^4*(243*p1q*s13^2*s23^2 + 
           243*p2q*s13^2*s23^2) + p3q^3*(243*p1q^2*s13^2*s23^2 + 
           648*p1q*p2q*s13^2*s23^2 + 243*p2q^2*s13^2*s23^2) + 
         p3q^2*(81*p1q^3*s13^2*s23^2 + 567*p1q^2*p2q*s13^2*s23^2 + 
           567*p1q*p2q^2*s13^2*s23^2 + 81*p2q^3*s13^2*s23^2) + 
         p3q*(162*p1q^3*p2q*s13^2*s23^2 + 405*p1q^2*p2q^2*s13^2*s23^2 + 
           162*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-4*s12*s13 + 20*s13^2)*
             s23^2 - 4*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (8*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-4*s12*s13^2 - 4*s13^3)*s23 + (24*s12*s13 + 20*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (20*s12*s13^2 + 4*s13^3)*s23 + (4*s12*s13 + 16*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (4*s12*s13^2 - 12*s13^3)*s23 + (20*s12*s13 + 16*s13^2)*s23^2 + 
            4*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (16*s12^2*s13 + 
                4*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 32*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (16*s12^2*s13 - 32*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 + 
                4*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-4*s12*s13 + 20*s13^2)*
               s23^2 - 4*s13*s23^3) + p2q^4*((-4*s12*s13^2 - 4*s13^3)*s23 + 
              (24*s12*s13 + 20*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (4*s12^2*s13 + 8*s12*s13^2 - 28*s13^3)*
               s23 + (112*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 124*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (8*s12^2*s13 + 
                64*s12*s13^2 + 24*s13^3)*s23 + (64*s12*s13 + 72*s13^2)*s23^
                2 + (48*s12 + 24*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (4*s12^2*s13 + 112*s12*s13^2 + 
                124*s13^3)*s23 + (8*s12*s13 + 96*s13^2)*s23^2 - 
              28*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (4*s12^2*s13 + 4*s12*s13^2 - 16*s13^3)*
               s23 + (-24*s12^2 + 44*s12*s13 + 56*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (20*s12^2*s13 + 68*s12*s13^2 + 32*s13^3)*s23 + (-24*s12^2 + 
                156*s12*s13 + 152*s13^2)*s23^2 + (144*s12 + 216*s13)*s23^3) + 
            p1q^2*p2q*(-24*s12^2*s13^2 + 144*s12*s13^3 + (20*s12^2*s13 + 
                156*s12*s13^2 + 216*s13^3)*s23 + (68*s12*s13 + 152*s13^2)*s23^
                2 + (96*s12 + 32*s13)*s23^3 - 72*s23^4) + 
            p1q^3*(-24*s12^2*s13^2 + (4*s12^2*s13 + 44*s12*s13^2 + 72*s13^3)*
               s23 + (4*s12*s13 + 56*s13^2)*s23^2 - 16*s13*s23^3 - 
              24*s23^4)) + p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + 
              (12*s12^2*s13 + 24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (32*s12^2*s13 + 72*s12*s13^2 + 152*s13^3)*s23 + 
              (-48*s12^2 + 72*s12*s13 + 112*s13^2)*s23^2 + (144*s12 + 
                152*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + (12*s12^2*s13 + 
                84*s13^3)*s23 + (24*s12*s13 + 48*s13^2)*s23^2 + 
              (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*Log[-s12 - s13 - s23])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*((-2*s12*s13 - 2*s13^2)*s23 - 2*s13*s23^2) + 
          p3q^4*(4*s12^2*s13 + (-24*s12^2 - 12*s12*s13)*s23 + 12*s13*s23^2) + 
          p1q*p2q^3*(-2*s12*s13^2 - 2*s13^3 + (24*s12*s13 + 22*s13^2)*s23 + 
            24*s13*s23^2) + p1q^3*p2q*(-2*s12*s13^2 + 2*s13^3 + 
            (8*s12*s13 + 2*s13^2)*s23 - 12*s13*s23^2 - 24*s23^3) + 
          p1q^2*p2q^2*(-4*s12*s13^2 + (22*s12*s13 + 14*s13^2)*s23 + 
            2*s13*s23^2 - 24*s23^3) + p3q^3*(p2q*(4*s12^2*s13 - 4*s12*s13^2 + 
              (-48*s12^2 - 16*s12*s13 + 12*s13^2)*s23 + 36*s13*s23^2) + 
            p1q*(8*s12^2*s13 - 4*s12*s13^2 + (-24*s12^2 + 8*s12*s13)*s23 + 
              (48*s12 + 36*s13)*s23^2)) + 
          p3q*(p2q^3*(-2*s12*s13^2 - 2*s13^3 + (24*s12*s13 + 22*s13^2)*s23 + 
              24*s13*s23^2) + p1q*p2q^2*(2*s12^2*s13 - 6*s12*s13^2 + 
              (92*s12*s13 + 74*s13^2)*s23 + (48*s12 + 98*s13)*s23^2) + 
            p1q^2*p2q*(4*s12^2*s13 - 6*s12*s13^2 + 6*s13^3 + (52*s12*s13 + 
                22*s13^2)*s23 + (48*s12 + 16*s13)*s23^2 - 48*s23^3) + 
            p1q^3*(2*s12^2*s13 - 2*s12*s13^2 + (8*s12*s13 - 2*s13^2)*s23 - 
              14*s13*s23^2 - 24*s23^3)) + 
          p3q^2*(p2q^2*(2*s12^2*s13 - 2*s12*s13^2 + (-24*s12^2 + 22*s12*s13 + 
                36*s13^2)*s23 + 48*s13*s23^2) + p1q*p2q*(8*s12^2*s13 - 
              8*s12*s13^2 + 4*s13^3 + (-24*s12^2 + 76*s12*s13 + 56*s13^2)*
               s23 + (96*s12 + 112*s13)*s23^2) + p1q^2*(6*s12^2*s13 - 
              6*s12*s13^2 + 30*s12*s13*s23 + (48*s12 + 12*s13)*s23^2 - 
              24*s23^3)))*Log[s13/(s12 + s13 + s23)])/
        (27*p1q^3*p2q*s13^2*s23 + 27*p1q^2*p2q^2*s13^2*s23 + 
         27*p3q^4*s13^2*s23 + p3q^3*(81*p1q*s13^2*s23 + 54*p2q*s13^2*s23) + 
         p3q^2*(81*p1q^2*s13^2*s23 + 135*p1q*p2q*s13^2*s23 + 
           27*p2q^2*s13^2*s23) + p3q*(27*p1q^3*s13^2*s23 + 
           108*p1q^2*p2q*s13^2*s23 + 54*p1q*p2q^2*s13^2*s23)) + 
       ((p3q^4*(-24*s12^2*s13 + (4*s12^2 - 12*s12*s13 + 12*s13^2)*s23) + 
          p2q^4*((-2*s12*s13 - 2*s13^2)*s23 - 2*s13*s23^2) + 
          p1q^2*p2q^2*(-24*s13^3 + (22*s12*s13 + 2*s13^2)*s23 + 
            (-4*s12 + 14*s13)*s23^2) + p1q^3*p2q*((24*s12*s13 + 24*s13^2)*
             s23 + (-2*s12 + 22*s13)*s23^2 - 2*s23^3) + 
          p1q*p2q^3*(-24*s13^3 + (8*s12*s13 - 12*s13^2)*s23 + 
            (-2*s12 + 2*s13)*s23^2 + 2*s23^3) + 
          p3q^3*(p2q*(-24*s12^2*s13 + 48*s12*s13^2 + (8*s12^2 + 8*s12*s13 + 
                36*s13^2)*s23 - 4*s12*s23^2) + p1q*(-48*s12^2*s13 + 
              (4*s12^2 - 16*s12*s13 + 36*s13^2)*s23 + (-4*s12 + 12*s13)*s23^
                2)) + p3q^2*(p2q^2*(48*s12*s13^2 - 24*s13^3 + 
              (6*s12^2 + 30*s12*s13 + 12*s13^2)*s23 - 6*s12*s23^2) + 
            p1q^2*(-24*s12^2*s13 + (2*s12^2 + 22*s12*s13 + 48*s13^2)*s23 + 
              (-2*s12 + 36*s13)*s23^2) + p1q*p2q*(-24*s12^2*s13 + 
              96*s12*s13^2 + (8*s12^2 + 76*s12*s13 + 112*s13^2)*s23 + 
              (-8*s12 + 56*s13)*s23^2 + 4*s23^3)) + 
          p3q*(p2q^3*(-24*s13^3 + (2*s12^2 + 8*s12*s13 - 14*s13^2)*s23 + 
              (-2*s12 - 2*s13)*s23^2) + p1q^2*p2q*(48*s12*s13^2 + 
              (2*s12^2 + 92*s12*s13 + 98*s13^2)*s23 + (-6*s12 + 74*s13)*s23^
                2) + p1q^3*((24*s12*s13 + 24*s13^2)*s23 + (-2*s12 + 22*s13)*
               s23^2 - 2*s23^3) + p1q*p2q^2*(48*s12*s13^2 - 48*s13^3 + 
              (4*s12^2 + 52*s12*s13 + 16*s13^2)*s23 + (-6*s12 + 22*s13)*s23^
                2 + 6*s23^3)))*Log[s23/(s12 + s13 + s23)])/
        (27*p1q^2*p2q^2*s13*s23^2 + 27*p1q*p2q^3*s13*s23^2 + 
         27*p3q^4*s13*s23^2 + p3q^3*(54*p1q*s13*s23^2 + 81*p2q*s13*s23^2) + 
         p3q^2*(27*p1q^2*s13*s23^2 + 135*p1q*p2q*s13*s23^2 + 
           81*p2q^2*s13*s23^2) + p3q*(54*p1q^2*p2q*s13*s23^2 + 
           108*p1q*p2q^2*s13*s23^2 + 27*p2q^3*s13*s23^2))) + 
     ((p1q^4*p2q*((252*s12*s13^2 + 252*s13^3)*s23 + (-58*s12*s13 + 194*s13^2)*
            s23^2 - 58*s13*s23^3) + p3q^5*(-252*s12^2*s13^2 + 
           (132*s12^2*s13 - 62*s12*s13^2 + 174*s13^3)*s23 + 
           (-252*s12^2 - 62*s12*s13 - 32*s13^2)*s23^2 + 174*s13*s23^3) + 
         p1q*p2q^4*((-58*s12*s13^2 - 58*s13^3)*s23 + 
           (252*s12*s13 + 194*s13^2)*s23^2 + 252*s13*s23^3) + 
         p1q^3*p2q^2*(-252*s13^4 + (194*s12*s13^2 + 58*s13^3)*s23 + 
           (74*s12*s13 + 120*s13^2)*s23^2 - 62*s13*s23^3 - 252*s23^4) + 
         p1q^2*p2q^3*(-252*s13^4 + (74*s12*s13^2 - 62*s13^3)*s23 + 
           (194*s12*s13 + 120*s13^2)*s23^2 + 58*s13*s23^3 - 252*s23^4) + 
         p3q^4*(p2q*(-252*s12^2*s13^2 + 504*s12*s13^3 + 
             (264*s12^2*s13 + 170*s12*s13^2 + 506*s13^3)*s23 + 
             (-756*s12^2 - 240*s12*s13 - 34*s13^2)*s23^2 + 600*s13*s23^3) + 
           p1q*(-756*s12^2*s13^2 + (264*s12^2*s13 - 240*s12*s13^2 + 600*
                s13^3)*s23 + (-252*s12^2 + 170*s12*s13 - 34*s13^2)*s23^2 + 
             (504*s12 + 506*s13)*s23^3)) + 
         p3q*(p1q^4*((252*s12*s13^2 + 252*s13^3)*s23 + 
             (-58*s12*s13 + 194*s13^2)*s23^2 - 58*s13*s23^3) + 
           p2q^4*((-58*s12*s13^2 - 58*s13^3)*s23 + (252*s12*s13 + 194*s13^2)*
              s23^2 + 252*s13*s23^3) + p1q*p2q^3*(-504*s13^4 + 
             (58*s12^2*s13 + 116*s12*s13^2 - 214*s13^3)*s23 + 
             (1144*s12*s13 + 848*s13^2)*s23^2 + (504*s12 + 1318*s13)*s23^3) + 
           p1q^2*p2q^2*(504*s12*s13^3 - 756*s13^4 + (100*s12^2*s13 + 720*s12*
                s13^2 + 444*s13^3)*s23 + (720*s12*s13 + 500*s13^2)*s23^2 + 
             (504*s12 + 444*s13)*s23^3 - 756*s23^4) + 
           p1q^3*p2q*(504*s12*s13^3 + (58*s12^2*s13 + 1144*s12*s13^2 + 1318*
                s13^3)*s23 + (116*s12*s13 + 848*s13^2)*s23^2 - 
             214*s13*s23^3 - 504*s23^4)) + 
         p3q^2*(p2q^3*(-252*s13^4 + (58*s12^2*s13 + 42*s12*s13^2 - 152*s13^3)*
              s23 + (-252*s12^2 + 446*s12*s13 + 476*s13^2)*s23^2 + 
             756*s13*s23^3) + p1q*p2q^2*(1008*s12*s13^3 - 756*s13^4 + 
             (290*s12^2*s13 + 858*s12*s13^2 + 624*s13^3)*s23 + 
             (-252*s12^2 + 1670*s12*s13 + 1164*s13^2)*s23^2 + 
             (1512*s12 + 2444*s13)*s23^3) + p1q^2*p2q*(-252*s12^2*s13^2 + 
             1512*s12*s13^3 + (290*s12^2*s13 + 1670*s12*s13^2 + 2444*s13^3)*
              s23 + (858*s12*s13 + 1164*s13^2)*s23^2 + (1008*s12 + 624*s13)*
              s23^3 - 756*s23^4) + p1q^3*(-252*s12^2*s13^2 + 
             (58*s12^2*s13 + 446*s12*s13^2 + 756*s13^3)*s23 + 
             (42*s12*s13 + 476*s13^2)*s23^2 - 152*s13*s23^3 - 252*s23^4)) + 
         p3q^3*(p2q^2*(504*s12*s13^3 - 252*s13^4 + (190*s12^2*s13 + 332*s12*
                s13^2 + 238*s13^3)*s23 + (-756*s12^2 + 16*s12*s13 + 280*
                s13^2)*s23^2 + 930*s13*s23^3) + p1q*p2q*(-504*s12^2*s13^2 + 
             1512*s12*s13^3 + (496*s12^2*s13 + 948*s12*s13^2 + 1884*s13^3)*
              s23 + (-504*s12^2 + 948*s12*s13 + 728*s13^2)*s23^2 + 
             (1512*s12 + 1884*s13)*s23^3) + p1q^2*(-756*s12^2*s13^2 + 
             (190*s12^2*s13 + 16*s12*s13^2 + 930*s13^3)*s23 + 
             (332*s12*s13 + 280*s13^2)*s23^2 + (504*s12 + 238*s13)*s23^3 - 
             252*s23^4)))/(27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*
          s23^2 + 27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       (nl*(p1q*p2q^4*((4*s12*s13^2 + 4*s13^3)*s23 + (-24*s12*s13 - 20*s13^2)*
             s23^2 - 24*s13*s23^3) + p3q^5*(24*s12^2*s13^2 + 
            (-8*s12^2*s13 + 12*s12*s13^2 - 12*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13)*s23^2 - 12*s13*s23^3) + 
          p1q^4*p2q*((-24*s12*s13^2 - 24*s13^3)*s23 + (4*s12*s13 - 20*s13^2)*
             s23^2 + 4*s13*s23^3) + p1q^2*p2q^3*(24*s13^4 + 
            (-4*s12*s13^2 + 12*s13^3)*s23 + (-20*s12*s13 - 16*s13^2)*s23^2 - 
            4*s13*s23^3 + 24*s23^4) + p1q^3*p2q^2*(24*s13^4 + 
            (-20*s12*s13^2 - 4*s13^3)*s23 + (-4*s12*s13 - 16*s13^2)*s23^2 + 
            12*s13*s23^3 + 24*s23^4) + p3q^4*
           (p1q*(72*s12^2*s13^2 + (-16*s12^2*s13 + 32*s12*s13^2 - 48*s13^3)*
               s23 + (24*s12^2 - 4*s12*s13 - 12*s13^2)*s23^2 + 
              (-48*s12 - 36*s13)*s23^3) + p2q*(24*s12^2*s13^2 - 
              48*s12*s13^3 + (-16*s12^2*s13 - 4*s12*s13^2 - 36*s13^3)*s23 + 
              (72*s12^2 + 32*s12*s13 - 12*s13^2)*s23^2 - 48*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(48*s12^2*s13^2 - 144*s12*s13^3 + (-32*s12^2*s13 - 
                72*s12*s13^2 - 152*s13^3)*s23 + (48*s12^2 - 72*s12*s13 - 
                112*s13^2)*s23^2 + (-144*s12 - 152*s13)*s23^3) + 
            p2q^2*(-48*s12*s13^3 + 24*s13^4 + (-12*s12^2*s13 - 24*s12*s13^2 - 
                12*s13^3)*s23 + (72*s12^2 - 48*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*(72*s12^2*s13^2 + (-12*s12^2*s13 - 84*s13^3)*s23 + 
              (-24*s12*s13 - 48*s13^2)*s23^2 + (-48*s12 - 12*s13)*s23^3 + 
              24*s23^4)) + p3q^2*(p1q*p2q^2*(-96*s12*s13^3 + 72*s13^4 + 
              (-20*s12^2*s13 - 68*s12*s13^2 - 32*s13^3)*s23 + 
              (24*s12^2 - 156*s12*s13 - 152*s13^2)*s23^2 + (-144*s12 - 
                216*s13)*s23^3) + p2q^3*(24*s13^4 + (-4*s12^2*s13 - 
                4*s12*s13^2 + 16*s13^3)*s23 + (24*s12^2 - 44*s12*s13 - 
                56*s13^2)*s23^2 - 72*s13*s23^3) + p1q^3*(24*s12^2*s13^2 + 
              (-4*s12^2*s13 - 44*s12*s13^2 - 72*s13^3)*s23 + (-4*s12*s13 - 
                56*s13^2)*s23^2 + 16*s13*s23^3 + 24*s23^4) + 
            p1q^2*p2q*(24*s12^2*s13^2 - 144*s12*s13^3 + (-20*s12^2*s13 - 
                156*s12*s13^2 - 216*s13^3)*s23 + (-68*s12*s13 - 152*s13^2)*
               s23^2 + (-96*s12 - 32*s13)*s23^3 + 72*s23^4)) + 
          p3q*(p1q*p2q^3*(48*s13^4 + (-4*s12^2*s13 - 8*s12*s13^2 + 28*s13^3)*
               s23 + (-112*s12*s13 - 96*s13^2)*s23^2 + (-48*s12 - 124*s13)*
               s23^3) + p2q^4*((4*s12*s13^2 + 4*s13^3)*s23 + (-24*s12*s13 - 
                20*s13^2)*s23^2 - 24*s13*s23^3) + 
            p1q^4*((-24*s12*s13^2 - 24*s13^3)*s23 + (4*s12*s13 - 20*s13^2)*
               s23^2 + 4*s13*s23^3) + p1q^3*p2q*(-48*s12*s13^3 + 
              (-4*s12^2*s13 - 112*s12*s13^2 - 124*s13^3)*s23 + 
              (-8*s12*s13 - 96*s13^2)*s23^2 + 28*s13*s23^3 + 48*s23^4) + 
            p1q^2*p2q^2*(-48*s12*s13^3 + 72*s13^4 + (-8*s12^2*s13 - 
                64*s12*s13^2 - 24*s13^3)*s23 + (-64*s12*s13 - 72*s13^2)*s23^
                2 + (-48*s12 - 24*s13)*s23^3 + 72*s23^4))))/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
             s23^2 + 2*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
            (-4*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
            (-84*s12^2 - 42*s12*s13)*s23^2 + 42*s13*s23^3) + 
          p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (84*s12*s13 + 86*s13^2)*
             s23^2 + 84*s13*s23^3) + p1q^3*p2q^2*(12*s13^4 + 
            (-10*s12*s13^2 - 2*s13^3)*s23 + (46*s12*s13 - 8*s13^2)*s23^2 - 
            42*s13*s23^3 - 84*s23^4) + p1q^2*p2q^3*(12*s13^4 + 
            (-2*s12*s13^2 + 6*s13^3)*s23 + (86*s12*s13 + 40*s13^2)*s23^2 - 
            2*s13*s23^3 - 84*s23^4) + p3q^4*
           (p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + (-8*s12^2*s13 - 
                2*s12*s13^2 - 18*s13^3)*s23 + (-252*s12^2 - 80*s12*s13 + 
                42*s13^2)*s23^2 + 168*s13*s23^3) + p1q*(36*s12^2*s13^2 + 
              (-8*s12^2*s13 + 16*s12*s13^2 - 24*s13^3)*s23 + (-84*s12^2 + 
                46*s12*s13 - 6*s13^2)*s23^2 + (168*s12 + 126*s13)*s23^3)) + 
          p3q*(p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
               s23^2 + 2*s13*s23^3) + p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + 
              (84*s12*s13 + 86*s13^2)*s23^2 + 84*s13*s23^3) + 
            p1q*p2q^3*(24*s13^4 + (-2*s12^2*s13 - 4*s12*s13^2 + 14*s13^3)*
               s23 + (424*s12*s13 + 336*s13^2)*s23^2 + (168*s12 + 418*s13)*
               s23^3) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
              (-4*s12^2*s13 - 32*s12*s13^2 - 12*s13^3)*s23 + (304*s12*s13 + 
                60*s13^2)*s23^2 + (168*s12 + 36*s13)*s23^3 - 252*s23^4) + 
            p1q^3*p2q*(-24*s12*s13^3 + (-2*s12^2*s13 - 56*s12*s13^2 - 
                62*s13^3)*s23 + (92*s12*s13 - 48*s13^2)*s23^2 - 
              82*s13*s23^3 - 168*s23^4)) + 
          p3q^2*(p2q^3*(12*s13^4 + (-2*s12^2*s13 - 2*s12*s13^2 + 8*s13^3)*
               s23 + (-84*s12^2 + 170*s12*s13 + 212*s13^2)*s23^2 + 
              252*s13*s23^3) + p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
              (-10*s12^2*s13 - 34*s12*s13^2 - 16*s13^3)*s23 + 
              (-84*s12^2 + 642*s12*s13 + 404*s13^2)*s23^2 + (504*s12 + 
                708*s13)*s23^3) + p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
              (-10*s12^2*s13 - 78*s12*s13^2 - 108*s13^3)*s23 + 
              (350*s12*s13 - 28*s13^2)*s23^2 + (336*s12 + 80*s13)*s23^3 - 
              252*s23^4) + p1q^3*(12*s12^2*s13^2 + (-2*s12^2*s13 - 
                22*s12*s13^2 - 36*s13^3)*s23 + (46*s12*s13 - 28*s13^2)*s23^
                2 - 40*s13*s23^3 - 84*s23^4)) + 
          p3q^3*(p2q^2*(-24*s12*s13^3 + 12*s13^4 + (-6*s12^2*s13 - 
                12*s12*s13^2 - 6*s13^3)*s23 + (-252*s12^2 + 48*s12*s13 + 
                168*s13^2)*s23^2 + 294*s13*s23^3) + p1q*p2q*(24*s12^2*s13^2 - 
              72*s12*s13^3 + (-16*s12^2*s13 - 36*s12*s13^2 - 76*s13^3)*s23 + 
              (-168*s12^2 + 348*s12*s13 + 136*s13^2)*s23^2 + 
              (504*s12 + 500*s13)*s23^3) + p1q^2*(36*s12^2*s13^2 + 
              (-6*s12^2*s13 - 42*s13^3)*s23 + (132*s12*s13 - 24*s13^2)*s23^
                2 + (168*s12 + 42*s13)*s23^3 - 84*s23^4)))*
         Log[p1q/(p1q + p2q + p3q)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*
             s23^2 - 12*s13*s23^3) + p3q^5*(-84*s12^2*s13^2 + 
            (-4*s12^2*s13 - 42*s12*s13^2 + 42*s13^3)*s23 + 
            (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
          p1q^4*p2q*((84*s12*s13^2 + 84*s13^3)*s23 + (2*s12*s13 + 86*s13^2)*
             s23^2 + 2*s13*s23^3) + p1q^2*p2q^3*(-84*s13^4 + 
            (46*s12*s13^2 - 42*s13^3)*s23 + (-10*s12*s13 - 8*s13^2)*s23^2 - 
            2*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(-84*s13^4 + 
            (86*s12*s13^2 - 2*s13^3)*s23 + (-2*s12*s13 + 40*s13^2)*s23^2 + 
            6*s13*s23^3 + 12*s23^4) + p3q^4*(p1q*(-252*s12^2*s13^2 + 
              (-8*s12^2*s13 - 80*s12*s13^2 + 168*s13^3)*s23 + 
              (12*s12^2 - 2*s12*s13 + 42*s13^2)*s23^2 + (-24*s12 - 18*s13)*
               s23^3) + p2q*(-84*s12^2*s13^2 + 168*s12*s13^3 + 
              (-8*s12^2*s13 + 46*s12*s13^2 + 126*s13^3)*s23 + 
              (36*s12^2 + 16*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-168*s12^2*s13^2 + 504*s12*s13^3 + (-16*s12^2*s13 + 
                348*s12*s13^2 + 500*s13^3)*s23 + (24*s12^2 - 36*s12*s13 + 
                136*s13^2)*s23^2 + (-72*s12 - 76*s13)*s23^3) + 
            p2q^2*(168*s12*s13^3 - 84*s13^4 + (-6*s12^2*s13 + 132*s12*s13^2 + 
                42*s13^3)*s23 + (36*s12^2 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
            p1q^2*(-252*s12^2*s13^2 + (-6*s12^2*s13 + 48*s12*s13^2 + 
                294*s13^3)*s23 + (-12*s12*s13 + 168*s13^2)*s23^2 + 
              (-24*s12 - 6*s13)*s23^3 + 12*s23^4)) + 
          p3q^2*(p1q*p2q^2*(336*s12*s13^3 - 252*s13^4 + (-10*s12^2*s13 + 
                350*s12*s13^2 + 80*s13^3)*s23 + (12*s12^2 - 78*s12*s13 - 
                28*s13^2)*s23^2 + (-72*s12 - 108*s13)*s23^3) + 
            p2q^3*(-84*s13^4 + (-2*s12^2*s13 + 46*s12*s13^2 - 40*s13^3)*s23 + 
              (12*s12^2 - 22*s12*s13 - 28*s13^2)*s23^2 - 36*s13*s23^3) + 
            p1q^3*(-84*s12^2*s13^2 + (-2*s12^2*s13 + 170*s12*s13^2 + 
                252*s13^3)*s23 + (-2*s12*s13 + 212*s13^2)*s23^2 + 
              8*s13*s23^3 + 12*s23^4) + p1q^2*p2q*(-84*s12^2*s13^2 + 
              504*s12*s13^3 + (-10*s12^2*s13 + 642*s12*s13^2 + 708*s13^3)*
               s23 + (-34*s12*s13 + 404*s13^2)*s23^2 + (-48*s12 - 16*s13)*s23^
                3 + 36*s23^4)) + p3q*(p1q*p2q^3*(-168*s13^4 + 
              (-2*s12^2*s13 + 92*s12*s13^2 - 82*s13^3)*s23 + (-56*s12*s13 - 
                48*s13^2)*s23^2 + (-24*s12 - 62*s13)*s23^3) + 
            p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*s23^
                2 - 12*s13*s23^3) + p1q^4*((84*s12*s13^2 + 84*s13^3)*s23 + 
              (2*s12*s13 + 86*s13^2)*s23^2 + 2*s13*s23^3) + 
            p1q^3*p2q*(168*s12*s13^3 + (-2*s12^2*s13 + 424*s12*s13^2 + 
                418*s13^3)*s23 + (-4*s12*s13 + 336*s13^2)*s23^2 + 
              14*s13*s23^3 + 24*s23^4) + p1q^2*p2q^2*(168*s12*s13^3 - 
              252*s13^4 + (-4*s12^2*s13 + 304*s12*s13^2 + 36*s13^3)*s23 + 
              (-32*s12*s13 + 60*s13^2)*s23^2 + (-24*s12 - 12*s13)*s23^3 + 
              36*s23^4)))*Log[p2q/(p1q + p2q + p3q)])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
             s23^2 - 20*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (40*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-20*s12*s13^2 - 20*s13^3)*s23 + (24*s12*s13 + 4*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (4*s12*s13^2 + 20*s13^3)*s23 + (-28*s12*s13 + 32*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (-28*s12*s13^2 - 12*s13^3)*s23 + (4*s12*s13 + 32*s13^2)*s23^2 + 
            20*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (80*s12^2*s13 - 
                28*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 64*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (80*s12^2*s13 - 64*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 - 
                28*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
               s23^2 - 20*s13*s23^3) + p2q^4*((-20*s12*s13^2 - 20*s13^3)*
               s23 + (24*s12*s13 + 4*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (20*s12^2*s13 - 56*s12*s13^2 - 44*s13^3)*
               s23 + (80*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 140*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (40*s12^2*s13 - 
                16*s12*s13^2 + 72*s13^3)*s23 + (-16*s12*s13 + 168*s13^2)*s23^
                2 + (48*s12 + 72*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (20*s12^2*s13 + 80*s12*s13^2 + 
                140*s13^3)*s23 + (-56*s12*s13 + 96*s13^2)*s23^2 - 
              44*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (20*s12^2*s13 - 28*s12*s13^2 - 32*s13^3)*
               s23 + (-24*s12^2 + 28*s12*s13 + 40*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (100*s12^2*s13 - 44*s12*s13^2 + 64*s13^3)*s23 + 
              (-24*s12^2 + 60*s12*s13 + 232*s13^2)*s23^2 + (144*s12 + 
                264*s13)*s23^3) + p1q^2*p2q*(-24*s12^2*s13^2 + 
              144*s12*s13^3 + (100*s12^2*s13 + 60*s12*s13^2 + 264*s13^3)*
               s23 + (-44*s12*s13 + 232*s13^2)*s23^2 + (96*s12 + 64*s13)*s23^
                3 - 72*s23^4) + p1q^3*(-24*s12^2*s13^2 + (20*s12^2*s13 + 
                28*s12*s13^2 + 72*s13^3)*s23 + (-28*s12*s13 + 40*s13^2)*s23^
                2 - 32*s13*s23^3 - 24*s23^4)) + 
          p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + (60*s12^2*s13 - 
                24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (160*s12^2*s13 - 24*s12*s13^2 + 184*s13^3)*
               s23 + (-48*s12^2 - 24*s12*s13 + 176*s13^2)*s23^2 + 
              (144*s12 + 184*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + 
              (60*s12^2*s13 - 48*s12*s13^2 + 84*s13^3)*s23 + (-24*s12*s13 + 
                48*s13^2)*s23^2 + (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*
         Log[p3q/(p1q + p2q + p3q)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((96*s12*s13^2 + 96*s13^3)*s23 + (-16*s12*s13 + 80*s13^2)*
             s23^2 - 16*s13*s23^3) + p3q^5*(-96*s12^2*s13^2 + 
            (32*s12^2*s13 - 48*s12*s13^2 + 48*s13^3)*s23 + 
            (-96*s12^2 - 48*s12*s13)*s23^2 + 48*s13*s23^3) + 
          p1q*p2q^4*((-16*s12*s13^2 - 16*s13^3)*s23 + (96*s12*s13 + 80*s13^2)*
             s23^2 + 96*s13*s23^3) + p1q^3*p2q^2*(-96*s13^4 + 
            (80*s12*s13^2 + 16*s13^3)*s23 + (16*s12*s13 + 64*s13^2)*s23^2 - 
            48*s13*s23^3 - 96*s23^4) + p1q^2*p2q^3*(-96*s13^4 + 
            (16*s12*s13^2 - 48*s13^3)*s23 + (80*s12*s13 + 64*s13^2)*s23^2 + 
            16*s13*s23^3 - 96*s23^4) + p3q^4*
           (p2q*(-96*s12^2*s13^2 + 192*s12*s13^3 + (64*s12^2*s13 + 
                16*s12*s13^2 + 144*s13^3)*s23 + (-288*s12^2 - 128*s12*s13 + 
                48*s13^2)*s23^2 + 192*s13*s23^3) + p1q*(-288*s12^2*s13^2 + 
              (64*s12^2*s13 - 128*s12*s13^2 + 192*s13^3)*s23 + 
              (-96*s12^2 + 16*s12*s13 + 48*s13^2)*s23^2 + (192*s12 + 144*s13)*
               s23^3)) + p3q*(p1q^4*((96*s12*s13^2 + 96*s13^3)*s23 + 
              (-16*s12*s13 + 80*s13^2)*s23^2 - 16*s13*s23^3) + 
            p2q^4*((-16*s12*s13^2 - 16*s13^3)*s23 + (96*s12*s13 + 80*s13^2)*
               s23^2 + 96*s13*s23^3) + p1q*p2q^3*(-192*s13^4 + 
              (16*s12^2*s13 + 32*s12*s13^2 - 112*s13^3)*s23 + 
              (448*s12*s13 + 384*s13^2)*s23^2 + (192*s12 + 496*s13)*s23^3) + 
            p1q^2*p2q^2*(192*s12*s13^3 - 288*s13^4 + (32*s12^2*s13 + 
                256*s12*s13^2 + 96*s13^3)*s23 + (256*s12*s13 + 288*s13^2)*s23^
                2 + (192*s12 + 96*s13)*s23^3 - 288*s23^4) + 
            p1q^3*p2q*(192*s12*s13^3 + (16*s12^2*s13 + 448*s12*s13^2 + 
                496*s13^3)*s23 + (32*s12*s13 + 384*s13^2)*s23^2 - 
              112*s13*s23^3 - 192*s23^4)) + 
          p3q^2*(p2q^3*(-96*s13^4 + (16*s12^2*s13 + 16*s12*s13^2 - 64*s13^3)*
               s23 + (-96*s12^2 + 176*s12*s13 + 224*s13^2)*s23^2 + 
              288*s13*s23^3) + p1q*p2q^2*(384*s12*s13^3 - 288*s13^4 + 
              (80*s12^2*s13 + 272*s12*s13^2 + 128*s13^3)*s23 + 
              (-96*s12^2 + 624*s12*s13 + 608*s13^2)*s23^2 + (576*s12 + 
                864*s13)*s23^3) + p1q^2*p2q*(-96*s12^2*s13^2 + 
              576*s12*s13^3 + (80*s12^2*s13 + 624*s12*s13^2 + 864*s13^3)*
               s23 + (272*s12*s13 + 608*s13^2)*s23^2 + (384*s12 + 128*s13)*
               s23^3 - 288*s23^4) + p1q^3*(-96*s12^2*s13^2 + (16*s12^2*s13 + 
                176*s12*s13^2 + 288*s13^3)*s23 + (16*s12*s13 + 224*s13^2)*s23^
                2 - 64*s13*s23^3 - 96*s23^4)) + 
          p3q^3*(p2q^2*(192*s12*s13^3 - 96*s13^4 + (48*s12^2*s13 + 
                96*s12*s13^2 + 48*s13^3)*s23 + (-288*s12^2 + 192*s13^2)*s23^
                2 + 336*s13*s23^3) + p1q*p2q*(-192*s12^2*s13^2 + 
              576*s12*s13^3 + (128*s12^2*s13 + 288*s12*s13^2 + 608*s13^3)*
               s23 + (-192*s12^2 + 288*s12*s13 + 448*s13^2)*s23^2 + 
              (576*s12 + 608*s13)*s23^3) + p1q^2*(-288*s12^2*s13^2 + 
              (48*s12^2*s13 + 336*s13^3)*s23 + (96*s12*s13 + 192*s13^2)*s23^
                2 + (192*s12 + 48*s13)*s23^3 - 96*s23^4)))*
         Log[-s12 - s13 - s23])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
             s23^2 - 20*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (40*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-20*s12*s13^2 - 20*s13^3)*s23 + (24*s12*s13 + 4*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (4*s12*s13^2 + 20*s13^3)*s23 + (-28*s12*s13 + 32*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (-28*s12*s13^2 - 12*s13^3)*s23 + (4*s12*s13 + 32*s13^2)*s23^2 + 
            20*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (80*s12^2*s13 - 
                28*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 64*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (80*s12^2*s13 - 64*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 - 
                28*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
               s23^2 - 20*s13*s23^3) + p2q^4*((-20*s12*s13^2 - 20*s13^3)*
               s23 + (24*s12*s13 + 4*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (20*s12^2*s13 - 56*s12*s13^2 - 44*s13^3)*
               s23 + (80*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 140*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (40*s12^2*s13 - 
                16*s12*s13^2 + 72*s13^3)*s23 + (-16*s12*s13 + 168*s13^2)*s23^
                2 + (48*s12 + 72*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (20*s12^2*s13 + 80*s12*s13^2 + 
                140*s13^3)*s23 + (-56*s12*s13 + 96*s13^2)*s23^2 - 
              44*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (20*s12^2*s13 - 28*s12*s13^2 - 32*s13^3)*
               s23 + (-24*s12^2 + 28*s12*s13 + 40*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (100*s12^2*s13 - 44*s12*s13^2 + 64*s13^3)*s23 + 
              (-24*s12^2 + 60*s12*s13 + 232*s13^2)*s23^2 + (144*s12 + 
                264*s13)*s23^3) + p1q^2*p2q*(-24*s12^2*s13^2 + 
              144*s12*s13^3 + (100*s12^2*s13 + 60*s12*s13^2 + 264*s13^3)*
               s23 + (-44*s12*s13 + 232*s13^2)*s23^2 + (96*s12 + 64*s13)*s23^
                3 - 72*s23^4) + p1q^3*(-24*s12^2*s13^2 + (20*s12^2*s13 + 
                28*s12*s13^2 + 72*s13^3)*s23 + (-28*s12*s13 + 40*s13^2)*s23^
                2 - 32*s13*s23^3 - 24*s23^4)) + 
          p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + (60*s12^2*s13 - 
                24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (160*s12^2*s13 - 24*s12*s13^2 + 184*s13^3)*
               s23 + (-48*s12^2 - 24*s12*s13 + 176*s13^2)*s23^2 + 
              (144*s12 + 184*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + 
              (60*s12^2*s13 - 48*s12*s13^2 + 84*s13^3)*s23 + (-24*s12*s13 + 
                48*s13^2)*s23^2 + (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*
             s23^2 - 12*s13*s23^3) + p3q^5*(-84*s12^2*s13^2 + 
            (-4*s12^2*s13 - 42*s12*s13^2 + 42*s13^3)*s23 + 
            (12*s12^2 + 6*s12*s13)*s23^2 - 6*s13*s23^3) + 
          p1q^4*p2q*((84*s12*s13^2 + 84*s13^3)*s23 + (2*s12*s13 + 86*s13^2)*
             s23^2 + 2*s13*s23^3) + p1q^2*p2q^3*(-84*s13^4 + 
            (46*s12*s13^2 - 42*s13^3)*s23 + (-10*s12*s13 - 8*s13^2)*s23^2 - 
            2*s13*s23^3 + 12*s23^4) + p1q^3*p2q^2*(-84*s13^4 + 
            (86*s12*s13^2 - 2*s13^3)*s23 + (-2*s12*s13 + 40*s13^2)*s23^2 + 
            6*s13*s23^3 + 12*s23^4) + p3q^4*(p1q*(-252*s12^2*s13^2 + 
              (-8*s12^2*s13 - 80*s12*s13^2 + 168*s13^3)*s23 + 
              (12*s12^2 - 2*s12*s13 + 42*s13^2)*s23^2 + (-24*s12 - 18*s13)*
               s23^3) + p2q*(-84*s12^2*s13^2 + 168*s12*s13^3 + 
              (-8*s12^2*s13 + 46*s12*s13^2 + 126*s13^3)*s23 + 
              (36*s12^2 + 16*s12*s13 - 6*s13^2)*s23^2 - 24*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-168*s12^2*s13^2 + 504*s12*s13^3 + (-16*s12^2*s13 + 
                348*s12*s13^2 + 500*s13^3)*s23 + (24*s12^2 - 36*s12*s13 + 
                136*s13^2)*s23^2 + (-72*s12 - 76*s13)*s23^3) + 
            p2q^2*(168*s12*s13^3 - 84*s13^4 + (-6*s12^2*s13 + 132*s12*s13^2 + 
                42*s13^3)*s23 + (36*s12^2 - 24*s13^2)*s23^2 - 42*s13*s23^3) + 
            p1q^2*(-252*s12^2*s13^2 + (-6*s12^2*s13 + 48*s12*s13^2 + 
                294*s13^3)*s23 + (-12*s12*s13 + 168*s13^2)*s23^2 + 
              (-24*s12 - 6*s13)*s23^3 + 12*s23^4)) + 
          p3q^2*(p1q*p2q^2*(336*s12*s13^3 - 252*s13^4 + (-10*s12^2*s13 + 
                350*s12*s13^2 + 80*s13^3)*s23 + (12*s12^2 - 78*s12*s13 - 
                28*s13^2)*s23^2 + (-72*s12 - 108*s13)*s23^3) + 
            p2q^3*(-84*s13^4 + (-2*s12^2*s13 + 46*s12*s13^2 - 40*s13^3)*s23 + 
              (12*s12^2 - 22*s12*s13 - 28*s13^2)*s23^2 - 36*s13*s23^3) + 
            p1q^3*(-84*s12^2*s13^2 + (-2*s12^2*s13 + 170*s12*s13^2 + 
                252*s13^3)*s23 + (-2*s12*s13 + 212*s13^2)*s23^2 + 
              8*s13*s23^3 + 12*s23^4) + p1q^2*p2q*(-84*s12^2*s13^2 + 
              504*s12*s13^3 + (-10*s12^2*s13 + 642*s12*s13^2 + 708*s13^3)*
               s23 + (-34*s12*s13 + 404*s13^2)*s23^2 + (-48*s12 - 16*s13)*s23^
                3 + 36*s23^4)) + p3q*(p1q*p2q^3*(-168*s13^4 + 
              (-2*s12^2*s13 + 92*s12*s13^2 - 82*s13^3)*s23 + (-56*s12*s13 - 
                48*s13^2)*s23^2 + (-24*s12 - 62*s13)*s23^3) + 
            p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (-12*s12*s13 - 10*s13^2)*s23^
                2 - 12*s13*s23^3) + p1q^4*((84*s12*s13^2 + 84*s13^3)*s23 + 
              (2*s12*s13 + 86*s13^2)*s23^2 + 2*s13*s23^3) + 
            p1q^3*p2q*(168*s12*s13^3 + (-2*s12^2*s13 + 424*s12*s13^2 + 
                418*s13^3)*s23 + (-4*s12*s13 + 336*s13^2)*s23^2 + 
              14*s13*s23^3 + 24*s23^4) + p1q^2*p2q^2*(168*s12*s13^3 - 
              252*s13^4 + (-4*s12^2*s13 + 304*s12*s13^2 + 36*s13^3)*s23 + 
              (-32*s12*s13 + 60*s13^2)*s23^2 + (-24*s12 - 12*s13)*s23^3 + 
              36*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
             s23^2 + 2*s13*s23^3) + p3q^5*(12*s12^2*s13^2 + 
            (-4*s12^2*s13 + 6*s12*s13^2 - 6*s13^3)*s23 + 
            (-84*s12^2 - 42*s12*s13)*s23^2 + 42*s13*s23^3) + 
          p1q*p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + (84*s12*s13 + 86*s13^2)*
             s23^2 + 84*s13*s23^3) + p1q^3*p2q^2*(12*s13^4 + 
            (-10*s12*s13^2 - 2*s13^3)*s23 + (46*s12*s13 - 8*s13^2)*s23^2 - 
            42*s13*s23^3 - 84*s23^4) + p1q^2*p2q^3*(12*s13^4 + 
            (-2*s12*s13^2 + 6*s13^3)*s23 + (86*s12*s13 + 40*s13^2)*s23^2 - 
            2*s13*s23^3 - 84*s23^4) + p3q^4*
           (p2q*(12*s12^2*s13^2 - 24*s12*s13^3 + (-8*s12^2*s13 - 
                2*s12*s13^2 - 18*s13^3)*s23 + (-252*s12^2 - 80*s12*s13 + 
                42*s13^2)*s23^2 + 168*s13*s23^3) + p1q*(36*s12^2*s13^2 + 
              (-8*s12^2*s13 + 16*s12*s13^2 - 24*s13^3)*s23 + (-84*s12^2 + 
                46*s12*s13 - 6*s13^2)*s23^2 + (168*s12 + 126*s13)*s23^3)) + 
          p3q*(p1q^4*((-12*s12*s13^2 - 12*s13^3)*s23 + (2*s12*s13 - 10*s13^2)*
               s23^2 + 2*s13*s23^3) + p2q^4*((2*s12*s13^2 + 2*s13^3)*s23 + 
              (84*s12*s13 + 86*s13^2)*s23^2 + 84*s13*s23^3) + 
            p1q*p2q^3*(24*s13^4 + (-2*s12^2*s13 - 4*s12*s13^2 + 14*s13^3)*
               s23 + (424*s12*s13 + 336*s13^2)*s23^2 + (168*s12 + 418*s13)*
               s23^3) + p1q^2*p2q^2*(-24*s12*s13^3 + 36*s13^4 + 
              (-4*s12^2*s13 - 32*s12*s13^2 - 12*s13^3)*s23 + (304*s12*s13 + 
                60*s13^2)*s23^2 + (168*s12 + 36*s13)*s23^3 - 252*s23^4) + 
            p1q^3*p2q*(-24*s12*s13^3 + (-2*s12^2*s13 - 56*s12*s13^2 - 
                62*s13^3)*s23 + (92*s12*s13 - 48*s13^2)*s23^2 - 
              82*s13*s23^3 - 168*s23^4)) + 
          p3q^2*(p2q^3*(12*s13^4 + (-2*s12^2*s13 - 2*s12*s13^2 + 8*s13^3)*
               s23 + (-84*s12^2 + 170*s12*s13 + 212*s13^2)*s23^2 + 
              252*s13*s23^3) + p1q*p2q^2*(-48*s12*s13^3 + 36*s13^4 + 
              (-10*s12^2*s13 - 34*s12*s13^2 - 16*s13^3)*s23 + 
              (-84*s12^2 + 642*s12*s13 + 404*s13^2)*s23^2 + (504*s12 + 
                708*s13)*s23^3) + p1q^2*p2q*(12*s12^2*s13^2 - 72*s12*s13^3 + 
              (-10*s12^2*s13 - 78*s12*s13^2 - 108*s13^3)*s23 + 
              (350*s12*s13 - 28*s13^2)*s23^2 + (336*s12 + 80*s13)*s23^3 - 
              252*s23^4) + p1q^3*(12*s12^2*s13^2 + (-2*s12^2*s13 - 
                22*s12*s13^2 - 36*s13^3)*s23 + (46*s12*s13 - 28*s13^2)*s23^
                2 - 40*s13*s23^3 - 84*s23^4)) + 
          p3q^3*(p2q^2*(-24*s12*s13^3 + 12*s13^4 + (-6*s12^2*s13 - 
                12*s12*s13^2 - 6*s13^3)*s23 + (-252*s12^2 + 48*s12*s13 + 
                168*s13^2)*s23^2 + 294*s13*s23^3) + p1q*p2q*(24*s12^2*s13^2 - 
              72*s12*s13^3 + (-16*s12^2*s13 - 36*s12*s13^2 - 76*s13^3)*s23 + 
              (-168*s12^2 + 348*s12*s13 + 136*s13^2)*s23^2 + 
              (504*s12 + 500*s13)*s23^3) + p1q^2*(36*s12^2*s13^2 + 
              (-6*s12^2*s13 - 42*s13^3)*s23 + (132*s12*s13 - 24*s13^2)*s23^
                2 + (168*s12 + 42*s13)*s23^3 - 84*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)))/ep + 
     Log[p3q/(p1q + p2q + p3q)]*
      ((p2q^3*(20*s12*s13 + 20*s13^2 + 20*s13*s23) + 
         p1q^2*p2q*(20*s12*s13 - 20*s13^2 + (8*s12 + 12*s13)*s23 - 
           32*s23^2) + p1q*p2q^2*(8*s12*s13 - 32*s13^2 + (20*s12 + 12*s13)*
            s23 - 20*s23^2) + p3q^3*(-60*s12^2 - 32*s12*s13 - 12*s13^2 + 
           (-32*s12 + 40*s13)*s23 - 12*s23^2) + 
         p1q^3*((20*s12 + 20*s13)*s23 + 20*s23^2) + 
         p3q^2*(p2q*(-60*s12^2 + 16*s12*s13 - 4*s13^2 + (8*s12 + 112*s13)*
              s23 - 12*s23^2) + p1q*(-60*s12^2 + 8*s12*s13 - 12*s13^2 + 
             (16*s12 + 112*s13)*s23 - 4*s23^2)) + 
         p3q*(p2q^2*(-20*s12^2 + 28*s12*s13 + 8*s13^2 + (20*s12 + 72*s13)*
              s23) + p1q*p2q*(-20*s12^2 + 56*s12*s13 - 44*s13^2 + 
             (56*s12 + 104*s13)*s23 - 44*s23^2) + 
           p1q^2*(-20*s12^2 + 20*s12*s13 + (28*s12 + 72*s13)*s23 + 8*s23^2)))/
        (27*p1q^2*p2q*s13*s23 + 27*p1q*p2q^2*s13*s23 + 27*p3q^3*s13*s23 + 
         p3q^2*(54*p1q*s13*s23 + 54*p2q*s13*s23) + 
         p3q*(27*p1q^2*s13*s23 + 81*p1q*p2q*s13*s23 + 27*p2q^2*s13*s23)) + 
       ((p1q*p2q^4*(20*s12*s13^3 + 20*s13^4 + (-24*s12*s13^2 - 4*s13^3)*s23 - 
            24*s13^2*s23^2) + p1q^5*((-10*s12^2*s13 - 20*s12*s13^2 - 
              10*s13^3)*s23 + (-20*s12*s13 - 20*s13^2)*s23^2 - 
            10*s13*s23^3) + p3q^5*(20*s12^3*s13 + 20*s12^2*s13^2 + 
            (-24*s12^3 - 4*s12^2*s13)*s23 + (-24*s12^2 + 12*s12*s13 + 
              12*s13^2)*s23^2 + 12*s13*s23^3) + p1q^2*p2q^3*
           (-10*s12^2*s13^2 + 20*s12*s13^3 + 30*s13^4 + 
            (24*s12^2*s13 - 28*s12*s13^2 - 12*s13^3)*s23 + 
            (72*s12*s13 + 6*s13^2)*s23^2 + 48*s13*s23^3) + 
          p1q^4*p2q*(-10*s12^2*s13^2 + 10*s13^4 + 
            (-8*s12^2*s13 - 28*s12*s13^2)*s23 + (-8*s12*s13 - 10*s13^2)*
             s23^2 + (-24*s12 - 24*s13)*s23^3 - 24*s23^4) + 
          p1q^3*p2q^2*(-20*s12^2*s13^2 + 20*s13^4 + 
            (14*s12^2*s13 - 36*s12*s13^2 - 10*s13^3)*s23 + 
            (60*s12*s13 + 16*s13^2)*s23^2 + (-24*s12 + 22*s13)*s23^3 - 
            24*s23^4) + p3q^4*(p2q*(20*s12^3*s13 - 20*s12^2*s13^2 - 
              40*s12*s13^3 + (-48*s12^3 - 12*s12^2*s13 - 24*s12*s13^2)*s23 + 
              (-48*s12^2 + 52*s12*s13 + 36*s13^2)*s23^2 + 36*s13*s23^3) + 
            p1q*(60*s12^3*s13 + 60*s12^2*s13^2 + (-48*s12^3 + 4*s12^2*s13 - 
                8*s12*s13^2)*s23 + (76*s12*s13 + 36*s13^2)*s23^2 + 
              (48*s12 + 36*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-30*s12^2*s13^2 + 30*s13^4 + (48*s12^2*s13 - 
                28*s12*s13^2 - 16*s13^3)*s23 + (72*s12*s13 - 22*s13^2)*s23^
                2 + 24*s13*s23^3) + p1q*p2q^2*(20*s12^3*s13 - 
              100*s12^2*s13^2 - 80*s12*s13^3 + 40*s13^4 + (-24*s12^3 + 
                62*s12^2*s13 - 220*s12*s13^2 - 126*s13^3)*s23 + 
              (24*s12^2 + 208*s12*s13 - 72*s13^2)*s23^2 + (48*s12 + 94*s13)*
               s23^3) + p1q^3*(40*s12^3*s13 + 20*s12^2*s13^2 - 20*s12*s13^3 + 
              (26*s12^2*s13 - 84*s12*s13^2 - 50*s13^3)*s23 + 
              (48*s12^2 + 36*s12*s13 - 48*s13^2)*s23^2 - 46*s13*s23^3 - 
              48*s23^4) + p1q^2*p2q*(60*s12^3*s13 - 50*s12^2*s13^2 - 
              100*s12*s13^3 + 10*s13^4 + (-24*s12^3 + 52*s12^2*s13 - 
                188*s12*s13^2 - 84*s13^3)*s23 + (120*s12^2 + 308*s12*s13 + 
                54*s13^2)*s23^2 + (96*s12 + 100*s13)*s23^3 - 48*s23^4)) + 
          p3q^3*(p2q^2*(10*s12^3*s13 - 40*s12^2*s13^2 - 30*s12*s13^3 + 
              20*s13^4 + (-24*s12^3 + 60*s12^2*s13 + 12*s12*s13^2 + 8*s13^3)*
               s23 + (-24*s12^2 + 122*s12*s13 + 36*s13^2)*s23^2 + 
              48*s13*s23^3) + p1q*p2q*(60*s12^3*s13 - 40*s12^2*s13^2 - 
              100*s12*s13^3 + (-72*s12^3 + 12*s12^2*s13 - 120*s12*s13^2 - 
                44*s13^3)*s23 + (24*s12^2 + 236*s12*s13 + 72*s13^2)*s23^2 + 
              (96*s12 + 116*s13)*s23^3) + p1q^2*(70*s12^3*s13 + 
              60*s12^2*s13^2 - 10*s12*s13^3 + (-24*s12^3 + 32*s12^2*s13 - 
                44*s12*s13^2 - 20*s13^3)*s23 + (72*s12^2 + 118*s12*s13 + 
                16*s13^2)*s23^2 + (72*s12 + 12*s13)*s23^3 - 24*s23^4)) + 
          p3q*(p2q^4*(20*s12*s13^3 + 20*s13^4 + (-24*s12*s13^2 - 4*s13^3)*
               s23 - 24*s13^2*s23^2) + p1q*p2q^3*(-40*s12^2*s13^2 + 
              20*s12*s13^3 + 60*s13^4 + (24*s12^2*s13 - 152*s12*s13^2 - 
                76*s13^3)*s23 + (48*s12*s13 - 112*s13^2)*s23^2 + 
              24*s13*s23^3) + p1q^3*p2q*(20*s12^3*s13 - 40*s12^2*s13^2 - 
              40*s12*s13^3 + 20*s13^4 + (20*s12^2*s13 - 120*s12*s13^2 - 
                40*s13^3)*s23 + (48*s12^2 + 116*s12*s13 + 8*s13^2)*s23^2 + 
              (-24*s12 - 4*s13)*s23^3 - 72*s23^4) + 
            p1q^4*(10*s12^3*s13 - 10*s12*s13^3 + (-8*s12^2*s13 - 
                68*s12*s13^2 - 40*s13^3)*s23 + (-38*s12*s13 - 60*s13^2)*s23^
                2 + (-24*s12 - 44*s13)*s23^3 - 24*s23^4) + 
            p1q^2*p2q^2*(10*s12^3*s13 - 80*s12^2*s13^2 - 50*s12*s13^3 + 
              40*s13^4 + (64*s12^2*s13 - 172*s12*s13^2 - 96*s13^3)*s23 + 
              (48*s12^2 + 242*s12*s13 + 4*s13^2)*s23^2 + (24*s12 + 116*s13)*
               s23^3 - 24*s23^4)))*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(-24*s12^3*s13 - 24*s12^2*s13^2 + (20*s12^3 - 4*s12^2*s13 + 
              12*s12*s13^2 + 12*s13^3)*s23 + (20*s12^2 + 12*s13^2)*s23^2) + 
          p2q^5*((-10*s12^2*s13 - 20*s12*s13^2 - 10*s13^3)*s23 + 
            (-20*s12*s13 - 20*s13^2)*s23^2 - 10*s13*s23^3) + 
          p1q*p2q^4*(-24*s12*s13^3 - 24*s13^4 + (-8*s12^2*s13 - 8*s12*s13^2 - 
              24*s13^3)*s23 + (-10*s12^2 - 28*s12*s13 - 10*s13^2)*s23^2 + 
            10*s23^4) + p1q^4*p2q*((-24*s12*s13 - 24*s13^2)*s23^2 + 
            (20*s12 - 4*s13)*s23^3 + 20*s23^4) + p1q^2*p2q^3*
           (-24*s12*s13^3 - 24*s13^4 + (14*s12^2*s13 + 60*s12*s13^2 + 
              22*s13^3)*s23 + (-20*s12^2 - 36*s12*s13 + 16*s13^2)*s23^2 - 
            10*s13*s23^3 + 20*s23^4) + p1q^3*p2q^2*
           ((24*s12^2*s13 + 72*s12*s13^2 + 48*s13^3)*s23 + 
            (-10*s12^2 - 28*s12*s13 + 6*s13^2)*s23^2 + (20*s12 - 12*s13)*
             s23^3 + 30*s23^4) + p3q^4*(p2q*(-48*s12^3*s13 + 48*s12*s13^3 + 
              (60*s12^3 + 4*s12^2*s13 + 76*s12*s13^2 + 36*s13^3)*s23 + 
              (60*s12^2 - 8*s12*s13 + 36*s13^2)*s23^2) + 
            p1q*(-48*s12^3*s13 - 48*s12^2*s13^2 + (20*s12^3 - 12*s12^2*s13 + 
                52*s12*s13^2 + 36*s13^3)*s23 + (-20*s12^2 - 24*s12*s13 + 
                36*s13^2)*s23^2 - 40*s12*s23^3)) + 
          p3q^3*(p1q*p2q*(-72*s12^3*s13 + 24*s12^2*s13^2 + 96*s12*s13^3 + 
              (60*s12^3 + 12*s12^2*s13 + 236*s12*s13^2 + 116*s13^3)*s23 + 
              (-40*s12^2 - 120*s12*s13 + 72*s13^2)*s23^2 + (-100*s12 - 
                44*s13)*s23^3) + p2q^2*(-24*s12^3*s13 + 72*s12^2*s13^2 + 
              72*s12*s13^3 - 24*s13^4 + (70*s12^3 + 32*s12^2*s13 + 
                118*s12*s13^2 + 12*s13^3)*s23 + (60*s12^2 - 44*s12*s13 + 
                16*s13^2)*s23^2 + (-10*s12 - 20*s13)*s23^3) + 
            p1q^2*(-24*s12^3*s13 - 24*s12^2*s13^2 + (10*s12^3 + 
                60*s12^2*s13 + 122*s12*s13^2 + 48*s13^3)*s23 + 
              (-40*s12^2 + 12*s12*s13 + 36*s13^2)*s23^2 + (-30*s12 + 8*s13)*
               s23^3 + 20*s23^4)) + p3q^2*(p2q^3*(48*s12^2*s13^2 - 48*s13^4 + 
              (40*s12^3 + 26*s12^2*s13 + 36*s12*s13^2 - 46*s13^3)*s23 + 
              (20*s12^2 - 84*s12*s13 - 48*s13^2)*s23^2 + (-20*s12 - 50*s13)*
               s23^3) + p1q*p2q^2*(-24*s12^3*s13 + 120*s12^2*s13^2 + 
              96*s12*s13^3 - 48*s13^4 + (60*s12^3 + 52*s12^2*s13 + 
                308*s12*s13^2 + 100*s13^3)*s23 + (-50*s12^2 - 188*s12*s13 + 
                54*s13^2)*s23^2 + (-100*s12 - 84*s13)*s23^3 + 10*s23^4) + 
            p1q^3*((48*s12^2*s13 + 72*s12*s13^2 + 24*s13^3)*s23 + 
              (-30*s12^2 - 28*s12*s13 - 22*s13^2)*s23^2 - 16*s13*s23^3 + 
              30*s23^4) + p1q^2*p2q*(-24*s12^3*s13 + 24*s12^2*s13^2 + 
              48*s12*s13^3 + (20*s12^3 + 62*s12^2*s13 + 208*s12*s13^2 + 
                94*s13^3)*s23 + (-100*s12^2 - 220*s12*s13 - 72*s13^2)*s23^2 + 
              (-80*s12 - 126*s13)*s23^3 + 40*s23^4)) + 
          p3q*(p2q^4*(-24*s12*s13^3 - 24*s13^4 + (10*s12^3 - 8*s12^2*s13 - 
                38*s12*s13^2 - 44*s13^3)*s23 + (-68*s12*s13 - 60*s13^2)*s23^
                2 + (-10*s12 - 40*s13)*s23^3) + p1q*p2q^3*(48*s12^2*s13^2 - 
              24*s12*s13^3 - 72*s13^4 + (20*s12^3 + 20*s12^2*s13 + 
                116*s12*s13^2 - 4*s13^3)*s23 + (-40*s12^2 - 120*s12*s13 + 
                8*s13^2)*s23^2 + (-40*s12 - 40*s13)*s23^3 + 20*s23^4) + 
            p1q^4*((-24*s12*s13 - 24*s13^2)*s23^2 + (20*s12 - 4*s13)*s23^3 + 
              20*s23^4) + p1q^2*p2q^2*(48*s12^2*s13^2 + 24*s12*s13^3 - 
              24*s13^4 + (10*s12^3 + 64*s12^2*s13 + 242*s12*s13^2 + 
                116*s13^3)*s23 + (-80*s12^2 - 172*s12*s13 + 4*s13^2)*s23^2 + 
              (-50*s12 - 96*s13)*s23^3 + 40*s23^4) + p1q^3*p2q*
             ((24*s12^2*s13 + 48*s12*s13^2 + 24*s13^3)*s23 + (-40*s12^2 - 
                152*s12*s13 - 112*s13^2)*s23^2 + (20*s12 - 76*s13)*s23^3 + 
              60*s23^4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p1q*p2q^4*((20*s12*s13^2 + 20*s13^3)*s23 + (-24*s12*s13 - 4*s13^2)*
             s23^2 - 24*s13*s23^3) + p3q^5*(24*s12^2*s13^2 + 
            (-40*s12^2*s13 + 12*s12*s13^2 - 12*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13)*s23^2 - 12*s13*s23^3) + 
          p1q^4*p2q*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
             s23^2 + 20*s13*s23^3) + p1q^2*p2q^3*(24*s13^4 + 
            (28*s12*s13^2 + 12*s13^3)*s23 + (-4*s12*s13 - 32*s13^2)*s23^2 - 
            20*s13*s23^3 + 24*s23^4) + p1q^3*p2q^2*(24*s13^4 + 
            (-4*s12*s13^2 - 20*s13^3)*s23 + (28*s12*s13 - 32*s13^2)*s23^2 + 
            12*s13*s23^3 + 24*s23^4) + p3q^4*
           (p1q*(72*s12^2*s13^2 + (-80*s12^2*s13 + 64*s12*s13^2 - 48*s13^3)*
               s23 + (24*s12^2 + 28*s12*s13 - 12*s13^2)*s23^2 + 
              (-48*s12 - 36*s13)*s23^3) + p2q*(24*s12^2*s13^2 - 
              48*s12*s13^3 + (-80*s12^2*s13 + 28*s12*s13^2 - 36*s13^3)*s23 + 
              (72*s12^2 + 64*s12*s13 - 12*s13^2)*s23^2 - 48*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(48*s12^2*s13^2 - 144*s12*s13^3 + (-160*s12^2*s13 + 
                24*s12*s13^2 - 184*s13^3)*s23 + (48*s12^2 + 24*s12*s13 - 
                176*s13^2)*s23^2 + (-144*s12 - 184*s13)*s23^3) + 
            p2q^2*(-48*s12*s13^3 + 24*s13^4 + (-60*s12^2*s13 + 24*s12*s13^2 - 
                12*s13^3)*s23 + (72*s12^2 + 48*s12*s13 - 48*s13^2)*s23^2 - 
              84*s13*s23^3) + p1q^2*(72*s12^2*s13^2 + (-60*s12^2*s13 + 
                48*s12*s13^2 - 84*s13^3)*s23 + (24*s12*s13 - 48*s13^2)*s23^
                2 + (-48*s12 - 12*s13)*s23^3 + 24*s23^4)) + 
          p3q*(p1q*p2q^3*(48*s13^4 + (-20*s12^2*s13 + 56*s12*s13^2 + 
                44*s13^3)*s23 + (-80*s12*s13 - 96*s13^2)*s23^2 + 
              (-48*s12 - 140*s13)*s23^3) + p2q^4*((20*s12*s13^2 + 20*s13^3)*
               s23 + (-24*s12*s13 - 4*s13^2)*s23^2 - 24*s13*s23^3) + 
            p1q^4*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
               s23^2 + 20*s13*s23^3) + p1q^3*p2q*(-48*s12*s13^3 + 
              (-20*s12^2*s13 - 80*s12*s13^2 - 140*s13^3)*s23 + 
              (56*s12*s13 - 96*s13^2)*s23^2 + 44*s13*s23^3 + 48*s23^4) + 
            p1q^2*p2q^2*(-48*s12*s13^3 + 72*s13^4 + (-40*s12^2*s13 + 
                16*s12*s13^2 - 72*s13^3)*s23 + (16*s12*s13 - 168*s13^2)*s23^
                2 + (-48*s12 - 72*s13)*s23^3 + 72*s23^4)) + 
          p3q^2*(p1q*p2q^2*(-96*s12*s13^3 + 72*s13^4 + (-100*s12^2*s13 + 
                44*s12*s13^2 - 64*s13^3)*s23 + (24*s12^2 - 60*s12*s13 - 
                232*s13^2)*s23^2 + (-144*s12 - 264*s13)*s23^3) + 
            p2q^3*(24*s13^4 + (-20*s12^2*s13 + 28*s12*s13^2 + 32*s13^3)*s23 + 
              (24*s12^2 - 28*s12*s13 - 40*s13^2)*s23^2 - 72*s13*s23^3) + 
            p1q^3*(24*s12^2*s13^2 + (-20*s12^2*s13 - 28*s12*s13^2 - 72*s13^3)*
               s23 + (28*s12*s13 - 40*s13^2)*s23^2 + 32*s13*s23^3 + 
              24*s23^4) + p1q^2*p2q*(24*s12^2*s13^2 - 144*s12*s13^3 + 
              (-100*s12^2*s13 - 60*s12*s13^2 - 264*s13^3)*s23 + 
              (44*s12*s13 - 232*s13^2)*s23^2 + (-96*s12 - 64*s13)*s23^3 + 
              72*s23^4)))*Log[-s12 - s13 - s23])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
             s23^2 - 20*s13*s23^3) + p3q^5*(-24*s12^2*s13^2 + 
            (40*s12^2*s13 - 12*s12*s13^2 + 12*s13^3)*s23 + 
            (-24*s12^2 - 12*s12*s13)*s23^2 + 12*s13*s23^3) + 
          p1q*p2q^4*((-20*s12*s13^2 - 20*s13^3)*s23 + (24*s12*s13 + 4*s13^2)*
             s23^2 + 24*s13*s23^3) + p1q^3*p2q^2*(-24*s13^4 + 
            (4*s12*s13^2 + 20*s13^3)*s23 + (-28*s12*s13 + 32*s13^2)*s23^2 - 
            12*s13*s23^3 - 24*s23^4) + p1q^2*p2q^3*(-24*s13^4 + 
            (-28*s12*s13^2 - 12*s13^3)*s23 + (4*s12*s13 + 32*s13^2)*s23^2 + 
            20*s13*s23^3 - 24*s23^4) + p3q^4*
           (p2q*(-24*s12^2*s13^2 + 48*s12*s13^3 + (80*s12^2*s13 - 
                28*s12*s13^2 + 36*s13^3)*s23 + (-72*s12^2 - 64*s12*s13 + 
                12*s13^2)*s23^2 + 48*s13*s23^3) + p1q*(-72*s12^2*s13^2 + 
              (80*s12^2*s13 - 64*s12*s13^2 + 48*s13^3)*s23 + (-24*s12^2 - 
                28*s12*s13 + 12*s13^2)*s23^2 + (48*s12 + 36*s13)*s23^3)) + 
          p3q*(p1q^4*((24*s12*s13^2 + 24*s13^3)*s23 + (-20*s12*s13 + 4*s13^2)*
               s23^2 - 20*s13*s23^3) + p2q^4*((-20*s12*s13^2 - 20*s13^3)*
               s23 + (24*s12*s13 + 4*s13^2)*s23^2 + 24*s13*s23^3) + 
            p1q*p2q^3*(-48*s13^4 + (20*s12^2*s13 - 56*s12*s13^2 - 44*s13^3)*
               s23 + (80*s12*s13 + 96*s13^2)*s23^2 + (48*s12 + 140*s13)*s23^
                3) + p1q^2*p2q^2*(48*s12*s13^3 - 72*s13^4 + (40*s12^2*s13 - 
                16*s12*s13^2 + 72*s13^3)*s23 + (-16*s12*s13 + 168*s13^2)*s23^
                2 + (48*s12 + 72*s13)*s23^3 - 72*s23^4) + 
            p1q^3*p2q*(48*s12*s13^3 + (20*s12^2*s13 + 80*s12*s13^2 + 
                140*s13^3)*s23 + (-56*s12*s13 + 96*s13^2)*s23^2 - 
              44*s13*s23^3 - 48*s23^4)) + 
          p3q^2*(p2q^3*(-24*s13^4 + (20*s12^2*s13 - 28*s12*s13^2 - 32*s13^3)*
               s23 + (-24*s12^2 + 28*s12*s13 + 40*s13^2)*s23^2 + 
              72*s13*s23^3) + p1q*p2q^2*(96*s12*s13^3 - 72*s13^4 + 
              (100*s12^2*s13 - 44*s12*s13^2 + 64*s13^3)*s23 + 
              (-24*s12^2 + 60*s12*s13 + 232*s13^2)*s23^2 + (144*s12 + 
                264*s13)*s23^3) + p1q^2*p2q*(-24*s12^2*s13^2 + 
              144*s12*s13^3 + (100*s12^2*s13 + 60*s12*s13^2 + 264*s13^3)*
               s23 + (-44*s12*s13 + 232*s13^2)*s23^2 + (96*s12 + 64*s13)*s23^
                3 - 72*s23^4) + p1q^3*(-24*s12^2*s13^2 + (20*s12^2*s13 + 
                28*s12*s13^2 + 72*s13^3)*s23 + (-28*s12*s13 + 40*s13^2)*s23^
                2 - 32*s13*s23^3 - 24*s23^4)) + 
          p3q^3*(p2q^2*(48*s12*s13^3 - 24*s13^4 + (60*s12^2*s13 - 
                24*s12*s13^2 + 12*s13^3)*s23 + (-72*s12^2 - 48*s12*s13 + 
                48*s13^2)*s23^2 + 84*s13*s23^3) + p1q*p2q*(-48*s12^2*s13^2 + 
              144*s12*s13^3 + (160*s12^2*s13 - 24*s12*s13^2 + 184*s13^3)*
               s23 + (-48*s12^2 - 24*s12*s13 + 176*s13^2)*s23^2 + 
              (144*s12 + 184*s13)*s23^3) + p1q^2*(-72*s12^2*s13^2 + 
              (60*s12^2*s13 - 48*s12*s13^2 + 84*s13^3)*s23 + (-24*s12*s13 + 
                48*s13^2)*s23^2 + (48*s12 + 12*s13)*s23^3 - 24*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*s23 + 
            24*s13^2*s23^2) + p1q^2*p2q^3*(10*s12^2*s13^2 - 20*s12*s13^3 - 
            30*s13^4 + (-24*s12^2*s13 + 28*s12*s13^2 + 12*s13^3)*s23 + 
            (-72*s12*s13 - 6*s13^2)*s23^2 - 48*s13*s23^3) + 
          p3q^5*(-20*s12^3*s13 - 20*s12^2*s13^2 + (24*s12^3 + 4*s12^2*s13)*
             s23 + (24*s12^2 - 12*s12*s13 - 12*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*(20*s12^2*s13^2 - 20*s13^4 + 
            (-14*s12^2*s13 + 36*s12*s13^2 + 10*s13^3)*s23 + 
            (-60*s12*s13 - 16*s13^2)*s23^2 + (24*s12 - 22*s13)*s23^3 + 
            24*s23^4) + p1q^4*p2q*(10*s12^2*s13^2 - 10*s13^4 + 
            (8*s12^2*s13 + 28*s12*s13^2)*s23 + (8*s12*s13 + 10*s13^2)*s23^2 + 
            (24*s12 + 24*s13)*s23^3 + 24*s23^4) + 
          p3q^4*(p1q*(-60*s12^3*s13 - 60*s12^2*s13^2 + (48*s12^3 - 
                4*s12^2*s13 + 8*s12*s13^2)*s23 + (-76*s12*s13 - 36*s13^2)*s23^
                2 + (-48*s12 - 36*s13)*s23^3) + p2q*(-20*s12^3*s13 + 
              20*s12^2*s13^2 + 40*s12*s13^3 + (48*s12^3 + 12*s12^2*s13 + 
                24*s12*s13^2)*s23 + (48*s12^2 - 52*s12*s13 - 36*s13^2)*s23^
                2 - 36*s13*s23^3)) + p3q^3*(p1q*p2q*(-60*s12^3*s13 + 
              40*s12^2*s13^2 + 100*s12*s13^3 + (72*s12^3 - 12*s12^2*s13 + 
                120*s12*s13^2 + 44*s13^3)*s23 + (-24*s12^2 - 236*s12*s13 - 
                72*s13^2)*s23^2 + (-96*s12 - 116*s13)*s23^3) + 
            p2q^2*(-10*s12^3*s13 + 40*s12^2*s13^2 + 30*s12*s13^3 - 20*s13^4 + 
              (24*s12^3 - 60*s12^2*s13 - 12*s12*s13^2 - 8*s13^3)*s23 + 
              (24*s12^2 - 122*s12*s13 - 36*s13^2)*s23^2 - 48*s13*s23^3) + 
            p1q^2*(-70*s12^3*s13 - 60*s12^2*s13^2 + 10*s12*s13^3 + 
              (24*s12^3 - 32*s12^2*s13 + 44*s12*s13^2 + 20*s13^3)*s23 + 
              (-72*s12^2 - 118*s12*s13 - 16*s13^2)*s23^2 + (-72*s12 - 12*s13)*
               s23^3 + 24*s23^4)) + p3q^2*(p1q*p2q^2*(-20*s12^3*s13 + 
              100*s12^2*s13^2 + 80*s12*s13^3 - 40*s13^4 + (24*s12^3 - 
                62*s12^2*s13 + 220*s12*s13^2 + 126*s13^3)*s23 + 
              (-24*s12^2 - 208*s12*s13 + 72*s13^2)*s23^2 + (-48*s12 - 94*s13)*
               s23^3) + p2q^3*(30*s12^2*s13^2 - 30*s13^4 + (-48*s12^2*s13 + 
                28*s12*s13^2 + 16*s13^3)*s23 + (-72*s12*s13 + 22*s13^2)*s23^
                2 - 24*s13*s23^3) + p1q^2*p2q*(-60*s12^3*s13 + 
              50*s12^2*s13^2 + 100*s12*s13^3 - 10*s13^4 + (24*s12^3 - 
                52*s12^2*s13 + 188*s12*s13^2 + 84*s13^3)*s23 + 
              (-120*s12^2 - 308*s12*s13 - 54*s13^2)*s23^2 + (-96*s12 - 
                100*s13)*s23^3 + 48*s23^4) + p1q^3*(-40*s12^3*s13 - 
              20*s12^2*s13^2 + 20*s12*s13^3 + (-26*s12^2*s13 + 84*s12*s13^2 + 
                50*s13^3)*s23 + (-48*s12^2 - 36*s12*s13 + 48*s13^2)*s23^2 + 
              46*s13*s23^3 + 48*s23^4)) + 
          p3q*(p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*
               s23 + 24*s13^2*s23^2) + p1q*p2q^3*(40*s12^2*s13^2 - 
              20*s12*s13^3 - 60*s13^4 + (-24*s12^2*s13 + 152*s12*s13^2 + 
                76*s13^3)*s23 + (-48*s12*s13 + 112*s13^2)*s23^2 - 
              24*s13*s23^3) + p1q^2*p2q^2*(-10*s12^3*s13 + 80*s12^2*s13^2 + 
              50*s12*s13^3 - 40*s13^4 + (-64*s12^2*s13 + 172*s12*s13^2 + 
                96*s13^3)*s23 + (-48*s12^2 - 242*s12*s13 - 4*s13^2)*s23^2 + 
              (-24*s12 - 116*s13)*s23^3 + 24*s23^4) + 
            p1q^4*(-10*s12^3*s13 + 10*s12*s13^3 + (8*s12^2*s13 + 
                68*s12*s13^2 + 40*s13^3)*s23 + (38*s12*s13 + 60*s13^2)*s23^
                2 + (24*s12 + 44*s13)*s23^3 + 24*s23^4) + 
            p1q^3*p2q*(-20*s12^3*s13 + 40*s12^2*s13^2 + 40*s12*s13^3 - 
              20*s13^4 + (-20*s12^2*s13 + 120*s12*s13^2 + 40*s13^3)*s23 + 
              (-48*s12^2 - 116*s12*s13 - 8*s13^2)*s23^2 + (24*s12 + 4*s13)*
               s23^3 + 72*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(24*s12^3*s13 + 24*s12^2*s13^2 + (-20*s12^3 + 4*s12^2*s13 - 
              12*s12*s13^2 - 12*s13^3)*s23 + (-20*s12^2 - 12*s13^2)*s23^2) + 
          p2q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*((-24*s12^2*s13 - 72*s12*s13^2 - 48*s13^3)*s23 + 
            (10*s12^2 + 28*s12*s13 - 6*s13^2)*s23^2 + (-20*s12 + 12*s13)*
             s23^3 - 30*s23^4) + p1q^2*p2q^3*(24*s12*s13^3 + 24*s13^4 + 
            (-14*s12^2*s13 - 60*s12*s13^2 - 22*s13^3)*s23 + 
            (20*s12^2 + 36*s12*s13 - 16*s13^2)*s23^2 + 10*s13*s23^3 - 
            20*s23^4) + p1q^4*p2q*((24*s12*s13 + 24*s13^2)*s23^2 + 
            (-20*s12 + 4*s13)*s23^3 - 20*s23^4) + p1q*p2q^4*
           (24*s12*s13^3 + 24*s13^4 + (8*s12^2*s13 + 8*s12*s13^2 + 24*s13^3)*
             s23 + (10*s12^2 + 28*s12*s13 + 10*s13^2)*s23^2 - 10*s23^4) + 
          p3q^4*(p2q*(48*s12^3*s13 - 48*s12*s13^3 + (-60*s12^3 - 
                4*s12^2*s13 - 76*s12*s13^2 - 36*s13^3)*s23 + (-60*s12^2 + 
                8*s12*s13 - 36*s13^2)*s23^2) + p1q*(48*s12^3*s13 + 
              48*s12^2*s13^2 + (-20*s12^3 + 12*s12^2*s13 - 52*s12*s13^2 - 
                36*s13^3)*s23 + (20*s12^2 + 24*s12*s13 - 36*s13^2)*s23^2 + 
              40*s12*s23^3)) + p3q^3*(p2q^2*(24*s12^3*s13 - 72*s12^2*s13^2 - 
              72*s12*s13^3 + 24*s13^4 + (-70*s12^3 - 32*s12^2*s13 - 
                118*s12*s13^2 - 12*s13^3)*s23 + (-60*s12^2 + 44*s12*s13 - 
                16*s13^2)*s23^2 + (10*s12 + 20*s13)*s23^3) + 
            p1q*p2q*(72*s12^3*s13 - 24*s12^2*s13^2 - 96*s12*s13^3 + 
              (-60*s12^3 - 12*s12^2*s13 - 236*s12*s13^2 - 116*s13^3)*s23 + 
              (40*s12^2 + 120*s12*s13 - 72*s13^2)*s23^2 + (100*s12 + 44*s13)*
               s23^3) + p1q^2*(24*s12^3*s13 + 24*s12^2*s13^2 + 
              (-10*s12^3 - 60*s12^2*s13 - 122*s12*s13^2 - 48*s13^3)*s23 + 
              (40*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + (30*s12 - 8*s13)*s23^
                3 - 20*s23^4)) + p3q*(p2q^4*(24*s12*s13^3 + 24*s13^4 + 
              (-10*s12^3 + 8*s12^2*s13 + 38*s12*s13^2 + 44*s13^3)*s23 + 
              (68*s12*s13 + 60*s13^2)*s23^2 + (10*s12 + 40*s13)*s23^3) + 
            p1q^3*p2q*((-24*s12^2*s13 - 48*s12*s13^2 - 24*s13^3)*s23 + 
              (40*s12^2 + 152*s12*s13 + 112*s13^2)*s23^2 + (-20*s12 + 76*s13)*
               s23^3 - 60*s23^4) + p1q^2*p2q^2*(-48*s12^2*s13^2 - 
              24*s12*s13^3 + 24*s13^4 + (-10*s12^3 - 64*s12^2*s13 - 
                242*s12*s13^2 - 116*s13^3)*s23 + (80*s12^2 + 172*s12*s13 - 
                4*s13^2)*s23^2 + (50*s12 + 96*s13)*s23^3 - 40*s23^4) + 
            p1q^4*((24*s12*s13 + 24*s13^2)*s23^2 + (-20*s12 + 4*s13)*s23^3 - 
              20*s23^4) + p1q*p2q^3*(-48*s12^2*s13^2 + 24*s12*s13^3 + 
              72*s13^4 + (-20*s12^3 - 20*s12^2*s13 - 116*s12*s13^2 + 4*s13^3)*
               s23 + (40*s12^2 + 120*s12*s13 - 8*s13^2)*s23^2 + 
              (40*s12 + 40*s13)*s23^3 - 20*s23^4)) + 
          p3q^2*(p2q^3*(-48*s12^2*s13^2 + 48*s13^4 + (-40*s12^3 - 
                26*s12^2*s13 - 36*s12*s13^2 + 46*s13^3)*s23 + 
              (-20*s12^2 + 84*s12*s13 + 48*s13^2)*s23^2 + (20*s12 + 50*s13)*
               s23^3) + p1q^2*p2q*(24*s12^3*s13 - 24*s12^2*s13^2 - 
              48*s12*s13^3 + (-20*s12^3 - 62*s12^2*s13 - 208*s12*s13^2 - 
                94*s13^3)*s23 + (100*s12^2 + 220*s12*s13 + 72*s13^2)*s23^2 + 
              (80*s12 + 126*s13)*s23^3 - 40*s23^4) + 
            p1q^3*((-48*s12^2*s13 - 72*s12*s13^2 - 24*s13^3)*s23 + 
              (30*s12^2 + 28*s12*s13 + 22*s13^2)*s23^2 + 16*s13*s23^3 - 
              30*s23^4) + p1q*p2q^2*(24*s12^3*s13 - 120*s12^2*s13^2 - 
              96*s12*s13^3 + 48*s13^4 + (-60*s12^3 - 52*s12^2*s13 - 
                308*s12*s13^2 - 100*s13^3)*s23 + (50*s12^2 + 188*s12*s13 - 
                54*s13^2)*s23^2 + (100*s12 + 84*s13)*s23^3 - 10*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(p1q*p2q^4*(27*s12*s13 + 27*s13^2)*
          s23^2 + p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*
          s23^3 + p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 
           27*s13*s23^3) + p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 
           27*p1q^3*s13*s23^3 + p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 
             135*s13*s23^3) + p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 
             81*s13*s23^3)) + p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3)))) + 
     Log[(p2q + p3q)/(p1q + p2q + p3q)]*
      (((p3q^5*(24*s12^3*s13 + 24*s12^2*s13^2 + (-20*s12^3 + 4*s12^2*s13 - 
              12*s12*s13^2 - 12*s13^3)*s23 + (-20*s12^2 - 12*s13^2)*s23^2) + 
          p2q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*((-24*s12^2*s13 - 72*s12*s13^2 - 48*s13^3)*s23 + 
            (10*s12^2 + 28*s12*s13 - 6*s13^2)*s23^2 + (-20*s12 + 12*s13)*
             s23^3 - 30*s23^4) + p1q^2*p2q^3*(24*s12*s13^3 + 24*s13^4 + 
            (-14*s12^2*s13 - 60*s12*s13^2 - 22*s13^3)*s23 + 
            (20*s12^2 + 36*s12*s13 - 16*s13^2)*s23^2 + 10*s13*s23^3 - 
            20*s23^4) + p1q^4*p2q*((24*s12*s13 + 24*s13^2)*s23^2 + 
            (-20*s12 + 4*s13)*s23^3 - 20*s23^4) + p1q*p2q^4*
           (24*s12*s13^3 + 24*s13^4 + (8*s12^2*s13 + 8*s12*s13^2 + 24*s13^3)*
             s23 + (10*s12^2 + 28*s12*s13 + 10*s13^2)*s23^2 - 10*s23^4) + 
          p3q^4*(p2q*(48*s12^3*s13 - 48*s12*s13^3 + (-60*s12^3 - 
                4*s12^2*s13 - 76*s12*s13^2 - 36*s13^3)*s23 + (-60*s12^2 + 
                8*s12*s13 - 36*s13^2)*s23^2) + p1q*(48*s12^3*s13 + 
              48*s12^2*s13^2 + (-20*s12^3 + 12*s12^2*s13 - 52*s12*s13^2 - 
                36*s13^3)*s23 + (20*s12^2 + 24*s12*s13 - 36*s13^2)*s23^2 + 
              40*s12*s23^3)) + p3q^3*(p2q^2*(24*s12^3*s13 - 72*s12^2*s13^2 - 
              72*s12*s13^3 + 24*s13^4 + (-70*s12^3 - 32*s12^2*s13 - 
                118*s12*s13^2 - 12*s13^3)*s23 + (-60*s12^2 + 44*s12*s13 - 
                16*s13^2)*s23^2 + (10*s12 + 20*s13)*s23^3) + 
            p1q*p2q*(72*s12^3*s13 - 24*s12^2*s13^2 - 96*s12*s13^3 + 
              (-60*s12^3 - 12*s12^2*s13 - 236*s12*s13^2 - 116*s13^3)*s23 + 
              (40*s12^2 + 120*s12*s13 - 72*s13^2)*s23^2 + (100*s12 + 44*s13)*
               s23^3) + p1q^2*(24*s12^3*s13 + 24*s12^2*s13^2 + 
              (-10*s12^3 - 60*s12^2*s13 - 122*s12*s13^2 - 48*s13^3)*s23 + 
              (40*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + (30*s12 - 8*s13)*s23^
                3 - 20*s23^4)) + p3q*(p2q^4*(24*s12*s13^3 + 24*s13^4 + 
              (-10*s12^3 + 8*s12^2*s13 + 38*s12*s13^2 + 44*s13^3)*s23 + 
              (68*s12*s13 + 60*s13^2)*s23^2 + (10*s12 + 40*s13)*s23^3) + 
            p1q^3*p2q*((-24*s12^2*s13 - 48*s12*s13^2 - 24*s13^3)*s23 + 
              (40*s12^2 + 152*s12*s13 + 112*s13^2)*s23^2 + (-20*s12 + 76*s13)*
               s23^3 - 60*s23^4) + p1q^2*p2q^2*(-48*s12^2*s13^2 - 
              24*s12*s13^3 + 24*s13^4 + (-10*s12^3 - 64*s12^2*s13 - 
                242*s12*s13^2 - 116*s13^3)*s23 + (80*s12^2 + 172*s12*s13 - 
                4*s13^2)*s23^2 + (50*s12 + 96*s13)*s23^3 - 40*s23^4) + 
            p1q^4*((24*s12*s13 + 24*s13^2)*s23^2 + (-20*s12 + 4*s13)*s23^3 - 
              20*s23^4) + p1q*p2q^3*(-48*s12^2*s13^2 + 24*s12*s13^3 + 
              72*s13^4 + (-20*s12^3 - 20*s12^2*s13 - 116*s12*s13^2 + 4*s13^3)*
               s23 + (40*s12^2 + 120*s12*s13 - 8*s13^2)*s23^2 + 
              (40*s12 + 40*s13)*s23^3 - 20*s23^4)) + 
          p3q^2*(p2q^3*(-48*s12^2*s13^2 + 48*s13^4 + (-40*s12^3 - 
                26*s12^2*s13 - 36*s12*s13^2 + 46*s13^3)*s23 + 
              (-20*s12^2 + 84*s12*s13 + 48*s13^2)*s23^2 + (20*s12 + 50*s13)*
               s23^3) + p1q^2*p2q*(24*s12^3*s13 - 24*s12^2*s13^2 - 
              48*s12*s13^3 + (-20*s12^3 - 62*s12^2*s13 - 208*s12*s13^2 - 
                94*s13^3)*s23 + (100*s12^2 + 220*s12*s13 + 72*s13^2)*s23^2 + 
              (80*s12 + 126*s13)*s23^3 - 40*s23^4) + 
            p1q^3*((-48*s12^2*s13 - 72*s12*s13^2 - 24*s13^3)*s23 + 
              (30*s12^2 + 28*s12*s13 + 22*s13^2)*s23^2 + 16*s13*s23^3 - 
              30*s23^4) + p1q*p2q^2*(24*s12^3*s13 - 120*s12^2*s13^2 - 
              96*s12*s13^3 + 48*s13^4 + (-60*s12^3 - 52*s12^2*s13 - 
                308*s12*s13^2 - 100*s13^3)*s23 + (50*s12^2 + 188*s12*s13 - 
                54*s13^2)*s23^2 + (100*s12 + 84*s13)*s23^3 - 10*s23^4)))*
         Log[s12/(s12 + s13 + s23)])/(p1q*p2q^4*(27*s12*s13 + 27*s13^2)*
          s23^2 + p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*
          s23^3 + p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 
           27*s13*s23^3) + p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 
           27*p1q^3*s13*s23^3 + p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 
             135*s13*s23^3) + p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 
             81*s13*s23^3)) + p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p3q^5*(84*s12^3*s13 + 84*s12^2*s13^2 + (2*s12^3 + 86*s12^2*s13 - 
              42*s12*s13^2 - 42*s13^3)*s23 + (2*s12^2 - 42*s13^2)*s23^2) + 
          p2q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q*p2q^4*(84*s12*s13^3 + 84*s13^4 + (-44*s12^2*s13 - 
              44*s12*s13^2 + 84*s13^3)*s23 + (-s12^2 - 46*s12*s13 - s13^2)*
             s23^2 + s23^4) + p1q^2*p2q^3*(84*s12*s13^3 + 84*s13^4 + 
            (-85*s12^2*s13 - 210*s12*s13^2 - 41*s13^3)*s23 + 
            (-2*s12^2 - 90*s12*s13 - 128*s13^2)*s23^2 - s13*s23^3 + 
            2*s23^4) + p1q^4*p2q*((84*s12*s13 + 84*s13^2)*s23^2 + 
            (2*s12 + 86*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((-84*s12^2*s13 - 252*s12*s13^2 - 168*s13^3)*s23 + 
            (-s12^2 - 46*s12*s13 - 129*s13^2)*s23^2 + (2*s12 + 42*s13)*
             s23^3 + 3*s23^4) + p3q^4*(p2q*(168*s12^3*s13 - 168*s12*s13^3 + 
              (6*s12^3 + 130*s12^2*s13 - 338*s12*s13^2 - 126*s13^3)*s23 + 
              (6*s12^2 - 44*s12*s13 - 126*s13^2)*s23^2) + 
            p1q*(168*s12^3*s13 + 168*s12^2*s13^2 + (2*s12^3 + 42*s12^2*s13 - 
                254*s12*s13^2 - 126*s13^3)*s23 + (-2*s12^2 - 132*s12*s13 - 
                126*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q^3*(p2q^2*(84*s12^3*s13 - 252*s12^2*s13^2 - 252*s12*s13^3 + 
              84*s13^4 + (7*s12^3 - 40*s12^2*s13 - 593*s12*s13^2 - 42*s13^3)*
               s23 + (6*s12^2 - 134*s12*s13 - 128*s13^2)*s23^2 + 
              (-s12 - 2*s13)*s23^3) + p1q*p2q*(252*s12^3*s13 - 
              84*s12^2*s13^2 - 336*s12*s13^3 + (6*s12^3 - 42*s12^2*s13 - 
                970*s12*s13^2 - 334*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                252*s13^2)*s23^2 + (-10*s12 + 82*s13)*s23^3) + 
            p1q^2*(84*s12^3*s13 + 84*s12^2*s13^2 + (s12^3 - 210*s12^2*s13 - 
                463*s12*s13^2 - 168*s13^3)*s23 + (-4*s12^2 - 258*s12*s13 - 
                126*s13^2)*s23^2 + (-3*s12 + 44*s13)*s23^3 + 2*s23^4)) + 
          p3q^2*(p2q^3*(-168*s12^2*s13^2 + 168*s13^4 + (4*s12^3 - 
                127*s12^2*s13 - 342*s12*s13^2 + 125*s13^3)*s23 + 
              (2*s12^2 - 138*s12*s13 - 48*s13^2)*s23^2 + (-2*s12 - 5*s13)*s23^
                3) + p1q*p2q^2*(84*s12^3*s13 - 420*s12^2*s13^2 - 
              336*s12*s13^3 + 168*s13^4 + (6*s12^3 - 254*s12^2*s13 - 
                1222*s12*s13^2 - 206*s13^3)*s23 + (-5*s12^2 - 278*s12*s13 - 
                297*s13^2)*s23^2 + (-10*s12 + 78*s13)*s23^3 + s23^4) + 
            p1q^3*((-168*s12^2*s13 - 252*s12*s13^2 - 84*s13^3)*s23 + 
              (-3*s12^2 - 46*s12*s13 + 41*s13^2)*s23^2 + 128*s13*s23^3 + 
              3*s23^4) + p1q^2*p2q*(84*s12^3*s13 - 84*s12^2*s13^2 - 
              168*s12*s13^3 + (2*s12^3 - 253*s12^2*s13 - 800*s12*s13^2 - 
                293*s13^3)*s23 + (-10*s12^2 - 22*s12*s13 + 36*s13^2)*s23^2 + 
              (-8*s12 + 333*s13)*s23^3 + 4*s23^4)) + 
          p3q*(p2q^4*(84*s12*s13^3 + 84*s13^4 + (s12^3 - 44*s12^2*s13 - 
                47*s12*s13^2 + 82*s13^3)*s23 + (-50*s12*s13 - 6*s13^2)*s23^
                2 + (-s12 - 4*s13)*s23^3) + p1q*p2q^3*(-168*s12^2*s13^2 + 
              84*s12*s13^3 + 252*s13^4 + (2*s12^3 - 214*s12^2*s13 - 
                550*s12*s13^2 + 86*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                172*s13^2)*s23^2 + (-4*s12 - 4*s13)*s23^3 + 2*s23^4) + 
            p1q^4*((84*s12*s13 + 84*s13^2)*s23^2 + (2*s12 + 86*s13)*s23^3 + 
              2*s23^4) + p1q^2*p2q^2*(-168*s12^2*s13^2 - 84*s12*s13^3 + 
              84*s13^4 + (s12^3 - 296*s12^2*s13 - 883*s12*s13^2 - 334*s13^3)*
               s23 + (-8*s12^2 - 190*s12*s13 - 302*s13^2)*s23^2 + 
              (-5*s12 + 120*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
             ((-84*s12^2*s13 - 168*s12*s13^2 - 84*s13^3)*s23 + 
              (-4*s12^2 + 244*s12*s13 + 248*s13^2)*s23^2 + (2*s12 + 338*s13)*
               s23^3 + 6*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p3q^5*(-12*s12^3*s13 - 12*s12^2*s13^2 + (2*s12^3 - 10*s12^2*s13 + 
              6*s12*s13^2 + 6*s13^3)*s23 + (2*s12^2 + 6*s13^2)*s23^2) + 
          p2q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q*p2q^4*(-12*s12*s13^3 - 12*s13^4 + (4*s12^2*s13 + 4*s12*s13^2 - 
              12*s13^3)*s23 + (-s12^2 + 2*s12*s13 - s13^2)*s23^2 + s23^4) + 
          p1q^4*p2q*((-12*s12*s13 - 12*s13^2)*s23^2 + (2*s12 - 10*s13)*
             s23^3 + 2*s23^4) + p1q^2*p2q^3*(-12*s12*s13^3 - 12*s13^4 + 
            (11*s12^2*s13 + 30*s12*s13^2 + 7*s13^3)*s23 + 
            (-2*s12^2 + 6*s12*s13 + 16*s13^2)*s23^2 - s13*s23^3 + 2*s23^4) + 
          p1q^3*p2q^2*((12*s12^2*s13 + 36*s12*s13^2 + 24*s13^3)*s23 + 
            (-s12^2 + 2*s12*s13 + 15*s13^2)*s23^2 + (2*s12 - 6*s13)*s23^3 + 
            3*s23^4) + p3q^4*(p2q*(-24*s12^3*s13 + 24*s12*s13^3 + 
              (6*s12^3 - 14*s12^2*s13 + 46*s12*s13^2 + 18*s13^3)*s23 + 
              (6*s12^2 + 4*s12*s13 + 18*s13^2)*s23^2) + 
            p1q*(-24*s12^3*s13 - 24*s12^2*s13^2 + (2*s12^3 - 6*s12^2*s13 + 
                34*s12*s13^2 + 18*s13^3)*s23 + (-2*s12^2 + 12*s12*s13 + 
                18*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q^3*(p1q*p2q*(-36*s12^3*s13 + 12*s12^2*s13^2 + 48*s12*s13^3 + 
              (6*s12^3 + 6*s12^2*s13 + 134*s12*s13^2 + 50*s13^3)*s23 + 
              (-4*s12^2 + 12*s12*s13 + 36*s13^2)*s23^2 + (-10*s12 - 14*s13)*
               s23^3) + p2q^2*(-12*s12^3*s13 + 36*s12^2*s13^2 + 
              36*s12*s13^3 - 12*s13^4 + (7*s12^3 + 8*s12^2*s13 + 
                79*s12*s13^2 + 6*s13^3)*s23 + (6*s12^2 + 10*s12*s13 + 
                16*s13^2)*s23^2 + (-s12 - 2*s13)*s23^3) + 
            p1q^2*(-12*s12^3*s13 - 12*s12^2*s13^2 + (s12^3 + 30*s12^2*s13 + 
                65*s12*s13^2 + 24*s13^3)*s23 + (-4*s12^2 + 30*s12*s13 + 
                18*s13^2)*s23^2 + (-3*s12 - 4*s13)*s23^3 + 2*s23^4)) + 
          p3q^2*(p2q^3*(24*s12^2*s13^2 - 24*s13^4 + (4*s12^3 + 17*s12^2*s13 + 
                42*s12*s13^2 - 19*s13^3)*s23 + (2*s12^2 + 6*s12*s13)*s23^2 + 
              (-2*s12 - 5*s13)*s23^3) + p1q*p2q^2*(-12*s12^3*s13 + 
              60*s12^2*s13^2 + 48*s12*s13^3 - 24*s13^4 + (6*s12^3 + 
                34*s12^2*s13 + 170*s12*s13^2 + 34*s13^3)*s23 + 
              (-5*s12^2 + 10*s12*s13 + 39*s13^2)*s23^2 + (-10*s12 - 18*s13)*
               s23^3 + s23^4) + p1q^3*((24*s12^2*s13 + 36*s12*s13^2 + 
                12*s13^3)*s23 + (-3*s12^2 + 2*s12*s13 - 7*s13^2)*s23^2 - 
              16*s13*s23^3 + 3*s23^4) + p1q^2*p2q*(-12*s12^3*s13 + 
              12*s12^2*s13^2 + 24*s12*s13^3 + (2*s12^3 + 35*s12^2*s13 + 
                112*s12*s13^2 + 43*s13^3)*s23 + (-10*s12^2 - 22*s12*s13 - 
                12*s13^2)*s23^2 + (-8*s12 - 51*s13)*s23^3 + 4*s23^4)) + 
          p3q*(p2q^4*(-12*s12*s13^3 - 12*s13^4 + (s12^3 + 4*s12^2*s13 + 
                s12*s13^2 - 14*s13^3)*s23 + (-2*s12*s13 - 6*s13^2)*s23^2 + 
              (-s12 - 4*s13)*s23^3) + p1q^4*((-12*s12*s13 - 12*s13^2)*s23^2 + 
              (2*s12 - 10*s13)*s23^3 + 2*s23^4) + p1q*p2q^3*(24*s12^2*s13^2 - 
              12*s12*s13^3 - 36*s13^4 + (2*s12^3 + 26*s12^2*s13 + 
                74*s12*s13^2 - 10*s13^3)*s23 + (-4*s12^2 + 12*s12*s13 + 
                20*s13^2)*s23^2 + (-4*s12 - 4*s13)*s23^3 + 2*s23^4) + 
            p1q^2*p2q^2*(24*s12^2*s13^2 + 12*s12*s13^3 - 12*s13^4 + 
              (s12^3 + 40*s12^2*s13 + 125*s12*s13^2 + 50*s13^3)*s23 + 
              (-8*s12^2 + 2*s12*s13 + 34*s13^2)*s23^2 + (-5*s12 - 24*s13)*s23^
                3 + 4*s23^4) + p1q^3*p2q*((12*s12^2*s13 + 24*s12*s13^2 + 
                12*s13^3)*s23 + (-4*s12^2 - 44*s12*s13 - 40*s13^2)*s23^2 + 
              (2*s12 - 46*s13)*s23^3 + 6*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 + p3q^5*(3*s12*s13 + 3*s13^2)*
          s23^2 - 3*p1q^3*p2q^2*s13*s23^3 + p1q^2*p2q^3*
          ((3*s12*s13 + 3*s13^2)*s23^2 - 3*s13*s23^3) + 
         p3q^2*(p2q^3*(12*s12*s13 + 12*s13^2)*s23^2 - 3*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((9*s12*s13 + 9*s13^2)*s23^2 - 15*s13*s23^3) + 
           p1q*p2q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 9*s13*s23^3)) + 
         p3q^3*(p2q^2*(18*s12*s13 + 18*s13^2)*s23^2 + 
           p1q*p2q*((21*s12*s13 + 21*s13^2)*s23^2 - 9*s13*s23^3) + 
           p1q^2*((3*s12*s13 + 3*s13^2)*s23^2 - 6*s13*s23^3)) + 
         p3q^4*(p2q*(12*s12*s13 + 12*s13^2)*s23^2 + 
           p1q*((6*s12*s13 + 6*s13^2)*s23^2 - 3*s13*s23^3)) + 
         p3q*(p2q^4*(3*s12*s13 + 3*s13^2)*s23^2 - 6*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((9*s12*s13 + 9*s13^2)*s23^2 - 12*s13*s23^3) + 
           p1q*p2q^3*((15*s12*s13 + 15*s13^2)*s23^2 - 3*s13*s23^3)))) + 
     Log[p2q/(p1q + p2q + p3q)]*((p2q^3*(-2*s12*s13 - 2*s13^2 - 2*s13*s23) + 
         p1q^3*((-2*s12 - 2*s13)*s23 - 2*s23^2) + 
         p1q*p2q^2*(-44*s12*s13 - 40*s13^2 + (-2*s12 - 6*s13)*s23 + 
           2*s23^2) + p3q^3*(6*s12^2 - 40*s12*s13 - 42*s13^2 + 
           (8*s12 - 4*s13)*s23 + 6*s23^2) + p1q^2*p2q*(-2*s12*s13 + 2*s13^2 + 
           (4*s12 + 42*s13)*s23 + 8*s23^2) + 
         p3q^2*(p2q*(6*s12^2 - 88*s12*s13 - 86*s13^2 + (4*s12 - 16*s13)*s23 + 
             6*s23^2) + p1q*(6*s12^2 - 44*s12*s13 - 42*s13^2 + 
             (8*s12 + 32*s13)*s23 + 10*s23^2)) + 
         p3q*(p2q^2*(2*s12^2 - 46*s12*s13 - 44*s13^2 + (-2*s12 - 12*s13)*
              s23) + p1q^2*(2*s12^2 - 2*s12*s13 + (2*s12 + 36*s13)*s23 + 
             4*s23^2) + p1q*p2q*(2*s12^2 - 92*s12*s13 - 82*s13^2 + 
             (4*s12 + 28*s13)*s23 + 14*s23^2)))/(27*p1q^2*p2q*s13*s23 + 
         27*p1q*p2q^2*s13*s23 + 27*p3q^3*s13*s23 + 
         p3q^2*(54*p1q*s13*s23 + 54*p2q*s13*s23) + 
         p3q*(27*p1q^2*s13*s23 + 81*p1q*p2q*s13*s23 + 27*p2q^2*s13*s23)) + 
       ((p1q*p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*s23 + 
            12*s13^2*s23^2) + p1q^2*p2q^3*(s12^2*s13^2 - 2*s12*s13^3 - 
            3*s13^4 + (-12*s12^2*s13 - 2*s12*s13^2 + 6*s13^3)*s23 + 
            (-36*s12*s13 - 15*s13^2)*s23^2 - 24*s13*s23^3) + 
          p3q^5*(-2*s12^3*s13 - 2*s12^2*s13^2 + (12*s12^3 + 10*s12^2*s13)*
             s23 + (12*s12^2 - 6*s12*s13 - 6*s13^2)*s23^2 - 6*s13*s23^3) + 
          p1q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^3*p2q^2*(2*s12^2*s13^2 - 2*s13^4 + (-11*s12^2*s13 - 
              6*s12*s13^2 + s13^3)*s23 + (-30*s12*s13 - 16*s13^2)*s23^2 + 
            (12*s12 - 7*s13)*s23^3 + 12*s23^4) + p1q^4*p2q*
           (s12^2*s13^2 - s13^4 + (-4*s12^2*s13 - 2*s12*s13^2)*s23 + 
            (-4*s12*s13 + s13^2)*s23^2 + (12*s12 + 12*s13)*s23^3 + 
            12*s23^4) + p3q^4*(p1q*(-6*s12^3*s13 - 6*s12^2*s13^2 + 
              (24*s12^3 + 14*s12^2*s13 - 4*s12*s13^2)*s23 + (-46*s12*s13 - 
                18*s13^2)*s23^2 + (-24*s12 - 18*s13)*s23^3) + 
            p2q*(-2*s12^3*s13 + 2*s12^2*s13^2 + 4*s12*s13^3 + 
              (24*s12^3 + 6*s12^2*s13 - 12*s12*s13^2)*s23 + (24*s12^2 - 
                34*s12*s13 - 18*s13^2)*s23^2 - 18*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-6*s12^3*s13 + 4*s12^2*s13^2 + 10*s12*s13^3 + 
              (36*s12^3 - 6*s12^2*s13 - 12*s12*s13^2 + 14*s13^3)*s23 + 
              (-12*s12^2 - 134*s12*s13 - 36*s13^2)*s23^2 + (-48*s12 - 50*s13)*
               s23^3) + p2q^2*(-(s12^3*s13) + 4*s12^2*s13^2 + 3*s12*s13^3 - 
              2*s13^4 + (12*s12^3 - 30*s12^2*s13 - 30*s12*s13^2 + 4*s13^3)*
               s23 + (12*s12^2 - 65*s12*s13 - 18*s13^2)*s23^2 - 
              24*s13*s23^3) + p1q^2*(-7*s12^3*s13 - 6*s12^2*s13^2 + 
              s12*s13^3 + (12*s12^3 - 8*s12^2*s13 - 10*s12*s13^2 + 2*s13^3)*
               s23 + (-36*s12^2 - 79*s12*s13 - 16*s13^2)*s23^2 + 
              (-36*s12 - 6*s13)*s23^3 + 12*s23^4)) + 
          p3q^2*(p1q*p2q^2*(-2*s12^3*s13 + 10*s12^2*s13^2 + 8*s12*s13^3 - 
              4*s13^4 + (12*s12^3 - 35*s12^2*s13 + 22*s12*s13^2 + 51*s13^3)*
               s23 + (-12*s12^2 - 112*s12*s13 + 12*s13^2)*s23^2 + 
              (-24*s12 - 43*s13)*s23^3) + p2q^3*(3*s12^2*s13^2 - 3*s13^4 + 
              (-24*s12^2*s13 - 2*s12*s13^2 + 16*s13^3)*s23 + (-36*s12*s13 + 
                7*s13^2)*s23^2 - 12*s13*s23^3) + p1q^2*p2q*(-6*s12^3*s13 + 
              5*s12^2*s13^2 + 10*s12*s13^3 - s13^4 + (12*s12^3 - 
                34*s12^2*s13 - 10*s12*s13^2 + 18*s13^3)*s23 + 
              (-60*s12^2 - 170*s12*s13 - 39*s13^2)*s23^2 + (-48*s12 - 34*s13)*
               s23^3 + 24*s23^4) + p1q^3*(-4*s12^3*s13 - 2*s12^2*s13^2 + 
              2*s12*s13^3 + (-17*s12^2*s13 - 6*s12*s13^2 + 5*s13^3)*s23 + 
              (-24*s12^2 - 42*s12*s13)*s23^2 + 19*s13*s23^3 + 24*s23^4)) + 
          p3q*(p2q^4*(-2*s12*s13^3 - 2*s13^4 + (12*s12*s13^2 + 10*s13^3)*
               s23 + 12*s13^2*s23^2) + p1q*p2q^3*(4*s12^2*s13^2 - 
              2*s12*s13^3 - 6*s13^4 + (-12*s12^2*s13 + 44*s12*s13^2 + 
                46*s13^3)*s23 + (-24*s12*s13 + 40*s13^2)*s23^2 - 
              12*s13*s23^3) + p1q^2*p2q^2*(-(s12^3*s13) + 8*s12^2*s13^2 + 
              5*s12*s13^3 - 4*s13^4 + (-40*s12^2*s13 - 2*s12*s13^2 + 
                24*s13^3)*s23 + (-24*s12^2 - 125*s12*s13 - 34*s13^2)*s23^2 + 
              (-12*s12 - 50*s13)*s23^3 + 12*s23^4) + 
            p1q^4*(-(s12^3*s13) + s12*s13^3 + (-4*s12^2*s13 + 2*s12*s13^2 + 
                4*s13^3)*s23 + (-(s12*s13) + 6*s13^2)*s23^2 + 
              (12*s12 + 14*s13)*s23^3 + 12*s23^4) + p1q^3*p2q*
             (-2*s12^3*s13 + 4*s12^2*s13^2 + 4*s12*s13^3 - 2*s13^4 + 
              (-26*s12^2*s13 - 12*s12*s13^2 + 4*s13^3)*s23 + (-24*s12^2 - 
                74*s12*s13 - 20*s13^2)*s23^2 + (12*s12 + 10*s13)*s23^3 + 
              36*s23^4)))*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(-84*s12^3*s13 - 84*s12^2*s13^2 + (-2*s12^3 - 86*s12^2*s13 + 
              42*s12*s13^2 + 42*s13^3)*s23 + (-2*s12^2 + 42*s13^2)*s23^2) + 
          p2q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^3*p2q^2*((84*s12^2*s13 + 252*s12*s13^2 + 168*s13^3)*s23 + 
            (s12^2 + 46*s12*s13 + 129*s13^2)*s23^2 + (-2*s12 - 42*s13)*
             s23^3 - 3*s23^4) + p1q^4*p2q*((-84*s12*s13 - 84*s13^2)*s23^2 + 
            (-2*s12 - 86*s13)*s23^3 - 2*s23^4) + p1q^2*p2q^3*
           (-84*s12*s13^3 - 84*s13^4 + (85*s12^2*s13 + 210*s12*s13^2 + 
              41*s13^3)*s23 + (2*s12^2 + 90*s12*s13 + 128*s13^2)*s23^2 + 
            s13*s23^3 - 2*s23^4) + p1q*p2q^4*(-84*s12*s13^3 - 84*s13^4 + 
            (44*s12^2*s13 + 44*s12*s13^2 - 84*s13^3)*s23 + 
            (s12^2 + 46*s12*s13 + s13^2)*s23^2 - s23^4) + 
          p3q^4*(p2q*(-168*s12^3*s13 + 168*s12*s13^3 + (-6*s12^3 - 
                130*s12^2*s13 + 338*s12*s13^2 + 126*s13^3)*s23 + 
              (-6*s12^2 + 44*s12*s13 + 126*s13^2)*s23^2) + 
            p1q*(-168*s12^3*s13 - 168*s12^2*s13^2 + (-2*s12^3 - 
                42*s12^2*s13 + 254*s12*s13^2 + 126*s13^3)*s23 + 
              (2*s12^2 + 132*s12*s13 + 126*s13^2)*s23^2 + 4*s12*s23^3)) + 
          p3q^3*(p1q*p2q*(-252*s12^3*s13 + 84*s12^2*s13^2 + 336*s12*s13^3 + 
              (-6*s12^3 + 42*s12^2*s13 + 970*s12*s13^2 + 334*s13^3)*s23 + 
              (4*s12^2 + 228*s12*s13 + 252*s13^2)*s23^2 + (10*s12 - 82*s13)*
               s23^3) + p2q^2*(-84*s12^3*s13 + 252*s12^2*s13^2 + 
              252*s12*s13^3 - 84*s13^4 + (-7*s12^3 + 40*s12^2*s13 + 
                593*s12*s13^2 + 42*s13^3)*s23 + (-6*s12^2 + 134*s12*s13 + 
                128*s13^2)*s23^2 + (s12 + 2*s13)*s23^3) + 
            p1q^2*(-84*s12^3*s13 - 84*s12^2*s13^2 + (-s12^3 + 210*s12^2*s13 + 
                463*s12*s13^2 + 168*s13^3)*s23 + (4*s12^2 + 258*s12*s13 + 
                126*s13^2)*s23^2 + (3*s12 - 44*s13)*s23^3 - 2*s23^4)) + 
          p3q*(p2q^4*(-84*s12*s13^3 - 84*s13^4 + (-s12^3 + 44*s12^2*s13 + 
                47*s12*s13^2 - 82*s13^3)*s23 + (50*s12*s13 + 6*s13^2)*s23^2 + 
              (s12 + 4*s13)*s23^3) + p1q^3*p2q*((84*s12^2*s13 + 
                168*s12*s13^2 + 84*s13^3)*s23 + (4*s12^2 - 244*s12*s13 - 
                248*s13^2)*s23^2 + (-2*s12 - 338*s13)*s23^3 - 6*s23^4) + 
            p1q^2*p2q^2*(168*s12^2*s13^2 + 84*s12*s13^3 - 84*s13^4 + 
              (-s12^3 + 296*s12^2*s13 + 883*s12*s13^2 + 334*s13^3)*s23 + 
              (8*s12^2 + 190*s12*s13 + 302*s13^2)*s23^2 + (5*s12 - 120*s13)*
               s23^3 - 4*s23^4) + p1q^4*((-84*s12*s13 - 84*s13^2)*s23^2 + 
              (-2*s12 - 86*s13)*s23^3 - 2*s23^4) + p1q*p2q^3*
             (168*s12^2*s13^2 - 84*s12*s13^3 - 252*s13^4 + (-2*s12^3 + 
                214*s12^2*s13 + 550*s12*s13^2 - 86*s13^3)*s23 + 
              (4*s12^2 + 228*s12*s13 + 172*s13^2)*s23^2 + (4*s12 + 4*s13)*s23^
                3 - 2*s23^4)) + p3q^2*(p2q^3*(168*s12^2*s13^2 - 168*s13^4 + 
              (-4*s12^3 + 127*s12^2*s13 + 342*s12*s13^2 - 125*s13^3)*s23 + 
              (-2*s12^2 + 138*s12*s13 + 48*s13^2)*s23^2 + (2*s12 + 5*s13)*s23^
                3) + p1q^2*p2q*(-84*s12^3*s13 + 84*s12^2*s13^2 + 
              168*s12*s13^3 + (-2*s12^3 + 253*s12^2*s13 + 800*s12*s13^2 + 
                293*s13^3)*s23 + (10*s12^2 + 22*s12*s13 - 36*s13^2)*s23^2 + 
              (8*s12 - 333*s13)*s23^3 - 4*s23^4) + 
            p1q^3*((168*s12^2*s13 + 252*s12*s13^2 + 84*s13^3)*s23 + 
              (3*s12^2 + 46*s12*s13 - 41*s13^2)*s23^2 - 128*s13*s23^3 - 
              3*s23^4) + p1q*p2q^2*(-84*s12^3*s13 + 420*s12^2*s13^2 + 
              336*s12*s13^3 - 168*s13^4 + (-6*s12^3 + 254*s12^2*s13 + 
                1222*s12*s13^2 + 206*s13^3)*s23 + (5*s12^2 + 278*s12*s13 + 
                297*s13^2)*s23^2 + (10*s12 - 78*s13)*s23^3 - s23^4)))*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p1q^4*p2q*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 86*s13^2)*
             s23^2 - 2*s13*s23^3) + p3q^5*(84*s12^2*s13^2 + 
            (4*s12^2*s13 + 42*s12*s13^2 - 42*s13^3)*s23 + 
            (-12*s12^2 - 6*s12*s13)*s23^2 + 6*s13*s23^3) + 
          p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*
             s23^2 + 12*s13*s23^3) + p1q^3*p2q^2*(84*s13^4 + 
            (-86*s12*s13^2 + 2*s13^3)*s23 + (2*s12*s13 - 40*s13^2)*s23^2 - 
            6*s13*s23^3 - 12*s23^4) + p1q^2*p2q^3*(84*s13^4 + 
            (-46*s12*s13^2 + 42*s13^3)*s23 + (10*s12*s13 + 8*s13^2)*s23^2 + 
            2*s13*s23^3 - 12*s23^4) + p3q^4*
           (p2q*(84*s12^2*s13^2 - 168*s12*s13^3 + (8*s12^2*s13 - 
                46*s12*s13^2 - 126*s13^3)*s23 + (-36*s12^2 - 16*s12*s13 + 
                6*s13^2)*s23^2 + 24*s13*s23^3) + p1q*(252*s12^2*s13^2 + 
              (8*s12^2*s13 + 80*s12*s13^2 - 168*s13^3)*s23 + (-12*s12^2 + 
                2*s12*s13 - 42*s13^2)*s23^2 + (24*s12 + 18*s13)*s23^3)) + 
          p3q*(p1q^4*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 
                86*s13^2)*s23^2 - 2*s13*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*s23^
                2 + 12*s13*s23^3) + p1q*p2q^3*(168*s13^4 + (2*s12^2*s13 - 
                92*s12*s13^2 + 82*s13^3)*s23 + (56*s12*s13 + 48*s13^2)*s23^
                2 + (24*s12 + 62*s13)*s23^3) + p1q^2*p2q^2*(-168*s12*s13^3 + 
              252*s13^4 + (4*s12^2*s13 - 304*s12*s13^2 - 36*s13^3)*s23 + 
              (32*s12*s13 - 60*s13^2)*s23^2 + (24*s12 + 12*s13)*s23^3 - 
              36*s23^4) + p1q^3*p2q*(-168*s12*s13^3 + (2*s12^2*s13 - 
                424*s12*s13^2 - 418*s13^3)*s23 + (4*s12*s13 - 336*s13^2)*s23^
                2 - 14*s13*s23^3 - 24*s23^4)) + 
          p3q^2*(p2q^3*(84*s13^4 + (2*s12^2*s13 - 46*s12*s13^2 + 40*s13^3)*
               s23 + (-12*s12^2 + 22*s12*s13 + 28*s13^2)*s23^2 + 
              36*s13*s23^3) + p1q*p2q^2*(-336*s12*s13^3 + 252*s13^4 + 
              (10*s12^2*s13 - 350*s12*s13^2 - 80*s13^3)*s23 + 
              (-12*s12^2 + 78*s12*s13 + 28*s13^2)*s23^2 + (72*s12 + 108*s13)*
               s23^3) + p1q^2*p2q*(84*s12^2*s13^2 - 504*s12*s13^3 + 
              (10*s12^2*s13 - 642*s12*s13^2 - 708*s13^3)*s23 + 
              (34*s12*s13 - 404*s13^2)*s23^2 + (48*s12 + 16*s13)*s23^3 - 
              36*s23^4) + p1q^3*(84*s12^2*s13^2 + (2*s12^2*s13 - 
                170*s12*s13^2 - 252*s13^3)*s23 + (2*s12*s13 - 212*s13^2)*s23^
                2 - 8*s13*s23^3 - 12*s23^4)) + 
          p3q^3*(p2q^2*(-168*s12*s13^3 + 84*s13^4 + (6*s12^2*s13 - 
                132*s12*s13^2 - 42*s13^3)*s23 + (-36*s12^2 + 24*s13^2)*s23^
                2 + 42*s13*s23^3) + p1q*p2q*(168*s12^2*s13^2 - 
              504*s12*s13^3 + (16*s12^2*s13 - 348*s12*s13^2 - 500*s13^3)*
               s23 + (-24*s12^2 + 36*s12*s13 - 136*s13^2)*s23^2 + 
              (72*s12 + 76*s13)*s23^3) + p1q^2*(252*s12^2*s13^2 + 
              (6*s12^2*s13 - 48*s12*s13^2 - 294*s13^3)*s23 + (12*s12*s13 - 
                168*s13^2)*s23^2 + (24*s12 + 6*s13)*s23^3 - 12*s23^4)))*
         Log[-s12 - s13 - s23])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p3q^6*(-84*s12^3*s13 + (-2*s12^3 - 124*s12^2*s13 + 42*s12*s13^2)*
             s23 + (-8*s12^2 - 42*s12*s13 + 42*s13^2)*s23^2 + 
            (6*s12 + 6*s13)*s23^3) + p1q^2*p2q^4*(84*s13^4 + 
            (s12^2*s13 - 42*s12*s13^2 + 45*s13^3)*s23 + (4*s12*s13 + 4*s13^2)*
             s23^2 + (12*s12 + 7*s13)*s23^3) + p1q^3*p2q^3*
           (-84*s12*s13^3 + 84*s13^4 + (44*s12^2*s13 - 128*s12*s13^2 - 
              80*s13^3)*s23 + (s12^2 + 46*s12*s13 - 83*s13^2)*s23^2 + 
            (18*s12 + 2*s13)*s23^3 - 7*s23^4) + p1q^4*p2q^2*
           (-84*s12*s13^3 + (85*s12^2*s13 - 86*s12*s13^2 - 167*s13^3)*s23 + 
            (2*s12^2 + 126*s12*s13 - 88*s13^2)*s23^2 + (8*s12 + 37*s13)*
             s23^3 - 6*s23^4) + p1q^5*p2q*((84*s12^2*s13 + 84*s12*s13^2)*
             s23 + (s12^2 + 168*s12*s13 + 83*s13^2)*s23^2 + 
            (2*s12 + 84*s13)*s23^3 + s23^4) + 
          p3q^4*(p2q^2*(252*s12^2*s13^2 - 252*s12*s13^3 + (-3*s12^3 + 
                134*s12^2*s13 + 157*s12*s13^2 - 208*s13^3)*s23 + 
              (-18*s12^2 + 134*s12*s13 + 44*s13^2)*s23^2 + (57*s12 + 36*s13)*
               s23^3) + p1q*p2q*(-252*s12^3*s13 + 924*s12^2*s13^2 + 
              (-12*s12^3 + 152*s12^2*s13 + 1368*s12*s13^2 - 168*s13^3)*s23 + 
              (-64*s12^2 + 542*s12*s13 + 570*s13^2)*s23^2 + 
              (84*s12 + 202*s13)*s23^3 - 32*s23^4) + 
            p1q^2*(-504*s12^3*s13 + (-7*s12^3 - 530*s12^2*s13 + 
                461*s12*s13^2)*s23 + (-20*s12^2 + 188*s12*s13 + 460*s13^2)*
               s23^2 + (41*s12 + 226*s13)*s23^3 - 18*s23^4)) + 
          p3q^3*(p2q^3*(-252*s12*s13^3 + 84*s13^4 + (-s12^3 + 45*s12^2*s13 - 
                175*s12*s13^2 - 121*s13^3)*s23 + (-6*s12^2 + 50*s12*s13 - 
                36*s13^2)*s23^2 + (43*s12 + 25*s13)*s23^3) + 
            p1q^2*p2q*(-252*s12^3*s13 + 1260*s12^2*s13^2 + (-13*s12^3 + 
                745*s12^2*s13 + 2157*s12*s13^2 - 293*s13^3)*s23 + 
              (-54*s12^2 + 1562*s12*s13 + 1020*s13^2)*s23^2 + 
              (111*s12 + 601*s13)*s23^3 - 64*s23^4) + p1q*p2q^2*
             (672*s12^2*s13^2 - 840*s12*s13^3 + (-8*s12^3 + 484*s12^2*s13 + 
                260*s12*s13^2 - 832*s13^3)*s23 + (-77*s12^2 + 456*s12*s13 - 
                79*s13^2)*s23^2 + (90*s12 + 48*s13)*s23^3 - 57*s23^4) + 
            p1q^3*(-336*s12^3*s13 + (-4*s12^3 - 116*s12^2*s13 + 
                544*s12*s13^2)*s23 + (-5*s12^2 + 604*s12*s13 + 541*s13^2)*s23^
                2 + (30*s12 + 380*s13)*s23^3 - 17*s23^4)) + 
          p3q^5*(p2q*(-84*s12^3*s13 + 252*s12^2*s13^2 + (-4*s12^3 - 
                34*s12^2*s13 + 332*s12*s13^2 - 42*s13^3)*s23 + 
              (-20*s12^2 + 46*s12*s13 + 126*s13^2)*s23^2 + (32*s12 + 24*s13)*
               s23^3) + p1q*(-336*s12^3*s13 + (-6*s12^3 - 452*s12^2*s13 + 
                210*s12*s13^2)*s23 + (-22*s12^2 - 76*s12*s13 + 210*s13^2)*s23^
                2 + (26*s12 + 60*s13)*s23^3 - 6*s23^4)) + 
          p3q^2*(p2q^4*(84*s13^4 + (s12^2*s13 - 42*s12*s13^2 + 45*s13^3)*
               s23 + (4*s12*s13 + 4*s13^2)*s23^2 + (12*s12 + 7*s13)*s23^3) + 
            p1q^2*p2q^2*(588*s12^2*s13^2 - 1008*s12*s13^3 + (-7*s12^3 + 
                651*s12^2*s13 - 37*s12*s13^2 - 1207*s13^3)*s23 + 
              (-50*s12^2 + 732*s12*s13 - 330*s13^2)*s23^2 + (113*s12 + 
                121*s13)*s23^3 - 72*s23^4) + p1q*p2q^3*(-588*s12*s13^3 + 
              252*s13^4 + (-2*s12^3 + 134*s12^2*s13 - 478*s12*s13^2 - 
                322*s13^3)*s23 + (-47*s12^2 + 74*s12*s13 - 191*s13^2)*s23^2 + 
              (32*s12 - 20*s13)*s23^3 - 43*s23^4) + p1q^3*p2q*
             (-84*s12^3*s13 + 756*s12^2*s13^2 + (-6*s12^3 + 982*s12^2*s13 + 
                1622*s12*s13^2 - 250*s13^3)*s23 + (-7*s12^2 + 1826*s12*s13 + 
                905*s13^2)*s23^2 + (76*s12 + 752*s13)*s23^3 - 43*s23^4) + 
            p1q^4*(-84*s12^3*s13 + (-s12^3 + 170*s12^2*s13 + 335*s12*s13^2)*
               s23 + (2*s12^2 + 550*s12*s13 + 332*s13^2)*s23^2 + 
              (11*s12 + 292*s13)*s23^3 - 4*s23^4)) + 
          p3q*(p1q^3*p2q^2*(168*s12^2*s13^2 - 504*s12*s13^3 + 
              (-2*s12^3 + 386*s12^2*s13 - 226*s12*s13^2 - 750*s13^3)*s23 + 
              (-s12^2 + 512*s12*s13 - 307*s13^2)*s23^2 + (64*s12 + 122*s13)*
               s23^3 - 33*s23^4) + p1q^2*p2q^3*(-420*s12*s13^3 + 252*s13^4 + 
              (-s12^3 + 133*s12^2*s13 - 431*s12*s13^2 - 281*s13^3)*s23 + 
              (-16*s12^2 + 118*s12*s13 - 214*s13^2)*s23^2 + (55*s12 + 5*s13)*
               s23^3 - 26*s23^4) + p1q*p2q^4*(168*s13^4 + (2*s12^2*s13 - 
                84*s12*s13^2 + 90*s13^3)*s23 + (-12*s12^2 - 16*s12*s13 - 
                4*s13^2)*s23^2 - 10*s13*s23^3 - 12*s23^4) + 
            p1q^4*p2q*(168*s12^2*s13^2 + (-s12^3 + 507*s12^2*s13 + 
                585*s12*s13^2 - 83*s13^3)*s23 + (4*s12^2 + 928*s12*s13 + 
                412*s13^2)*s23^2 + (19*s12 + 413*s13)*s23^3 - 10*s23^4) + 
            p1q^5*((84*s12^2*s13 + 84*s12*s13^2)*s23 + (s12^2 + 168*s12*s13 + 
                83*s13^2)*s23^2 + (2*s12 + 84*s13)*s23^3 + s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(-27*p1q^2*p2q^4*s13^2*s23^2 + 
         p1q^4*p2q^2*(27*s12*s13*s23^2 + 27*s13*s23^3) + 
         p3q^6*(27*s12*s13*s23^2 + 27*s13*s23^3) + p1q^3*p2q^3*
          ((27*s12*s13 - 27*s13^2)*s23^2 + 27*s13*s23^3) + 
         p3q^5*(p2q*((81*s12*s13 - 27*s13^2)*s23^2 + 81*s13*s23^3) + 
           p1q*(108*s12*s13*s23^2 + 108*s13*s23^3)) + 
         p3q*(-54*p1q*p2q^4*s13^2*s23^2 + p1q^4*p2q*(54*s12*s13*s23^2 + 
             54*s13*s23^3) + p1q^2*p2q^3*((81*s12*s13 - 135*s13^2)*s23^2 + 
             81*s13*s23^3) + p1q^3*p2q^2*((162*s12*s13 - 54*s13^2)*s23^2 + 
             162*s13*s23^3)) + p3q^4*(p2q^2*((81*s12*s13 - 81*s13^2)*s23^2 + 
             81*s13*s23^3) + p1q^2*(162*s12*s13*s23^2 + 162*s13*s23^3) + 
           p1q*p2q*((297*s12*s13 - 81*s13^2)*s23^2 + 297*s13*s23^3)) + 
         p3q^2*(-27*p2q^4*s13^2*s23^2 + p1q^4*(27*s12*s13*s23^2 + 
             27*s13*s23^3) + p1q*p2q^3*((81*s12*s13 - 189*s13^2)*s23^2 + 
             81*s13*s23^3) + p1q^3*p2q*((243*s12*s13 - 27*s13^2)*s23^2 + 
             243*s13*s23^3) + p1q^2*p2q^2*((324*s12*s13 - 189*s13^2)*s23^2 + 
             324*s13*s23^3)) + p3q^3*(p2q^3*((27*s12*s13 - 81*s13^2)*s23^2 + 
             27*s13*s23^3) + p1q^3*(108*s12*s13*s23^2 + 108*s13*s23^3) + 
           p1q*p2q^2*((270*s12*s13 - 216*s13^2)*s23^2 + 270*s13*s23^3) + 
           p1q^2*p2q*((405*s12*s13 - 81*s13^2)*s23^2 + 405*s13*s23^3))) + 
       ((p3q^5*(84*s12^3*s13 + 84*s12^2*s13^2 + (2*s12^3 + 86*s12^2*s13 - 
              42*s12*s13^2 - 42*s13^3)*s23 + (2*s12^2 - 42*s13^2)*s23^2) + 
          p2q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q*p2q^4*(84*s12*s13^3 + 84*s13^4 + (-44*s12^2*s13 - 
              44*s12*s13^2 + 84*s13^3)*s23 + (-s12^2 - 46*s12*s13 - s13^2)*
             s23^2 + s23^4) + p1q^2*p2q^3*(84*s12*s13^3 + 84*s13^4 + 
            (-85*s12^2*s13 - 210*s12*s13^2 - 41*s13^3)*s23 + 
            (-2*s12^2 - 90*s12*s13 - 128*s13^2)*s23^2 - s13*s23^3 + 
            2*s23^4) + p1q^4*p2q*((84*s12*s13 + 84*s13^2)*s23^2 + 
            (2*s12 + 86*s13)*s23^3 + 2*s23^4) + p1q^3*p2q^2*
           ((-84*s12^2*s13 - 252*s12*s13^2 - 168*s13^3)*s23 + 
            (-s12^2 - 46*s12*s13 - 129*s13^2)*s23^2 + (2*s12 + 42*s13)*
             s23^3 + 3*s23^4) + p3q^4*(p2q*(168*s12^3*s13 - 168*s12*s13^3 + 
              (6*s12^3 + 130*s12^2*s13 - 338*s12*s13^2 - 126*s13^3)*s23 + 
              (6*s12^2 - 44*s12*s13 - 126*s13^2)*s23^2) + 
            p1q*(168*s12^3*s13 + 168*s12^2*s13^2 + (2*s12^3 + 42*s12^2*s13 - 
                254*s12*s13^2 - 126*s13^3)*s23 + (-2*s12^2 - 132*s12*s13 - 
                126*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q^3*(p2q^2*(84*s12^3*s13 - 252*s12^2*s13^2 - 252*s12*s13^3 + 
              84*s13^4 + (7*s12^3 - 40*s12^2*s13 - 593*s12*s13^2 - 42*s13^3)*
               s23 + (6*s12^2 - 134*s12*s13 - 128*s13^2)*s23^2 + 
              (-s12 - 2*s13)*s23^3) + p1q*p2q*(252*s12^3*s13 - 
              84*s12^2*s13^2 - 336*s12*s13^3 + (6*s12^3 - 42*s12^2*s13 - 
                970*s12*s13^2 - 334*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                252*s13^2)*s23^2 + (-10*s12 + 82*s13)*s23^3) + 
            p1q^2*(84*s12^3*s13 + 84*s12^2*s13^2 + (s12^3 - 210*s12^2*s13 - 
                463*s12*s13^2 - 168*s13^3)*s23 + (-4*s12^2 - 258*s12*s13 - 
                126*s13^2)*s23^2 + (-3*s12 + 44*s13)*s23^3 + 2*s23^4)) + 
          p3q^2*(p2q^3*(-168*s12^2*s13^2 + 168*s13^4 + (4*s12^3 - 
                127*s12^2*s13 - 342*s12*s13^2 + 125*s13^3)*s23 + 
              (2*s12^2 - 138*s12*s13 - 48*s13^2)*s23^2 + (-2*s12 - 5*s13)*s23^
                3) + p1q*p2q^2*(84*s12^3*s13 - 420*s12^2*s13^2 - 
              336*s12*s13^3 + 168*s13^4 + (6*s12^3 - 254*s12^2*s13 - 
                1222*s12*s13^2 - 206*s13^3)*s23 + (-5*s12^2 - 278*s12*s13 - 
                297*s13^2)*s23^2 + (-10*s12 + 78*s13)*s23^3 + s23^4) + 
            p1q^3*((-168*s12^2*s13 - 252*s12*s13^2 - 84*s13^3)*s23 + 
              (-3*s12^2 - 46*s12*s13 + 41*s13^2)*s23^2 + 128*s13*s23^3 + 
              3*s23^4) + p1q^2*p2q*(84*s12^3*s13 - 84*s12^2*s13^2 - 
              168*s12*s13^3 + (2*s12^3 - 253*s12^2*s13 - 800*s12*s13^2 - 
                293*s13^3)*s23 + (-10*s12^2 - 22*s12*s13 + 36*s13^2)*s23^2 + 
              (-8*s12 + 333*s13)*s23^3 + 4*s23^4)) + 
          p3q*(p2q^4*(84*s12*s13^3 + 84*s13^4 + (s12^3 - 44*s12^2*s13 - 
                47*s12*s13^2 + 82*s13^3)*s23 + (-50*s12*s13 - 6*s13^2)*s23^
                2 + (-s12 - 4*s13)*s23^3) + p1q*p2q^3*(-168*s12^2*s13^2 + 
              84*s12*s13^3 + 252*s13^4 + (2*s12^3 - 214*s12^2*s13 - 
                550*s12*s13^2 + 86*s13^3)*s23 + (-4*s12^2 - 228*s12*s13 - 
                172*s13^2)*s23^2 + (-4*s12 - 4*s13)*s23^3 + 2*s23^4) + 
            p1q^4*((84*s12*s13 + 84*s13^2)*s23^2 + (2*s12 + 86*s13)*s23^3 + 
              2*s23^4) + p1q^2*p2q^2*(-168*s12^2*s13^2 - 84*s12*s13^3 + 
              84*s13^4 + (s12^3 - 296*s12^2*s13 - 883*s12*s13^2 - 334*s13^3)*
               s23 + (-8*s12^2 - 190*s12*s13 - 302*s13^2)*s23^2 + 
              (-5*s12 + 120*s13)*s23^3 + 4*s23^4) + p1q^3*p2q*
             ((-84*s12^2*s13 - 168*s12*s13^2 - 84*s13^3)*s23 + 
              (-4*s12^2 + 244*s12*s13 + 248*s13^2)*s23^2 + (2*s12 + 338*s13)*
               s23^3 + 6*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3)))) + 
     Log[p1q/(p1q + p2q + p3q)]*((p2q^3*(-2*s12*s13 - 2*s13^2 - 2*s13*s23) + 
         p3q^3*(6*s12^2 + 8*s12*s13 + 6*s13^2 + (-40*s12 - 4*s13)*s23 - 
           42*s23^2) + p1q^2*p2q*(-2*s12*s13 + 2*s13^2 + (-44*s12 - 6*s13)*
            s23 - 40*s23^2) + p1q^3*((-2*s12 - 2*s13)*s23 - 2*s23^2) + 
         p1q*p2q^2*(4*s12*s13 + 8*s13^2 + (-2*s12 + 42*s13)*s23 + 2*s23^2) + 
         p3q*(p2q^2*(2*s12^2 + 2*s12*s13 + 4*s13^2 + (-2*s12 + 36*s13)*s23) + 
           p1q*p2q*(2*s12^2 + 4*s12*s13 + 14*s13^2 + (-92*s12 + 28*s13)*s23 - 
             82*s23^2) + p1q^2*(2*s12^2 - 2*s12*s13 + (-46*s12 - 12*s13)*
              s23 - 44*s23^2)) + p3q^2*(p1q*(6*s12^2 + 4*s12*s13 + 6*s13^2 + 
             (-88*s12 - 16*s13)*s23 - 86*s23^2) + p2q*(6*s12^2 + 8*s12*s13 + 
             10*s13^2 + (-44*s12 + 32*s13)*s23 - 42*s23^2)))/
        (27*p1q^2*p2q*s13*s23 + 27*p1q*p2q^2*s13*s23 + 27*p3q^3*s13*s23 + 
         p3q^2*(54*p1q*s13*s23 + 54*p2q*s13*s23) + 
         p3q*(27*p1q^2*s13*s23 + 81*p1q*p2q*s13*s23 + 27*p2q^2*s13*s23)) + 
       ((p1q*p2q^4*(-2*s12*s13^3 - 2*s13^4 + (-84*s12*s13^2 - 86*s13^3)*s23 - 
            84*s13^2*s23^2) + p1q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p3q^5*(-2*s12^3*s13 - 2*s12^2*s13^2 + (-84*s12^3 - 86*s12^2*s13)*
             s23 + (-84*s12^2 + 42*s12*s13 + 42*s13^2)*s23^2 + 
            42*s13*s23^3) + p1q^2*p2q^3*(s12^2*s13^2 - 2*s12*s13^3 - 
            3*s13^4 + (84*s12^2*s13 + 46*s12*s13^2 - 42*s13^3)*s23 + 
            (252*s12*s13 + 129*s13^2)*s23^2 + 168*s13*s23^3) + 
          p1q^4*p2q*(s12^2*s13^2 - s13^4 + (44*s12^2*s13 + 46*s12*s13^2)*
             s23 + (44*s12*s13 + s13^2)*s23^2 + (-84*s12 - 84*s13)*s23^3 - 
            84*s23^4) + p1q^3*p2q^2*(2*s12^2*s13^2 - 2*s13^4 + 
            (85*s12^2*s13 + 90*s12*s13^2 + s13^3)*s23 + 
            (210*s12*s13 + 128*s13^2)*s23^2 + (-84*s12 + 41*s13)*s23^3 - 
            84*s23^4) + p3q^4*(p2q*(-2*s12^3*s13 + 2*s12^2*s13^2 + 
              4*s12*s13^3 + (-168*s12^3 - 42*s12^2*s13 + 132*s12*s13^2)*s23 + 
              (-168*s12^2 + 254*s12*s13 + 126*s13^2)*s23^2 + 126*s13*s23^3) + 
            p1q*(-6*s12^3*s13 - 6*s12^2*s13^2 + (-168*s12^3 - 130*s12^2*s13 + 
                44*s12*s13^2)*s23 + (338*s12*s13 + 126*s13^2)*s23^2 + 
              (168*s12 + 126*s13)*s23^3)) + 
          p3q^2*(p2q^3*(3*s12^2*s13^2 - 3*s13^4 + (168*s12^2*s13 + 
                46*s12*s13^2 - 128*s13^3)*s23 + (252*s12*s13 - 41*s13^2)*s23^
                2 + 84*s13*s23^3) + p1q*p2q^2*(-2*s12^3*s13 + 
              10*s12^2*s13^2 + 8*s12*s13^3 - 4*s13^4 + (-84*s12^3 + 
                253*s12^2*s13 + 22*s12*s13^2 - 333*s13^3)*s23 + 
              (84*s12^2 + 800*s12*s13 - 36*s13^2)*s23^2 + (168*s12 + 293*s13)*
               s23^3) + p1q^3*(-4*s12^3*s13 - 2*s12^2*s13^2 + 2*s12*s13^3 + 
              (127*s12^2*s13 + 138*s12*s13^2 + 5*s13^3)*s23 + 
              (168*s12^2 + 342*s12*s13 + 48*s13^2)*s23^2 - 125*s13*s23^3 - 
              168*s23^4) + p1q^2*p2q*(-6*s12^3*s13 + 5*s12^2*s13^2 + 
              10*s12*s13^3 - s13^4 + (-84*s12^3 + 254*s12^2*s13 + 
                278*s12*s13^2 - 78*s13^3)*s23 + (420*s12^2 + 1222*s12*s13 + 
                297*s13^2)*s23^2 + (336*s12 + 206*s13)*s23^3 - 168*s23^4)) + 
          p3q^3*(p2q^2*(-(s12^3*s13) + 4*s12^2*s13^2 + 3*s12*s13^3 - 
              2*s13^4 + (-84*s12^3 + 210*s12^2*s13 + 258*s12*s13^2 - 
                44*s13^3)*s23 + (-84*s12^2 + 463*s12*s13 + 126*s13^2)*s23^2 + 
              168*s13*s23^3) + p1q*p2q*(-6*s12^3*s13 + 4*s12^2*s13^2 + 
              10*s12*s13^3 + (-252*s12^3 + 42*s12^2*s13 + 228*s12*s13^2 - 
                82*s13^3)*s23 + (84*s12^2 + 970*s12*s13 + 252*s13^2)*s23^2 + 
              (336*s12 + 334*s13)*s23^3) + p1q^2*(-7*s12^3*s13 - 
              6*s12^2*s13^2 + s12*s13^3 + (-84*s12^3 + 40*s12^2*s13 + 
                134*s12*s13^2 + 2*s13^3)*s23 + (252*s12^2 + 593*s12*s13 + 
                128*s13^2)*s23^2 + (252*s12 + 42*s13)*s23^3 - 84*s23^4)) + 
          p3q*(p2q^4*(-2*s12*s13^3 - 2*s13^4 + (-84*s12*s13^2 - 86*s13^3)*
               s23 - 84*s13^2*s23^2) + p1q*p2q^3*(4*s12^2*s13^2 - 
              2*s12*s13^3 - 6*s13^4 + (84*s12^2*s13 - 244*s12*s13^2 - 
                338*s13^3)*s23 + (168*s12*s13 - 248*s13^2)*s23^2 + 
              84*s13*s23^3) + p1q^3*p2q*(-2*s12^3*s13 + 4*s12^2*s13^2 + 
              4*s12*s13^3 - 2*s13^4 + (214*s12^2*s13 + 228*s12*s13^2 + 
                4*s13^3)*s23 + (168*s12^2 + 550*s12*s13 + 172*s13^2)*s23^2 + 
              (-84*s12 - 86*s13)*s23^3 - 252*s23^4) + 
            p1q^4*(-(s12^3*s13) + s12*s13^3 + (44*s12^2*s13 + 50*s12*s13^2 + 
                4*s13^3)*s23 + (47*s12*s13 + 6*s13^2)*s23^2 + 
              (-84*s12 - 82*s13)*s23^3 - 84*s23^4) + p1q^2*p2q^2*
             (-(s12^3*s13) + 8*s12^2*s13^2 + 5*s12*s13^3 - 4*s13^4 + 
              (296*s12^2*s13 + 190*s12*s13^2 - 120*s13^3)*s23 + 
              (168*s12^2 + 883*s12*s13 + 302*s13^2)*s23^2 + 
              (84*s12 + 334*s13)*s23^3 - 84*s23^4)))*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
         p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^5*(12*s12^3*s13 + 12*s12^2*s13^2 + (-2*s12^3 + 10*s12^2*s13 - 
              6*s12*s13^2 - 6*s13^3)*s23 + (-2*s12^2 - 6*s13^2)*s23^2) + 
          p2q^5*((s12^2*s13 + 2*s12*s13^2 + s13^3)*s23 + 
            (2*s12*s13 + 2*s13^2)*s23^2 + s13*s23^3) + 
          p1q^3*p2q^2*((-12*s12^2*s13 - 36*s12*s13^2 - 24*s13^3)*s23 + 
            (s12^2 - 2*s12*s13 - 15*s13^2)*s23^2 + (-2*s12 + 6*s13)*s23^3 - 
            3*s23^4) + p1q^2*p2q^3*(12*s12*s13^3 + 12*s13^4 + 
            (-11*s12^2*s13 - 30*s12*s13^2 - 7*s13^3)*s23 + 
            (2*s12^2 - 6*s12*s13 - 16*s13^2)*s23^2 + s13*s23^3 - 2*s23^4) + 
          p1q^4*p2q*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*
             s23^3 - 2*s23^4) + p1q*p2q^4*(12*s12*s13^3 + 12*s13^4 + 
            (-4*s12^2*s13 - 4*s12*s13^2 + 12*s13^3)*s23 + 
            (s12^2 - 2*s12*s13 + s13^2)*s23^2 - s23^4) + 
          p3q^4*(p2q*(24*s12^3*s13 - 24*s12*s13^3 + (-6*s12^3 + 
                14*s12^2*s13 - 46*s12*s13^2 - 18*s13^3)*s23 + 
              (-6*s12^2 - 4*s12*s13 - 18*s13^2)*s23^2) + 
            p1q*(24*s12^3*s13 + 24*s12^2*s13^2 + (-2*s12^3 + 6*s12^2*s13 - 
                34*s12*s13^2 - 18*s13^3)*s23 + (2*s12^2 - 12*s12*s13 - 
                18*s13^2)*s23^2 + 4*s12*s23^3)) + 
          p3q^3*(p2q^2*(12*s12^3*s13 - 36*s12^2*s13^2 - 36*s12*s13^3 + 
              12*s13^4 + (-7*s12^3 - 8*s12^2*s13 - 79*s12*s13^2 - 6*s13^3)*
               s23 + (-6*s12^2 - 10*s12*s13 - 16*s13^2)*s23^2 + 
              (s12 + 2*s13)*s23^3) + p1q*p2q*(36*s12^3*s13 - 12*s12^2*s13^2 - 
              48*s12*s13^3 + (-6*s12^3 - 6*s12^2*s13 - 134*s12*s13^2 - 
                50*s13^3)*s23 + (4*s12^2 - 12*s12*s13 - 36*s13^2)*s23^2 + 
              (10*s12 + 14*s13)*s23^3) + p1q^2*(12*s12^3*s13 + 
              12*s12^2*s13^2 + (-s12^3 - 30*s12^2*s13 - 65*s12*s13^2 - 
                24*s13^3)*s23 + (4*s12^2 - 30*s12*s13 - 18*s13^2)*s23^2 + 
              (3*s12 + 4*s13)*s23^3 - 2*s23^4)) + 
          p3q*(p2q^4*(12*s12*s13^3 + 12*s13^4 + (-s12^3 - 4*s12^2*s13 - 
                s12*s13^2 + 14*s13^3)*s23 + (2*s12*s13 + 6*s13^2)*s23^2 + 
              (s12 + 4*s13)*s23^3) + p1q^3*p2q*((-12*s12^2*s13 - 
                24*s12*s13^2 - 12*s13^3)*s23 + (4*s12^2 + 44*s12*s13 + 
                40*s13^2)*s23^2 + (-2*s12 + 46*s13)*s23^3 - 6*s23^4) + 
            p1q^2*p2q^2*(-24*s12^2*s13^2 - 12*s12*s13^3 + 12*s13^4 + 
              (-s12^3 - 40*s12^2*s13 - 125*s12*s13^2 - 50*s13^3)*s23 + 
              (8*s12^2 - 2*s12*s13 - 34*s13^2)*s23^2 + (5*s12 + 24*s13)*s23^
                3 - 4*s23^4) + p1q*p2q^3*(-24*s12^2*s13^2 + 12*s12*s13^3 + 
              36*s13^4 + (-2*s12^3 - 26*s12^2*s13 - 74*s12*s13^2 + 10*s13^3)*
               s23 + (4*s12^2 - 12*s12*s13 - 20*s13^2)*s23^2 + 
              (4*s12 + 4*s13)*s23^3 - 2*s23^4) + 
            p1q^4*((12*s12*s13 + 12*s13^2)*s23^2 + (-2*s12 + 10*s13)*s23^3 - 
              2*s23^4)) + p3q^2*(p2q^3*(-24*s12^2*s13^2 + 24*s13^4 + 
              (-4*s12^3 - 17*s12^2*s13 - 42*s12*s13^2 + 19*s13^3)*s23 + 
              (-2*s12^2 - 6*s12*s13)*s23^2 + (2*s12 + 5*s13)*s23^3) + 
            p1q^2*p2q*(12*s12^3*s13 - 12*s12^2*s13^2 - 24*s12*s13^3 + 
              (-2*s12^3 - 35*s12^2*s13 - 112*s12*s13^2 - 43*s13^3)*s23 + 
              (10*s12^2 + 22*s12*s13 + 12*s13^2)*s23^2 + (8*s12 + 51*s13)*s23^
                3 - 4*s23^4) + p1q^3*((-24*s12^2*s13 - 36*s12*s13^2 - 
                12*s13^3)*s23 + (3*s12^2 - 2*s12*s13 + 7*s13^2)*s23^2 + 
              16*s13*s23^3 - 3*s23^4) + p1q*p2q^2*(12*s12^3*s13 - 
              60*s12^2*s13^2 - 48*s12*s13^3 + 24*s13^4 + (-6*s12^3 - 
                34*s12^2*s13 - 170*s12*s13^2 - 34*s13^3)*s23 + 
              (5*s12^2 - 10*s12*s13 - 39*s13^2)*s23^2 + (10*s12 + 18*s13)*s23^
                3 - s23^4)))*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
         p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
         p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
         p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
           p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
           p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
         p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
           p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
           p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
         p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
           p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
         p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
           p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
           p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
       ((p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
             s23^2 - 84*s13*s23^3) + p3q^5*(-12*s12^2*s13^2 + 
            (4*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23 + 
            (84*s12^2 + 42*s12*s13)*s23^2 - 42*s13*s23^3) + 
          p1q^4*p2q*((12*s12*s13^2 + 12*s13^3)*s23 + (-2*s12*s13 + 10*s13^2)*
             s23^2 - 2*s13*s23^3) + p1q^2*p2q^3*(-12*s13^4 + 
            (2*s12*s13^2 - 6*s13^3)*s23 + (-86*s12*s13 - 40*s13^2)*s23^2 + 
            2*s13*s23^3 + 84*s23^4) + p1q^3*p2q^2*(-12*s13^4 + 
            (10*s12*s13^2 + 2*s13^3)*s23 + (-46*s12*s13 + 8*s13^2)*s23^2 + 
            42*s13*s23^3 + 84*s23^4) + p3q^4*
           (p1q*(-36*s12^2*s13^2 + (8*s12^2*s13 - 16*s12*s13^2 + 24*s13^3)*
               s23 + (84*s12^2 - 46*s12*s13 + 6*s13^2)*s23^2 + 
              (-168*s12 - 126*s13)*s23^3) + p2q*(-12*s12^2*s13^2 + 
              24*s12*s13^3 + (8*s12^2*s13 + 2*s12*s13^2 + 18*s13^3)*s23 + 
              (252*s12^2 + 80*s12*s13 - 42*s13^2)*s23^2 - 168*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-24*s12^2*s13^2 + 72*s12*s13^3 + (16*s12^2*s13 + 
                36*s12*s13^2 + 76*s13^3)*s23 + (168*s12^2 - 348*s12*s13 - 
                136*s13^2)*s23^2 + (-504*s12 - 500*s13)*s23^3) + 
            p2q^2*(24*s12*s13^3 - 12*s13^4 + (6*s12^2*s13 + 12*s12*s13^2 + 
                6*s13^3)*s23 + (252*s12^2 - 48*s12*s13 - 168*s13^2)*s23^2 - 
              294*s13*s23^3) + p1q^2*(-36*s12^2*s13^2 + (6*s12^2*s13 + 
                42*s13^3)*s23 + (-132*s12*s13 + 24*s13^2)*s23^2 + 
              (-168*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(48*s12*s13^3 - 36*s13^4 + (10*s12^2*s13 + 
                34*s12*s13^2 + 16*s13^3)*s23 + (84*s12^2 - 642*s12*s13 - 
                404*s13^2)*s23^2 + (-504*s12 - 708*s13)*s23^3) + 
            p2q^3*(-12*s13^4 + (2*s12^2*s13 + 2*s12*s13^2 - 8*s13^3)*s23 + 
              (84*s12^2 - 170*s12*s13 - 212*s13^2)*s23^2 - 252*s13*s23^3) + 
            p1q^3*(-12*s12^2*s13^2 + (2*s12^2*s13 + 22*s12*s13^2 + 36*s13^3)*
               s23 + (-46*s12*s13 + 28*s13^2)*s23^2 + 40*s13*s23^3 + 
              84*s23^4) + p1q^2*p2q*(-12*s12^2*s13^2 + 72*s12*s13^3 + 
              (10*s12^2*s13 + 78*s12*s13^2 + 108*s13^3)*s23 + 
              (-350*s12*s13 + 28*s13^2)*s23^2 + (-336*s12 - 80*s13)*s23^3 + 
              252*s23^4)) + p3q*(p1q*p2q^3*(-24*s13^4 + (2*s12^2*s13 + 
                4*s12*s13^2 - 14*s13^3)*s23 + (-424*s12*s13 - 336*s13^2)*s23^
                2 + (-168*s12 - 418*s13)*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
               s23^2 - 84*s13*s23^3) + p1q^4*((12*s12*s13^2 + 12*s13^3)*s23 + 
              (-2*s12*s13 + 10*s13^2)*s23^2 - 2*s13*s23^3) + 
            p1q^3*p2q*(24*s12*s13^3 + (2*s12^2*s13 + 56*s12*s13^2 + 62*s13^3)*
               s23 + (-92*s12*s13 + 48*s13^2)*s23^2 + 82*s13*s23^3 + 
              168*s23^4) + p1q^2*p2q^2*(24*s12*s13^3 - 36*s13^4 + 
              (4*s12^2*s13 + 32*s12*s13^2 + 12*s13^3)*s23 + (-304*s12*s13 - 
                60*s13^2)*s23^2 + (-168*s12 - 36*s13)*s23^3 + 252*s23^4)))*
         Log[-s12 - s13 - s23])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*(2*s12*s13^3 + 2*s13^4 + (84*s12*s13^2 + 86*s13^3)*s23 + 
            84*s13^2*s23^2) + p1q^2*p2q^3*(-(s12^2*s13^2) + 2*s12*s13^3 + 
            3*s13^4 + (-84*s12^2*s13 - 46*s12*s13^2 + 42*s13^3)*s23 + 
            (-252*s12*s13 - 129*s13^2)*s23^2 - 168*s13*s23^3) + 
          p3q^5*(2*s12^3*s13 + 2*s12^2*s13^2 + (84*s12^3 + 86*s12^2*s13)*
             s23 + (84*s12^2 - 42*s12*s13 - 42*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q^2*(-2*s12^2*s13^2 + 2*s13^4 + 
            (-85*s12^2*s13 - 90*s12*s13^2 - s13^3)*s23 + 
            (-210*s12*s13 - 128*s13^2)*s23^2 + (84*s12 - 41*s13)*s23^3 + 
            84*s23^4) + p1q^4*p2q*(-(s12^2*s13^2) + s13^4 + 
            (-44*s12^2*s13 - 46*s12*s13^2)*s23 + (-44*s12*s13 - s13^2)*
             s23^2 + (84*s12 + 84*s13)*s23^3 + 84*s23^4) + 
          p3q^4*(p1q*(6*s12^3*s13 + 6*s12^2*s13^2 + (168*s12^3 + 
                130*s12^2*s13 - 44*s12*s13^2)*s23 + (-338*s12*s13 - 
                126*s13^2)*s23^2 + (-168*s12 - 126*s13)*s23^3) + 
            p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 + (168*s12^3 + 
                42*s12^2*s13 - 132*s12*s13^2)*s23 + (168*s12^2 - 
                254*s12*s13 - 126*s13^2)*s23^2 - 126*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(6*s12^3*s13 - 4*s12^2*s13^2 - 10*s12*s13^3 + 
              (252*s12^3 - 42*s12^2*s13 - 228*s12*s13^2 + 82*s13^3)*s23 + 
              (-84*s12^2 - 970*s12*s13 - 252*s13^2)*s23^2 + (-336*s12 - 
                334*s13)*s23^3) + p2q^2*(s12^3*s13 - 4*s12^2*s13^2 - 
              3*s12*s13^3 + 2*s13^4 + (84*s12^3 - 210*s12^2*s13 - 
                258*s12*s13^2 + 44*s13^3)*s23 + (84*s12^2 - 463*s12*s13 - 
                126*s13^2)*s23^2 - 168*s13*s23^3) + 
            p1q^2*(7*s12^3*s13 + 6*s12^2*s13^2 - s12*s13^3 + 
              (84*s12^3 - 40*s12^2*s13 - 134*s12*s13^2 - 2*s13^3)*s23 + 
              (-252*s12^2 - 593*s12*s13 - 128*s13^2)*s23^2 + 
              (-252*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(2*s12^3*s13 - 10*s12^2*s13^2 - 8*s12*s13^3 + 
              4*s13^4 + (84*s12^3 - 253*s12^2*s13 - 22*s12*s13^2 + 333*s13^3)*
               s23 + (-84*s12^2 - 800*s12*s13 + 36*s13^2)*s23^2 + 
              (-168*s12 - 293*s13)*s23^3) + p2q^3*(-3*s12^2*s13^2 + 3*s13^4 + 
              (-168*s12^2*s13 - 46*s12*s13^2 + 128*s13^3)*s23 + 
              (-252*s12*s13 + 41*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q*(6*s12^3*s13 - 5*s12^2*s13^2 - 10*s12*s13^3 + s13^4 + 
              (84*s12^3 - 254*s12^2*s13 - 278*s12*s13^2 + 78*s13^3)*s23 + 
              (-420*s12^2 - 1222*s12*s13 - 297*s13^2)*s23^2 + 
              (-336*s12 - 206*s13)*s23^3 + 168*s23^4) + 
            p1q^3*(4*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 + 
              (-127*s12^2*s13 - 138*s12*s13^2 - 5*s13^3)*s23 + 
              (-168*s12^2 - 342*s12*s13 - 48*s13^2)*s23^2 + 125*s13*s23^3 + 
              168*s23^4)) + p3q*(p2q^4*(2*s12*s13^3 + 2*s13^4 + 
              (84*s12*s13^2 + 86*s13^3)*s23 + 84*s13^2*s23^2) + 
            p1q*p2q^3*(-4*s12^2*s13^2 + 2*s12*s13^3 + 6*s13^4 + 
              (-84*s12^2*s13 + 244*s12*s13^2 + 338*s13^3)*s23 + 
              (-168*s12*s13 + 248*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q^2*(s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 4*s13^4 + 
              (-296*s12^2*s13 - 190*s12*s13^2 + 120*s13^3)*s23 + 
              (-168*s12^2 - 883*s12*s13 - 302*s13^2)*s23^2 + 
              (-84*s12 - 334*s13)*s23^3 + 84*s23^4) + 
            p1q^4*(s12^3*s13 - s12*s13^3 + (-44*s12^2*s13 - 50*s12*s13^2 - 
                4*s13^3)*s23 + (-47*s12*s13 - 6*s13^2)*s23^2 + 
              (84*s12 + 82*s13)*s23^3 + 84*s23^4) + p1q^3*p2q*
             (2*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 + 
              (-214*s12^2*s13 - 228*s12*s13^2 - 4*s13^3)*s23 + 
              (-168*s12^2 - 550*s12*s13 - 172*s13^2)*s23^2 + 
              (84*s12 + 86*s13)*s23^3 + 252*s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
         p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p3q^6*(-2*s12^3*s13 - 8*s12^2*s13^2 + 6*s12*s13^3 + 
            (-84*s12^3 - 124*s12^2*s13 - 42*s12*s13^2 + 6*s13^3)*s23 + 
            (42*s12*s13 + 42*s13^2)*s23^2) + p1q*p2q^5*(s12^2*s13^2 + 
            2*s12*s13^3 + s13^4 + (84*s12^2*s13 + 168*s12*s13^2 + 84*s13^3)*
             s23 + (84*s12*s13 + 83*s13^2)*s23^2) + p1q^2*p2q^4*
           (2*s12^2*s13^2 + 8*s12*s13^3 - 6*s13^4 + 
            (85*s12^2*s13 + 126*s12*s13^2 + 37*s13^3)*s23 + 
            (-86*s12*s13 - 88*s13^2)*s23^2 + (-84*s12 - 167*s13)*s23^3) + 
          p1q^3*p2q^3*(s12^2*s13^2 + 18*s12*s13^3 - 7*s13^4 + 
            (44*s12^2*s13 + 46*s12*s13^2 + 2*s13^3)*s23 + 
            (-128*s12*s13 - 83*s13^2)*s23^2 + (-84*s12 - 80*s13)*s23^3 + 
            84*s23^4) + p1q^4*p2q^2*(12*s12*s13^3 + 
            (s12^2*s13 + 4*s12*s13^2 + 7*s13^3)*s23 + (-42*s12*s13 + 4*s13^2)*
             s23^2 + 45*s13*s23^3 + 84*s23^4) + 
          p3q^4*(p2q^2*(-7*s12^3*s13 - 20*s12^2*s13^2 + 41*s12*s13^3 - 
              18*s13^4 + (-504*s12^3 - 530*s12^2*s13 + 188*s12*s13^2 + 
                226*s13^3)*s23 + (461*s12*s13 + 460*s13^2)*s23^2) + 
            p1q^2*(-3*s12^3*s13 - 18*s12^2*s13^2 + 57*s12*s13^3 + 
              (134*s12^2*s13 + 134*s12*s13^2 + 36*s13^3)*s23 + 
              (252*s12^2 + 157*s12*s13 + 44*s13^2)*s23^2 + (-252*s12 - 
                208*s13)*s23^3) + p1q*p2q*(-12*s12^3*s13 - 64*s12^2*s13^2 + 
              84*s12*s13^3 - 32*s13^4 + (-252*s12^3 + 152*s12^2*s13 + 
                542*s12*s13^2 + 202*s13^3)*s23 + (924*s12^2 + 1368*s12*s13 + 
                570*s13^2)*s23^2 - 168*s13*s23^3)) + 
          p3q^5*(p2q*(-6*s12^3*s13 - 22*s12^2*s13^2 + 26*s12*s13^3 - 
              6*s13^4 + (-336*s12^3 - 452*s12^2*s13 - 76*s12*s13^2 + 
                60*s13^3)*s23 + (210*s12*s13 + 210*s13^2)*s23^2) + 
            p1q*(-4*s12^3*s13 - 20*s12^2*s13^2 + 32*s12*s13^3 + 
              (-84*s12^3 - 34*s12^2*s13 + 46*s12*s13^2 + 24*s13^3)*s23 + 
              (252*s12^2 + 332*s12*s13 + 126*s13^2)*s23^2 - 42*s13*s23^3)) + 
          p3q^3*(p2q^3*(-4*s12^3*s13 - 5*s12^2*s13^2 + 30*s12*s13^3 - 
              17*s13^4 + (-336*s12^3 - 116*s12^2*s13 + 604*s12*s13^2 + 
                380*s13^3)*s23 + (544*s12*s13 + 541*s13^2)*s23^2) + 
            p1q^2*p2q*(-8*s12^3*s13 - 77*s12^2*s13^2 + 90*s12*s13^3 - 
              57*s13^4 + (484*s12^2*s13 + 456*s12*s13^2 + 48*s13^3)*s23 + 
              (672*s12^2 + 260*s12*s13 - 79*s13^2)*s23^2 + (-840*s12 - 
                832*s13)*s23^3) + p1q*p2q^2*(-13*s12^3*s13 - 54*s12^2*s13^2 + 
              111*s12*s13^3 - 64*s13^4 + (-252*s12^3 + 745*s12^2*s13 + 
                1562*s12*s13^2 + 601*s13^3)*s23 + (1260*s12^2 + 
                2157*s12*s13 + 1020*s13^2)*s23^2 - 293*s13*s23^3) + 
            p1q^3*(-(s12^3*s13) - 6*s12^2*s13^2 + 43*s12*s13^3 + 
              (45*s12^2*s13 + 50*s12*s13^2 + 25*s13^3)*s23 + (-175*s12*s13 - 
                36*s13^2)*s23^2 + (-252*s12 - 121*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p2q^4*(-(s12^3*s13) + 2*s12^2*s13^2 + 11*s12*s13^3 - 
              4*s13^4 + (-84*s12^3 + 170*s12^2*s13 + 550*s12*s13^2 + 
                292*s13^3)*s23 + (335*s12*s13 + 332*s13^2)*s23^2) + 
            p1q^2*p2q^2*(-7*s12^3*s13 - 50*s12^2*s13^2 + 113*s12*s13^3 - 
              72*s13^4 + (651*s12^2*s13 + 732*s12*s13^2 + 121*s13^3)*s23 + 
              (588*s12^2 - 37*s12*s13 - 330*s13^2)*s23^2 + (-1008*s12 - 
                1207*s13)*s23^3) + p1q*p2q^3*(-6*s12^3*s13 - 7*s12^2*s13^2 + 
              76*s12*s13^3 - 43*s13^4 + (-84*s12^3 + 982*s12^2*s13 + 
                1826*s12*s13^2 + 752*s13^3)*s23 + (756*s12^2 + 1622*s12*s13 + 
                905*s13^2)*s23^2 - 250*s13*s23^3) + 
            p1q^4*(12*s12*s13^3 + (s12^2*s13 + 4*s12*s13^2 + 7*s13^3)*s23 + 
              (-42*s12*s13 + 4*s13^2)*s23^2 + 45*s13*s23^3 + 84*s23^4) + 
            p1q^3*p2q*(-2*s12^3*s13 - 47*s12^2*s13^2 + 32*s12*s13^3 - 
              43*s13^4 + (134*s12^2*s13 + 74*s12*s13^2 - 20*s13^3)*s23 + 
              (-478*s12*s13 - 191*s13^2)*s23^2 + (-588*s12 - 322*s13)*s23^3 + 
              252*s23^4)) + p3q*(p2q^5*(s12^2*s13^2 + 2*s12*s13^3 + s13^4 + 
              (84*s12^2*s13 + 168*s12*s13^2 + 84*s13^3)*s23 + 
              (84*s12*s13 + 83*s13^2)*s23^2) + p1q^2*p2q^3*(-2*s12^3*s13 - 
              s12^2*s13^2 + 64*s12*s13^3 - 33*s13^4 + (386*s12^2*s13 + 
                512*s12*s13^2 + 122*s13^3)*s23 + (168*s12^2 - 226*s12*s13 - 
                307*s13^2)*s23^2 + (-504*s12 - 750*s13)*s23^3) + 
            p1q*p2q^4*(-(s12^3*s13) + 4*s12^2*s13^2 + 19*s12*s13^3 - 
              10*s13^4 + (507*s12^2*s13 + 928*s12*s13^2 + 413*s13^3)*s23 + 
              (168*s12^2 + 585*s12*s13 + 412*s13^2)*s23^2 - 83*s13*s23^3) + 
            p1q^4*p2q*(-12*s12^2*s13^2 - 12*s13^4 + (2*s12^2*s13 - 
                16*s12*s13^2 - 10*s13^3)*s23 + (-84*s12*s13 - 4*s13^2)*s23^
                2 + 90*s13*s23^3 + 168*s23^4) + p1q^3*p2q^2*
             (-(s12^3*s13) - 16*s12^2*s13^2 + 55*s12*s13^3 - 26*s13^4 + 
              (133*s12^2*s13 + 118*s12*s13^2 + 5*s13^3)*s23 + 
              (-431*s12*s13 - 214*s13^2)*s23^2 + (-420*s12 - 281*s13)*s23^3 + 
              252*s23^4)))*Log[s23/(s12 + s13 + s23)])/
        (p1q^2*p2q^4*(27*s12*s13^2 + 27*s13^3)*s23 + 
         p3q^6*(27*s12*s13^2 + 27*s13^3)*s23 - 27*p1q^4*p2q^2*s13^2*s23^2 + 
         p1q^3*p2q^3*((27*s12*s13^2 + 27*s13^3)*s23 - 27*s13^2*s23^2) + 
         p3q^4*(p2q^2*(162*s12*s13^2 + 162*s13^3)*s23 + 
           p1q^2*((81*s12*s13^2 + 81*s13^3)*s23 - 81*s13^2*s23^2) + 
           p1q*p2q*((297*s12*s13^2 + 297*s13^3)*s23 - 81*s13^2*s23^2)) + 
         p3q^3*(p2q^3*(108*s12*s13^2 + 108*s13^3)*s23 + 
           p1q^2*p2q*((270*s12*s13^2 + 270*s13^3)*s23 - 216*s13^2*s23^2) + 
           p1q^3*((27*s12*s13^2 + 27*s13^3)*s23 - 81*s13^2*s23^2) + 
           p1q*p2q^2*((405*s12*s13^2 + 405*s13^3)*s23 - 81*s13^2*s23^2)) + 
         p3q*(p1q*p2q^4*(54*s12*s13^2 + 54*s13^3)*s23 - 54*p1q^4*p2q*s13^2*
            s23^2 + p1q^3*p2q^2*((81*s12*s13^2 + 81*s13^3)*s23 - 
             135*s13^2*s23^2) + p1q^2*p2q^3*((162*s12*s13^2 + 162*s13^3)*
              s23 - 54*s13^2*s23^2)) + p3q^5*(p2q*(108*s12*s13^2 + 108*s13^3)*
            s23 + p1q*((81*s12*s13^2 + 81*s13^3)*s23 - 27*s13^2*s23^2)) + 
         p3q^2*(p2q^4*(27*s12*s13^2 + 27*s13^3)*s23 - 27*p1q^4*s13^2*s23^2 + 
           p1q^3*p2q*((81*s12*s13^2 + 81*s13^3)*s23 - 189*s13^2*s23^2) + 
           p1q^2*p2q^2*((324*s12*s13^2 + 324*s13^3)*s23 - 189*s13^2*s23^2) + 
           p1q*p2q^3*((243*s12*s13^2 + 243*s13^3)*s23 - 27*s13^2*s23^2)))) + 
     Log[-s12 - s13 - s23]*
      ((p1q*p2q^4*((58*s12*s13^2 + 58*s13^3)*s23 + (-252*s12*s13 - 194*s13^2)*
            s23^2 - 252*s13*s23^3) + p3q^5*(252*s12^2*s13^2 + 
           (-132*s12^2*s13 + 62*s12*s13^2 - 174*s13^3)*s23 + 
           (252*s12^2 + 62*s12*s13 + 32*s13^2)*s23^2 - 174*s13*s23^3) + 
         p1q^4*p2q*((-252*s12*s13^2 - 252*s13^3)*s23 + 
           (58*s12*s13 - 194*s13^2)*s23^2 + 58*s13*s23^3) + 
         p1q^2*p2q^3*(252*s13^4 + (-74*s12*s13^2 + 62*s13^3)*s23 + 
           (-194*s12*s13 - 120*s13^2)*s23^2 - 58*s13*s23^3 + 252*s23^4) + 
         p1q^3*p2q^2*(252*s13^4 + (-194*s12*s13^2 - 58*s13^3)*s23 + 
           (-74*s12*s13 - 120*s13^2)*s23^2 + 62*s13*s23^3 + 252*s23^4) + 
         p3q^4*(p1q*(756*s12^2*s13^2 + (-264*s12^2*s13 + 240*s12*s13^2 - 600*
                s13^3)*s23 + (252*s12^2 - 170*s12*s13 + 34*s13^2)*s23^2 + 
             (-504*s12 - 506*s13)*s23^3) + p2q*(252*s12^2*s13^2 - 
             504*s12*s13^3 + (-264*s12^2*s13 - 170*s12*s13^2 - 506*s13^3)*
              s23 + (756*s12^2 + 240*s12*s13 + 34*s13^2)*s23^2 - 
             600*s13*s23^3)) + p3q^3*(p1q*p2q*(504*s12^2*s13^2 - 
             1512*s12*s13^3 + (-496*s12^2*s13 - 948*s12*s13^2 - 1884*s13^3)*
              s23 + (504*s12^2 - 948*s12*s13 - 728*s13^2)*s23^2 + 
             (-1512*s12 - 1884*s13)*s23^3) + p2q^2*(-504*s12*s13^3 + 
             252*s13^4 + (-190*s12^2*s13 - 332*s12*s13^2 - 238*s13^3)*s23 + 
             (756*s12^2 - 16*s12*s13 - 280*s13^2)*s23^2 - 930*s13*s23^3) + 
           p1q^2*(756*s12^2*s13^2 + (-190*s12^2*s13 - 16*s12*s13^2 - 930*
                s13^3)*s23 + (-332*s12*s13 - 280*s13^2)*s23^2 + 
             (-504*s12 - 238*s13)*s23^3 + 252*s23^4)) + 
         p3q^2*(p1q*p2q^2*(-1008*s12*s13^3 + 756*s13^4 + 
             (-290*s12^2*s13 - 858*s12*s13^2 - 624*s13^3)*s23 + 
             (252*s12^2 - 1670*s12*s13 - 1164*s13^2)*s23^2 + 
             (-1512*s12 - 2444*s13)*s23^3) + p2q^3*(252*s13^4 + 
             (-58*s12^2*s13 - 42*s12*s13^2 + 152*s13^3)*s23 + 
             (252*s12^2 - 446*s12*s13 - 476*s13^2)*s23^2 - 756*s13*s23^3) + 
           p1q^3*(252*s12^2*s13^2 + (-58*s12^2*s13 - 446*s12*s13^2 - 756*
                s13^3)*s23 + (-42*s12*s13 - 476*s13^2)*s23^2 + 
             152*s13*s23^3 + 252*s23^4) + p1q^2*p2q*(252*s12^2*s13^2 - 
             1512*s12*s13^3 + (-290*s12^2*s13 - 1670*s12*s13^2 - 2444*s13^3)*
              s23 + (-858*s12*s13 - 1164*s13^2)*s23^2 + (-1008*s12 - 624*s13)*
              s23^3 + 756*s23^4)) + 
         p3q*(p1q*p2q^3*(504*s13^4 + (-58*s12^2*s13 - 116*s12*s13^2 + 214*
                s13^3)*s23 + (-1144*s12*s13 - 848*s13^2)*s23^2 + 
             (-504*s12 - 1318*s13)*s23^3) + p2q^4*((58*s12*s13^2 + 58*s13^3)*
              s23 + (-252*s12*s13 - 194*s13^2)*s23^2 - 252*s13*s23^3) + 
           p1q^4*((-252*s12*s13^2 - 252*s13^3)*s23 + (58*s12*s13 - 194*s13^2)*
              s23^2 + 58*s13*s23^3) + p1q^3*p2q*(-504*s12*s13^3 + 
             (-58*s12^2*s13 - 1144*s12*s13^2 - 1318*s13^3)*s23 + 
             (-116*s12*s13 - 848*s13^2)*s23^2 + 214*s13*s23^3 + 504*s23^4) + 
           p1q^2*p2q^2*(-504*s12*s13^3 + 756*s13^4 + (-100*s12^2*s13 - 720*
                s12*s13^2 - 444*s13^3)*s23 + (-720*s12*s13 - 500*s13^2)*
              s23^2 + (-504*s12 - 444*s13)*s23^3 + 756*s23^4)))/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((20*s12*s13^2 + 20*s13^3)*s23 + (-24*s12*s13 - 4*s13^2)*
             s23^2 - 24*s13*s23^3) + p3q^5*(24*s12^2*s13^2 + 
            (-40*s12^2*s13 + 12*s12*s13^2 - 12*s13^3)*s23 + 
            (24*s12^2 + 12*s12*s13)*s23^2 - 12*s13*s23^3) + 
          p1q^4*p2q*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
             s23^2 + 20*s13*s23^3) + p1q^2*p2q^3*(24*s13^4 + 
            (28*s12*s13^2 + 12*s13^3)*s23 + (-4*s12*s13 - 32*s13^2)*s23^2 - 
            20*s13*s23^3 + 24*s23^4) + p1q^3*p2q^2*(24*s13^4 + 
            (-4*s12*s13^2 - 20*s13^3)*s23 + (28*s12*s13 - 32*s13^2)*s23^2 + 
            12*s13*s23^3 + 24*s23^4) + p3q^4*
           (p1q*(72*s12^2*s13^2 + (-80*s12^2*s13 + 64*s12*s13^2 - 48*s13^3)*
               s23 + (24*s12^2 + 28*s12*s13 - 12*s13^2)*s23^2 + 
              (-48*s12 - 36*s13)*s23^3) + p2q*(24*s12^2*s13^2 - 
              48*s12*s13^3 + (-80*s12^2*s13 + 28*s12*s13^2 - 36*s13^3)*s23 + 
              (72*s12^2 + 64*s12*s13 - 12*s13^2)*s23^2 - 48*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(48*s12^2*s13^2 - 144*s12*s13^3 + (-160*s12^2*s13 + 
                24*s12*s13^2 - 184*s13^3)*s23 + (48*s12^2 + 24*s12*s13 - 
                176*s13^2)*s23^2 + (-144*s12 - 184*s13)*s23^3) + 
            p2q^2*(-48*s12*s13^3 + 24*s13^4 + (-60*s12^2*s13 + 24*s12*s13^2 - 
                12*s13^3)*s23 + (72*s12^2 + 48*s12*s13 - 48*s13^2)*s23^2 - 
              84*s13*s23^3) + p1q^2*(72*s12^2*s13^2 + (-60*s12^2*s13 + 
                48*s12*s13^2 - 84*s13^3)*s23 + (24*s12*s13 - 48*s13^2)*s23^
                2 + (-48*s12 - 12*s13)*s23^3 + 24*s23^4)) + 
          p3q*(p1q*p2q^3*(48*s13^4 + (-20*s12^2*s13 + 56*s12*s13^2 + 
                44*s13^3)*s23 + (-80*s12*s13 - 96*s13^2)*s23^2 + 
              (-48*s12 - 140*s13)*s23^3) + p2q^4*((20*s12*s13^2 + 20*s13^3)*
               s23 + (-24*s12*s13 - 4*s13^2)*s23^2 - 24*s13*s23^3) + 
            p1q^4*((-24*s12*s13^2 - 24*s13^3)*s23 + (20*s12*s13 - 4*s13^2)*
               s23^2 + 20*s13*s23^3) + p1q^3*p2q*(-48*s12*s13^3 + 
              (-20*s12^2*s13 - 80*s12*s13^2 - 140*s13^3)*s23 + 
              (56*s12*s13 - 96*s13^2)*s23^2 + 44*s13*s23^3 + 48*s23^4) + 
            p1q^2*p2q^2*(-48*s12*s13^3 + 72*s13^4 + (-40*s12^2*s13 + 
                16*s12*s13^2 - 72*s13^3)*s23 + (16*s12*s13 - 168*s13^2)*s23^
                2 + (-48*s12 - 72*s13)*s23^3 + 72*s23^4)) + 
          p3q^2*(p1q*p2q^2*(-96*s12*s13^3 + 72*s13^4 + (-100*s12^2*s13 + 
                44*s12*s13^2 - 64*s13^3)*s23 + (24*s12^2 - 60*s12*s13 - 
                232*s13^2)*s23^2 + (-144*s12 - 264*s13)*s23^3) + 
            p2q^3*(24*s13^4 + (-20*s12^2*s13 + 28*s12*s13^2 + 32*s13^3)*s23 + 
              (24*s12^2 - 28*s12*s13 - 40*s13^2)*s23^2 - 72*s13*s23^3) + 
            p1q^3*(24*s12^2*s13^2 + (-20*s12^2*s13 - 28*s12*s13^2 - 72*s13^3)*
               s23 + (28*s12*s13 - 40*s13^2)*s23^2 + 32*s13*s23^3 + 
              24*s23^4) + p1q^2*p2q*(24*s12^2*s13^2 - 144*s12*s13^3 + 
              (-100*s12^2*s13 - 60*s12*s13^2 - 264*s13^3)*s23 + 
              (44*s12*s13 - 232*s13^2)*s23^2 + (-96*s12 - 64*s13)*s23^3 + 
              72*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (27*p1q^3*p2q^2*s13^2*s23^2 + 27*p1q^2*p2q^3*s13^2*s23^2 + 
         27*p3q^5*s13^2*s23^2 + p3q^4*(81*p1q*s13^2*s23^2 + 
           81*p2q*s13^2*s23^2) + p3q^3*(81*p1q^2*s13^2*s23^2 + 
           216*p1q*p2q*s13^2*s23^2 + 81*p2q^2*s13^2*s23^2) + 
         p3q^2*(27*p1q^3*s13^2*s23^2 + 189*p1q^2*p2q*s13^2*s23^2 + 
           189*p1q*p2q^2*s13^2*s23^2 + 27*p2q^3*s13^2*s23^2) + 
         p3q*(54*p1q^3*p2q*s13^2*s23^2 + 135*p1q^2*p2q^2*s13^2*s23^2 + 
           54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q^4*p2q*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 86*s13^2)*
             s23^2 - 2*s13*s23^3) + p3q^5*(84*s12^2*s13^2 + 
            (4*s12^2*s13 + 42*s12*s13^2 - 42*s13^3)*s23 + 
            (-12*s12^2 - 6*s12*s13)*s23^2 + 6*s13*s23^3) + 
          p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*
             s23^2 + 12*s13*s23^3) + p1q^3*p2q^2*(84*s13^4 + 
            (-86*s12*s13^2 + 2*s13^3)*s23 + (2*s12*s13 - 40*s13^2)*s23^2 - 
            6*s13*s23^3 - 12*s23^4) + p1q^2*p2q^3*(84*s13^4 + 
            (-46*s12*s13^2 + 42*s13^3)*s23 + (10*s12*s13 + 8*s13^2)*s23^2 + 
            2*s13*s23^3 - 12*s23^4) + p3q^4*
           (p2q*(84*s12^2*s13^2 - 168*s12*s13^3 + (8*s12^2*s13 - 
                46*s12*s13^2 - 126*s13^3)*s23 + (-36*s12^2 - 16*s12*s13 + 
                6*s13^2)*s23^2 + 24*s13*s23^3) + p1q*(252*s12^2*s13^2 + 
              (8*s12^2*s13 + 80*s12*s13^2 - 168*s13^3)*s23 + (-12*s12^2 + 
                2*s12*s13 - 42*s13^2)*s23^2 + (24*s12 + 18*s13)*s23^3)) + 
          p3q*(p1q^4*((-84*s12*s13^2 - 84*s13^3)*s23 + (-2*s12*s13 - 
                86*s13^2)*s23^2 - 2*s13*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (12*s12*s13 + 10*s13^2)*s23^
                2 + 12*s13*s23^3) + p1q*p2q^3*(168*s13^4 + (2*s12^2*s13 - 
                92*s12*s13^2 + 82*s13^3)*s23 + (56*s12*s13 + 48*s13^2)*s23^
                2 + (24*s12 + 62*s13)*s23^3) + p1q^2*p2q^2*(-168*s12*s13^3 + 
              252*s13^4 + (4*s12^2*s13 - 304*s12*s13^2 - 36*s13^3)*s23 + 
              (32*s12*s13 - 60*s13^2)*s23^2 + (24*s12 + 12*s13)*s23^3 - 
              36*s23^4) + p1q^3*p2q*(-168*s12*s13^3 + (2*s12^2*s13 - 
                424*s12*s13^2 - 418*s13^3)*s23 + (4*s12*s13 - 336*s13^2)*s23^
                2 - 14*s13*s23^3 - 24*s23^4)) + 
          p3q^2*(p2q^3*(84*s13^4 + (2*s12^2*s13 - 46*s12*s13^2 + 40*s13^3)*
               s23 + (-12*s12^2 + 22*s12*s13 + 28*s13^2)*s23^2 + 
              36*s13*s23^3) + p1q*p2q^2*(-336*s12*s13^3 + 252*s13^4 + 
              (10*s12^2*s13 - 350*s12*s13^2 - 80*s13^3)*s23 + 
              (-12*s12^2 + 78*s12*s13 + 28*s13^2)*s23^2 + (72*s12 + 108*s13)*
               s23^3) + p1q^2*p2q*(84*s12^2*s13^2 - 504*s12*s13^3 + 
              (10*s12^2*s13 - 642*s12*s13^2 - 708*s13^3)*s23 + 
              (34*s12*s13 - 404*s13^2)*s23^2 + (48*s12 + 16*s13)*s23^3 - 
              36*s23^4) + p1q^3*(84*s12^2*s13^2 + (2*s12^2*s13 - 
                170*s12*s13^2 - 252*s13^3)*s23 + (2*s12*s13 - 212*s13^2)*s23^
                2 - 8*s13*s23^3 - 12*s23^4)) + 
          p3q^3*(p2q^2*(-168*s12*s13^3 + 84*s13^4 + (6*s12^2*s13 - 
                132*s12*s13^2 - 42*s13^3)*s23 + (-36*s12^2 + 24*s13^2)*s23^
                2 + 42*s13*s23^3) + p1q*p2q*(168*s12^2*s13^2 - 
              504*s12*s13^3 + (16*s12^2*s13 - 348*s12*s13^2 - 500*s13^3)*
               s23 + (-24*s12^2 + 36*s12*s13 - 136*s13^2)*s23^2 + 
              (72*s12 + 76*s13)*s23^3) + p1q^2*(252*s12^2*s13^2 + 
              (6*s12^2*s13 - 48*s12*s13^2 - 294*s13^3)*s23 + (12*s12*s13 - 
                168*s13^2)*s23^2 + (24*s12 + 6*s13)*s23^3 - 12*s23^4)))*
         Log[s13/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2)) + 
       ((p1q*p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
             s23^2 - 84*s13*s23^3) + p3q^5*(-12*s12^2*s13^2 + 
            (4*s12^2*s13 - 6*s12*s13^2 + 6*s13^3)*s23 + 
            (84*s12^2 + 42*s12*s13)*s23^2 - 42*s13*s23^3) + 
          p1q^4*p2q*((12*s12*s13^2 + 12*s13^3)*s23 + (-2*s12*s13 + 10*s13^2)*
             s23^2 - 2*s13*s23^3) + p1q^2*p2q^3*(-12*s13^4 + 
            (2*s12*s13^2 - 6*s13^3)*s23 + (-86*s12*s13 - 40*s13^2)*s23^2 + 
            2*s13*s23^3 + 84*s23^4) + p1q^3*p2q^2*(-12*s13^4 + 
            (10*s12*s13^2 + 2*s13^3)*s23 + (-46*s12*s13 + 8*s13^2)*s23^2 + 
            42*s13*s23^3 + 84*s23^4) + p3q^4*
           (p1q*(-36*s12^2*s13^2 + (8*s12^2*s13 - 16*s12*s13^2 + 24*s13^3)*
               s23 + (84*s12^2 - 46*s12*s13 + 6*s13^2)*s23^2 + 
              (-168*s12 - 126*s13)*s23^3) + p2q*(-12*s12^2*s13^2 + 
              24*s12*s13^3 + (8*s12^2*s13 + 2*s12*s13^2 + 18*s13^3)*s23 + 
              (252*s12^2 + 80*s12*s13 - 42*s13^2)*s23^2 - 168*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(-24*s12^2*s13^2 + 72*s12*s13^3 + (16*s12^2*s13 + 
                36*s12*s13^2 + 76*s13^3)*s23 + (168*s12^2 - 348*s12*s13 - 
                136*s13^2)*s23^2 + (-504*s12 - 500*s13)*s23^3) + 
            p2q^2*(24*s12*s13^3 - 12*s13^4 + (6*s12^2*s13 + 12*s12*s13^2 + 
                6*s13^3)*s23 + (252*s12^2 - 48*s12*s13 - 168*s13^2)*s23^2 - 
              294*s13*s23^3) + p1q^2*(-36*s12^2*s13^2 + (6*s12^2*s13 + 
                42*s13^3)*s23 + (-132*s12*s13 + 24*s13^2)*s23^2 + 
              (-168*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(48*s12*s13^3 - 36*s13^4 + (10*s12^2*s13 + 
                34*s12*s13^2 + 16*s13^3)*s23 + (84*s12^2 - 642*s12*s13 - 
                404*s13^2)*s23^2 + (-504*s12 - 708*s13)*s23^3) + 
            p2q^3*(-12*s13^4 + (2*s12^2*s13 + 2*s12*s13^2 - 8*s13^3)*s23 + 
              (84*s12^2 - 170*s12*s13 - 212*s13^2)*s23^2 - 252*s13*s23^3) + 
            p1q^3*(-12*s12^2*s13^2 + (2*s12^2*s13 + 22*s12*s13^2 + 36*s13^3)*
               s23 + (-46*s12*s13 + 28*s13^2)*s23^2 + 40*s13*s23^3 + 
              84*s23^4) + p1q^2*p2q*(-12*s12^2*s13^2 + 72*s12*s13^3 + 
              (10*s12^2*s13 + 78*s12*s13^2 + 108*s13^3)*s23 + 
              (-350*s12*s13 + 28*s13^2)*s23^2 + (-336*s12 - 80*s13)*s23^3 + 
              252*s23^4)) + p3q*(p1q*p2q^3*(-24*s13^4 + (2*s12^2*s13 + 
                4*s12*s13^2 - 14*s13^3)*s23 + (-424*s12*s13 - 336*s13^2)*s23^
                2 + (-168*s12 - 418*s13)*s23^3) + 
            p2q^4*((-2*s12*s13^2 - 2*s13^3)*s23 + (-84*s12*s13 - 86*s13^2)*
               s23^2 - 84*s13*s23^3) + p1q^4*((12*s12*s13^2 + 12*s13^3)*s23 + 
              (-2*s12*s13 + 10*s13^2)*s23^2 - 2*s13*s23^3) + 
            p1q^3*p2q*(24*s12*s13^3 + (2*s12^2*s13 + 56*s12*s13^2 + 62*s13^3)*
               s23 + (-92*s12*s13 + 48*s13^2)*s23^2 + 82*s13*s23^3 + 
              168*s23^4) + p1q^2*p2q^2*(24*s12*s13^3 - 36*s13^4 + 
              (4*s12^2*s13 + 32*s12*s13^2 + 12*s13^3)*s23 + (-304*s12*s13 - 
                60*s13^2)*s23^2 + (-168*s12 - 36*s13)*s23^3 + 252*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(27*p1q^3*p2q^2*s13^2*s23^2 + 
         27*p1q^2*p2q^3*s13^2*s23^2 + 27*p3q^5*s13^2*s23^2 + 
         p3q^4*(81*p1q*s13^2*s23^2 + 81*p2q*s13^2*s23^2) + 
         p3q^3*(81*p1q^2*s13^2*s23^2 + 216*p1q*p2q*s13^2*s23^2 + 
           81*p2q^2*s13^2*s23^2) + p3q^2*(27*p1q^3*s13^2*s23^2 + 
           189*p1q^2*p2q*s13^2*s23^2 + 189*p1q*p2q^2*s13^2*s23^2 + 
           27*p2q^3*s13^2*s23^2) + p3q*(54*p1q^3*p2q*s13^2*s23^2 + 
           135*p1q^2*p2q^2*s13^2*s23^2 + 54*p1q*p2q^3*s13^2*s23^2))) + 
     Log[(p1q + p3q)/(p1q + p2q + p3q)]*
      (((p1q*p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*s23 + 
            24*s13^2*s23^2) + p1q^2*p2q^3*(10*s12^2*s13^2 - 20*s12*s13^3 - 
            30*s13^4 + (-24*s12^2*s13 + 28*s12*s13^2 + 12*s13^3)*s23 + 
            (-72*s12*s13 - 6*s13^2)*s23^2 - 48*s13*s23^3) + 
          p3q^5*(-20*s12^3*s13 - 20*s12^2*s13^2 + (24*s12^3 + 4*s12^2*s13)*
             s23 + (24*s12^2 - 12*s12*s13 - 12*s13^2)*s23^2 - 12*s13*s23^3) + 
          p1q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
            (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
          p1q^3*p2q^2*(20*s12^2*s13^2 - 20*s13^4 + 
            (-14*s12^2*s13 + 36*s12*s13^2 + 10*s13^3)*s23 + 
            (-60*s12*s13 - 16*s13^2)*s23^2 + (24*s12 - 22*s13)*s23^3 + 
            24*s23^4) + p1q^4*p2q*(10*s12^2*s13^2 - 10*s13^4 + 
            (8*s12^2*s13 + 28*s12*s13^2)*s23 + (8*s12*s13 + 10*s13^2)*s23^2 + 
            (24*s12 + 24*s13)*s23^3 + 24*s23^4) + 
          p3q^4*(p1q*(-60*s12^3*s13 - 60*s12^2*s13^2 + (48*s12^3 - 
                4*s12^2*s13 + 8*s12*s13^2)*s23 + (-76*s12*s13 - 36*s13^2)*s23^
                2 + (-48*s12 - 36*s13)*s23^3) + p2q*(-20*s12^3*s13 + 
              20*s12^2*s13^2 + 40*s12*s13^3 + (48*s12^3 + 12*s12^2*s13 + 
                24*s12*s13^2)*s23 + (48*s12^2 - 52*s12*s13 - 36*s13^2)*s23^
                2 - 36*s13*s23^3)) + p3q^3*(p1q*p2q*(-60*s12^3*s13 + 
              40*s12^2*s13^2 + 100*s12*s13^3 + (72*s12^3 - 12*s12^2*s13 + 
                120*s12*s13^2 + 44*s13^3)*s23 + (-24*s12^2 - 236*s12*s13 - 
                72*s13^2)*s23^2 + (-96*s12 - 116*s13)*s23^3) + 
            p2q^2*(-10*s12^3*s13 + 40*s12^2*s13^2 + 30*s12*s13^3 - 20*s13^4 + 
              (24*s12^3 - 60*s12^2*s13 - 12*s12*s13^2 - 8*s13^3)*s23 + 
              (24*s12^2 - 122*s12*s13 - 36*s13^2)*s23^2 - 48*s13*s23^3) + 
            p1q^2*(-70*s12^3*s13 - 60*s12^2*s13^2 + 10*s12*s13^3 + 
              (24*s12^3 - 32*s12^2*s13 + 44*s12*s13^2 + 20*s13^3)*s23 + 
              (-72*s12^2 - 118*s12*s13 - 16*s13^2)*s23^2 + (-72*s12 - 12*s13)*
               s23^3 + 24*s23^4)) + p3q^2*(p1q*p2q^2*(-20*s12^3*s13 + 
              100*s12^2*s13^2 + 80*s12*s13^3 - 40*s13^4 + (24*s12^3 - 
                62*s12^2*s13 + 220*s12*s13^2 + 126*s13^3)*s23 + 
              (-24*s12^2 - 208*s12*s13 + 72*s13^2)*s23^2 + (-48*s12 - 94*s13)*
               s23^3) + p2q^3*(30*s12^2*s13^2 - 30*s13^4 + (-48*s12^2*s13 + 
                28*s12*s13^2 + 16*s13^3)*s23 + (-72*s12*s13 + 22*s13^2)*s23^
                2 - 24*s13*s23^3) + p1q^2*p2q*(-60*s12^3*s13 + 
              50*s12^2*s13^2 + 100*s12*s13^3 - 10*s13^4 + (24*s12^3 - 
                52*s12^2*s13 + 188*s12*s13^2 + 84*s13^3)*s23 + 
              (-120*s12^2 - 308*s12*s13 - 54*s13^2)*s23^2 + (-96*s12 - 
                100*s13)*s23^3 + 48*s23^4) + p1q^3*(-40*s12^3*s13 - 
              20*s12^2*s13^2 + 20*s12*s13^3 + (-26*s12^2*s13 + 84*s12*s13^2 + 
                50*s13^3)*s23 + (-48*s12^2 - 36*s12*s13 + 48*s13^2)*s23^2 + 
              46*s13*s23^3 + 48*s23^4)) + 
          p3q*(p2q^4*(-20*s12*s13^3 - 20*s13^4 + (24*s12*s13^2 + 4*s13^3)*
               s23 + 24*s13^2*s23^2) + p1q*p2q^3*(40*s12^2*s13^2 - 
              20*s12*s13^3 - 60*s13^4 + (-24*s12^2*s13 + 152*s12*s13^2 + 
                76*s13^3)*s23 + (-48*s12*s13 + 112*s13^2)*s23^2 - 
              24*s13*s23^3) + p1q^2*p2q^2*(-10*s12^3*s13 + 80*s12^2*s13^2 + 
              50*s12*s13^3 - 40*s13^4 + (-64*s12^2*s13 + 172*s12*s13^2 + 
                96*s13^3)*s23 + (-48*s12^2 - 242*s12*s13 - 4*s13^2)*s23^2 + 
              (-24*s12 - 116*s13)*s23^3 + 24*s23^4) + 
            p1q^4*(-10*s12^3*s13 + 10*s12*s13^3 + (8*s12^2*s13 + 
                68*s12*s13^2 + 40*s13^3)*s23 + (38*s12*s13 + 60*s13^2)*s23^
                2 + (24*s12 + 44*s13)*s23^3 + 24*s23^4) + 
            p1q^3*p2q*(-20*s12^3*s13 + 40*s12^2*s13^2 + 40*s12*s13^3 - 
              20*s13^4 + (-20*s12^2*s13 + 120*s12*s13^2 + 40*s13^3)*s23 + 
              (-48*s12^2 - 116*s12*s13 - 8*s13^2)*s23^2 + (24*s12 + 4*s13)*
               s23^3 + 72*s23^4)))*Log[s12/(s12 + s13 + s23)])/
        (-27*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2))) + 
       ((p1q*p2q^4*(2*s12*s13^3 + 2*s13^4 + (-12*s12*s13^2 - 10*s13^3)*s23 - 
            12*s13^2*s23^2) + p1q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*
             s23 + (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p3q^5*(2*s12^3*s13 + 2*s12^2*s13^2 + (-12*s12^3 - 10*s12^2*s13)*
             s23 + (-12*s12^2 + 6*s12*s13 + 6*s13^2)*s23^2 + 6*s13*s23^3) + 
          p1q^2*p2q^3*(-(s12^2*s13^2) + 2*s12*s13^3 + 3*s13^4 + 
            (12*s12^2*s13 + 2*s12*s13^2 - 6*s13^3)*s23 + 
            (36*s12*s13 + 15*s13^2)*s23^2 + 24*s13*s23^3) + 
          p1q^4*p2q*(-(s12^2*s13^2) + s13^4 + (4*s12^2*s13 + 2*s12*s13^2)*
             s23 + (4*s12*s13 - s13^2)*s23^2 + (-12*s12 - 12*s13)*s23^3 - 
            12*s23^4) + p1q^3*p2q^2*(-2*s12^2*s13^2 + 2*s13^4 + 
            (11*s12^2*s13 + 6*s12*s13^2 - s13^3)*s23 + 
            (30*s12*s13 + 16*s13^2)*s23^2 + (-12*s12 + 7*s13)*s23^3 - 
            12*s23^4) + p3q^4*(p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 
              4*s12*s13^3 + (-24*s12^3 - 6*s12^2*s13 + 12*s12*s13^2)*s23 + 
              (-24*s12^2 + 34*s12*s13 + 18*s13^2)*s23^2 + 18*s13*s23^3) + 
            p1q*(6*s12^3*s13 + 6*s12^2*s13^2 + (-24*s12^3 - 14*s12^2*s13 + 
                4*s12*s13^2)*s23 + (46*s12*s13 + 18*s13^2)*s23^2 + 
              (24*s12 + 18*s13)*s23^3)) + 
          p3q^2*(p2q^3*(-3*s12^2*s13^2 + 3*s13^4 + (24*s12^2*s13 + 
                2*s12*s13^2 - 16*s13^3)*s23 + (36*s12*s13 - 7*s13^2)*s23^2 + 
              12*s13*s23^3) + p1q*p2q^2*(2*s12^3*s13 - 10*s12^2*s13^2 - 
              8*s12*s13^3 + 4*s13^4 + (-12*s12^3 + 35*s12^2*s13 - 
                22*s12*s13^2 - 51*s13^3)*s23 + (12*s12^2 + 112*s12*s13 - 
                12*s13^2)*s23^2 + (24*s12 + 43*s13)*s23^3) + 
            p1q^3*(4*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 + 
              (17*s12^2*s13 + 6*s12*s13^2 - 5*s13^3)*s23 + (24*s12^2 + 
                42*s12*s13)*s23^2 - 19*s13*s23^3 - 24*s23^4) + 
            p1q^2*p2q*(6*s12^3*s13 - 5*s12^2*s13^2 - 10*s12*s13^3 + s13^4 + 
              (-12*s12^3 + 34*s12^2*s13 + 10*s12*s13^2 - 18*s13^3)*s23 + 
              (60*s12^2 + 170*s12*s13 + 39*s13^2)*s23^2 + (48*s12 + 34*s13)*
               s23^3 - 24*s23^4)) + p3q^3*(p2q^2*(s12^3*s13 - 4*s12^2*s13^2 - 
              3*s12*s13^3 + 2*s13^4 + (-12*s12^3 + 30*s12^2*s13 + 
                30*s12*s13^2 - 4*s13^3)*s23 + (-12*s12^2 + 65*s12*s13 + 
                18*s13^2)*s23^2 + 24*s13*s23^3) + p1q*p2q*(6*s12^3*s13 - 
              4*s12^2*s13^2 - 10*s12*s13^3 + (-36*s12^3 + 6*s12^2*s13 + 
                12*s12*s13^2 - 14*s13^3)*s23 + (12*s12^2 + 134*s12*s13 + 
                36*s13^2)*s23^2 + (48*s12 + 50*s13)*s23^3) + 
            p1q^2*(7*s12^3*s13 + 6*s12^2*s13^2 - s12*s13^3 + (-12*s12^3 + 
                8*s12^2*s13 + 10*s12*s13^2 - 2*s13^3)*s23 + (36*s12^2 + 
                79*s12*s13 + 16*s13^2)*s23^2 + (36*s12 + 6*s13)*s23^3 - 
              12*s23^4)) + p3q*(p2q^4*(2*s12*s13^3 + 2*s13^4 + 
              (-12*s12*s13^2 - 10*s13^3)*s23 - 12*s13^2*s23^2) + 
            p1q*p2q^3*(-4*s12^2*s13^2 + 2*s12*s13^3 + 6*s13^4 + 
              (12*s12^2*s13 - 44*s12*s13^2 - 46*s13^3)*s23 + (24*s12*s13 - 
                40*s13^2)*s23^2 + 12*s13*s23^3) + p1q^3*p2q*
             (2*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 + 
              (26*s12^2*s13 + 12*s12*s13^2 - 4*s13^3)*s23 + (24*s12^2 + 
                74*s12*s13 + 20*s13^2)*s23^2 + (-12*s12 - 10*s13)*s23^3 - 
              36*s23^4) + p1q^4*(s12^3*s13 - s12*s13^3 + (4*s12^2*s13 - 
                2*s12*s13^2 - 4*s13^3)*s23 + (s12*s13 - 6*s13^2)*s23^2 + 
              (-12*s12 - 14*s13)*s23^3 - 12*s23^4) + p1q^2*p2q^2*
             (s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 4*s13^4 + 
              (40*s12^2*s13 + 2*s12*s13^2 - 24*s13^3)*s23 + (24*s12^2 + 
                125*s12*s13 + 34*s13^2)*s23^2 + (12*s12 + 50*s13)*s23^3 - 
              12*s23^4)))*Log[s13/(s12 + s13 + s23)])/
        (-3*p1q^2*p2q^3*s13^3*s23 + p1q^4*p2q*(3*s12*s13^2*s23 + 
           3*s13^2*s23^2) + p3q^5*(3*s12*s13^2*s23 + 3*s13^2*s23^2) + 
         p1q^3*p2q^2*((3*s12*s13^2 - 3*s13^3)*s23 + 3*s13^2*s23^2) + 
         p3q^4*(p2q*((6*s12*s13^2 - 3*s13^3)*s23 + 6*s13^2*s23^2) + 
           p1q*(12*s12*s13^2*s23 + 12*s13^2*s23^2)) + 
         p3q*(-6*p1q*p2q^3*s13^3*s23 + p1q^4*(3*s12*s13^2*s23 + 
             3*s13^2*s23^2) + p1q^2*p2q^2*((9*s12*s13^2 - 12*s13^3)*s23 + 
             9*s13^2*s23^2) + p1q^3*p2q*((15*s12*s13^2 - 3*s13^3)*s23 + 
             15*s13^2*s23^2)) + p3q^3*(p2q^2*((3*s12*s13^2 - 6*s13^3)*s23 + 
             3*s13^2*s23^2) + p1q^2*(18*s12*s13^2*s23 + 18*s13^2*s23^2) + 
           p1q*p2q*((21*s12*s13^2 - 9*s13^3)*s23 + 21*s13^2*s23^2)) + 
         p3q^2*(-3*p2q^3*s13^3*s23 + p1q*p2q^2*((9*s12*s13^2 - 15*s13^3)*
              s23 + 9*s13^2*s23^2) + p1q^3*(12*s12*s13^2*s23 + 
             12*s13^2*s23^2) + p1q^2*p2q*((27*s12*s13^2 - 9*s13^3)*s23 + 
             27*s13^2*s23^2))) + 
       ((p1q*p2q^4*(2*s12*s13^3 + 2*s13^4 + (84*s12*s13^2 + 86*s13^3)*s23 + 
            84*s13^2*s23^2) + p1q^2*p2q^3*(-(s12^2*s13^2) + 2*s12*s13^3 + 
            3*s13^4 + (-84*s12^2*s13 - 46*s12*s13^2 + 42*s13^3)*s23 + 
            (-252*s12*s13 - 129*s13^2)*s23^2 - 168*s13*s23^3) + 
          p3q^5*(2*s12^3*s13 + 2*s12^2*s13^2 + (84*s12^3 + 86*s12^2*s13)*
             s23 + (84*s12^2 - 42*s12*s13 - 42*s13^2)*s23^2 - 42*s13*s23^3) + 
          p1q^5*((-(s12^2*s13) - 2*s12*s13^2 - s13^3)*s23 + 
            (-2*s12*s13 - 2*s13^2)*s23^2 - s13*s23^3) + 
          p1q^3*p2q^2*(-2*s12^2*s13^2 + 2*s13^4 + 
            (-85*s12^2*s13 - 90*s12*s13^2 - s13^3)*s23 + 
            (-210*s12*s13 - 128*s13^2)*s23^2 + (84*s12 - 41*s13)*s23^3 + 
            84*s23^4) + p1q^4*p2q*(-(s12^2*s13^2) + s13^4 + 
            (-44*s12^2*s13 - 46*s12*s13^2)*s23 + (-44*s12*s13 - s13^2)*
             s23^2 + (84*s12 + 84*s13)*s23^3 + 84*s23^4) + 
          p3q^4*(p1q*(6*s12^3*s13 + 6*s12^2*s13^2 + (168*s12^3 + 
                130*s12^2*s13 - 44*s12*s13^2)*s23 + (-338*s12*s13 - 
                126*s13^2)*s23^2 + (-168*s12 - 126*s13)*s23^3) + 
            p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 + (168*s12^3 + 
                42*s12^2*s13 - 132*s12*s13^2)*s23 + (168*s12^2 - 
                254*s12*s13 - 126*s13^2)*s23^2 - 126*s13*s23^3)) + 
          p3q^3*(p1q*p2q*(6*s12^3*s13 - 4*s12^2*s13^2 - 10*s12*s13^3 + 
              (252*s12^3 - 42*s12^2*s13 - 228*s12*s13^2 + 82*s13^3)*s23 + 
              (-84*s12^2 - 970*s12*s13 - 252*s13^2)*s23^2 + (-336*s12 - 
                334*s13)*s23^3) + p2q^2*(s12^3*s13 - 4*s12^2*s13^2 - 
              3*s12*s13^3 + 2*s13^4 + (84*s12^3 - 210*s12^2*s13 - 
                258*s12*s13^2 + 44*s13^3)*s23 + (84*s12^2 - 463*s12*s13 - 
                126*s13^2)*s23^2 - 168*s13*s23^3) + 
            p1q^2*(7*s12^3*s13 + 6*s12^2*s13^2 - s12*s13^3 + 
              (84*s12^3 - 40*s12^2*s13 - 134*s12*s13^2 - 2*s13^3)*s23 + 
              (-252*s12^2 - 593*s12*s13 - 128*s13^2)*s23^2 + 
              (-252*s12 - 42*s13)*s23^3 + 84*s23^4)) + 
          p3q^2*(p1q*p2q^2*(2*s12^3*s13 - 10*s12^2*s13^2 - 8*s12*s13^3 + 
              4*s13^4 + (84*s12^3 - 253*s12^2*s13 - 22*s12*s13^2 + 333*s13^3)*
               s23 + (-84*s12^2 - 800*s12*s13 + 36*s13^2)*s23^2 + 
              (-168*s12 - 293*s13)*s23^3) + p2q^3*(-3*s12^2*s13^2 + 3*s13^4 + 
              (-168*s12^2*s13 - 46*s12*s13^2 + 128*s13^3)*s23 + 
              (-252*s12*s13 + 41*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q*(6*s12^3*s13 - 5*s12^2*s13^2 - 10*s12*s13^3 + s13^4 + 
              (84*s12^3 - 254*s12^2*s13 - 278*s12*s13^2 + 78*s13^3)*s23 + 
              (-420*s12^2 - 1222*s12*s13 - 297*s13^2)*s23^2 + 
              (-336*s12 - 206*s13)*s23^3 + 168*s23^4) + 
            p1q^3*(4*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 + 
              (-127*s12^2*s13 - 138*s12*s13^2 - 5*s13^3)*s23 + 
              (-168*s12^2 - 342*s12*s13 - 48*s13^2)*s23^2 + 125*s13*s23^3 + 
              168*s23^4)) + p3q*(p2q^4*(2*s12*s13^3 + 2*s13^4 + 
              (84*s12*s13^2 + 86*s13^3)*s23 + 84*s13^2*s23^2) + 
            p1q*p2q^3*(-4*s12^2*s13^2 + 2*s12*s13^3 + 6*s13^4 + 
              (-84*s12^2*s13 + 244*s12*s13^2 + 338*s13^3)*s23 + 
              (-168*s12*s13 + 248*s13^2)*s23^2 - 84*s13*s23^3) + 
            p1q^2*p2q^2*(s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 4*s13^4 + 
              (-296*s12^2*s13 - 190*s12*s13^2 + 120*s13^3)*s23 + 
              (-168*s12^2 - 883*s12*s13 - 302*s13^2)*s23^2 + 
              (-84*s12 - 334*s13)*s23^3 + 84*s23^4) + 
            p1q^4*(s12^3*s13 - s12*s13^3 + (-44*s12^2*s13 - 50*s12*s13^2 - 
                4*s13^3)*s23 + (-47*s12*s13 - 6*s13^2)*s23^2 + 
              (84*s12 + 82*s13)*s23^3 + 84*s23^4) + p1q^3*p2q*
             (2*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 + 
              (-214*s12^2*s13 - 228*s12*s13^2 - 4*s13^3)*s23 + 
              (-168*s12^2 - 550*s12*s13 - 172*s13^2)*s23^2 + 
              (84*s12 + 86*s13)*s23^3 + 252*s23^4)))*
         Log[s23/(s12 + s13 + s23)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
         p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
         p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
         p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
           p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
         p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
             27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
             81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
             135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23 + 27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 
             162*s13^2*s23^2) + p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 
             189*s13^2*s23^2)) + p3q^2*(-27*p2q^3*s13^3*s23 + 
           p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*s23 + 81*s13^2*s23^2) + 
           p1q^3*(108*s12*s13^2*s23 + 108*s13^2*s23^2) + 
           p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 243*s13^2*s23^2)))) + 
     Log[s13/(s12 + s13 + s23)]*
      ((p1q*p2q^3*(19*s12^4*s13^2 + 13*s12^3*s13^3 - 6*s12^2*s13^4 + 
           (-252*s12^4*s13 - 297*s12^3*s13^2 - 126*s12^2*s13^3 - 
             56*s12*s13^4)*s23 + (-756*s12^3*s13 - 651*s12^2*s13^2 - 
             159*s12*s13^3 - 20*s13^4)*s23^2 + (-756*s12^2*s13 - 
             335*s12*s13^2 - 20*s13^3)*s23^3 - 252*s12*s13*s23^4) + 
         p3q^4*(-42*s12^5*s13 - 55*s12^4*s13^2 - 67*s12^3*s13^3 + 
           (252*s12^5 + 153*s12^4*s13 - 8*s12^3*s13^2 - 104*s12^2*s13^3)*
            s23 + (504*s12^4 + 138*s12^3*s13 - 47*s12^2*s13^2 - 42*s12*s13^3)*
            s23^2 + (252*s12^3 - 177*s12^2*s13 - 64*s12*s13^2)*s23^3 - 
           120*s12*s13*s23^4) + p1q^4*((19*s12^4*s13 + 11*s12^3*s13^2 - 
             8*s12^2*s13^3)*s23 + (57*s12^3*s13 + 2*s12^2*s13^2 - 
             28*s12*s13^3)*s23^2 + (57*s12^2*s13 - 29*s12*s13^2 - 20*s13^3)*
            s23^3 + (19*s12*s13 - 20*s13^2)*s23^4) + 
         p1q^2*p2q^2*(-2*s12^4*s13^2 - 48*s12^3*s13^3 - 17*s12^2*s13^4 - 
           25*s12*s13^5 + (-233*s12^4*s13 - 206*s12^3*s13^2 - 
             126*s12^2*s13^3 - 42*s12*s13^4 - 20*s13^5)*s23 + 
           (-587*s12^3*s13 - 356*s12^2*s13^2 - 18*s12*s13^3 - 20*s13^4)*
            s23^2 + (252*s12^3 - 271*s12^2*s13 - 52*s12*s13^2 + 40*s13^3)*
            s23^3 + (504*s12^2 + 83*s12*s13 + 40*s13^2)*s23^4 + 
           252*s12*s23^5) + p1q^3*p2q*(19*s12^4*s13^2 - 27*s12^3*s13^3 + 
           8*s12^2*s13^4 + (-80*s12^4*s13 + 53*s12^3*s13^2 + 9*s12^2*s13^3 + 
             53*s12*s13^4)*s23 + (-83*s12^3*s13 + 79*s12^2*s13^2 + 
             71*s12*s13^3 + 40*s13^4)*s23^2 + (252*s12^3 + 228*s12^2*s13 + 
             55*s12*s13^2 + 40*s13^3)*s23^3 + (504*s12^2 + 211*s12*s13 - 
             20*s13^2)*s23^4 + (252*s12 - 20*s13)*s23^5) + 
         p3q^3*(p2q*(-42*s12^5*s13 - 32*s12^4*s13^2 - 48*s12^3*s13^3 + 
             50*s12^2*s13^4 + (504*s12^5 + 293*s12^4*s13 - 17*s12^3*s13^2 - 
               100*s12^2*s13^3 + 40*s12*s13^4)*s23 + (1008*s12^4 - 38*s12^3*
                s13 - 388*s12^2*s13^2 - 97*s12*s13^3)*s23^2 + 
             (504*s12^3 - 745*s12^2*s13 - 313*s12*s13^2)*s23^3 - 
             372*s12*s13*s23^4) + p1q*(-78*s12^5*s13 - 58*s12^4*s13^2 - 
             142*s12^3*s13^3 + (252*s12^5 - 58*s12^4*s13 + 75*s12^3*s13^2 - 
               211*s12^2*s13^3)*s23 + (-675*s12^3*s13 - 18*s12^2*s13^2 - 84*
                s12*s13^3)*s23^2 + (-756*s12^3 - 966*s12^2*s13 - 61*s12*
                s13^2)*s23^3 + (-504*s12^2 - 271*s12*s13)*s23^4)) + 
         p3q^2*(p2q^2*(-19*s12^5*s13 - 13*s12^4*s13^2 - 46*s12^3*s13^3 - 
             23*s12^2*s13^4 - 25*s12*s13^5 + (252*s12^5 - 169*s12^4*s13 - 435*
                s12^3*s13^2 - 256*s12^2*s13^3 - 98*s12*s13^4 - 20*s13^5)*
              s23 + (504*s12^4 - 989*s12^3*s13 - 1085*s12^2*s13^2 - 270*s12*
                s13^3 - 40*s13^4)*s23^2 + (252*s12^3 - 1343*s12^2*s13 - 603*
                s12*s13^2 - 20*s13^3)*s23^3 - 504*s12*s13*s23^4) + 
           p1q*p2q*(-82*s12^5*s13 - 74*s12^4*s13^2 - 154*s12^3*s13^3 + 
             108*s12^2*s13^4 + (252*s12^5 - 686*s12^4*s13 - 530*s12^3*s13^2 - 
               271*s12^2*s13^3 + 133*s12*s13^4)*s23 + 
             (-504*s12^4 - 3019*s12^3*s13 - 1384*s12^2*s13^2 - 72*s12*s13^3 + 
               40*s13^4)*s23^2 + (-1764*s12^3 - 3378*s12^2*s13 - 678*s12*
                s13^2 + 80*s13^3)*s23^3 + (-1008*s12^2 - 963*s12*s13 + 40*
                s13^2)*s23^4) + p1q^2*(-55*s12^5*s13 + 24*s12^4*s13^2 - 
             83*s12^3*s13^3 + (-352*s12^4*s13 + 162*s12^3*s13^2 - 118*s12^2*
                s13^3)*s23 + (-504*s12^4 - 965*s12^3*s13 + 116*s12^2*s13^2 - 
               70*s12*s13^3)*s23^2 + (-756*s12^3 - 592*s12^2*s13 + 28*s12*
                s13^2 - 20*s13^3)*s23^3 + (56*s12*s13 - 40*s13^2)*s23^4 + 
             (252*s12 - 20*s13)*s23^5)) + 
         p3q*(p2q^3*(19*s12^4*s13^2 + 13*s12^3*s13^3 - 6*s12^2*s13^4 + 
             (-252*s12^4*s13 - 297*s12^3*s13^2 - 126*s12^2*s13^3 - 56*s12*
                s13^4)*s23 + (-756*s12^3*s13 - 651*s12^2*s13^2 - 159*s12*
                s13^3 - 20*s13^4)*s23^2 + (-756*s12^2*s13 - 335*s12*s13^2 - 
               20*s13^3)*s23^3 - 252*s12*s13*s23^4) + 
           p1q*p2q^2*(-19*s12^5*s13 - 15*s12^4*s13^2 - 94*s12^3*s13^3 - 
             40*s12^2*s13^4 - 50*s12*s13^5 + (-906*s12^4*s13 - 893*s12^3*
                s13^2 - 382*s12^2*s13^3 - 140*s12*s13^4 - 40*s13^5)*s23 + 
             (-504*s12^4 - 3088*s12^3*s13 - 1945*s12^2*s13^2 - 288*s12*
                s13^3 - 60*s13^4)*s23^2 + (-1008*s12^3 - 3126*s12^2*s13 - 907*
                s12*s13^2 + 20*s13^3)*s23^3 + (-504*s12^2 - 925*s12*s13 + 40*
                s13^2)*s23^4) + p1q^3*(-19*s12^5*s13 + 27*s12^4*s13^2 - 
             8*s12^3*s13^3 + (-122*s12^4*s13 + 90*s12^3*s13^2 - 19*s12^2*
                s13^3)*s23 + (-95*s12^3*s13 + 89*s12^2*s13^2 - 56*s12*s13^3)*
              s23^2 + (252*s12^3 + 254*s12^2*s13 - 4*s12*s13^2 - 40*s13^3)*
              s23^3 + (504*s12^2 + 226*s12*s13 - 60*s13^2)*s23^4 + 
             (252*s12 - 20*s13)*s23^5) + p1q^2*p2q*(-40*s12^5*s13 - 
             23*s12^4*s13^2 - 133*s12^3*s13^3 + 66*s12^2*s13^4 + 
             (-555*s12^4*s13 - 208*s12^3*s13^2 - 162*s12^2*s13^3 + 146*s12*
                s13^4)*s23 + (-504*s12^4 - 1552*s12^3*s13 - 413*s12^2*s13^2 + 
               96*s12*s13^3 + 80*s13^4)*s23^2 + (-504*s12^3 - 893*s12^2*s13 - 
               58*s12*s13^2 + 120*s13^3)*s23^3 + (504*s12^2 + 124*s12*s13 + 
               20*s13^2)*s23^4 + (504*s12 - 20*s13)*s23^5)))/
        (p1q^3*p2q*(27*s12^3*s13^2*s23 + 54*s12^2*s13^2*s23^2 + 
           27*s12*s13^2*s23^3) + p1q^2*p2q^2*(27*s12^3*s13^2*s23 + 
           54*s12^2*s13^2*s23^2 + 27*s12*s13^2*s23^3) + 
         p3q^4*(27*s12^3*s13^2*s23 + 54*s12^2*s13^2*s23^2 + 
           27*s12*s13^2*s23^3) + p3q^3*(p2q*(54*s12^3*s13^2*s23 + 
             108*s12^2*s13^2*s23^2 + 54*s12*s13^2*s23^3) + 
           p1q*(81*s12^3*s13^2*s23 + 162*s12^2*s13^2*s23^2 + 
             81*s12*s13^2*s23^3)) + p3q*(p1q^3*(27*s12^3*s13^2*s23 + 
             54*s12^2*s13^2*s23^2 + 27*s12*s13^2*s23^3) + 
           p1q*p2q^2*(54*s12^3*s13^2*s23 + 108*s12^2*s13^2*s23^2 + 
             54*s12*s13^2*s23^3) + p1q^2*p2q*(108*s12^3*s13^2*s23 + 
             216*s12^2*s13^2*s23^2 + 108*s12*s13^2*s23^3)) + 
         p3q^2*(p2q^2*(27*s12^3*s13^2*s23 + 54*s12^2*s13^2*s23^2 + 
             27*s12*s13^2*s23^3) + p1q^2*(81*s12^3*s13^2*s23 + 
             162*s12^2*s13^2*s23^2 + 81*s12*s13^2*s23^3) + 
           p1q*p2q*(135*s12^3*s13^2*s23 + 270*s12^2*s13^2*s23^2 + 
             135*s12*s13^2*s23^3))) + 
       ((p2q^5*((s12^4*s13^3 + 2*s12^3*s13^4 + s12^2*s13^5)*s23 + 
            (84*s12^4*s13^2 + 211*s12^3*s13^3 + 190*s12^2*s13^4 + 
              83*s12*s13^5 + 20*s13^6)*s23^2 + (84*s12^3*s13^2 + 
              126*s12^2*s13^3 + 63*s12*s13^4 + 20*s13^5)*s23^3) + 
          p3q^5*(84*s12^6*s13^2 + 84*s12^5*s13^3 + 
            (4*s12^6*s13 + 152*s12^5*s13^2 + 170*s12^4*s13^3 - 
              62*s12^3*s13^4)*s23 + (84*s12^6 + 152*s12^5*s13 + 
              176*s12^4*s13^2 + 170*s12^3*s13^3 - 62*s12^2*s13^4)*s23^2 + 
            (84*s12^5 + 170*s12^4*s13 + 170*s12^3*s13^2 + 124*s12^2*s13^3)*
             s23^3 + (-62*s12^3*s13 - 62*s12^2*s13^2)*s23^4) + 
          p1q*p2q^4*(-84*s12^3*s13^5 - 84*s12^2*s13^6 + 
            (-2*s12^5*s13^2 + 41*s12^4*s13^3 - s12^3*s13^4 + 17*s12^2*s13^5 - 
              3*s12*s13^6 + 20*s13^7)*s23 + (-84*s12^5*s13 - 83*s12^4*s13^2 + 
              61*s12^3*s13^3 + 84*s12^2*s13^4 + 20*s13^6)*s23^2 + 
            (-84*s12^4*s13 - 255*s12^3*s13^2 - 340*s12^2*s13^3 - 
              246*s12*s13^4 - 80*s13^5)*s23^3 + (-168*s12^3*s13 - 
              336*s12^2*s13^2 - 189*s12*s13^3 - 80*s13^4)*s23^4) + 
          p1q^2*p2q^3*(84*s12^4*s13^4 - 84*s12^2*s13^6 + 
            (-46*s12^5*s13^2 + 82*s12^4*s13^3 + 63*s12^3*s13^4 + 
              208*s12^2*s13^5 - 63*s12*s13^6)*s23 + 
            (-86*s12^5*s13 - 121*s12^4*s13^2 + s12^3*s13^3 + 52*s12^2*s13^4 - 
              74*s12*s13^5 - 80*s13^6)*s23^2 + (84*s12^4*s13 - 
              42*s12^3*s13^2 - 154*s12^2*s13^3 - 80*s13^5)*s23^3 + 
            (84*s12^4 + 44*s12^3*s13 + 26*s12^2*s13^2 + 240*s12*s13^3 + 
              120*s13^4)*s23^4 + (84*s12^3 + 294*s12^2*s13 + 189*s12*s13^2 + 
              120*s13^3)*s23^5) + p1q^5*((84*s12^4*s13^2 + 84*s12^3*s13^3)*
             s23^2 + (s12^4*s13 + 211*s12^3*s13^2 + 126*s12^2*s13^3)*s23^3 + 
            (2*s12^3*s13 + 190*s12^2*s13^2 + 63*s12*s13^3)*s23^4 + 
            (s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^5 + 20*s13^2*s23^6) + 
          p1q^3*p2q^2*(84*s12^4*s13^4 + 84*s12^3*s13^5 + 
            (-86*s12^5*s13^2 + 84*s12^4*s13^3 + 44*s12^3*s13^4 + 
              294*s12^2*s13^5)*s23 + (-46*s12^5*s13 - 121*s12^4*s13^2 - 
              42*s12^3*s13^3 + 26*s12^2*s13^4 + 189*s12*s13^5)*s23^2 + 
            (82*s12^4*s13 + s12^3*s13^2 - 154*s12^2*s13^3 + 240*s12*s13^4 + 
              120*s13^5)*s23^3 + (84*s12^4 + 63*s12^3*s13 + 52*s12^2*s13^2 + 
              120*s13^4)*s23^4 + (208*s12^2*s13 - 74*s12*s13^2 - 80*s13^3)*
             s23^5 + (-84*s12^2 - 63*s12*s13 - 80*s13^2)*s23^6) + 
          p1q^4*p2q*((-84*s12^5*s13^2 - 84*s12^4*s13^3 - 168*s12^3*s13^4)*
             s23 + (-2*s12^5*s13 - 83*s12^4*s13^2 - 255*s12^3*s13^3 - 
              336*s12^2*s13^4)*s23^2 + (41*s12^4*s13 + 61*s12^3*s13^2 - 
              340*s12^2*s13^3 - 189*s12*s13^4)*s23^3 + 
            (-(s12^3*s13) + 84*s12^2*s13^2 - 246*s12*s13^3 - 80*s13^4)*
             s23^4 + (-84*s12^3 + 17*s12^2*s13 - 80*s13^3)*s23^5 + 
            (-84*s12^2 - 3*s12*s13 + 20*s13^2)*s23^6 + 20*s13*s23^7) + 
          p3q^4*(p2q*(84*s12^6*s13^2 - 168*s12^5*s13^3 - 252*s12^4*s13^4 + 
              (8*s12^6*s13 + 63*s12^5*s13^2 - 200*s12^4*s13^3 - 489*s12^3*
                 s13^4 + 102*s12^2*s13^5)*s23 + (252*s12^6 + 299*s12^5*s13 - 
                20*s12^4*s13^2 - 58*s12^3*s13^3 - 279*s12^2*s13^4 + 
                40*s12*s13^5)*s23^2 + (252*s12^5 + 460*s12^4*s13 + 
                452*s12^3*s13^2 + 320*s12^2*s13^3 + 40*s12*s13^4)*s23^3 + 
              (-251*s12^3*s13 - 251*s12^2*s13^2)*s23^4) + 
            p1q*(252*s12^6*s13^2 + 252*s12^5*s13^3 + (8*s12^6*s13 + 
                299*s12^5*s13^2 + 460*s12^4*s13^3 - 251*s12^3*s13^4)*s23 + 
              (84*s12^6 + 63*s12^5*s13 - 20*s12^4*s13^2 + 452*s12^3*s13^3 - 
                251*s12^2*s13^4)*s23^2 + (-168*s12^5 - 200*s12^4*s13 - 
                58*s12^3*s13^2 + 320*s12^2*s13^3)*s23^3 + (-252*s12^4 - 
                489*s12^3*s13 - 279*s12^2*s13^2 + 40*s12*s13^3)*s23^4 + 
              (102*s12^2*s13 + 40*s12*s13^2)*s23^5)) + 
          p3q^3*(p2q^2*(-252*s12^5*s13^3 + 252*s12^3*s13^5 + (6*s12^6*s13 - 
                134*s12^5*s13^2 - 284*s12^4*s13^3 - 226*s12^3*s13^4 + 
                362*s12^2*s13^5 - 60*s12*s13^6)*s23 + (252*s12^6 - 
                21*s12^5*s13 - 716*s12^4*s13^2 - 493*s12^3*s13^3 - 
                307*s12^2*s13^4 - 37*s12*s13^5 - 20*s13^6)*s23^2 + 
              (252*s12^5 + 330*s12^4*s13 + 339*s12^3*s13^2 + 212*s12^2*
                 s13^3 - 40*s12*s13^4 - 40*s13^5)*s23^3 + (-399*s12^3*s13 - 
                441*s12^2*s13^2 - 63*s12*s13^3 - 20*s13^4)*s23^4) + 
            p1q*p2q*(168*s12^6*s13^2 - 504*s12^5*s13^3 - 672*s12^4*s13^4 + 
              (16*s12^6*s13 - 211*s12^5*s13^2 - 706*s12^4*s13^3 - 
                1511*s12^3*s13^4 + 312*s12^2*s13^5)*s23 + (168*s12^6 - 
                211*s12^5*s13 - 1164*s12^4*s13^2 - 482*s12^3*s13^3 - 
                1008*s12^2*s13^4 + 163*s12*s13^5)*s23^2 + (-504*s12^5 - 
                706*s12^4*s13 - 482*s12^3*s13^2 + 172*s12^2*s13^3 + 
                117*s12*s13^4 + 40*s13^5)*s23^3 + (-672*s12^4 - 1511*s12^3*
                 s13 - 1008*s12^2*s13^2 + 117*s12*s13^3 + 80*s13^4)*s23^4 + 
              (312*s12^2*s13 + 163*s12*s13^2 + 40*s13^3)*s23^5) + 
            p1q^2*(252*s12^6*s13^2 + 252*s12^5*s13^3 + (6*s12^6*s13 - 
                21*s12^5*s13^2 + 330*s12^4*s13^3 - 399*s12^3*s13^4)*s23 + 
              (-134*s12^5*s13 - 716*s12^4*s13^2 + 339*s12^3*s13^3 - 
                441*s12^2*s13^4)*s23^2 + (-252*s12^5 - 284*s12^4*s13 - 
                493*s12^3*s13^2 + 212*s12^2*s13^3 - 63*s12*s13^4)*s23^3 + 
              (-226*s12^3*s13 - 307*s12^2*s13^2 - 40*s12*s13^3 - 20*s13^4)*
               s23^4 + (252*s12^3 + 362*s12^2*s13 - 37*s12*s13^2 - 40*s13^3)*
               s23^5 + (-60*s12*s13 - 20*s13^2)*s23^6)) + 
          p3q^2*(p2q^3*(252*s12^4*s13^4 + 168*s12^3*s13^5 - 84*s12^2*s13^6 + 
              (2*s12^6*s13 - 48*s12^5*s13^2 + 125*s12^4*s13^3 + 199*s12^3*
                 s13^4 + 277*s12^2*s13^5 - 63*s12*s13^6 + 20*s13^7)*s23 + 
              (84*s12^6 - 336*s12^5*s13 - 729*s12^4*s13^2 - 202*s12^3*s13^3 + 
                58*s12^2*s13^4 - 37*s12*s13^5 + 20*s13^6)*s23^2 + 
              (84*s12^5 - 44*s12^4*s13 + 55*s12^3*s13^2 + 56*s12^2*s13^3 - 
                120*s12*s13^4 - 40*s13^5)*s23^3 + (-294*s12^3*s13 - 
                378*s12^2*s13^2 - 126*s12*s13^3 - 40*s13^4)*s23^4) + 
            p1q*p2q^2*(-420*s12^5*s13^3 + 168*s12^4*s13^4 + 588*s12^3*s13^5 + 
              (10*s12^6*s13 - 349*s12^5*s13^2 - 243*s12^4*s13^3 - 
                242*s12^3*s13^4 + 1031*s12^2*s13^5 - 123*s12*s13^6)*s23 + 
              (84*s12^6 - 697*s12^5*s13 - 1581*s12^4*s13^2 - 579*s12^3*
                 s13^3 - 405*s12^2*s13^4 + 92*s12*s13^5 - 80*s13^6)*s23^2 + 
              (-504*s12^5 - 888*s12^4*s13 - 650*s12^3*s13^2 - 272*s12^2*
                 s13^3 + 37*s12*s13^4 - 80*s13^5)*s23^3 + (-588*s12^4 - 
                1693*s12^3*s13 - 1295*s12^2*s13^2 + 91*s12*s13^3 + 100*s13^4)*
               s23^4 + (336*s12^2*s13 + 249*s12*s13^2 + 100*s13^3)*s23^5) + 
            p1q^2*p2q*(84*s12^6*s13^2 - 504*s12^5*s13^3 - 588*s12^4*s13^4 + 
              (10*s12^6*s13 - 697*s12^5*s13^2 - 888*s12^4*s13^3 - 
                1693*s12^3*s13^4 + 336*s12^2*s13^5)*s23 + (-349*s12^5*s13 - 
                1581*s12^4*s13^2 - 650*s12^3*s13^3 - 1295*s12^2*s13^4 + 
                249*s12*s13^5)*s23^2 + (-420*s12^5 - 243*s12^4*s13 - 
                579*s12^3*s13^2 - 272*s12^2*s13^3 + 91*s12*s13^4 + 100*s13^5)*
               s23^3 + (168*s12^4 - 242*s12^3*s13 - 405*s12^2*s13^2 + 
                37*s12*s13^3 + 100*s13^4)*s23^4 + (588*s12^3 + 1031*s12^2*
                 s13 + 92*s12*s13^2 - 80*s13^3)*s23^5 + (-123*s12*s13 - 
                80*s13^2)*s23^6) + p1q^3*(84*s12^6*s13^2 + 84*s12^5*s13^3 + 
              (2*s12^6*s13 - 336*s12^5*s13^2 - 44*s12^4*s13^3 - 294*s12^3*
                 s13^4)*s23 + (-48*s12^5*s13 - 729*s12^4*s13^2 + 
                55*s12^3*s13^3 - 378*s12^2*s13^4)*s23^2 + (125*s12^4*s13 - 
                202*s12^3*s13^2 + 56*s12^2*s13^3 - 126*s12*s13^4)*s23^3 + 
              (252*s12^4 + 199*s12^3*s13 + 58*s12^2*s13^2 - 120*s12*s13^3 - 
                40*s13^4)*s23^4 + (168*s12^3 + 277*s12^2*s13 - 37*s12*s13^2 - 
                40*s13^3)*s23^5 + (-84*s12^2 - 63*s12*s13 + 20*s13^2)*s23^6 + 
              20*s13*s23^7)) + p3q*(p2q^4*(-84*s12^3*s13^5 - 84*s12^2*s13^6 + 
              (-3*s12^5*s13^2 + 40*s12^4*s13^3 + 18*s12^2*s13^5 - 
                3*s12*s13^6 + 20*s13^7)*s23 + (-168*s12^5*s13 - 125*s12^4*
                 s13^2 + 274*s12^3*s13^3 + 338*s12^2*s13^4 + 123*s12*s13^5 + 
                60*s13^6)*s23^2 + (-84*s12^4*s13 + 82*s12^3*s13^2 + 
                166*s12^2*s13^3 + 23*s12*s13^4 + 20*s13^5)*s23^3 + 
              (-84*s12^3*s13 - 126*s12^2*s13^2 - 63*s12*s13^3 - 20*s13^4)*s23^
                4) + p1q*p2q^3*(336*s12^4*s13^4 + 168*s12^3*s13^5 - 
              168*s12^2*s13^6 + (2*s12^6*s13 - 93*s12^5*s13^2 + 208*s12^4*
                 s13^3 + 261*s12^3*s13^4 + 484*s12^2*s13^5 - 126*s12*s13^6 + 
                20*s13^7)*s23 + (-506*s12^5*s13 - 830*s12^4*s13^2 - 
                204*s12^3*s13^3 + 110*s12^2*s13^4 - 108*s12*s13^5 - 80*s13^6)*
               s23^2 + (-168*s12^5 - 464*s12^4*s13 - 683*s12^3*s13^2 - 
                662*s12^2*s13^3 - 360*s12*s13^4 - 240*s13^5)*s23^3 + 
              (-168*s12^4 - 838*s12^3*s13 - 962*s12^2*s13^2 - 172*s12*s13^3 - 
                80*s13^4)*s23^4 + (126*s12^2*s13 + 126*s12*s13^2 + 60*s13^3)*
               s23^5) + p1q^2*p2q^2*(-168*s12^5*s13^3 + 252*s12^4*s13^4 + 
              420*s12^3*s13^5 + (4*s12^6*s13 - 302*s12^5*s13^2 + 
                124*s12^4*s13^3 + 29*s12^3*s13^4 + 964*s12^2*s13^5 - 
                63*s12*s13^6)*s23 + (-302*s12^5*s13 - 570*s12^4*s13^2 + 
                75*s12^3*s13^3 - 76*s12^2*s13^4 + 275*s12*s13^5 - 60*s13^6)*
               s23^2 + (-168*s12^5 + 124*s12^4*s13 + 75*s12^3*s13^2 - 
                256*s12^2*s13^3 + 348*s12*s13^4 + 120*s13^5)*s23^3 + 
              (252*s12^4 + 29*s12^3*s13 - 76*s12^2*s13^2 + 348*s12*s13^3 + 
                360*s13^4)*s23^4 + (420*s12^3 + 964*s12^2*s13 + 
                275*s12*s13^2 + 120*s13^3)*s23^5 + (-63*s12*s13 - 60*s13^2)*
               s23^6) + p1q^3*p2q*(-168*s12^5*s13^3 - 168*s12^4*s13^4 + 
              (2*s12^6*s13 - 506*s12^5*s13^2 - 464*s12^4*s13^3 - 
                838*s12^3*s13^4 + 126*s12^2*s13^5)*s23 + (-93*s12^5*s13 - 
                830*s12^4*s13^2 - 683*s12^3*s13^3 - 962*s12^2*s13^4 + 
                126*s12*s13^5)*s23^2 + (208*s12^4*s13 - 204*s12^3*s13^2 - 
                662*s12^2*s13^3 - 172*s12*s13^4 + 60*s13^5)*s23^3 + 
              (336*s12^4 + 261*s12^3*s13 + 110*s12^2*s13^2 - 360*s12*s13^3 - 
                80*s13^4)*s23^4 + (168*s12^3 + 484*s12^2*s13 - 108*s12*
                 s13^2 - 240*s13^3)*s23^5 + (-168*s12^2 - 126*s12*s13 - 
                80*s13^2)*s23^6 + 20*s13*s23^7) + 
            p1q^4*((-168*s12^5*s13^2 - 84*s12^4*s13^3 - 84*s12^3*s13^4)*s23 + 
              (-3*s12^5*s13 - 125*s12^4*s13^2 + 82*s12^3*s13^3 - 
                126*s12^2*s13^4)*s23^2 + (40*s12^4*s13 + 274*s12^3*s13^2 + 
                166*s12^2*s13^3 - 63*s12*s13^4)*s23^3 + (338*s12^2*s13^2 + 
                23*s12*s13^3 - 20*s13^4)*s23^4 + (-84*s12^3 + 18*s12^2*s13 + 
                123*s12*s13^2 + 20*s13^3)*s23^5 + (-84*s12^2 - 3*s12*s13 + 
                60*s13^2)*s23^6 + 20*s13*s23^7)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^4*(-27*s12^3*s13^3 - 27*s12^2*s13^4)*s23^2 + 
         p3q^5*((27*s12^4*s13^2 + 27*s12^3*s13^3)*s23^2 + 
           (27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^3) + 
         p1q^2*p2q^3*((27*s12^4*s13^2 - 27*s12^2*s13^4)*s23^2 + 
           (27*s12^3*s13^2 + 54*s12^2*s13^3)*s23^3) + 
         p1q^4*p2q*(-27*s12^3*s13^2*s23^3 - 27*s12^2*s13^2*s23^4) + 
         p1q^3*p2q^2*((27*s12^4*s13^2 + 27*s12^3*s13^3)*s23^2 + 
           54*s12^2*s13^3*s23^3 - 27*s12^2*s13^2*s23^4) + 
         p3q^3*(p2q^2*((81*s12^4*s13^2 - 81*s12^2*s13^4)*s23^2 + 
             (81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3) + 
           p1q^2*((81*s12^4*s13^2 + 81*s12^3*s13^3)*s23^2 + 
             81*s12^2*s13^3*s23^3 - 81*s12^2*s13^2*s23^4) + 
           p1q*p2q*((216*s12^4*s13^2 + 162*s12^3*s13^3 - 54*s12^2*s13^4)*
              s23^2 + (162*s12^3*s13^2 + 243*s12^2*s13^3)*s23^3 - 
             54*s12^2*s13^2*s23^4)) + 
         p3q*(p2q^4*(-27*s12^3*s13^3 - 27*s12^2*s13^4)*s23^2 + 
           p1q*p2q^3*((54*s12^4*s13^2 - 54*s12^3*s13^3 - 108*s12^2*s13^4)*
              s23^2 + (54*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3) + 
           p1q^3*p2q*((54*s12^4*s13^2 + 54*s12^3*s13^3)*s23^2 + 
             (-54*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3 - 108*s12^2*s13^2*
              s23^4) + p1q^2*p2q^2*((135*s12^4*s13^2 + 81*s12^3*s13^3 - 54*
                s12^2*s13^4)*s23^2 + (81*s12^3*s13^2 + 216*s12^2*s13^3)*
              s23^3 - 54*s12^2*s13^2*s23^4) + p1q^4*(-27*s12^3*s13^2*s23^3 - 
             27*s12^2*s13^2*s23^4)) + 
         p3q^4*(p2q*((81*s12^4*s13^2 + 54*s12^3*s13^3 - 27*s12^2*s13^4)*
              s23^2 + (81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3) + 
           p1q*((81*s12^4*s13^2 + 81*s12^3*s13^3)*s23^2 + 
             (54*s12^3*s13^2 + 81*s12^2*s13^3)*s23^3 - 27*s12^2*s13^2*
              s23^4)) + p3q^2*(p2q^3*((27*s12^4*s13^2 - 54*s12^3*s13^3 - 81*
                s12^2*s13^4)*s23^2 + (27*s12^3*s13^2 + 27*s12^2*s13^3)*
              s23^3) + p1q^2*p2q*((189*s12^4*s13^2 + 162*s12^3*s13^3 - 27*
                s12^2*s13^4)*s23^2 + (54*s12^3*s13^2 + 243*s12^2*s13^3)*
              s23^3 - 135*s12^2*s13^2*s23^4) + 
           p1q^3*((27*s12^4*s13^2 + 27*s12^3*s13^3)*s23^2 + 
             (-54*s12^3*s13^2 + 27*s12^2*s13^3)*s23^3 - 81*s12^2*s13^2*
              s23^4) + p1q*p2q^2*((189*s12^4*s13^2 + 54*s12^3*s13^3 - 135*
                s12^2*s13^4)*s23^2 + (162*s12^3*s13^2 + 243*s12^2*s13^3)*
              s23^3 - 27*s12^2*s13^2*s23^4))) + 
       ((p2q^4*(-6*s12^3*s13^4 - 6*s12^2*s13^5 + (-12*s12^3*s13^3 - 
              18*s12^2*s13^4)*s23 + (-120*s12^3*s13^2 - 175*s12^2*s13^3 - 
              63*s12*s13^4 - 20*s13^5)*s23^2 + (-120*s12^2*s13^2 - 
              43*s12*s13^3 - 20*s13^4)*s23^3) + p3q^4*(6*s12^6*s13 + 
            6*s12^5*s13^2 + (20*s12^5*s13 - 92*s12^4*s13^2 + 20*s12^3*s13^3)*
             s23 + (-120*s12^5 - 40*s12^4*s13 - 106*s12^3*s13^2 + 
              20*s12^2*s13^3)*s23^2 + (-120*s12^4 - 94*s12^3*s13 - 
              88*s12^2*s13^2)*s23^3 + 80*s12^2*s13*s23^4) + 
          p1q*p2q^3*(6*s12^4*s13^3 + 6*s12^3*s13^4 + 
            (2*s12^4*s13^2 + 24*s12^3*s13^3 - 67*s12^2*s13^4 + 23*s12*s13^5 - 
              20*s13^6)*s23 + (120*s12^4*s13 + 15*s12^3*s13^2 - 
              154*s12^2*s13^3 + 20*s12*s13^4 - 20*s13^5)*s23^2 + 
            (120*s12^3*s13 + 117*s12^2*s13^2 + 123*s12*s13^3 + 60*s13^4)*
             s23^3 + (240*s12^2*s13 + 86*s12*s13^2 + 60*s13^3)*s23^4) + 
          p1q^4*((-10*s12^4*s13 + 43*s12^3*s13^2 + 53*s12^2*s13^3)*s23^2 + 
            (-20*s12^3*s13 + 106*s12^2*s13^2 + 63*s12*s13^3)*s23^3 + 
            (-10*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^4 + 
            20*s13^2*s23^5) + p1q^2*p2q^2*
           ((-20*s12^4*s13^2 + 63*s12^3*s13^3 - 106*s12^2*s13^4 + 
              63*s12*s13^5)*s23 + (122*s12^4*s13 + 89*s12^3*s13^2 - 
              96*s12^2*s13^3 + 37*s12*s13^4 + 60*s13^5)*s23^2 + 
            (-17*s12^3*s13 + 170*s12^2*s13^2 - 40*s12*s13^3 + 60*s13^4)*
             s23^3 + (-120*s12^3 + 178*s12^2*s13 - 57*s12*s13^2 - 60*s13^3)*
             s23^4 + (-120*s12^2 - 43*s12*s13 - 60*s13^2)*s23^5) + 
          p1q^3*p2q*((-10*s12^4*s13^2 + 63*s12^3*s13^3 - 53*s12^2*s13^4)*
             s23 + (46*s12^4*s13 + 129*s12^3*s13^2 - 126*s12*s13^4)*s23^2 + 
            (-49*s12^3*s13 + 179*s12^2*s13^2 - 143*s12*s13^3 - 60*s13^4)*
             s23^3 + (-120*s12^3 + 2*s12^2*s13 + 20*s12*s13^2 - 60*s13^3)*
             s23^4 + (-120*s12^2 - 3*s12*s13 + 20*s13^2)*s23^5 + 
            20*s13*s23^6) + p3q^3*(p2q*(6*s12^6*s13 - 12*s12^5*s13^2 - 
              18*s12^4*s13^3 + (8*s12^5*s13 - 127*s12^4*s13^2 + 207*s12^3*
                 s13^3 - 60*s12^2*s13^4)*s23 + (-240*s12^5 + 77*s12^4*s13 + 
                135*s12^3*s13^2 + 89*s12^2*s13^3 - 40*s12*s13^4)*s23^2 + 
              (-240*s12^4 - 162*s12^3*s13 - 132*s12^2*s13^2 - 40*s12*s13^3)*
               s23^3 + 243*s12^2*s13*s23^4) + p1q*(6*s12^6*s13 + 
              6*s12^5*s13^2 + (28*s12^5*s13 - 273*s12^4*s13^2 + 
                83*s12^3*s13^3)*s23 + (-120*s12^5 + 109*s12^4*s13 - 
                263*s12^3*s13^2 + 83*s12^2*s13^3)*s23^2 + (120*s12^4 + 
                64*s12^3*s13 - 144*s12^2*s13^2)*s23^3 + (240*s12^3 + 
                297*s12^2*s13 - 40*s12*s13^2)*s23^4 - 40*s12*s13*s23^5)) + 
          p3q^2*(p2q^2*(-18*s12^5*s13^2 + 18*s12^3*s13^4 + (-2*s12^5*s13 - 
                14*s12^4*s13^2 + 204*s12^3*s13^3 - 138*s12^2*s13^4 + 
                60*s12*s13^5)*s23 + (-120*s12^5 + 377*s12^4*s13 + 
                413*s12^3*s13^2 - 55*s12^2*s13^3 + 57*s12*s13^4 + 20*s13^5)*
               s23^2 + (-120*s12^4 + 62*s12^3*s13 - 72*s12^2*s13^2 + 
                40*s12*s13^3 + 40*s13^4)*s23^3 + (283*s12^2*s13 + 
                43*s12*s13^2 + 20*s13^3)*s23^4) + p1q*p2q*(6*s12^6*s13 - 
              6*s12^5*s13^2 - 12*s12^4*s13^3 + (16*s12^5*s13 - 216*s12^4*
                 s13^2 + 482*s12^3*s13^3 - 186*s12^2*s13^4)*s23 + 
              (-120*s12^5 + 598*s12^4*s13 + 533*s12^3*s13^2 + 292*s12^2*
                 s13^3 - 163*s12*s13^4)*s23^2 + (360*s12^4 + 479*s12^3*s13 + 
                382*s12^2*s13^2 - 117*s12*s13^3 - 40*s13^4)*s23^3 + 
              (480*s12^3 + 888*s12^2*s13 - 37*s12*s13^2 - 80*s13^3)*s23^4 + 
              (-83*s12*s13 - 40*s13^2)*s23^5) + 
            p1q^2*((18*s12^5*s13 - 244*s12^4*s13^2 + 116*s12^3*s13^3)*s23 + 
              (215*s12^4*s13 - 154*s12^3*s13^2 + 169*s12^2*s13^3)*s23^2 + 
              (240*s12^4 + 119*s12^3*s13 + 70*s12^2*s13^2 + 63*s12*s13^3)*s23^
                3 + (120*s12^3 + 219*s12^2*s13 + 20*s12*s13^2 + 20*s13^3)*s23^
                4 + (-120*s12^2 - 43*s12*s13 + 40*s13^2)*s23^5 + 
              20*s13*s23^6)) + p3q*(p2q^3*(18*s12^4*s13^3 + 12*s12^3*s13^4 - 
              6*s12^2*s13^5 + (14*s12^4*s13^2 + 24*s12^3*s13^3 - 
                97*s12^2*s13^4 + 23*s12*s13^5 - 20*s13^6)*s23 + 
              (240*s12^4*s13 + 58*s12^3*s13^2 - 267*s12^2*s13^3 - 40*s13^5)*
               s23^2 + (120*s12^3*s13 - 135*s12^2*s13^2 + 40*s12*s13^3)*s23^
                3 + (120*s12^2*s13 + 43*s12*s13^2 + 20*s13^3)*s23^4) + 
            p1q*p2q^2*(-12*s12^5*s13^2 - 6*s12^4*s13^3 + 6*s12^3*s13^4 + 
              (-2*s12^5*s13 - 40*s12^4*s13^2 + 255*s12^3*s13^3 - 
                232*s12^2*s13^4 + 123*s12*s13^5)*s23 + (619*s12^4*s13 + 
                550*s12^3*s13^2 - 122*s12^2*s13^3 + 51*s12*s13^4 + 80*s13^5)*
               s23^2 + (240*s12^4 + 525*s12^3*s13 + 438*s12^2*s13^2 + 
                37*s12*s13^3 + 140*s13^4)*s23^3 + (240*s12^3 + 821*s12^2*
                 s13 + 46*s12*s13^2 + 20*s13^3)*s23^4 + (-43*s12*s13 - 
                40*s13^2)*s23^5) + p1q^2*p2q*((8*s12^5*s13 - 105*s12^4*
                 s13^2 + 338*s12^3*s13^3 - 179*s12^2*s13^4)*s23 + 
              (327*s12^4*s13 + 316*s12^3*s13^2 + 112*s12^2*s13^3 - 
                249*s12*s13^4)*s23^2 + (240*s12^4 + 112*s12^3*s13 + 
                485*s12^2*s13^2 - 217*s12*s13^3 - 100*s13^4)*s23^3 + 
              (407*s12^2*s13 - 34*s12*s13^2 - 160*s13^3)*s23^4 + 
              (-240*s12^2 - 86*s12*s13 - 40*s13^2)*s23^5 + 20*s13*s23^6) + 
            p1q^3*((10*s12^5*s13 - 63*s12^4*s13^2 + 53*s12^3*s13^3)*s23 + 
              (56*s12^4*s13 + 46*s12^3*s13^2 + 159*s12^2*s13^3)*s23^2 + 
              (-59*s12^3*s13 + 232*s12^2*s13^2 + 126*s12*s13^3)*s23^3 + 
              (-120*s12^3 - 8*s12^2*s13 + 143*s12*s13^2 + 40*s13^3)*s23^4 + 
              (-120*s12^2 - 3*s12*s13 + 60*s13^2)*s23^5 + 20*s13*s23^6)))*
         Log[(s12 + s23)/(s12 + s13 + s23)])/(-27*p1q*p2q^3*s12^2*s13^3*
          s23^2 + p1q^3*p2q*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
         p3q^4*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
         p1q^2*p2q^2*((27*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
           27*s12^2*s13^2*s23^3) + p3q^3*
          (p2q*((54*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 54*s12^2*s13^2*
              s23^3) + p1q*(81*s12^3*s13^2*s23^2 + 81*s12^2*s13^2*s23^3)) + 
         p3q*(-27*p2q^3*s12^2*s13^3*s23^2 + p1q^3*(27*s12^3*s13^2*s23^2 + 
             27*s12^2*s13^2*s23^3) + p1q*p2q^2*((54*s12^3*s13^2 - 81*s12^2*
                s13^3)*s23^2 + 54*s12^2*s13^2*s23^3) + 
           p1q^2*p2q*((108*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
             108*s12^2*s13^2*s23^3)) + 
         p3q^2*(p2q^2*((27*s12^3*s13^2 - 54*s12^2*s13^3)*s23^2 + 
             27*s12^2*s13^2*s23^3) + p1q^2*(81*s12^3*s13^2*s23^2 + 
             81*s12^2*s13^2*s23^3) + p1q*p2q*((135*s12^3*s13^2 - 54*s12^2*
                s13^3)*s23^2 + 135*s12^2*s13^2*s23^3)))) + 
     Log[s12/(s12 + s13 + s23)]*
      ((p2q^3*(14*s12*s13^2 + 14*s13^3 + (14*s12*s13 + 28*s13^2)*s23 + 
           14*s13*s23^2) + p1q^2*p2q*(14*s12*s13^2 - 14*s13^3 + 
           (28*s12*s13 - 2*s13^2)*s23 + (2*s12 - 14*s13)*s23^2 - 26*s23^3) + 
         p1q*p2q^2*(2*s12*s13^2 - 26*s13^3 + (28*s12*s13 - 14*s13^2)*s23 + 
           (14*s12 - 2*s13)*s23^2 - 14*s23^3) + 
         p3q^3*(-12*s12^3 - 66*s12^2*s13 - 38*s12*s13^2 - 12*s13^3 + 
           (-66*s12^2 - 52*s12*s13 + 28*s13^2)*s23 + (-38*s12 + 28*s13)*
            s23^2 - 12*s23^3) + p1q^3*((14*s12*s13 + 14*s13^2)*s23 + 
           (14*s12 + 28*s13)*s23^2 + 14*s23^3) + 
         p3q^2*(p2q*(-6*s12^3 - 42*s12^2*s13 + 22*s12*s13^2 + 2*s13^3 + 
             (-54*s12^2 + 54*s12*s13 + 108*s13^2)*s23 + (-4*s12 + 94*s13)*
              s23^2 - 12*s23^3) + p1q*(-6*s12^3 - 54*s12^2*s13 - 
             4*s12*s13^2 - 12*s13^3 + (-42*s12^2 + 54*s12*s13 + 94*s13^2)*
              s23 + (22*s12 + 108*s13)*s23^2 + 2*s23^3)) + 
         p3q*(p2q^2*(-8*s12^2*s13 + 28*s12*s13^2 + 8*s13^3 + 
             (-14*s12^2 + 54*s12*s13 + 68*s13^2)*s23 + (14*s12 + 60*s13)*
              s23^2) + p1q*p2q*(-8*s12^2*s13 + 44*s12*s13^2 - 32*s13^3 + 
             (-8*s12^2 + 136*s12*s13 + 72*s13^2)*s23 + (44*s12 + 72*s13)*
              s23^2 - 32*s23^3) + p1q^2*(-14*s12^2*s13 + 14*s12*s13^2 + 
             (-8*s12^2 + 54*s12*s13 + 60*s13^2)*s23 + (28*s12 + 68*s13)*
              s23^2 + 8*s23^3)))/(p1q^2*p2q*(27*s13^2*s23 + 27*s13*s23^2) + 
         p1q*p2q^2*(27*s13^2*s23 + 27*s13*s23^2) + 
         p3q^3*(27*s13^2*s23 + 27*s13*s23^2) + 
         p3q^2*(p1q*(54*s13^2*s23 + 54*s13*s23^2) + 
           p2q*(54*s13^2*s23 + 54*s13*s23^2)) + 
         p3q*(p1q^2*(27*s13^2*s23 + 27*s13*s23^2) + 
           p2q^2*(27*s13^2*s23 + 27*s13*s23^2) + p1q*p2q*(81*s13^2*s23 + 
             81*s13*s23^2))) + 
       ((p2q^4*(6*s12*s13^4 + 6*s13^5 + (12*s12*s13^3 + 18*s13^4)*s23 + 
            (24*s12*s13^2 + 36*s13^3)*s23^2 + 24*s13^2*s23^3) + 
          p1q*p2q^3*(-6*s12^2*s13^3 - 6*s12*s13^4 + 
            (-2*s12^2*s13^2 - 24*s12*s13^3 + 24*s13^4)*s23 + 
            (-24*s12^2*s13 - 20*s12*s13^2 + 34*s13^3)*s23^2 + 
            (-24*s12*s13 - 26*s13^2)*s23^3 - 48*s13*s23^4) + 
          p3q^4*(-6*s12^4*s13 - 6*s12^3*s13^2 + (-20*s12^3*s13 + 
              26*s12^2*s13^2)*s23 + (24*s12^3 - 26*s12^2*s13)*s23^2 + 
            24*s12^2*s23^3 - 12*s13*s23^4) + 
          p1q^4*((10*s12^2*s13 - 10*s13^3)*s23^2 + 20*s12*s13*s23^3 + 
            10*s13*s23^4) + p1q^2*p2q^2*((20*s12^2*s13^2 - 20*s12*s13^3 + 
              40*s13^4)*s23 + (-26*s12^2*s13 - 50*s12*s13^2 + 4*s13^3)*
             s23^2 + (12*s12*s13 - 70*s13^2)*s23^3 + (24*s12 - 34*s13)*
             s23^4 + 24*s23^5) + p1q^3*p2q*((10*s12^2*s13^2 - 20*s12*s13^3 + 
              10*s13^4)*s23 + (2*s12^2*s13 - 42*s12*s13^2 - 40*s13^3)*s23^2 + 
            (44*s12*s13 - 44*s13^2)*s23^3 + (24*s12 + 18*s13)*s23^4 + 
            24*s23^5) + p3q^3*(p1q*(-6*s12^4*s13 - 6*s12^3*s13^2 + 
              (-28*s12^3*s13 + 98*s12^2*s13^2)*s23 + (24*s12^3 - 
                74*s12^2*s13 + 32*s12*s13^2)*s23^2 + (-24*s12^2 - 16*s12*s13)*
               s23^3 + (-48*s12 - 36*s13)*s23^4) + p2q*(-6*s12^4*s13 + 
              12*s12^3*s13^2 + 18*s12^2*s13^3 + (-8*s12^3*s13 + 
                84*s12^2*s13^2 - 52*s12*s13^3)*s23 + (48*s12^3 - 
                42*s12^2*s13 - 32*s12*s13^2)*s23^2 + (48*s12^2 + 20*s12*s13)*
               s23^3 - 36*s13*s23^4)) + 
          p3q^2*(p1q*p2q*(-6*s12^4*s13 + 6*s12^3*s13^2 + 12*s12^2*s13^3 + 
              (-16*s12^3*s13 + 130*s12^2*s13^2 - 152*s12*s13^3)*s23 + 
              (24*s12^3 - 174*s12^2*s13 - 172*s12*s13^2 - 84*s13^3)*s23^2 + 
              (-72*s12^2 - 100*s12*s13 - 152*s13^2)*s23^3 + (-96*s12 - 
                152*s13)*s23^4) + p2q^2*(18*s12^3*s13^2 - 18*s12*s13^4 + 
              (2*s12^3*s13 + 14*s12^2*s13^2 - 118*s12*s13^3 + 26*s13^4)*s23 + 
              (24*s12^3 - 84*s12^2*s13 - 116*s12*s13^2 + 38*s13^3)*s23^2 + 
              (24*s12^2 - 14*s12*s13)*s23^3 - 48*s13*s23^4) + 
            p1q^2*((-18*s12^3*s13 + 92*s12^2*s13^2 - 10*s12*s13^3)*s23 + 
              (-66*s12^2*s13 + 30*s12*s13^2 - 20*s13^3)*s23^2 + 
              (-48*s12^2 + 18*s12*s13 - 14*s13^2)*s23^3 + (-24*s12 - 6*s13)*
               s23^4 + 24*s23^5)) + p3q*(p1q*p2q^2*(12*s12^3*s13^2 + 
              6*s12^2*s13^3 - 6*s12*s13^4 + (2*s12^3*s13 + 40*s12^2*s13^2 - 
                126*s12*s13^3 + 54*s13^4)*s23 + (-134*s12^2*s13 - 
                184*s12*s13^2)*s23^2 + (-48*s12^2 - 98*s12*s13 - 148*s13^2)*
               s23^3 + (-48*s12 - 154*s13)*s23^4) + p2q^3*(-18*s12^2*s13^3 - 
              12*s12*s13^4 + 6*s13^5 + (-14*s12^2*s13^2 - 24*s12*s13^3 + 
                54*s13^4)*s23 + (-48*s12^2*s13 - 20*s12*s13^2 + 94*s13^3)*s23^
                2 + (-24*s12*s13 + 34*s13^2)*s23^3 - 24*s13*s23^4) + 
            p1q^3*((-10*s12^3*s13 + 20*s12^2*s13^2 - 10*s12*s13^3)*s23 + 
              (-8*s12^2*s13 - 2*s12*s13^2 - 30*s13^3)*s23^2 + 
              (54*s12*s13 - 14*s13^2)*s23^3 + (24*s12 + 28*s13)*s23^4 + 
              24*s23^5) + p1q^2*p2q*((-8*s12^3*s13 + 62*s12^2*s13^2 - 
                120*s12*s13^3 + 10*s13^4)*s23 + (-82*s12^2*s13 - 
                140*s12*s13^2 - 106*s13^3)*s23^2 + (-48*s12^2 + 20*s12*s13 - 
                154*s13^2)*s23^3 - 50*s13*s23^4 + 48*s23^5)))*
         Log[s13/(s12 + s13 + s23)])/(-27*p1q*p2q^3*s13^3*s23^2 + 
         p1q^3*p2q*(27*s12*s13^2*s23^2 + 27*s13^2*s23^3) + 
         p3q^4*(27*s12*s13^2*s23^2 + 27*s13^2*s23^3) + 
         p1q^2*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23^2 + 27*s13^2*s23^3) + 
         p3q^3*(p2q*((54*s12*s13^2 - 27*s13^3)*s23^2 + 54*s13^2*s23^3) + 
           p1q*(81*s12*s13^2*s23^2 + 81*s13^2*s23^3)) + 
         p3q*(-27*p2q^3*s13^3*s23^2 + p1q^3*(27*s12*s13^2*s23^2 + 
             27*s13^2*s23^3) + p1q*p2q^2*((54*s12*s13^2 - 81*s13^3)*s23^2 + 
             54*s13^2*s23^3) + p1q^2*p2q*((108*s12*s13^2 - 27*s13^3)*s23^2 + 
             108*s13^2*s23^3)) + p3q^2*(p2q^2*((27*s12*s13^2 - 54*s13^3)*
              s23^2 + 27*s13^2*s23^3) + p1q^2*(81*s12*s13^2*s23^2 + 
             81*s13^2*s23^3) + p1q*p2q*((135*s12*s13^2 - 54*s13^3)*s23^2 + 
             135*s13^2*s23^3))) + 
       ((p3q^4*(24*s12^3*s13^2 + 24*s12^2*s13^3 + (-6*s12^4 - 20*s12^3*s13 - 
              26*s12^2*s13^2 - 12*s13^4)*s23 + (-6*s12^3 + 26*s12^2*s13)*
             s23^2) + p2q^4*((10*s12^2*s13^2 + 20*s12*s13^3 + 10*s13^4)*s23 - 
            10*s13^2*s23^3) + p1q*p2q^3*(24*s12*s13^4 + 24*s13^5 + 
            (2*s12^2*s13^2 + 44*s12*s13^3 + 18*s13^4)*s23 + 
            (10*s12^2*s13 - 42*s12*s13^2 - 44*s13^3)*s23^2 + 
            (-20*s12*s13 - 40*s13^2)*s23^3 + 10*s13*s23^4) + 
          p1q^2*p2q^2*(24*s12*s13^4 + 24*s13^5 + (-26*s12^2*s13^2 + 
              12*s12*s13^3 - 34*s13^4)*s23 + (20*s12^2*s13 - 50*s12*s13^2 - 
              70*s13^3)*s23^2 + (-20*s12*s13 + 4*s13^2)*s23^3 + 
            40*s13*s23^4) + p1q^3*p2q*((-24*s12^2*s13^2 - 24*s12*s13^3 - 
              48*s13^4)*s23 + (-2*s12^2*s13 - 20*s12*s13^2 - 26*s13^3)*
             s23^2 + (-6*s12^2 - 24*s12*s13 + 34*s13^2)*s23^3 + 
            (-6*s12 + 24*s13)*s23^4) + p1q^4*((24*s12*s13^2 + 24*s13^3)*
             s23^2 + (12*s12*s13 + 36*s13^2)*s23^3 + (6*s12 + 18*s13)*s23^4 + 
            6*s23^5) + p3q^3*(p2q*(24*s12^3*s13^2 - 24*s12^2*s13^3 - 
              48*s12*s13^4 + (-6*s12^4 - 28*s12^3*s13 - 74*s12^2*s13^2 - 
                16*s12*s13^3 - 36*s13^4)*s23 + (-6*s12^3 + 98*s12^2*s13 + 
                32*s12*s13^2)*s23^2) + p1q*(48*s12^3*s13^2 + 48*s12^2*s13^3 + 
              (-6*s12^4 - 8*s12^3*s13 - 42*s12^2*s13^2 + 20*s12*s13^3 - 
                36*s13^4)*s23 + (12*s12^3 + 84*s12^2*s13 - 32*s12*s13^2)*s23^
                2 + (18*s12^2 - 52*s12*s13)*s23^3)) + 
          p3q^2*(p1q*p2q*(24*s12^3*s13^2 - 72*s12^2*s13^3 - 96*s12*s13^4 + 
              (-6*s12^4 - 16*s12^3*s13 - 174*s12^2*s13^2 - 100*s12*s13^3 - 
                152*s13^4)*s23 + (6*s12^3 + 130*s12^2*s13 - 172*s12*s13^2 - 
                152*s13^3)*s23^2 + (12*s12^2 - 152*s12*s13 - 84*s13^2)*s23^
                3) + p2q^2*(-48*s12^2*s13^3 - 24*s12*s13^4 + 24*s13^5 + 
              (-18*s12^3*s13 - 66*s12^2*s13^2 + 18*s12*s13^3 - 6*s13^4)*s23 + 
              (92*s12^2*s13 + 30*s12*s13^2 - 14*s13^3)*s23^2 + 
              (-10*s12*s13 - 20*s13^2)*s23^3) + p1q^2*(24*s12^3*s13^2 + 
              24*s12^2*s13^3 + (2*s12^3*s13 - 84*s12^2*s13^2 - 14*s12*s13^3 - 
                48*s13^4)*s23 + (18*s12^3 + 14*s12^2*s13 - 116*s12*s13^2)*s23^
                2 + (-118*s12*s13 + 38*s13^2)*s23^3 + (-18*s12 + 26*s13)*s23^
                4)) + p3q*(p2q^3*(24*s12*s13^4 + 24*s13^5 + (-10*s12^3*s13 - 
                8*s12^2*s13^2 + 54*s12*s13^3 + 28*s13^4)*s23 + 
              (20*s12^2*s13 - 2*s12*s13^2 - 14*s13^3)*s23^2 + 
              (-10*s12*s13 - 30*s13^2)*s23^3) + p1q*p2q^2*(-48*s12^2*s13^3 + 
              48*s13^5 + (-8*s12^3*s13 - 82*s12^2*s13^2 + 20*s12*s13^3 - 
                50*s13^4)*s23 + (62*s12^2*s13 - 140*s12*s13^2 - 154*s13^3)*
               s23^2 + (-120*s12*s13 - 106*s13^2)*s23^3 + 10*s13*s23^4) + 
            p1q^2*p2q*(-48*s12^2*s13^3 - 48*s12*s13^4 + (2*s12^3*s13 - 
                134*s12^2*s13^2 - 98*s12*s13^3 - 154*s13^4)*s23 + 
              (12*s12^3 + 40*s12^2*s13 - 184*s12*s13^2 - 148*s13^3)*s23^2 + 
              (6*s12^2 - 126*s12*s13)*s23^3 + (-6*s12 + 54*s13)*s23^4) + 
            p1q^3*((-48*s12^2*s13^2 - 24*s12*s13^3 - 24*s13^4)*s23 + 
              (-14*s12^2*s13 - 20*s12*s13^2 + 34*s13^3)*s23^2 + 
              (-18*s12^2 - 24*s12*s13 + 94*s13^2)*s23^3 + (-12*s12 + 54*s13)*
               s23^4 + 6*s23^5)))*Log[s23/(s12 + s13 + s23)])/
        (p1q*p2q^3*(27*s12*s13^2 + 27*s13^3)*s23^2 + 
         p3q^4*(27*s12*s13^2 + 27*s13^3)*s23^2 - 27*p1q^3*p2q*s13^2*s23^3 + 
         p1q^2*p2q^2*((27*s12*s13^2 + 27*s13^3)*s23^2 - 27*s13^2*s23^3) + 
         p3q^2*(p2q^2*(81*s12*s13^2 + 81*s13^3)*s23^2 + 
           p1q^2*((27*s12*s13^2 + 27*s13^3)*s23^2 - 54*s13^2*s23^3) + 
           p1q*p2q*((135*s12*s13^2 + 135*s13^3)*s23^2 - 54*s13^2*s23^3)) + 
         p3q^3*(p2q*(81*s12*s13^2 + 81*s13^3)*s23^2 + 
           p1q*((54*s12*s13^2 + 54*s13^3)*s23^2 - 27*s13^2*s23^3)) + 
         p3q*(p2q^3*(27*s12*s13^2 + 27*s13^3)*s23^2 - 27*p1q^3*s13^2*s23^3 + 
           p1q^2*p2q*((54*s12*s13^2 + 54*s13^3)*s23^2 - 81*s13^2*s23^3) + 
           p1q*p2q^2*((108*s12*s13^2 + 108*s13^3)*s23^2 - 27*s13^2*s23^3))) + 
       ((p2q^3*(2*s12*s13^3 + 2*s13^4 + (4*s12*s13^2 + 6*s13^3)*s23 + 
            4*s13^2*s23^2) + p3q^3*(2*s12^3*s13 + 2*s12^2*s13^2 + 
            (2*s12^3 - 4*s12^2*s13)*s23 + (2*s12^2 + 8*s13^2)*s23^2) + 
          p1q^2*p2q*((4*s12*s13^2 - 4*s13^3)*s23 + (2*s12*s13 - 2*s13^2)*
             s23^2 - 6*s13*s23^3) + p1q*p2q^2*((2*s12*s13^2 - 6*s13^3)*s23 + 
            (4*s12*s13 - 2*s13^2)*s23^2 - 4*s13*s23^3) + 
          p1q^3*((4*s12*s13 + 4*s13^2)*s23^2 + (2*s12 + 6*s13)*s23^3 + 
            2*s23^4) + p3q^2*(p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 
              4*s12*s13^3 - 10*s12^2*s13*s23 + (4*s12*s13 + 16*s13^2)*s23^
                2) + p1q*((2*s12^3 - 10*s12^2*s13 + 4*s12*s13^2)*s23 + 
              (-2*s12^2 + 16*s13^2)*s23^2 - 4*s12*s23^3)) + 
          p3q*(p2q^2*(-4*s12^2*s13^2 - 2*s12*s13^3 + 2*s13^4 + 
              (-4*s12^2*s13 + 2*s12*s13^2 + 4*s13^3)*s23 + (4*s12*s13 + 
                10*s13^2)*s23^2) + p1q*p2q*((-8*s12^2*s13 + 8*s12*s13^2 - 
                8*s13^3)*s23 + (8*s12*s13 + 8*s13^2)*s23^2 - 8*s13*s23^3) + 
            p1q^2*((-4*s12^2*s13 + 4*s12*s13^2)*s23 + (-4*s12^2 + 2*s12*s13 + 
                10*s13^2)*s23^2 + (-2*s12 + 4*s13)*s23^3 + 2*s23^4)))*
         Log[(s13 + s23)/(s12 + s13 + s23)])/(9*p1q^2*p2q*s13^2*s23^2 + 
         9*p1q*p2q^2*s13^2*s23^2 + 9*p3q^3*s13^2*s23^2 + 
         p3q^2*(18*p1q*s13^2*s23^2 + 18*p2q*s13^2*s23^2) + 
         p3q*(9*p1q^2*s13^2*s23^2 + 27*p1q*p2q*s13^2*s23^2 + 
           9*p2q^2*s13^2*s23^2))) + 
     ((p3q^5*(120*s12^3*s13 + 120*s12^2*s13^2 + (-20*s12^3 + 100*s12^2*s13 - 
            60*s12*s13^2 - 60*s13^3)*s23 + (-20*s12^2 - 60*s13^2)*s23^2) + 
        p2q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
          (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
        p1q^3*p2q^2*((-120*s12^2*s13 - 360*s12*s13^2 - 240*s13^3)*s23 + 
          (10*s12^2 - 20*s12*s13 - 150*s13^2)*s23^2 + (-20*s12 + 60*s13)*
           s23^3 - 30*s23^4) + p1q^2*p2q^3*(120*s12*s13^3 + 120*s13^4 + 
          (-110*s12^2*s13 - 300*s12*s13^2 - 70*s13^3)*s23 + 
          (20*s12^2 - 60*s12*s13 - 160*s13^2)*s23^2 + 10*s13*s23^3 - 
          20*s23^4) + p1q^4*p2q*((120*s12*s13 + 120*s13^2)*s23^2 + 
          (-20*s12 + 100*s13)*s23^3 - 20*s23^4) + 
        p1q*p2q^4*(120*s12*s13^3 + 120*s13^4 + 
          (-40*s12^2*s13 - 40*s12*s13^2 + 120*s13^3)*s23 + 
          (10*s12^2 - 20*s12*s13 + 10*s13^2)*s23^2 - 10*s23^4) + 
        p3q^4*(p2q*(240*s12^3*s13 - 240*s12*s13^3 + 
            (-60*s12^3 + 140*s12^2*s13 - 460*s12*s13^2 - 180*s13^3)*s23 + 
            (-60*s12^2 - 40*s12*s13 - 180*s13^2)*s23^2) + 
          p1q*(240*s12^3*s13 + 240*s12^2*s13^2 + (-20*s12^3 + 60*s12^2*s13 - 
              340*s12*s13^2 - 180*s13^3)*s23 + (20*s12^2 - 120*s12*s13 - 
              180*s13^2)*s23^2 + 40*s12*s23^3)) + 
        p3q^3*(p2q^2*(120*s12^3*s13 - 360*s12^2*s13^2 - 360*s12*s13^3 + 
            120*s13^4 + (-70*s12^3 - 80*s12^2*s13 - 790*s12*s13^2 - 60*s13^3)*
             s23 + (-60*s12^2 - 100*s12*s13 - 160*s13^2)*s23^2 + 
            (10*s12 + 20*s13)*s23^3) + p1q*p2q*(360*s12^3*s13 - 
            120*s12^2*s13^2 - 480*s12*s13^3 + (-60*s12^3 - 60*s12^2*s13 - 
              1340*s12*s13^2 - 500*s13^3)*s23 + (40*s12^2 - 120*s12*s13 - 
              360*s13^2)*s23^2 + (100*s12 + 140*s13)*s23^3) + 
          p1q^2*(120*s12^3*s13 + 120*s12^2*s13^2 + 
            (-10*s12^3 - 300*s12^2*s13 - 650*s12*s13^2 - 240*s13^3)*s23 + 
            (40*s12^2 - 300*s12*s13 - 180*s13^2)*s23^2 + (30*s12 + 40*s13)*
             s23^3 - 20*s23^4)) + p3q*(p2q^4*(120*s12*s13^3 + 120*s13^4 + 
            (-10*s12^3 - 40*s12^2*s13 - 10*s12*s13^2 + 140*s13^3)*s23 + 
            (20*s12*s13 + 60*s13^2)*s23^2 + (10*s12 + 40*s13)*s23^3) + 
          p1q^3*p2q*((-120*s12^2*s13 - 240*s12*s13^2 - 120*s13^3)*s23 + 
            (40*s12^2 + 440*s12*s13 + 400*s13^2)*s23^2 + (-20*s12 + 460*s13)*
             s23^3 - 60*s23^4) + p1q^2*p2q^2*(-240*s12^2*s13^2 - 
            120*s12*s13^3 + 120*s13^4 + (-10*s12^3 - 400*s12^2*s13 - 
              1250*s12*s13^2 - 500*s13^3)*s23 + (80*s12^2 - 20*s12*s13 - 
              340*s13^2)*s23^2 + (50*s12 + 240*s13)*s23^3 - 40*s23^4) + 
          p1q*p2q^3*(-240*s12^2*s13^2 + 120*s12*s13^3 + 360*s13^4 + 
            (-20*s12^3 - 260*s12^2*s13 - 740*s12*s13^2 + 100*s13^3)*s23 + 
            (40*s12^2 - 120*s12*s13 - 200*s13^2)*s23^2 + (40*s12 + 40*s13)*
             s23^3 - 20*s23^4) + p1q^4*((120*s12*s13 + 120*s13^2)*s23^2 + 
            (-20*s12 + 100*s13)*s23^3 - 20*s23^4)) + 
        p3q^2*(p2q^3*(-240*s12^2*s13^2 + 240*s13^4 + 
            (-40*s12^3 - 170*s12^2*s13 - 420*s12*s13^2 + 190*s13^3)*s23 + 
            (-20*s12^2 - 60*s12*s13)*s23^2 + (20*s12 + 50*s13)*s23^3) + 
          p1q^2*p2q*(120*s12^3*s13 - 120*s12^2*s13^2 - 240*s12*s13^3 + 
            (-20*s12^3 - 350*s12^2*s13 - 1120*s12*s13^2 - 430*s13^3)*s23 + 
            (100*s12^2 + 220*s12*s13 + 120*s13^2)*s23^2 + (80*s12 + 510*s13)*
             s23^3 - 40*s23^4) + p1q^3*((-240*s12^2*s13 - 360*s12*s13^2 - 
              120*s13^3)*s23 + (30*s12^2 - 20*s12*s13 + 70*s13^2)*s23^2 + 
            160*s13*s23^3 - 30*s23^4) + p1q*p2q^2*(120*s12^3*s13 - 
            600*s12^2*s13^2 - 480*s12*s13^3 + 240*s13^4 + 
            (-60*s12^3 - 340*s12^2*s13 - 1700*s12*s13^2 - 340*s13^3)*s23 + 
            (50*s12^2 - 100*s12*s13 - 390*s13^2)*s23^2 + (100*s12 + 180*s13)*
             s23^3 - 10*s23^4)))*PolyLog[2, p1q/(p1q + p2q + p3q)])/
      (p1q*p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 + 
       p3q^5*(27*s12*s13 + 27*s13^2)*s23^2 - 27*p1q^3*p2q^2*s13*s23^3 + 
       p1q^2*p2q^3*((27*s12*s13 + 27*s13^2)*s23^2 - 27*s13*s23^3) + 
       p3q^2*(p2q^3*(108*s12*s13 + 108*s13^2)*s23^2 - 27*p1q^3*s13*s23^3 + 
         p1q^2*p2q*((81*s12*s13 + 81*s13^2)*s23^2 - 135*s13*s23^3) + 
         p1q*p2q^2*((243*s12*s13 + 243*s13^2)*s23^2 - 81*s13*s23^3)) + 
       p3q^3*(p2q^2*(162*s12*s13 + 162*s13^2)*s23^2 + 
         p1q*p2q*((189*s12*s13 + 189*s13^2)*s23^2 - 81*s13*s23^3) + 
         p1q^2*((27*s12*s13 + 27*s13^2)*s23^2 - 54*s13*s23^3)) + 
       p3q^4*(p2q*(108*s12*s13 + 108*s13^2)*s23^2 + 
         p1q*((54*s12*s13 + 54*s13^2)*s23^2 - 27*s13*s23^3)) + 
       p3q*(p2q^4*(27*s12*s13 + 27*s13^2)*s23^2 - 54*p1q^3*p2q*s13*s23^3 + 
         p1q^2*p2q^2*((81*s12*s13 + 81*s13^2)*s23^2 - 108*s13*s23^3) + 
         p1q*p2q^3*((135*s12*s13 + 135*s13^2)*s23^2 - 27*s13*s23^3))) + 
     ((p1q*p2q^4*(-20*s12*s13^3 - 20*s13^4 + (120*s12*s13^2 + 100*s13^3)*
           s23 + 120*s13^2*s23^2) + p1q^2*p2q^3*(10*s12^2*s13^2 - 
          20*s12*s13^3 - 30*s13^4 + (-120*s12^2*s13 - 20*s12*s13^2 + 
            60*s13^3)*s23 + (-360*s12*s13 - 150*s13^2)*s23^2 - 
          240*s13*s23^3) + p3q^5*(-20*s12^3*s13 - 20*s12^2*s13^2 + 
          (120*s12^3 + 100*s12^2*s13)*s23 + (120*s12^2 - 60*s12*s13 - 
            60*s13^2)*s23^2 - 60*s13*s23^3) + 
        p1q^5*((10*s12^2*s13 + 20*s12*s13^2 + 10*s13^3)*s23 + 
          (20*s12*s13 + 20*s13^2)*s23^2 + 10*s13*s23^3) + 
        p1q^3*p2q^2*(20*s12^2*s13^2 - 20*s13^4 + 
          (-110*s12^2*s13 - 60*s12*s13^2 + 10*s13^3)*s23 + 
          (-300*s12*s13 - 160*s13^2)*s23^2 + (120*s12 - 70*s13)*s23^3 + 
          120*s23^4) + p1q^4*p2q*(10*s12^2*s13^2 - 10*s13^4 + 
          (-40*s12^2*s13 - 20*s12*s13^2)*s23 + (-40*s12*s13 + 10*s13^2)*
           s23^2 + (120*s12 + 120*s13)*s23^3 + 120*s23^4) + 
        p3q^4*(p1q*(-60*s12^3*s13 - 60*s12^2*s13^2 + 
            (240*s12^3 + 140*s12^2*s13 - 40*s12*s13^2)*s23 + 
            (-460*s12*s13 - 180*s13^2)*s23^2 + (-240*s12 - 180*s13)*s23^3) + 
          p2q*(-20*s12^3*s13 + 20*s12^2*s13^2 + 40*s12*s13^3 + 
            (240*s12^3 + 60*s12^2*s13 - 120*s12*s13^2)*s23 + 
            (240*s12^2 - 340*s12*s13 - 180*s13^2)*s23^2 - 180*s13*s23^3)) + 
        p3q^3*(p1q*p2q*(-60*s12^3*s13 + 40*s12^2*s13^2 + 100*s12*s13^3 + 
            (360*s12^3 - 60*s12^2*s13 - 120*s12*s13^2 + 140*s13^3)*s23 + 
            (-120*s12^2 - 1340*s12*s13 - 360*s13^2)*s23^2 + 
            (-480*s12 - 500*s13)*s23^3) + p2q^2*(-10*s12^3*s13 + 
            40*s12^2*s13^2 + 30*s12*s13^3 - 20*s13^4 + 
            (120*s12^3 - 300*s12^2*s13 - 300*s12*s13^2 + 40*s13^3)*s23 + 
            (120*s12^2 - 650*s12*s13 - 180*s13^2)*s23^2 - 240*s13*s23^3) + 
          p1q^2*(-70*s12^3*s13 - 60*s12^2*s13^2 + 10*s12*s13^3 + 
            (120*s12^3 - 80*s12^2*s13 - 100*s12*s13^2 + 20*s13^3)*s23 + 
            (-360*s12^2 - 790*s12*s13 - 160*s13^2)*s23^2 + 
            (-360*s12 - 60*s13)*s23^3 + 120*s23^4)) + 
        p3q^2*(p1q*p2q^2*(-20*s12^3*s13 + 100*s12^2*s13^2 + 80*s12*s13^3 - 
            40*s13^4 + (120*s12^3 - 350*s12^2*s13 + 220*s12*s13^2 + 
              510*s13^3)*s23 + (-120*s12^2 - 1120*s12*s13 + 120*s13^2)*
             s23^2 + (-240*s12 - 430*s13)*s23^3) + 
          p2q^3*(30*s12^2*s13^2 - 30*s13^4 + (-240*s12^2*s13 - 20*s12*s13^2 + 
              160*s13^3)*s23 + (-360*s12*s13 + 70*s13^2)*s23^2 - 
            120*s13*s23^3) + p1q^2*p2q*(-60*s12^3*s13 + 50*s12^2*s13^2 + 
            100*s12*s13^3 - 10*s13^4 + (120*s12^3 - 340*s12^2*s13 - 
              100*s12*s13^2 + 180*s13^3)*s23 + (-600*s12^2 - 1700*s12*s13 - 
              390*s13^2)*s23^2 + (-480*s12 - 340*s13)*s23^3 + 240*s23^4) + 
          p1q^3*(-40*s12^3*s13 - 20*s12^2*s13^2 + 20*s12*s13^3 + 
            (-170*s12^2*s13 - 60*s12*s13^2 + 50*s13^3)*s23 + 
            (-240*s12^2 - 420*s12*s13)*s23^2 + 190*s13*s23^3 + 240*s23^4)) + 
        p3q*(p2q^4*(-20*s12*s13^3 - 20*s13^4 + (120*s12*s13^2 + 100*s13^3)*
             s23 + 120*s13^2*s23^2) + p1q*p2q^3*(40*s12^2*s13^2 - 
            20*s12*s13^3 - 60*s13^4 + (-120*s12^2*s13 + 440*s12*s13^2 + 
              460*s13^3)*s23 + (-240*s12*s13 + 400*s13^2)*s23^2 - 
            120*s13*s23^3) + p1q^2*p2q^2*(-10*s12^3*s13 + 80*s12^2*s13^2 + 
            50*s12*s13^3 - 40*s13^4 + (-400*s12^2*s13 - 20*s12*s13^2 + 
              240*s13^3)*s23 + (-240*s12^2 - 1250*s12*s13 - 340*s13^2)*
             s23^2 + (-120*s12 - 500*s13)*s23^3 + 120*s23^4) + 
          p1q^4*(-10*s12^3*s13 + 10*s12*s13^3 + (-40*s12^2*s13 + 
              20*s12*s13^2 + 40*s13^3)*s23 + (-10*s12*s13 + 60*s13^2)*s23^2 + 
            (120*s12 + 140*s13)*s23^3 + 120*s23^4) + 
          p1q^3*p2q*(-20*s12^3*s13 + 40*s12^2*s13^2 + 40*s12*s13^3 - 
            20*s13^4 + (-260*s12^2*s13 - 120*s12*s13^2 + 40*s13^3)*s23 + 
            (-240*s12^2 - 740*s12*s13 - 200*s13^2)*s23^2 + 
            (120*s12 + 100*s13)*s23^3 + 360*s23^4)))*
       PolyLog[2, p2q/(p1q + p2q + p3q)])/(-27*p1q^2*p2q^3*s13^3*s23 + 
       p1q^4*p2q*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
       p3q^5*(27*s12*s13^2*s23 + 27*s13^2*s23^2) + 
       p1q^3*p2q^2*((27*s12*s13^2 - 27*s13^3)*s23 + 27*s13^2*s23^2) + 
       p3q^4*(p2q*((54*s12*s13^2 - 27*s13^3)*s23 + 54*s13^2*s23^2) + 
         p1q*(108*s12*s13^2*s23 + 108*s13^2*s23^2)) + 
       p3q*(-54*p1q*p2q^3*s13^3*s23 + p1q^4*(27*s12*s13^2*s23 + 
           27*s13^2*s23^2) + p1q^2*p2q^2*((81*s12*s13^2 - 108*s13^3)*s23 + 
           81*s13^2*s23^2) + p1q^3*p2q*((135*s12*s13^2 - 27*s13^3)*s23 + 
           135*s13^2*s23^2)) + p3q^3*(p2q^2*((27*s12*s13^2 - 54*s13^3)*s23 + 
           27*s13^2*s23^2) + p1q^2*(162*s12*s13^2*s23 + 162*s13^2*s23^2) + 
         p1q*p2q*((189*s12*s13^2 - 81*s13^3)*s23 + 189*s13^2*s23^2)) + 
       p3q^2*(-27*p2q^3*s13^3*s23 + p1q*p2q^2*((81*s12*s13^2 - 135*s13^3)*
            s23 + 81*s13^2*s23^2) + p1q^3*(108*s12*s13^2*s23 + 
           108*s13^2*s23^2) + p1q^2*p2q*((243*s12*s13^2 - 81*s13^3)*s23 + 
           243*s13^2*s23^2))) + 
     ((p2q^3*(2*s12*s13^3 + 2*s13^4 + (4*s12*s13^2 + 6*s13^3)*s23 + 
          4*s13^2*s23^2) + p3q^3*(2*s12^3*s13 + 2*s12^2*s13^2 + 
          (2*s12^3 - 4*s12^2*s13)*s23 + (2*s12^2 + 8*s13^2)*s23^2) + 
        p1q^2*p2q*((4*s12*s13^2 - 4*s13^3)*s23 + (2*s12*s13 - 2*s13^2)*
           s23^2 - 6*s13*s23^3) + p1q*p2q^2*((2*s12*s13^2 - 6*s13^3)*s23 + 
          (4*s12*s13 - 2*s13^2)*s23^2 - 4*s13*s23^3) + 
        p1q^3*((4*s12*s13 + 4*s13^2)*s23^2 + (2*s12 + 6*s13)*s23^3 + 
          2*s23^4) + p3q^2*(p2q*(2*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 - 
            10*s12^2*s13*s23 + (4*s12*s13 + 16*s13^2)*s23^2) + 
          p1q*((2*s12^3 - 10*s12^2*s13 + 4*s12*s13^2)*s23 + 
            (-2*s12^2 + 16*s13^2)*s23^2 - 4*s12*s23^3)) + 
        p3q*(p2q^2*(-4*s12^2*s13^2 - 2*s12*s13^3 + 2*s13^4 + 
            (-4*s12^2*s13 + 2*s12*s13^2 + 4*s13^3)*s23 + 
            (4*s12*s13 + 10*s13^2)*s23^2) + p1q*p2q*
           ((-8*s12^2*s13 + 8*s12*s13^2 - 8*s13^3)*s23 + 
            (8*s12*s13 + 8*s13^2)*s23^2 - 8*s13*s23^3) + 
          p1q^2*((-4*s12^2*s13 + 4*s12*s13^2)*s23 + 
            (-4*s12^2 + 2*s12*s13 + 10*s13^2)*s23^2 + (-2*s12 + 4*s13)*
             s23^3 + 2*s23^4)))*PolyLog[2, s12/(s12 + s13 + s23)])/
      (9*p1q^2*p2q*s13^2*s23^2 + 9*p1q*p2q^2*s13^2*s23^2 + 
       9*p3q^3*s13^2*s23^2 + p3q^2*(18*p1q*s13^2*s23^2 + 
         18*p2q*s13^2*s23^2) + p3q*(9*p1q^2*s13^2*s23^2 + 
         27*p1q*p2q*s13^2*s23^2 + 9*p2q^2*s13^2*s23^2)) + 
     ((p2q^4*(-6*s12^3*s13^4 - 6*s12^2*s13^5 + (-12*s12^3*s13^3 - 
            18*s12^2*s13^4)*s23 + (-120*s12^3*s13^2 - 175*s12^2*s13^3 - 
            63*s12*s13^4 - 20*s13^5)*s23^2 + (-120*s12^2*s13^2 - 
            43*s12*s13^3 - 20*s13^4)*s23^3) + 
        p3q^4*(6*s12^6*s13 + 6*s12^5*s13^2 + (20*s12^5*s13 - 92*s12^4*s13^2 + 
            20*s12^3*s13^3)*s23 + (-120*s12^5 - 40*s12^4*s13 - 
            106*s12^3*s13^2 + 20*s12^2*s13^3)*s23^2 + 
          (-120*s12^4 - 94*s12^3*s13 - 88*s12^2*s13^2)*s23^3 + 
          80*s12^2*s13*s23^4) + p1q*p2q^3*(6*s12^4*s13^3 + 6*s12^3*s13^4 + 
          (2*s12^4*s13^2 + 24*s12^3*s13^3 - 67*s12^2*s13^4 + 23*s12*s13^5 - 
            20*s13^6)*s23 + (120*s12^4*s13 + 15*s12^3*s13^2 - 
            154*s12^2*s13^3 + 20*s12*s13^4 - 20*s13^5)*s23^2 + 
          (120*s12^3*s13 + 117*s12^2*s13^2 + 123*s12*s13^3 + 60*s13^4)*
           s23^3 + (240*s12^2*s13 + 86*s12*s13^2 + 60*s13^3)*s23^4) + 
        p1q^4*((-10*s12^4*s13 + 43*s12^3*s13^2 + 53*s12^2*s13^3)*s23^2 + 
          (-20*s12^3*s13 + 106*s12^2*s13^2 + 63*s12*s13^3)*s23^3 + 
          (-10*s12^2*s13 + 83*s12*s13^2 + 20*s13^3)*s23^4 + 20*s13^2*s23^5) + 
        p1q^2*p2q^2*((-20*s12^4*s13^2 + 63*s12^3*s13^3 - 106*s12^2*s13^4 + 
            63*s12*s13^5)*s23 + (122*s12^4*s13 + 89*s12^3*s13^2 - 
            96*s12^2*s13^3 + 37*s12*s13^4 + 60*s13^5)*s23^2 + 
          (-17*s12^3*s13 + 170*s12^2*s13^2 - 40*s12*s13^3 + 60*s13^4)*s23^3 + 
          (-120*s12^3 + 178*s12^2*s13 - 57*s12*s13^2 - 60*s13^3)*s23^4 + 
          (-120*s12^2 - 43*s12*s13 - 60*s13^2)*s23^5) + 
        p1q^3*p2q*((-10*s12^4*s13^2 + 63*s12^3*s13^3 - 53*s12^2*s13^4)*s23 + 
          (46*s12^4*s13 + 129*s12^3*s13^2 - 126*s12*s13^4)*s23^2 + 
          (-49*s12^3*s13 + 179*s12^2*s13^2 - 143*s12*s13^3 - 60*s13^4)*
           s23^3 + (-120*s12^3 + 2*s12^2*s13 + 20*s12*s13^2 - 60*s13^3)*
           s23^4 + (-120*s12^2 - 3*s12*s13 + 20*s13^2)*s23^5 + 
          20*s13*s23^6) + p3q^3*(p2q*(6*s12^6*s13 - 12*s12^5*s13^2 - 
            18*s12^4*s13^3 + (8*s12^5*s13 - 127*s12^4*s13^2 + 
              207*s12^3*s13^3 - 60*s12^2*s13^4)*s23 + 
            (-240*s12^5 + 77*s12^4*s13 + 135*s12^3*s13^2 + 89*s12^2*s13^3 - 
              40*s12*s13^4)*s23^2 + (-240*s12^4 - 162*s12^3*s13 - 
              132*s12^2*s13^2 - 40*s12*s13^3)*s23^3 + 243*s12^2*s13*s23^4) + 
          p1q*(6*s12^6*s13 + 6*s12^5*s13^2 + (28*s12^5*s13 - 273*s12^4*s13^
                2 + 83*s12^3*s13^3)*s23 + (-120*s12^5 + 109*s12^4*s13 - 
              263*s12^3*s13^2 + 83*s12^2*s13^3)*s23^2 + 
            (120*s12^4 + 64*s12^3*s13 - 144*s12^2*s13^2)*s23^3 + 
            (240*s12^3 + 297*s12^2*s13 - 40*s12*s13^2)*s23^4 - 
            40*s12*s13*s23^5)) + p3q^2*(p2q^2*(-18*s12^5*s13^2 + 
            18*s12^3*s13^4 + (-2*s12^5*s13 - 14*s12^4*s13^2 + 
              204*s12^3*s13^3 - 138*s12^2*s13^4 + 60*s12*s13^5)*s23 + 
            (-120*s12^5 + 377*s12^4*s13 + 413*s12^3*s13^2 - 55*s12^2*s13^3 + 
              57*s12*s13^4 + 20*s13^5)*s23^2 + (-120*s12^4 + 62*s12^3*s13 - 
              72*s12^2*s13^2 + 40*s12*s13^3 + 40*s13^4)*s23^3 + 
            (283*s12^2*s13 + 43*s12*s13^2 + 20*s13^3)*s23^4) + 
          p1q*p2q*(6*s12^6*s13 - 6*s12^5*s13^2 - 12*s12^4*s13^3 + 
            (16*s12^5*s13 - 216*s12^4*s13^2 + 482*s12^3*s13^3 - 
              186*s12^2*s13^4)*s23 + (-120*s12^5 + 598*s12^4*s13 + 
              533*s12^3*s13^2 + 292*s12^2*s13^3 - 163*s12*s13^4)*s23^2 + 
            (360*s12^4 + 479*s12^3*s13 + 382*s12^2*s13^2 - 117*s12*s13^3 - 
              40*s13^4)*s23^3 + (480*s12^3 + 888*s12^2*s13 - 37*s12*s13^2 - 
              80*s13^3)*s23^4 + (-83*s12*s13 - 40*s13^2)*s23^5) + 
          p1q^2*((18*s12^5*s13 - 244*s12^4*s13^2 + 116*s12^3*s13^3)*s23 + 
            (215*s12^4*s13 - 154*s12^3*s13^2 + 169*s12^2*s13^3)*s23^2 + 
            (240*s12^4 + 119*s12^3*s13 + 70*s12^2*s13^2 + 63*s12*s13^3)*
             s23^3 + (120*s12^3 + 219*s12^2*s13 + 20*s12*s13^2 + 20*s13^3)*
             s23^4 + (-120*s12^2 - 43*s12*s13 + 40*s13^2)*s23^5 + 
            20*s13*s23^6)) + p3q*(p2q^3*(18*s12^4*s13^3 + 12*s12^3*s13^4 - 
            6*s12^2*s13^5 + (14*s12^4*s13^2 + 24*s12^3*s13^3 - 
              97*s12^2*s13^4 + 23*s12*s13^5 - 20*s13^6)*s23 + 
            (240*s12^4*s13 + 58*s12^3*s13^2 - 267*s12^2*s13^3 - 40*s13^5)*
             s23^2 + (120*s12^3*s13 - 135*s12^2*s13^2 + 40*s12*s13^3)*s23^3 + 
            (120*s12^2*s13 + 43*s12*s13^2 + 20*s13^3)*s23^4) + 
          p1q*p2q^2*(-12*s12^5*s13^2 - 6*s12^4*s13^3 + 6*s12^3*s13^4 + 
            (-2*s12^5*s13 - 40*s12^4*s13^2 + 255*s12^3*s13^3 - 
              232*s12^2*s13^4 + 123*s12*s13^5)*s23 + 
            (619*s12^4*s13 + 550*s12^3*s13^2 - 122*s12^2*s13^3 + 
              51*s12*s13^4 + 80*s13^5)*s23^2 + (240*s12^4 + 525*s12^3*s13 + 
              438*s12^2*s13^2 + 37*s12*s13^3 + 140*s13^4)*s23^3 + 
            (240*s12^3 + 821*s12^2*s13 + 46*s12*s13^2 + 20*s13^3)*s23^4 + 
            (-43*s12*s13 - 40*s13^2)*s23^5) + p1q^2*p2q*
           ((8*s12^5*s13 - 105*s12^4*s13^2 + 338*s12^3*s13^3 - 
              179*s12^2*s13^4)*s23 + (327*s12^4*s13 + 316*s12^3*s13^2 + 
              112*s12^2*s13^3 - 249*s12*s13^4)*s23^2 + 
            (240*s12^4 + 112*s12^3*s13 + 485*s12^2*s13^2 - 217*s12*s13^3 - 
              100*s13^4)*s23^3 + (407*s12^2*s13 - 34*s12*s13^2 - 160*s13^3)*
             s23^4 + (-240*s12^2 - 86*s12*s13 - 40*s13^2)*s23^5 + 
            20*s13*s23^6) + p1q^3*((10*s12^5*s13 - 63*s12^4*s13^2 + 
              53*s12^3*s13^3)*s23 + (56*s12^4*s13 + 46*s12^3*s13^2 + 
              159*s12^2*s13^3)*s23^2 + (-59*s12^3*s13 + 232*s12^2*s13^2 + 
              126*s12*s13^3)*s23^3 + (-120*s12^3 - 8*s12^2*s13 + 
              143*s12*s13^2 + 40*s13^3)*s23^4 + (-120*s12^2 - 3*s12*s13 + 
              60*s13^2)*s23^5 + 20*s13*s23^6)))*
       PolyLog[2, s13/(s12 + s13 + s23)])/(-27*p1q*p2q^3*s12^2*s13^3*s23^2 + 
       p1q^3*p2q*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
       p3q^4*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
       p1q^2*p2q^2*((27*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
         27*s12^2*s13^2*s23^3) + 
       p3q^3*(p2q*((54*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 
           54*s12^2*s13^2*s23^3) + p1q*(81*s12^3*s13^2*s23^2 + 
           81*s12^2*s13^2*s23^3)) + p3q*(-27*p2q^3*s12^2*s13^3*s23^2 + 
         p1q^3*(27*s12^3*s13^2*s23^2 + 27*s12^2*s13^2*s23^3) + 
         p1q*p2q^2*((54*s12^3*s13^2 - 81*s12^2*s13^3)*s23^2 + 
           54*s12^2*s13^2*s23^3) + p1q^2*p2q*
          ((108*s12^3*s13^2 - 27*s12^2*s13^3)*s23^2 + 108*s12^2*s13^2*
            s23^3)) + p3q^2*(p2q^2*((27*s12^3*s13^2 - 54*s12^2*s13^3)*s23^2 + 
           27*s12^2*s13^2*s23^3) + p1q^2*(81*s12^3*s13^2*s23^2 + 
           81*s12^2*s13^2*s23^3) + p1q*p2q*
          ((135*s12^3*s13^2 - 54*s12^2*s13^3)*s23^2 + 135*s12^2*s13^2*
            s23^3))) + ((p3q^4*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + 
          (6*s12^6 + 20*s12^5*s13 - 40*s12^4*s13^2 - 94*s12^3*s13^3 + 
            80*s12^2*s13^4)*s23 + (6*s12^5 - 92*s12^4*s13 - 106*s12^3*s13^2 - 
            88*s12^2*s13^3)*s23^2 + (20*s12^3*s13 + 20*s12^2*s13^2)*s23^3) + 
        p2q^4*((-10*s12^4*s13^2 - 20*s12^3*s13^3 - 10*s12^2*s13^4)*s23 + 
          (43*s12^3*s13^2 + 106*s12^2*s13^3 + 83*s12*s13^4 + 20*s13^5)*
           s23^2 + (53*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
        p1q*p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
          (46*s12^4*s13^2 - 49*s12^3*s13^3 + 2*s12^2*s13^4 - 3*s12*s13^5 + 
            20*s13^6)*s23 + (-10*s12^4*s13 + 129*s12^3*s13^2 + 
            179*s12^2*s13^3 + 20*s12*s13^4 + 20*s13^5)*s23^2 + 
          (63*s12^3*s13 - 143*s12*s13^3 - 60*s13^4)*s23^3 + 
          (-53*s12^2*s13 - 126*s12*s13^2 - 60*s13^3)*s23^4) + 
        p1q^4*((-120*s12^3*s13^2 - 120*s12^2*s13^3)*s23^2 + 
          (-12*s12^3*s13 - 175*s12^2*s13^2 - 43*s12*s13^3)*s23^3 + 
          (-6*s12^3 - 18*s12^2*s13 - 63*s12*s13^2 - 20*s13^3)*s23^4 + 
          (-6*s12^2 - 20*s13^2)*s23^5) + p1q^2*p2q^2*(-120*s12^3*s13^4 - 
          120*s12^2*s13^5 + (122*s12^4*s13^2 - 17*s12^3*s13^3 + 
            178*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
          (-20*s12^4*s13 + 89*s12^3*s13^2 + 170*s12^2*s13^3 - 57*s12*s13^4 - 
            60*s13^5)*s23^2 + (63*s12^3*s13 - 96*s12^2*s13^2 - 40*s12*s13^3 - 
            60*s13^4)*s23^3 + (-106*s12^2*s13 + 37*s12*s13^2 + 60*s13^3)*
           s23^4 + (63*s12*s13 + 60*s13^2)*s23^5) + 
        p1q^3*p2q*((120*s12^4*s13^2 + 120*s12^3*s13^3 + 240*s12^2*s13^4)*
           s23 + (2*s12^4*s13 + 15*s12^3*s13^2 + 117*s12^2*s13^3 + 
            86*s12*s13^4)*s23^2 + (6*s12^4 + 24*s12^3*s13 - 154*s12^2*s13^2 + 
            123*s12*s13^3 + 60*s13^4)*s23^3 + (6*s12^3 - 67*s12^2*s13 + 
            20*s12*s13^2 + 60*s13^3)*s23^4 + (23*s12*s13 - 20*s13^2)*s23^5 - 
          20*s13*s23^6) + p3q^3*(p2q*(-120*s12^5*s13^2 + 120*s12^4*s13^3 + 
            240*s12^3*s13^4 + (6*s12^6 + 28*s12^5*s13 + 109*s12^4*s13^2 + 
              64*s12^3*s13^3 + 297*s12^2*s13^4 - 40*s12*s13^5)*s23 + 
            (6*s12^5 - 273*s12^4*s13 - 263*s12^3*s13^2 - 144*s12^2*s13^3 - 
              40*s12*s13^4)*s23^2 + (83*s12^3*s13 + 83*s12^2*s13^2)*s23^3) + 
          p1q*(-240*s12^5*s13^2 - 240*s12^4*s13^3 + (6*s12^6 + 8*s12^5*s13 + 
              77*s12^4*s13^2 - 162*s12^3*s13^3 + 243*s12^2*s13^4)*s23 + 
            (-12*s12^5 - 127*s12^4*s13 + 135*s12^3*s13^2 - 132*s12^2*s13^3)*
             s23^2 + (-18*s12^4 + 207*s12^3*s13 + 89*s12^2*s13^2 - 
              40*s12*s13^3)*s23^3 + (-60*s12^2*s13 - 40*s12*s13^2)*s23^4)) + 
        p3q^2*(p2q^2*(240*s12^4*s13^3 + 120*s12^3*s13^4 - 120*s12^2*s13^5 + 
            (18*s12^5*s13 + 215*s12^4*s13^2 + 119*s12^3*s13^3 + 
              219*s12^2*s13^4 - 43*s12*s13^5 + 20*s13^6)*s23 + 
            (-244*s12^4*s13 - 154*s12^3*s13^2 + 70*s12^2*s13^3 + 
              20*s12*s13^4 + 40*s13^5)*s23^2 + (116*s12^3*s13 + 
              169*s12^2*s13^2 + 63*s12*s13^3 + 20*s13^4)*s23^3) + 
          p1q*p2q*(-120*s12^5*s13^2 + 360*s12^4*s13^3 + 480*s12^3*s13^4 + 
            (6*s12^6 + 16*s12^5*s13 + 598*s12^4*s13^2 + 479*s12^3*s13^3 + 
              888*s12^2*s13^4 - 83*s12*s13^5)*s23 + 
            (-6*s12^5 - 216*s12^4*s13 + 533*s12^3*s13^2 + 382*s12^2*s13^3 - 
              37*s12*s13^4 - 40*s13^5)*s23^2 + (-12*s12^4 + 482*s12^3*s13 + 
              292*s12^2*s13^2 - 117*s12*s13^3 - 80*s13^4)*s23^3 + 
            (-186*s12^2*s13 - 163*s12*s13^2 - 40*s13^3)*s23^4) + 
          p1q^2*(-120*s12^5*s13^2 - 120*s12^4*s13^3 + 
            (-2*s12^5*s13 + 377*s12^4*s13^2 + 62*s12^3*s13^3 + 
              283*s12^2*s13^4)*s23 + (-18*s12^5 - 14*s12^4*s13 + 
              413*s12^3*s13^2 - 72*s12^2*s13^3 + 43*s12*s13^4)*s23^2 + 
            (204*s12^3*s13 - 55*s12^2*s13^2 + 40*s12*s13^3 + 20*s13^4)*
             s23^3 + (18*s12^3 - 138*s12^2*s13 + 57*s12*s13^2 + 40*s13^3)*
             s23^4 + (60*s12*s13 + 20*s13^2)*s23^5)) + 
        p3q*(p2q^3*(-120*s12^3*s13^4 - 120*s12^2*s13^5 + 
            (10*s12^5*s13 + 56*s12^4*s13^2 - 59*s12^3*s13^3 - 8*s12^2*s13^4 - 
              3*s12*s13^5 + 20*s13^6)*s23 + (-63*s12^4*s13 + 46*s12^3*s13^2 + 
              232*s12^2*s13^3 + 143*s12*s13^4 + 60*s13^5)*s23^2 + 
            (53*s12^3*s13 + 159*s12^2*s13^2 + 126*s12*s13^3 + 40*s13^4)*
             s23^3) + p1q*p2q^2*(240*s12^4*s13^3 - 240*s12^2*s13^5 + 
            (8*s12^5*s13 + 327*s12^4*s13^2 + 112*s12^3*s13^3 + 
              407*s12^2*s13^4 - 86*s12*s13^5 + 20*s13^6)*s23 + 
            (-105*s12^4*s13 + 316*s12^3*s13^2 + 485*s12^2*s13^3 - 
              34*s12*s13^4 - 40*s13^5)*s23^2 + (338*s12^3*s13 + 
              112*s12^2*s13^2 - 217*s12*s13^3 - 160*s13^4)*s23^3 + 
            (-179*s12^2*s13 - 249*s12*s13^2 - 100*s13^3)*s23^4) + 
          p1q^2*p2q*(240*s12^4*s13^3 + 240*s12^3*s13^4 + 
            (-2*s12^5*s13 + 619*s12^4*s13^2 + 525*s12^3*s13^3 + 
              821*s12^2*s13^4 - 43*s12*s13^5)*s23 + 
            (-12*s12^5 - 40*s12^4*s13 + 550*s12^3*s13^2 + 438*s12^2*s13^3 + 
              46*s12*s13^4 - 40*s13^5)*s23^2 + (-6*s12^4 + 255*s12^3*s13 - 
              122*s12^2*s13^2 + 37*s12*s13^3 + 20*s13^4)*s23^3 + 
            (6*s12^3 - 232*s12^2*s13 + 51*s12*s13^2 + 140*s13^3)*s23^4 + 
            (123*s12*s13 + 80*s13^2)*s23^5) + 
          p1q^3*((240*s12^4*s13^2 + 120*s12^3*s13^3 + 120*s12^2*s13^4)*s23 + 
            (14*s12^4*s13 + 58*s12^3*s13^2 - 135*s12^2*s13^3 + 43*s12*s13^4)*
             s23^2 + (18*s12^4 + 24*s12^3*s13 - 267*s12^2*s13^2 + 
              40*s12*s13^3 + 20*s13^4)*s23^3 + (12*s12^3 - 97*s12^2*s13)*
             s23^4 + (-6*s12^2 + 23*s12*s13 - 40*s13^2)*s23^5 - 
            20*s13*s23^6)))*PolyLog[2, s23/(s12 + s13 + s23)])/
      (p1q*p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 + 
       p3q^4*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
       27*p1q^3*p2q*s12^2*s13^2*s23^3 + p1q^2*p2q^2*
        ((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*s23^3) + 
       p3q^2*(p2q^2*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
         p1q^2*((27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
           54*s12^2*s13^2*s23^3) + p1q*p2q*
          ((135*s12^3*s13^2 + 135*s12^2*s13^3)*s23^2 - 54*s12^2*s13^2*
            s23^3)) + p3q^3*(p2q*(81*s12^3*s13^2 + 81*s12^2*s13^3)*s23^2 + 
         p1q*((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 27*s12^2*s13^2*
            s23^3)) + p3q*(p2q^3*(27*s12^3*s13^2 + 27*s12^2*s13^3)*s23^2 - 
         27*p1q^3*s12^2*s13^2*s23^3 + p1q^2*p2q*
          ((54*s12^3*s13^2 + 54*s12^2*s13^3)*s23^2 - 81*s12^2*s13^2*s23^3) + 
         p1q*p2q^2*((108*s12^3*s13^2 + 108*s12^2*s13^3)*s23^2 - 
           27*s12^2*s13^2*s23^3)))


==> anc/Pqqpqpbar.m <==
P0Pol = (-2*ep*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23))/
      (3*(p1q + p2q + p3q)*s23) + 
     (2*(2*p1q^2*(p2q + p3q)*s23*(s12 + s13 + s23) + 
        (p2q + p3q)*(p2q^2*(-2*s13^2 + s12*s23 - s13*s23) + 
          p3q^2*(-2*s12^2 - s12*s23 + s13*s23) + 2*p2q*p3q*
           (2*s12*s13 + s12*s23 + s13*s23)) + 
        p1q*(p2q^2*(-2*s13^2 + 2*s12*s23 + s23^2) + 
          p3q^2*(-2*s12^2 + 2*s13*s23 + s23^2) + 2*p2q*p3q*
           (2*s12*s13 + 3*s12*s23 + 3*s13*s23 + 2*s23^2))))/
      (3*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2)
 
P0Avg = (-2*ep*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23))/
      (3*(p1q + p2q + p3q)*s23) + 
     (2*(2*p1q^2*(p2q + p3q)*s23*(s12 + s13 + s23) + 
        (p2q + p3q)*(p2q^2*(-2*s13^2 + s12*s23 - s13*s23) + 
          p3q^2*(-2*s12^2 - s12*s23 + s13*s23) + 2*p2q*p3q*
           (2*s12*s13 + s12*s23 + s13*s23)) + 
        p1q*(p2q^2*(-2*s13^2 + 2*s12*s23 + s23^2) + 
          p3q^2*(-2*s12^2 + 2*s13*s23 + s23^2) + 2*p2q*p3q*
           (2*s12*s13 + 3*s12*s23 + 3*s13*s23 + 2*s23^2))))/
      (3*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2)
 
P1Pol = ((2*(2*p1q*p2q*(s12 - s13)*s13^2 + p2q^2*s13^2*(s12 - 3*s13 - s23) + 
          p1q^2*s23*(s12 + s13 + s23)*(2*s13 + s23) + 
          p3q^2*(s12^3 + 2*s12*s13*(s13 - s23) + 2*s13^2*s23 + 
            s12^2*(-s13 + s23)) - 2*p3q*(s12 - s13)*
           (p2q*s13*(s12 - s13 + s23) + p1q*s12*(s13 + s23) + 
            p1q*s23*(2*s13 + s23))))/(9*ep*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23) + (ep*(-(p2q^3*s12*s13^2*(s12 - s13 - s23)*
            (2*s13^2 + 3*s13*s23 + s23^2)) - p1q^3*s23*(s13 + s23)*
           (s12*(2*s13 - s23)*(s13 + s23)^2 + s13*s23*(s13 + s23)^2 + 
            s12^2*(2*s13^2 - s23^2)) - p3q^3*s12^2*(-2*s13^4 + s12^3*s23 + 
            2*s13^2*s23^2 + s12^2*(2*s13^2 + 2*s13*s23 + s23^2) + 
            s12*s13*(-4*s13^2 + 3*s13*s23 + s23^2)) + p2q^2*p3q*s13^2*
           (s13*(s13 + s23)^3 + s12^3*(3*s13 + s23) + s12*(s13 + s23)^2*
             (s13 + 3*s23) - s12^2*(9*s13^2 + 11*s13*s23 + 2*s23^2)) + 
          p2q*p3q^2*s12*(-(s13^2*(3*s13 - s23)*(s13 + s23)^2) + 
            s12^3*(-s13^2 + s13*s23 + s23^2) + s12*s13*(-5*s13^3 - 
              8*s13^2*s23 - 2*s13*s23^2 + s23^3) + 
            s12^2*(9*s13^3 + 2*s13^2*s23 + 3*s13*s23^2 + s23^3)) + 
          p1q^2*(p3q*(-(s12*s13*(s13 - s23)*s23*(s13 + s23)^2) - 
              s13^2*s23*(s13 + s23)^3 + s12^3*(2*s13^3 + 4*s13^2*s23 - 
                2*s13*s23^2 - 3*s23^3) + s12^2*(-2*s13^4 + s13^2*s23^2 - 
                4*s13*s23^3 - 3*s23^4)) + p2q*(s13 + s23)*
             (s13*(s13 - s23)*s23*(s13 + s23)^2 + s12^2*(-2*s13^3 - 
                4*s13^2*s23 + s23^3) + s12*(2*s13^4 + s13^3*s23 - 
                2*s13^2*s23^2 + s23^4))) + p1q*(p2q^2*s13^2*(s13 + s23)*
             (s23*(s13 + s23)^2 - s12^2*(4*s13 + 3*s23) + 2*s12*(2*s13^2 + 
                3*s13*s23 + s23^2)) + p3q^2*s12*(-(s13^2*(s13 - 3*s23)*
                (s13 + s23)^2) + s12^3*(-2*s13^2 + s13*s23 + 3*s23^2) + 
              s12*s13*(-2*s13^3 + 2*s13^2*s23 + 5*s13*s23^2 + s23^3) + 
              s12^2*(5*s13^3 + 4*s13^2*s23 + 5*s13*s23^2 + 3*s23^3)) + 
            p2q*p3q*(2*s12*s13^2*(s13 + s23)^3 + s13^2*(s13 - s23)*
               (s13 + s23)^3 + s12^3*(6*s13^3 + 5*s13^2*s23 - 2*s13*s23^2 - 
                2*s23^3) - s12^2*(9*s13^4 + 9*s13^3*s23 + 2*s13^2*s23^2 + 
                4*s13*s23^3 + 2*s23^4)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13^2*s23*(s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) + 
       (2*p3q^3*s12^2*(s12^3*(s13 + 3*s23) + s12*s13*(6*s13^2 + 3*s13*s23 - 
             7*s23^2) + s12^2*(-4*s13^2 - 3*s13*s23 + 3*s23^2) + 
           s13^2*(-s13^2 + 8*s13*s23 + 9*s23^2)) - (p1q + p2q)*(s13 + s23)*
          (6*p1q^2*s12*s23*(s12 + s13 + s23)*(2*s13^2 + 3*s13*s23 + s23^2) + 
           p2q^2*s13^2*(-(s12^2*(s13 - 2*s23)) + s13*(s13 + s23)^2 - 
             2*s12*(12*s13^2 + 17*s13*s23 + 5*s23^2)) - 
           p1q*p2q*s13*(s13*s23*(s13 + s23)^2 - 3*s12^2*(4*s13^2 + 7*s13*
                s23 + 2*s23^2) + 2*s12*(6*s13^3 + 2*s13^2*s23 - 7*s13*s23^2 - 
               3*s23^3))) - p3q^2*s12*
          (p2q*(-(s13^2*(3*s13 - 17*s23)*(s13 + s23)^2) + 
             2*s12^3*(2*s13^2 + 9*s13*s23 + 3*s23^2) + 14*s12*s13*
              (2*s13^3 + s13^2*s23 - 2*s13*s23^2 - s23^3) + 
             s12^2*(-37*s13^3 - 45*s13^2*s23 + 10*s13*s23^2 + 6*s23^3)) + 
           p1q*(-(s13^2*(s13 - 19*s23)*(s13 + s23)^2) + 
             2*s12^3*(7*s13^2 + 14*s13*s23 + 9*s23^2) + 2*s12*s13*
              (7*s13^3 - 4*s13^2*s23 - 25*s13*s23^2 - 14*s23^3) + 
             s12^2*(-19*s13^3 - 23*s13^2*s23 + 18*s13*s23^2 + 18*s23^3))) + 
         p3q*(-(p2q^2*s13*(-17*s12*s13*(s13 - s23)*(s13 + s23)^2 + 
              s13^2*(s13 + s23)^3 - s12^3*(s13^2 + 15*s13*s23 + 10*s23^2) + 
              s12^2*(53*s13^3 + 91*s13^2*s23 + 28*s13*s23^2 - 10*s23^3))) + 
           p1q^2*(s13 + s23)*(s13^2*s23*(s13 + s23)^2 - 14*s12*s13*s23*
              (2*s13^2 + 3*s13*s23 + s23^2) + 2*s12^3*(6*s13^2 + 16*s13*s23 + 
               9*s23^2) + 3*s12^2*(-4*s13^3 + s13^2*s23 + 12*s13*s23^2 + 6*
                s23^3)) + p1q*p2q*(-(s13^2*(s13 - s23)*(s13 + s23)^3) + 
             s12*s13*(s13 + s23)^2*(15*s13^2 - 47*s13*s23 - 14*s23^2) + 
             s12^3*(25*s13^3 + 65*s13^2*s23 + 48*s13*s23^2 + 12*s23^3) + 
             s12^2*(-55*s13^4 - 86*s13^3*s23 + 3*s13^2*s23^2 + 46*s13*s23^3 + 
               12*s23^4))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13^2*s23*
         (s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))))*
      Int[DS[k]*DS[k + p1 + p2]] + 
     ((7*(-2*p2q*p3q*s12*(s12 - s13)*(s12 - s13 - s23) + 
          p3q^2*s12^2*(-3*s12 + s13 - s23) + p1q^2*s23*(2*s12 + s23)*
           (s12 + s13 + s23) + p2q^2*(2*s12^2*(s13 + s23) + 
            s13^2*(s13 + s23) - s12*s13*(s13 + 2*s23)) - 2*p1q*(s12 - s13)*
           (p3q*s12^2 - p2q*(s23*(s13 + s23) + s12*(s13 + 2*s23)))))/
        (9*ep*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s23) + 
       (7*ep*(p3q^3*s12^2*s13*(s12 - s13 + s23)*(2*s12^2 + 3*s12*s23 + 
            s23^2) - p1q^3*s23*(s12 + s23)*(s12*s23^3 - 
            s13*s23^2*(s13 + s23) + s12^3*(2*s13 + s23) + 
            s12^2*(2*s13^2 + 3*s13*s23 + 2*s23^2)) - p2q^3*s13^2*
           (-2*s12^4 - 4*s12^3*s13 + s13^2*s23*(s13 + s23) + 
            s12*s13*s23*(2*s13 + s23) + s12^2*(2*s13^2 + 3*s13*s23 + 
              2*s23^2)) + p2q^2*p3q*s13*(-3*s12^5 - 5*s12^4*(s13 + s23) + 
            s13^2*s23^2*(s13 + s23) + s12^3*(9*s13^2 - 8*s13*s23 - s23^2) + 
            s12*s13*s23*(s13^2 + 3*s13*s23 + s23^2) + 
            s12^2*(-s13^3 + 2*s13^2*s23 - 2*s13*s23^2 + s23^3)) + 
          p2q*p3q^2*s12^2*(s12^4 + s12^3*(s13 + 3*s23) + 
            s13*s23*(s13^2 - 2*s13*s23 + 3*s23^2) + 
            s12^2*(-9*s13^2 + 5*s13*s23 + 3*s23^2) + 
            s12*(3*s13^3 - 11*s13^2*s23 + 7*s13*s23^2 + s23^3)) + 
          p1q^2*(p3q*(s12 + s23)*(-(s12*s23^4) + s13*s23^3*(s13 + s23) + 
              s12^4*(2*s13 + s23) + s12^3*(-2*s13^2 + s13*s23 + s23^2) - 
              s12^2*s23*(4*s13^2 + 2*s13*s23 + s23^2)) - 
            p2q*(s12^5*s23 + 3*s13^2*s23^3*(s13 + s23) + s12*s13*s23^2*(
                2*s13^2 + 4*s13*s23 - s23^2) + s12^4*(2*s13^2 + s13*s23 + 
                3*s23^2) + s12^2*s23*(-4*s13^3 - s13^2*s23 - s13*s23^2 + 
                s23^3) + s12^3*(-2*s13^3 + s13*s23^2 + 3*s23^3))) + 
          p1q*(p3q^2*s12^2*(s12 + s23)*(s12^2*(4*s13 + s23) + 
              s23*(-3*s13^2 + 2*s13*s23 + s23^2) + s12*(-4*s13^2 + 
                6*s13*s23 + 2*s23^2)) + p2q*p3q*(s12^6 + 2*s12^5*(s13 + 
                s23) - 2*s13^2*s23^3*(s13 + s23) - 2*s12*s13^2*s23^2*(s13 + 
                2*s23) + s12^4*(-9*s13^2 + 6*s13*s23) + s12^3*(6*s13^3 - 
                9*s13^2*s23 + 6*s13*s23^2 - 2*s23^3) - s12^2*s23*(-5*s13^3 + 
                2*s13^2*s23 - 2*s13*s23^2 + s23^3)) + p2q^2*s13*
             (-s12^5 + s12^4*(-2*s13 + s23) + 3*s13^2*s23^2*(s13 + s23) + 
              s12*s13*s23*(s13^2 + 5*s13*s23 + s23^2) + s12^3*(5*s13^2 + 
                2*s13*s23 + 5*s23^2) + s12^2*(-2*s13^3 + 4*s13^2*s23 + 
                5*s13*s23^2 + 3*s23^3)))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*
         s12^2*s13*s23*(s12 + s23)*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) - (7*(6*p1q^3*s13*s23*(s12 + s23)^2*(2*s12 + s23)*
           (s12 + s13 + s23) + p3q^3*s12^2*(s12 + s23)*
           (s12^3 + 2*s13*(s13 - 5*s23)*s23 + s12^2*(-24*s13 + 2*s23) + 
            s12*(-s13^2 - 34*s13*s23 + s23^2)) - 2*p2q^3*s13^2*
           (-s12^4 + 3*s13^2*s23*(s13 + s23) + s12^3*(6*s13 + 8*s23) + 
            s12*s13*(s13^2 - 3*s13*s23 - 7*s23^2) + 
            s12^2*(-4*s13^2 + 3*s13*s23 + 9*s23^2)) + p2q*p3q^2*s12*
           (s12^5 - 10*s13^2*s23^2*(s13 + s23) + s12^4*(-17*s13 + 3*s23) + 
            s12^3*(53*s13^2 - 17*s13*s23 + 3*s23^2) + s12*s13*s23*
             (-15*s13^2 + 28*s13*s23 + 17*s23^2) + 
            s12^2*(-s13^3 + 91*s13^2*s23 + 17*s13*s23^2 + s23^3)) + 
          p2q^2*p3q*s13*(-3*s12^5 + 6*s13^2*s23^2*(s13 + s23) + 
            s12^4*(28*s13 + 11*s23) + 2*s12*s13*s23*(9*s13^2 + 5*s13*s23 - 
              7*s23^2) + s12^3*(-37*s13^2 + 14*s13*s23 + 31*s23^2) + 
            s12^2*(4*s13^3 - 45*s13^2*s23 - 28*s13*s23^2 + 17*s23^3)) - 
          p1q^2*(s12 + s23)*(p3q*(-6*s13*s23^3*(s13 + s23) + s12^4*(12*s13 + 
                s23) - 6*s12*s13*s23^2*(4*s13 + 5*s23) - 2*s12^3*(6*s13^2 + 
                4*s13*s23 - s23^2) + s12^2*s23*(-33*s13^2 - 44*s13*s23 + 
                s23^2)) + p2q*(s12^4*s23 + 18*s13^2*s23^2*(s13 + s23) + 
              2*s12*s13*s23*(16*s13^2 + 18*s13*s23 - 7*s23^2) - 
              2*s12^3*(6*s13^2 + 14*s13*s23 - s23^2) + s12^2*(12*s13^3 + 
                3*s13^2*s23 - 42*s13*s23^2 + s23^3))) + 
          p1q*(p3q^2*s12*(s12 + s23)*(s12^4 + s12^3*(-36*s13 + s23) + 
              6*s13*s23^2*(s13 + s23) + s12^2*(11*s13^2 - 38*s13*s23 - 
                s23^2) + s12*s23*(23*s13^2 + 4*s13*s23 - s23^2)) + 
            p2q*p3q*(s12^6 - 12*s13^2*s23^3*(s13 + s23) + s12^5*(-15*s13 + 
                2*s23) + s12^4*s13*(55*s13 + 17*s23) - 2*s12*s13*s23^2*(
                24*s13^2 + 23*s13*s23 - 7*s23^2) + s12^3*(-25*s13^3 + 
                86*s13^2*s23 + 93*s13*s23^2 - 2*s23^3) - s12^2*s23*(
                65*s13^3 + 3*s13^2*s23 - 75*s13*s23^2 + s23^3)) + 
            p2q^2*s13*(-s12^5 + 18*s13^2*s23^2*(s13 + s23) + s12^4*(14*s13 + 
                17*s23) + 2*s12*s13*s23*(14*s13^2 + 9*s13*s23 - 14*s23^2) + 
              s12^3*(-19*s13^2 - 8*s13*s23 + 37*s23^2) + s12^2*(14*s13^3 - 
                23*s13^2*s23 - 50*s13*s23^2 + 19*s23^3)))))/
        (36*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13*s23*(s12 + s23)*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p1 + p3]] + 
     ((-2*ep^2*(s12 + s13 - s23)*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23))/(9*(p1q + p2q + p3q)*(s12 + s13)*s23) + 
       (ep*(p1q^2*(p2q + p3q)*s23*(-7*s12*s13^2*s23^3 + 7*s13^3*s23^2*
             (s13 + s23) + 2*s12^4*(4*s13^2 + s23^2) + s12^2*s13*
             (8*s13^3 + 4*s13^2*s23 - 13*s13*s23^2 - 2*s23^3) + 
            2*s12^3*(8*s13^3 + 2*s13^2*s23 + s23^3)) + 
          (p2q + p3q)*(4*p2q*p3q*s12^2*s13^2*(2*s13*(13*s13 - 6*s23)*s23 + 
              s12^2*(4*s13 + 21*s23) + s12*(4*s13^2 + 43*s13*s23 - 
                7*s23^2)) + p3q^2*s12^2*(2*s12^4*s23 + s13^3*(39*s13 - 
                37*s23)*s23 + s12*s13^2*(58*s13 - 21*s23)*s23 + 
              s12^3*(-8*s13^2 + 4*s13*s23 + 2*s23^2) + s12^2*s13*(-8*s13^2 + 
                29*s13*s23 + 2*s23^2)) + p2q^2*s13^2*(44*s12^4*s23 + 
              7*s13^3*s23*(s13 + s23) + 7*s12*s13^2*s23*(2*s13 + s23) + 
              s12^2*s13*(-8*s13^2 + 59*s13*s23 - 16*s23^2) - 
              4*s12^3*(2*s13^2 - 22*s13*s23 + 3*s23^2))) - 
          2*p1q*(p2q^2*s13^2*(-4*s12^4*s23 + 7*s12*s13^2*s23^2 + 
              7*s13^2*s23^2*(s13 + s23) + s12^3*(4*s13^2 - 2*s13*s23 + 
                17*s23^2) + s12^2*(4*s13^3 - 2*s13^2*s23 + 25*s13*s23^2 - 
                7*s23^3)) + p2q*p3q*(2*s12^5*s23^2 + 7*s12*s13^4*s23^2 + 
              7*s13^4*s23^2*(s13 + s23) + s12^2*s13^2*s23*(-14*s13^2 + 
                43*s13*s23 - 19*s23^2) + s12^3*s13^2*(-8*s13^2 - 20*s13*s23 + 
                23*s23^2) + 2*s12^4*(-4*s13^3 - 7*s13^2*s23 + s13*s23^2 + 
                s23^3)) + 2*p3q^2*s12^2*(-(s12*s13^2*(s13 - 5*s23)*s23) + 
              s13^2*s23*(-2*s13^2 + 11*s13*s23 - 6*s23^2) + s12^3*(2*s13^2 + 
                s23^2) + s12^2*(2*s13^3 - s13^2*s23 + s13*s23^2 + s23^3)))))/
        (18*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)*s23^2) + 
       (p1q^3*(p2q + p3q)*s23^2*(7*s13^2*s23^2*(s13 + s23) + 
           7*s12*s13^2*s23*(2*s13 + 3*s23) + 2*s12^3*(39*s13^2 + 2*s13*s23 + 
             s23^2) + 2*s12^2*(39*s13^3 + 48*s13^2*s23 + 3*s13*s23^2 + 
             s23^3)) - (p2q + p3q)^2*(p3q^2*s12^2*(2*s12^4*s23 + 
             2*s13^3*(23*s13 - 2*s23)*s23 - s12*s13^2*s23*(11*s13 + 7*s23) + 
             s12^3*(-78*s13^2 + 2*s23^2) - s12^2*s13*(78*s13^2 + 57*s13*s23 + 
               2*s23^2)) + p2q^2*s13^2*(41*s12^4*s23 - 7*s12*s13^2*s23^2 + 
             7*s13^3*s23*(s13 + s23) - s12^2*s13*(78*s13^2 + 37*s13*s23 + 2*
                s23^2) + s12^3*(-78*s13^2 + 9*s13*s23 + 11*s23^2)) + 
           p2q*p3q*s12*s13*(-4*s12^4*s23 - 14*s13^3*s23*(s13 + s23) + 
             s12*s13^2*s23*(89*s13 + 3*s23) + s12^3*(156*s13^2 + 69*s13*s23 - 
               4*s23^2) + s12^2*s13*(156*s13^2 + 172*s13*s23 + 13*s23^2))) - 
         p1q^2*s23*(p2q^2*(21*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (4*s13^2 + 6*s13*s23 - s23^2) + 2*s12^4*(39*s13^2 + 2*s13*s23 + 
               s23^2) + s12^2*s13*(156*s13^3 + 99*s13^2*s23 - 40*s13*s23^2 + 
               2*s23^3) + s12^3*(154*s13^3 + 17*s13^2*s23 + 8*s13*s23^2 + 2*
                s23^3)) + 2*p2q*p3q*(14*s13^3*s23^2*(s13 + s23) + 
             7*s12*s13^3*s23*(3*s13 + 5*s23) + s12^2*s13^2*(79*s13^2 - 18*s13*
                s23 - 68*s23^2) + s12^4*(79*s13^2 + 6*s13*s23 + 4*s23^2) + 
             s12^3*(78*s13^3 - 13*s13^2*s23 + 10*s13*s23^2 + 4*s23^3)) + 
           p3q^2*(7*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (2*s13^2 + 4*s13*s23 + s23^2) + 2*s12^4*(78*s13^2 + 4*s13*s23 + 
               3*s23^2) + s12^2*s13*(78*s13^3 + 17*s13^2*s23 - 20*s13*s23^2 - 
               2*s23^3) + s12^3*(154*s13^3 + 109*s13^2*s23 + 12*s13*s23^2 + 6*
                s23^3))) + p1q*(p2q^3*s13^2*(-82*s12^4*s23 + 
             21*s13^2*s23^2*(s13 + s23) + s12^3*(78*s13^2 - 89*s13*s23 - 24*
                s23^2) + 7*s12*s13*s23*(2*s13^2 + 3*s13*s23 - 2*s23^2) + 
             s12^2*(78*s13^3 - 75*s13^2*s23 - 83*s13*s23^2 - 2*s23^3)) + 
           p2q^2*p3q*(4*s12^5*s23*(s13 + s23) + 35*s13^4*s23^2*(s13 + s23) + 
             7*s12*s13^3*s23*(4*s13^2 + 5*s13*s23 - 4*s23^2) + 
             2*s12^2*s13^2*(39*s13^3 - 161*s13^2*s23 - 80*s13*s23^2 - 2*
                s23^3) + s12^4*(-156*s13^3 - 309*s13^2*s23 + 4*s13*s23^2 + 4*
                s23^3) - s12^3*s13*(78*s13^3 + 417*s13^2*s23 + 141*s13*
                s23^2 + 4*s23^3)) + p3q^3*s12^2*
            (s13^2*s23*(-92*s13^2 + s13*s23 - 7*s23^2) - s12*s13*s23*
              (79*s13^2 + 98*s13*s23 + 4*s23^2) + s12^3*(78*s13^2 + 4*s13*
                s23 + 6*s23^2) + s12^2*(78*s13^3 - 65*s13^2*s23 + 6*s13*
                s23^2 + 6*s23^3)) + p2q*p3q^2*(14*s13^4*s23^2*(s13 + s23) + 
             14*s12*s13^3*s23*(s13^2 + s13*s23 - s23^2) + 
             2*s12^5*(39*s13^2 + 4*s13*s23 + 5*s23^2) - s12^2*s13^2*s23*
              (339*s13^2 + 76*s13*s23 + 9*s23^2) - 2*s12^4*(39*s13^3 + 146*
                s13^2*s23 - 5*s13*s23^2 - 5*s23^3) - s12^3*s13*
              (156*s13^3 + 407*s13^2*s23 + 215*s13*s23^2 + 8*s23^3))))/
        (9*ep*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*s23^2*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) + 
       (-(p1q^3*(p2q + p3q)*s23^2*(21*s13^4*s23^2*(s13 + s23) + 
            2*s12^5*(78*s13^2 + 8*s13*s23 + 3*s23^2) + 7*s12*s13^3*s23*
             (8*s13^2 + 15*s13*s23 + 4*s23^2) + s12^2*s13^2*
             (156*s13^3 + 272*s13^2*s23 + 77*s13*s23^2 - 11*s23^3) + 
            6*s12^4*(78*s13^3 + 32*s13^2*s23 + 5*s13*s23^2 + s23^3) + 
            s12^3*s13*(468*s13^3 + 392*s13^2*s23 + 17*s13*s23^2 + 
              8*s23^3))) + (p2q + p3q)^2*(s12 + s13)*
          (p3q^2*s12^2*(6*s12^5*s23 + s12*s13^3*(127*s13 - 86*s23)*s23 + 
             s13^4*(143*s13 - 72*s23)*s23 + 6*s12^4*(-26*s13^2 + s23^2) - 
             3*s12^2*s13^2*(52*s13^2 + 21*s13*s23 + 2*s23^2) - 
             s12^3*s13*(312*s13^2 + 53*s13*s23 + 6*s23^2)) + 
           p2q^2*s13^2*(133*s12^5*s23 - 21*s12*s13^3*s23^2 + 
             21*s13^4*s23*(s13 + s23) + s12^2*s13^2*(-156*s13^2 + 27*s13*
                s23 - 11*s23^2) + s12^4*(-156*s13^2 + 232*s13*s23 + 18*
                s23^2) + s12^3*s13*(-312*s13^2 + 147*s13*s23 + 29*s23^2)) + 
           p2q*p3q*s12*s13*(-10*s12^5*s23 + s12*s13^3*(362*s13 - 33*s23)*
              s23 - 35*s13^4*s23*(s13 + s23) + s12^4*(312*s13^2 + 257*s13*
                s23 - 10*s23^2) + 3*s12^2*s13^2*(104*s13^2 + 286*s13*s23 + 3*
                s23^2) + s12^3*s13*(624*s13^2 + 728*s13*s23 + 37*s23^2))) + 
         p1q^2*s23*(p2q^2*(63*s13^5*s23^2*(s13 + s23) + 
             2*s12^6*(78*s13^2 + 8*s13*s23 + 3*s23^2) + 7*s12*s13^4*s23*
              (16*s13^2 + 33*s13*s23 + 8*s23^2) + s12^2*s13^3*
              (312*s13^3 + 328*s13^2*s23 + 116*s13*s23^2 - 59*s23^3) + 
             s12^3*s13^2*(928*s13^3 + 456*s13^2*s23 - 83*s13*s23^2 - 30*
                s23^3) + s12^5*(616*s13^3 + 32*s13^2*s23 + 30*s13*s23^2 + 6*
                s23^3) + s12^4*s13*(1076*s13^3 + 256*s13^2*s23 - 47*s13*
                s23^2 + 8*s23^3)) + 2*p2q*p3q*(42*s13^5*s23^2*(s13 + s23) + 
             42*s12*s13^4*s23*(2*s13^2 + 4*s13*s23 + s23^2) + 
             4*s12^6*(40*s13^2 + 6*s13*s23 + 3*s23^2) + s12^2*s13^3*
              (160*s13^3 + 72*s13^2*s23 + 53*s13*s23^2 - 32*s23^3) + 
             2*s12^3*s13^2*(238*s13^3 - 24*s13^2*s23 - 93*s13*s23^2 - 16*
                s23^3) + 4*s12^5*(119*s13^3 - 7*s13^2*s23 + 12*s13*s23^2 + 3*
                s23^3) + s12^4*s13*(632*s13^3 - 88*s13^2*s23 - 117*s13*
                s23^2 + 12*s23^3)) + p3q^2*(21*s13^5*s23^2*(s13 + s23) + 
             7*s12*s13^4*s23*(8*s13^2 + 15*s13*s23 + 4*s23^2) + 
             2*s12^6*(156*s13^2 + 16*s13*s23 + 9*s23^2) + s12^3*s13^2*
              (616*s13^3 + 336*s13^2*s23 + 7*s13*s23^2 - 34*s23^3) + 
             s12^2*s13^3*(156*s13^3 + 112*s13^2*s23 + 138*s13*s23^2 - 5*
                s23^3) + 2*s12^5*(464*s13^3 + 104*s13^2*s23 + 33*s13*s23^2 + 
               9*s23^3) + s12^4*s13*(1076*s13^3 + 456*s13^2*s23 - 39*s13*
                s23^2 + 16*s23^3))) + 
         p1q*(p3q^3*s12*(21*s13^5*s23^2*(s13 + s23) - 
             2*s12^6*(78*s13^2 + 8*s13*s23 + 9*s23^2) + s12*s13^4*s23*
              (212*s13^2 - 86*s13*s23 + 111*s23^2) + s12^2*s13^3*s23*
              (516*s13^2 - 20*s13*s23 + 135*s23^2) + s12^4*s13*
              (-468*s13^3 + 420*s13^2*s23 + 109*s13*s23^2 - 8*s23^3) - 
             2*s12^5*(234*s13^3 - 70*s13^2*s23 + 21*s13*s23^2 + 9*s23^3) + 
             s12^3*s13^2*(-156*s13^3 + 568*s13^2*s23 + 220*s13*s23^2 + 35*
                s23^3)) - 2*p2q*p3q^2*(21*s13^6*s23^2*(s13 + s23) + 
             s12^2*s13^4*s23*(-344*s13^2 + 129*s13*s23 - 130*s23^2) + 
             7*s12*s13^5*s23*(4*s13^2 + 5*s13*s23 - 2*s23^2) + 
             s12^7*(78*s13^2 + 16*s13*s23 + 15*s23^2) - s12^5*s13*
              (234*s13^3 + 986*s13^2*s23 + 86*s13*s23^2 - 3*s23^3) + 
             s12^6*(78*s13^3 - 308*s13^2*s23 + 34*s13*s23^2 + 15*s23^3) - 
             2*s12^4*s13^2*(195*s13^3 + 692*s13^2*s23 + 103*s13*s23^2 + 16*
                s23^3) - s12^3*s13^3*(156*s13^3 + 1094*s13^2*s23 - 14*s13*
                s23^2 + 145*s23^3)) + p2q^2*p3q*(-105*s13^6*s23^2*
              (s13 + s23) - 4*s12^7*s23*(4*s13 + 3*s23) - 7*s12*s13^5*s23*
              (16*s13^2 + 34*s13*s23 + 3*s23^2) + 4*s12^6*(78*s13^3 + 162*
                s13^2*s23 - 5*s13*s23^2 - 3*s23^3) + 2*s12^5*s13*
              (390*s13^3 + 1014*s13^2*s23 + 11*s13*s23^2 + 4*s23^3) + 
             s12^4*s13^2*(468*s13^3 + 2848*s13^2*s23 + 207*s13*s23^2 + 40*
                s23^3) + 3*s12^3*s13^3*(-52*s13^3 + 724*s13^2*s23 + 24*s13*
                s23^2 + 75*s23^3) + s12^2*s13^4*(-156*s13^3 + 576*s13^2*s23 - 
               238*s13*s23^2 + 229*s23^3)) + p2q^3*s13*
            (-63*s13^5*s23^2*(s13 + s23) + 2*s12^6*s23*(86*s13 + 3*s23) - 
             7*s12*s13^4*s23*(8*s13^2 + 21*s13*s23 + 4*s23^2) - 
             2*s12^2*s13^3*(78*s13^3 - 50*s13^2*s23 + 33*s13*s23^2 - 40*
                s23^3) + s12^5*(-156*s13^3 + 476*s13^2*s23 - 41*s13*s23^2 + 6*
                s23^3) + s12^4*s13*(-468*s13^3 + 648*s13^2*s23 + 15*s13*
                s23^2 + 11*s23^3) + s12^3*(-468*s13^5 + 500*s13^4*s23 + 80*
                s13^3*s23^2 + 70*s13^2*s23^3))))/(18*(p2q + p3q)^2*
         (p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)^2*s23^2*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) + 
       ((-4*p1q^2*(p2q + p3q)*s23*(s12 + s13 + s23) + (p2q + p3q)*
           (2*p2q*p3q*(-4*s12*s13 + s12*s23 + s13*s23) + 
            p3q^2*(4*s12^2 + 5*s12*s23 + s13*s23) + 
            p2q^2*(4*s13^2 + s12*s23 + 5*s13*s23)) + 
          p1q*(p2q^2*(4*s13^2 - 4*s12*s23 - 5*s23^2) + 
            p3q^2*(4*s12^2 - 4*s13*s23 - 5*s23^2) - 2*p2q*p3q*
             (4*s12*s13 + 6*s12*s23 + 6*s13*s23 + 7*s23^2)))*den[-3 + 2*ep])/
        (2*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2) + 
       nl*((2*ep*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23))/
          (3*(p1q + p2q + p3q)*s23) + (-4*p1q^2*(p2q + p3q)*s23*
            (s12 + s13 + s23) - (p2q + p3q)*(p2q^2*(-4*s13^2 + s12*s23 - 3*
                s13*s23) + p3q^2*(-4*s12^2 - 3*s12*s23 + s13*s23) + 
             2*p2q*p3q*(4*s12*s13 + s12*s23 + s13*s23)) + 
           p1q*(p2q^2*(4*s13^2 - 4*s12*s23 - 3*s23^2) + 
             p3q^2*(4*s12^2 - 4*s13*s23 - 3*s23^2) - 2*p2q*p3q*
              (4*s12*s13 + 6*s12*s23 + 6*s13*s23 + 5*s23^2)))/
          (3*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2) + 
         ((-4*p1q^2*(p2q + p3q)*s23*(s12 + s13 + s23) + (p2q + p3q)*
             (2*p2q*p3q*(-4*s12*s13 + s12*s23 + s13*s23) + p3q^2*(4*s12^2 + 
                5*s12*s23 + s13*s23) + p2q^2*(4*s13^2 + s12*s23 + 
                5*s13*s23)) + p1q*(p2q^2*(4*s13^2 - 4*s12*s23 - 5*s23^2) + 
              p3q^2*(4*s12^2 - 4*s13*s23 - 5*s23^2) - 2*p2q*p3q*(4*s12*s13 + 
                6*s12*s23 + 6*s13*s23 + 7*s23^2)))*den[-3 + 2*ep])/
          (3*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2)))*
      Int[DS[k]*DS[k + p2 + p3]] + 
     ((-2*ep^2*(5*s12 + 5*s13 + s23)*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23))/(9*(p1q + p2q + p3q)*(s12 + s13)*s23) + 
       (-(p1q^3*s23^2*(7*s13^2*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
             (2*s13 + 3*s23) + 2*s12^3*(2*s13^2 + 2*s13*s23 + s23^2) + 
            2*s12^2*(2*s13^3 + 11*s13^2*s23 + 3*s13*s23^2 + s23^3))) + 
         (p2q + p3q)*(p3q^2*s12^2*(2*s12^4*s23 + s13^3*(9*s13 - 5*s23)*s23 - 
             s12*s13^2*s23*(12*s13 + 7*s23) + s12^3*(-4*s13^2 + 2*s23^2) - 
             s12^2*s13*(4*s13^2 + 19*s13*s23 + 2*s23^2)) - 
           2*p2q*p3q*s12*s13*(2*s12^4*s23 + 7*s13^3*s23*(s13 + s23) - 
             s12*s13^2*s23*(8*s13 + s23) + 2*s12^3*(-2*s13^2 + s13*s23 + s23^
                2) - s12^2*s13*(4*s13^2 + 11*s13*s23 + 6*s23^2)) + 
           p2q^2*s13^2*(4*s12^4*s23 - 7*s12*s13^2*s23^2 + 7*s13^3*s23*
              (s13 + s23) + s12^2*s13*(-4*s13^2 + s13*s23 - 2*s23^2) + 
             s12^3*(-4*s13^2 + 8*s13*s23 + 10*s23^2))) + 
         p1q^2*s23*(p2q*(21*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (4*s13^2 + 6*s13*s23 - s23^2) + 2*s12^4*(2*s13^2 + 2*s13*s23 + 
               s23^2) + 2*s12^3*(2*s13^3 + 8*s13^2*s23 + 4*s13*s23^2 + s23^
                3) + s12^2*s13*(8*s13^3 + 24*s13^2*s23 - 3*s13*s23^2 + 2*
                s23^3)) + p3q*(7*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (2*s13^2 + 4*s13*s23 + s23^2) + s12^4*(8*s13^2 + 8*s13*s23 + 6*
                s23^2) + s12^2*s13*(4*s13^3 + 16*s13^2*s23 + 17*s13*s23^2 - 2*
                s23^3) + 2*s12^3*(2*s13^3 + 17*s13^2*s23 + 6*s13*s23^2 + 3*
                s23^3))) + p1q*(p2q^2*s13^2*(8*s12^4*s23 - 21*s13^2*s23^2*
              (s13 + s23) - 7*s12*s13*s23*(2*s13^2 + 3*s13*s23 - 2*s23^2) + 
             s12^3*(-4*s13^2 + 12*s13*s23 + 22*s23^2) + 
             2*s12^2*(-2*s13^3 + s13^2*s23 + 4*s13*s23^2 + s23^3)) - 
           2*p2q*p3q*(2*s12^5*s23*(s13 + s23) + 7*s13^4*s23^2*(s13 + s23) + 
             7*s12*s13^3*s23*(s13^2 + s13*s23 - s23^2) - 2*s12^2*s13^2*s23*
              (7*s13^2 + s13*s23 + s23^2) + 2*s12^4*(-2*s13^3 - 2*s13^2*s23 + 
               s13*s23^2 + s23^3) - s12^3*s13*(4*s13^3 + 15*s13^2*s23 + 22*
                s13*s23^2 + 2*s23^3)) - p3q^2*s12^2*
            (s13^2*s23*(-18*s13^2 + 3*s13*s23 - 7*s23^2) - 
             s12*s13*s23*(2*s13^2 + 23*s13*s23 + 4*s23^2) + 
             s12^3*(4*s13^2 + 4*s13*s23 + 6*s23^2) + s12^2*(4*s13^3 + 8*s13^2*
                s23 + 6*s13*s23^2 + 6*s23^3))))/(9*ep*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) + 
       (ep*(p2q^4*s13^3*(s13 + s23)^2*(-32*s12^5*s23 + 7*s13^3*s23^2*
             (s13 + s23) + 7*s12*s13^2*s23^2*(2*s13 + s23) + 
            s12^4*(20*s13^2 - 29*s13*s23 - 34*s23^2) + s12^2*s13*s23*
             (27*s13^2 + 40*s13*s23 - 6*s23^2) + s12^3*(20*s13^3 + 
              18*s13^2*s23 + 7*s13*s23^2 - 2*s23^3)) + 
          p3q^4*s12^3*(s12 + s23)^2*(2*s12^4*s23^2 - 37*s13^3*s23*
             (s13 + s23)^2 - 3*s12*s13^2*s23*(8*s13^2 + 11*s13*s23 + 
              7*s23^2) + 2*s12^3*(10*s13^3 + 11*s13^2*s23 + 2*s13*s23^2 + 
              s23^3) + s12^2*s13*(20*s13^3 + 23*s13^2*s23 + 15*s13*s23^2 + 
              2*s23^3)) + p1q^4*s23^2*(s12 + s23)*(s13 + s23)*
           (7*s12*s13^2*s23^3*(s13 + s23) - 7*s13^3*s23^2*(s13 + s23)^2 + 
            s12^5*(4*s13^2 - 2*s23^2) + 2*s12^4*(3*s13^3 + 5*s13^2*s23 - 
              2*s23^3) + 2*s12^3*(8*s13^4 + 12*s13^3*s23 + 5*s13^2*s23^2 + 
              s13*s23^3 - s23^4) + s12^2*s13*(14*s13^4 + 30*s13^3*s23 + 
              25*s13^2*s23^2 + 11*s13*s23^3 + 2*s23^4)) + 
          p2q*p3q^3*s12^2*(s13^3*s23^3*(s13 + s23)^2*(37*s13 + 41*s23) - 
            2*s12^6*s23*(-s13^2 + 2*s13*s23 + s23^2) - 
            s12^5*(80*s13^4 + 157*s13^3*s23 + 63*s13^2*s23^2 + 14*s13*s23^3 + 
              6*s23^4) + s12*s13^2*s23^2*(104*s13^4 + 272*s13^3*s23 + 
              243*s13^2*s23^2 + 100*s13*s23^3 + 25*s23^4) + 
            s12^2*s13*s23*(81*s13^5 + 82*s13^4*s23 - 66*s13^3*s23^2 - 
              26*s13^2*s23^3 + 9*s13*s23^4 - 2*s23^5) - 
            s12^3*s23*(155*s13^5 + 443*s13^4*s23 + 380*s13^3*s23^2 + 
              122*s13^2*s23^3 + 10*s13*s23^4 + 2*s23^5) - 
            s12^4*(80*s13^5 + 347*s13^4*s23 + 452*s13^3*s23^2 + 
              171*s13^2*s23^3 + 18*s13*s23^4 + 6*s23^5)) + 
          p2q^3*p3q*s13^2*(-7*s13^3*s23^3*(s13 + s23)^3 - 7*s12*s13^2*s23^2*
             (s13 + s23)^3*(2*s13 + s23) + 2*s12^6*s23*(33*s13^2 + 
              47*s13*s23 + 16*s23^2) + s12^5*(-80*s13^4 - 135*s13^3*s23 + 
              37*s13^2*s23^2 + 172*s13*s23^3 + 80*s23^4) - 
            s12^4*(80*s13^5 + 337*s13^4*s23 + 448*s13^3*s23^2 + 
              136*s13^2*s23^3 - 123*s13*s23^4 - 64*s23^5) + 
            s12^3*s23*(-177*s13^5 - 477*s13^4*s23 - 365*s13^3*s23^2 - 
              16*s13^2*s23^3 + 65*s13*s23^4 + 16*s23^5) + s12^2*s13*s23*
             (7*s13^5 - 48*s13^4*s23 - 171*s13^3*s23^2 - 157*s13^2*s23^3 - 
              21*s13*s23^4 + 20*s23^5)) + p2q^2*p3q^2*s12*s13*
           (7*s13^4*s23^3*(s13 + s23)^2 + 2*s12^6*s23*(-18*s13^2 - 
              14*s13*s23 + s23^2) + s12^5*(120*s13^4 + 259*s13^3*s23 + 
              94*s13^2*s23^2 - 19*s13*s23^3 + 4*s23^4) + s12*s13^2*s23^2*
             (-23*s13^4 - 24*s13^3*s23 + 70*s13^2*s23^2 + 127*s13*s23^3 + 
              56*s23^4) + s12^3*s13*s23*(289*s13^4 + 793*s13^3*s23 + 
              821*s13^2*s23^2 + 446*s13*s23^3 + 107*s23^4) + 
            s12^4*(120*s13^5 + 563*s13^4*s23 + 778*s13^3*s23^2 + 
              419*s13^2*s23^3 + 80*s13*s23^4 + 2*s23^5) + s12^2*s13*s23*
             (-51*s13^5 + 54*s13^4*s23 + 434*s13^3*s23^2 + 506*s13^2*s23^3 + 
              213*s13*s23^4 + 36*s23^5)) + p1q^3*s23*
           (p3q*(s12 + s23)*(7*s12*s13^2*s23^3*(s13 + s23)^3 - 
              7*s13^3*s23^3*(s13 + s23)^3 + s12^6*(-4*s13^3 - 8*s13^2*s23 + 
                4*s13*s23^2 + 6*s23^3) + 2*s12^5*(11*s13^4 + 18*s13^3*s23 + 
                7*s13^2*s23^2 + 5*s13*s23^3 + 5*s23^4) + s12^2*s13*s23*(
                55*s13^5 + 153*s13^4*s23 + 126*s13^3*s23^2 + 8*s13^2*s23^3 - 
                18*s13*s23^4 + 2*s23^5) + s12^4*(28*s13^5 + 85*s13^4*s23 + 
                98*s13^3*s23^2 + 43*s13^2*s23^3 + 2*s13*s23^4 + 2*s23^5) + 
              s12^3*(34*s13^6 + 132*s13^5*s23 + 161*s13^4*s23^2 + 
                59*s13^3*s23^3 - 4*s13^2*s23^4 - 2*s13*s23^5 - 2*s23^6)) + 
            p2q*(s13 + s23)*(7*s13^3*(3*s13 - s23)*s23^3*(s13 + s23)^2 + 
              s12^6*(24*s13^3 + 30*s13^2*s23 - 2*s23^3) + s12^5*(38*s13^4 + 
                107*s13^3*s23 + 83*s13^2*s23^2 + 2*s13*s23^3 - 6*s23^4) + 
              7*s12*s13^2*s23^2*(2*s13^4 + 5*s13^3*s23 + s13^2*s23^2 - 
                s13*s23^3 + s23^4) + 2*s12^4*(16*s13^5 + 75*s13^4*s23 + 
                88*s13^3*s23^2 + 33*s13^2*s23^3 + 3*s13*s23^4 - 3*s23^5) + 
              s12^2*s13*s23*(-28*s13^5 + 9*s13^4*s23 + 83*s13^3*s23^2 + 
                46*s13^2*s23^3 + 2*s13*s23^4 + 2*s23^5) + s12^3*(-14*s13^6 + 
                41*s13^5*s23 + 188*s13^4*s23^2 + 139*s13^3*s23^3 + 
                8*s13^2*s23^4 + 6*s13*s23^5 - 2*s23^6))) + 
          p1q*(p2q^3*s13^2*(s13 + s23)*(18*s12^6*s23*(s13 + s23) + 
              7*s13^3*(s13 - 3*s23)*s23^2*(s13 + s23)^2 - s12^5*(20*s13^3 + 
                89*s13^2*s23 + 33*s13*s23^2 - 38*s23^3) + 7*s12*s13^2*s23^2*(
                s13^3 - 3*s13^2*s23 - 5*s13*s23^2 - s23^3) + 
              s12^4*s23*(-147*s13^3 - 258*s13^2*s23 - 89*s13*s23^2 + 
                22*s23^3) + s12^2*s13*s23*(41*s13^4 + 15*s13^3*s23 - 
                118*s13^2*s23^2 - 72*s13*s23^3 + 20*s23^4) + 
              s12^3*(20*s13^5 - 55*s13^4*s23 - 224*s13^3*s23^2 - 
                171*s13^2*s23^3 - 18*s13*s23^4 + 2*s23^5)) + 
            p3q^3*s12^2*(s12 + s23)*(2*s12^6*s23^2 + s13^3*s23^2*(s13 + s23)^
                2*(33*s13 + 37*s23) + 2*s12^5*(10*s13^3 + 13*s13^2*s23 + 
                s13*s23^2 - s23^3) - s12^4*s23*(25*s13^3 + 5*s13^2*s23 + 
                6*s13*s23^2 + 10*s23^3) - s12^2*s13*s23*(79*s13^4 + 
                208*s13^3*s23 + 121*s13^2*s23^2 + 12*s13*s23^3 + 2*s23^4) + 
              s12*s13^2*s23*(33*s13^4 + 37*s13^3*s23 + 6*s13^2*s23^2 + 
                47*s13*s23^3 + 45*s23^4) - s12^3*(20*s13^5 + 107*s13^4*s23 + 
                169*s13^3*s23^2 + 88*s13^2*s23^3 + 10*s13*s23^4 + 6*s23^5)) + 
            p2q^2*p3q*s13*(-7*s12*s13^3*(s13 - 3*s23)*s23^2*(s13 + s23)^3 - 
              7*s13^3*(s13 - 2*s23)*s23^3*(s13 + s23)^3 - 4*s12^7*s13*s23*(
                5*s13 + 4*s23) + s12^5*s23*(241*s13^4 + 710*s13^3*s23 + 
                690*s13^2*s23^2 + 209*s13*s23^3 - 8*s23^4) + 
              s12^6*(60*s13^4 + 242*s13^3*s23 + 235*s13^2*s23^2 + 
                55*s13*s23^3 - 4*s23^4) + s12^3*s13*s23*(-229*s13^5 - 
                381*s13^4*s23 + 212*s13^3*s23^2 + 640*s13^2*s23^3 + 
                303*s13*s23^4 + 27*s23^5) + s12^2*s13*s23*(7*s13^6 - 
                85*s13^5*s23 - 187*s13^4*s23^2 + 13*s13^3*s23^3 + 
                219*s13^2*s23^4 + 97*s13*s23^5 - 14*s23^6) + 
              s12^4*(-60*s13^6 - 89*s13^5*s23 + 324*s13^4*s23^2 + 
                805*s13^3*s23^3 + 641*s13^2*s23^4 + 179*s13*s23^5 - 
                4*s23^6)) + p2q*p3q^2*s12*(-14*s13^4*s23^4*(s13 + s23)^2 - 
              2*s12^7*s23*(-s13^2 + s13*s23 + s23^2) - s12^6*(60*s13^4 + 
                159*s13^3*s23 + 75*s13^2*s23^2 + 2*s23^4) + s12^5*s23*(
                -89*s13^4 - 246*s13^3*s23 - 127*s13^2*s23^2 + 12*s13*s23^3 + 
                6*s23^4) + 2*s12*s13^2*s23^2*(-13*s13^5 + 10*s13^4*s23 + 
                112*s13^3*s23^2 + 137*s13^2*s23^3 + 36*s13*s23^4 - 
                12*s23^5) + s12^2*s13^2*s23*(-40*s13^5 + 240*s13^4*s23 + 
                855*s13^3*s23^2 + 836*s13^2*s23^3 + 303*s13*s23^4 + 
                42*s23^5) + s12^3*s23*(287*s13^6 + 820*s13^5*s23 + 
                865*s13^4*s23^2 + 535*s13^3*s23^3 + 179*s13^2*s23^4 + 
                6*s13*s23^5 + 4*s23^6) + s12^4*(60*s13^6 + 231*s13^5*s23 + 
                309*s13^4*s23^2 + 217*s13^3*s23^3 + 63*s13^2*s23^4 + 
                16*s13*s23^5 + 10*s23^6))) + 
          p1q^2*(p3q^2*s12*(s12 + s23)*(7*s13^3*s23^4*(s13 + s23)^2 - 
              2*s12^6*s23*(-2*s13^2 + s13*s23 + 3*s23^2) + s12*s13^2*s23^2*(
                74*s13^4 + 212*s13^3*s23 + 178*s13^2*s23^2 + 9*s13*s23^3 - 
                31*s23^4) - 2*s12^5*(10*s13^4 + 36*s13^3*s23 + 25*s13^2*
                 s23^2 + 4*s13*s23^3 + 3*s23^4) - s12^4*(20*s13^5 + 
                81*s13^4*s23 + 127*s13^3*s23^2 + 72*s13^2*s23^3 - 6*s23^5) + 
              s12^2*s13*s23*(67*s13^5 + 190*s13^4*s23 + 201*s13^3*s23^2 + 
                109*s13^2*s23^3 + 29*s13*s23^4 - 2*s23^5) + s12^3*s23*(
                -14*s13^5 - 31*s13^4*s23 + 31*s13^3*s23^2 + 42*s13^2*s23^3 + 
                4*s13*s23^4 + 6*s23^5)) - p2q^2*s13*(s13 + s23)*
             (21*s13^3*(s13 - s23)*s23^3*(s13 + s23)^2 - 2*s12^6*s13*s23*(
                21*s13 + 22*s23) + s12^5*(20*s13^4 + 19*s13^3*s23 - 
                100*s13^2*s23^2 - 107*s13*s23^3 - 2*s23^4) + 7*s12*s13^2*s23^
                2*(s13^4 + 4*s13^3*s23 - 2*s13*s23^3 + s23^4) + 
              s12^4*(20*s13^5 + 106*s13^4*s23 + 61*s13^3*s23^2 - 
                91*s13^2*s23^3 - 68*s13*s23^4 - 4*s23^5) + s12^3*s23*(
                107*s13^5 + 222*s13^4*s23 + 34*s13^3*s23^2 - 74*s13^2*s23^3 + 
                11*s13*s23^4 - 2*s23^5) + s12^2*s13*s23*(-14*s13^5 + 
                80*s13^4*s23 + 157*s13^3*s23^2 + 13*s13^2*s23^3 - 
                34*s13*s23^4 + 16*s23^5)) + p2q*p3q*(7*s13^3*(2*s13 - s23)*
               s23^4*(s13 + s23)^3 + 7*s12*s13^2*s23^3*(s13 + s23)^3*(
                2*s13^2 - 2*s13*s23 + s23^2) + s12^7*(-34*s13^3*s23 - 
                32*s13^2*s23^2 + 4*s13*s23^3 + 4*s23^4) + s12^6*(40*s13^5 + 
                119*s13^4*s23 + 77*s13^3*s23^2 - 4*s13^2*s23^3 + 
                8*s13*s23^4 + 10*s23^5) + s12^4*s23*(149*s13^6 + 
                569*s13^5*s23 + 790*s13^4*s23^2 + 544*s13^3*s23^3 + 
                174*s13^2*s23^4 - 2*s13*s23^5 - 2*s23^6) + s12^2*s13*s23^2*(
                -62*s13^6 - 54*s13^5*s23 + 208*s13^4*s23^2 + 329*s13^3*
                 s23^3 + 109*s13^2*s23^4 - 18*s13*s23^5 + 2*s23^6) + 
              s12^5*(40*s13^6 + 219*s13^5*s23 + 454*s13^4*s23^2 + 
                439*s13^3*s23^3 + 158*s13^2*s23^4 + 2*s13*s23^5 + 6*s23^6) + 
              s12^3*s23*(-69*s13^7 + 62*s13^6*s23 + 619*s13^5*s23^2 + 
                784*s13^4*s23^3 + 311*s13^3*s23^4 + 19*s13^2*s23^5 + 
                2*s13*s23^6 - 2*s23^7)))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*
         s12^2*s13^2*(s12 + s13)*s23^2*(s12 + s23)*(s13 + s23)*
         (-(p3q^2*s12*(s12 + s23)) - p1q*p3q*(s12 - s13 - s23)*(s12 + s23) - 
          p2q^2*s13*(s13 + s23) + p2q*p3q*s23*(s13 + s23) + 
          p1q^2*(s12 + s23)*(s13 + s23) + p1q*p2q*(s12 - s13 + s23)*
           (s13 + s23) + p2q*p3q*s12*(2*s13 + s23))) + 
       (p1q^5*s23^2*(s12 + s23)^2*(s13 + s23)^2*(21*s13^4*s23^2*(s13 + s23) + 
           2*s12^5*(8*s13^2 + 6*s13*s23 + 3*s23^2) + 7*s12*s13^3*s23*
            (6*s13^2 + 13*s13*s23 + 4*s23^2) + s12^2*s13^2*
            (16*s13^3 + 86*s13^2*s23 + 45*s13*s23^2 - 11*s23^3) + 
           s12^4*(48*s13^3 + 26*s13^2*s23 + 26*s13*s23^2 + 6*s23^3) + 
           s12^3*s13*(48*s13^3 + 58*s13^2*s23 - 5*s13*s23^2 + 8*s23^3)) - 
         p1q^4*s23*(s12 + s23)*(s13 + s23)*
          (p3q*(21*s13^4*(s13 - s23)*s23^3*(s13 + s23)^2 + 
             s12^7*(32*s13^3 + 72*s13^2*s23 + 50*s13*s23^2 + 24*s23^3) + 
             7*s12*s13^3*s23^2*(9*s13^4 + 16*s13^3*s23 - 2*s13^2*s23^2 - 13*
                s13*s23^3 - 4*s23^4) + 2*s12^6*(40*s13^4 + 80*s13^3*s23 + 65*
                s13^2*s23^2 + 65*s13*s23^3 + 21*s23^4) + s12^2*s13^2*s23*
              (58*s13^5 + 146*s13^4*s23 + 114*s13^3*s23^2 - 3*s13^2*s23^3 - 
               39*s13*s23^4 + 11*s23^5) + s12^5*(80*s13^5 + 234*s13^4*s23 + 
               117*s13^3*s23^2 - 44*s13^2*s23^3 + 72*s13*s23^4 + 12*s23^5) + 
             s12^3*s13*(16*s13^6 + 110*s13^5*s23 + 218*s13^4*s23^2 + 118*
                s13^3*s23^3 - 68*s13^2*s23^4 - 37*s13*s23^5 - 8*s23^6) + 
             s12^4*(48*s13^6 + 198*s13^5*s23 + 212*s13^4*s23^2 - 75*s13^3*
                s23^3 - 150*s13^2*s23^4 - 16*s13*s23^5 - 6*s23^6)) + 
           p2q*(21*s13^4*(4*s13 - s23)*s23^3*(s13 + s23)^2 + 
             2*s12^7*(8*s13^3 + 14*s13^2*s23 + 9*s13*s23^2 + 3*s23^3) + 
             7*s12*s13^3*s23^2*(25*s13^4 + 65*s13^3*s23 + 36*s13^2*s23^2 - 8*
                s13*s23^3 - 4*s23^4) + s12^6*(48*s13^4 + 50*s13^3*s23 + 26*
                s13^2*s23^2 + 32*s13*s23^3 + 6*s23^4) + 
             s12^5*(80*s13^5 + 138*s13^4*s23 - 17*s13^3*s23^2 - 71*s13^2*
                s23^3 - 4*s13*s23^4 - 6*s23^5) + s12^2*s13^2*s23*
              (132*s13^5 + 420*s13^4*s23 + 256*s13^3*s23^2 - 175*s13^2*
                s23^3 - 132*s13*s23^4 + 11*s23^5) + 2*s12^3*s13*
              (16*s13^6 + 125*s13^5*s23 + 116*s13^4*s23^2 - 130*s13^3*s23^3 - 
               139*s13^2*s23^4 - 7*s13*s23^5 - 4*s23^6) + 
             2*s12^4*(40*s13^6 + 117*s13^5*s23 + s13^4*s23^2 - 111*s13^3*
                s23^3 - 44*s13^2*s23^4 - 13*s13*s23^5 - 3*s23^6))) + 
         (s12 + s13)*(p3q^5*s12^3*(2*s12^7*s23*(s13 + 3*s23) + 
             2*s13^4*s23^3*(5*s13^2 - 33*s13*s23 - 38*s23^2) + 
             s12*s13^3*s23^2*(13*s13^3 - 258*s13^2*s23 - 353*s13*s23^2 - 90*
                s23^3) - 2*s12^6*(8*s13^3 + 12*s13^2*s23 - 3*s13*s23^2 - 9*
                s23^3) - s12^5*(32*s13^4 + 93*s13^3*s23 + 79*s13^2*s23^2 - 18*
                s23^4) + s12^2*s13^2*s23*(3*s13^4 - 341*s13^3*s23 - 656*s13^2*
                s23^2 - 322*s13*s23^3 - 6*s23^4) - s12^3*s13*s23*
              (165*s13^4 + 582*s13^3*s23 + 442*s13^2*s23^2 + 43*s13*s23^3 + 6*
                s23^4) - s12^4*(16*s13^5 + 235*s13^4*s23 + 287*s13^3*s23^2 + 
               92*s13^2*s23^3 + 10*s13*s23^4 - 6*s23^5)) + 
           p2q^5*s13^3*(21*s13^4*s23^2*(s13 + s23)^3 + 7*s12*s13^3*s23*
              (s13 + s23)^2*(s13^2 + s13*s23 - 3*s23^2) - 2*s12^2*s13^2*s23*
              (s13 + s23)^2*(22*s13^2 - 7*s13*s23 + 3*s23^2) + 
             s12^6*s23*(3*s13^2 + 8*s13*s23 + 5*s23^2) - 
             2*s12^5*(8*s13^4 + 30*s13^3*s23 + 23*s13^2*s23^2 - 11*s13*
                s23^3 - 12*s23^4) + s12^4*(-32*s13^5 - 55*s13^4*s23 + 23*
                s13^3*s23^2 + 104*s13^2*s23^3 + 77*s13*s23^4 + 19*s23^5) + 
             s12^3*s13*(-16*s13^5 - 43*s13^4*s23 + 23*s13^3*s23^2 + 148*s13^2*
                s23^3 + 133*s13*s23^4 + 35*s23^5)) + p2q^4*p3q*s13^2*
            (21*s13^4*(s13 - s23)*s23^2*(s13 + s23)^3 - s12^7*s23*
              (8*s13^2 + 27*s13*s23 + 15*s23^2) + 7*s12*s13^3*s23*
              (s13 + s23)^2*(s13^3 - 11*s13^2*s23 - 12*s13*s23^2 + 3*s23^3) + 
             2*s12^6*(32*s13^4 + 103*s13^3*s23 + 68*s13^2*s23^2 - 22*s13*
                s23^3 - 21*s23^4) + s12^5*(112*s13^5 + 180*s13^4*s23 + 146*
                s13^3*s23^2 + 116*s13^2*s23^3 + 3*s13*s23^4 - 39*s23^5) + 
             s12^2*s13^2*s23*(-65*s13^5 + 32*s13^4*s23 + 261*s13^3*s23^2 + 
               158*s13^2*s23^3 + 7*s13*s23^4 + 13*s23^5) + 
             s12^3*s13*(-16*s13^6 + 253*s13^5*s23 + 706*s13^4*s23^2 + 690*
                s13^3*s23^3 + 259*s13^2*s23^4 - 15*s13*s23^5 - 21*s23^6) + 
             s12^4*(32*s13^6 + 291*s13^5*s23 + 473*s13^4*s23^2 + 241*s13^3*
                s23^3 + 42*s13^2*s23^4 - s13*s23^5 - 12*s23^6)) + 
           p2q*p3q^4*s12^2*(-3*s13^4*(15*s13 - 26*s23)*s23^3*(s13 + s23)^2 + 
             2*s12^8*s23*(s13 + 3*s23) + 2*s12^6*s13*(16*s13^3 + 19*s13^2*
                s23 - 24*s13*s23^2 - 33*s23^3) - 2*s12^7*(8*s13^3 + 15*s13^2*
                s23 + 9*s13*s23^2 - 6*s23^3) + s12*s13^3*s23^2*
              (-72*s13^4 + 331*s13^3*s23 + 653*s13^2*s23^2 + 344*s13*s23^3 + 
               94*s23^4) + s12^5*(112*s13^5 + 81*s13^4*s23 + 111*s13^3*
                s23^2 + 66*s13^2*s23^3 - 64*s13*s23^4 - 12*s23^5) + 
             s12^3*s13*s23*(541*s13^5 + 1281*s13^4*s23 + 921*s13^3*s23^2 + 
               249*s13^2*s23^3 + 82*s13*s23^4 + 6*s23^5) + s12^2*s13^2*s23*
              (-13*s13^5 + 806*s13^4*s23 + 1356*s13^3*s23^2 + 812*s13^2*
                s23^3 + 255*s13*s23^4 + 8*s23^5) + s12^4*(64*s13^6 + 565*
                s13^5*s23 + 438*s13^4*s23^2 + 145*s13^3*s23^3 + 158*s13^2*
                s23^4 - 12*s13*s23^5 - 6*s23^6)) + p2q^2*p3q^3*s12*
            (7*s13^5*s23^3*(s13 + s23)^2*(8*s13 + 5*s23) - 
             6*s12^8*s23*(s13^2 + 4*s13*s23 + s23^2) + 
             2*s12^7*(32*s13^4 + 70*s13^3*s23 + 34*s13^2*s23^2 - 25*s13*
                s23^3 - 9*s23^4) + s12*s13^4*s23^2*(122*s13^4 + 66*s13^3*
                s23 - 136*s13^2*s23^2 + 39*s13*s23^3 + 119*s23^4) + 
             s12^3*s13^2*s23*(-638*s13^5 - 856*s13^4*s23 + 67*s13^3*s23^2 + 
               645*s13^2*s23^3 + 303*s13*s23^4 - 21*s23^5) + 
             s12^6*(32*s13^5 + 66*s13^4*s23 + 279*s13^3*s23^2 + 239*s13^2*
                s23^3 - 12*s13*s23^4 - 18*s23^5) + s12^2*s13^3*s23*
              (24*s13^5 - 651*s13^4*s23 - 874*s13^3*s23^2 - 27*s13^2*s23^3 + 
               273*s13*s23^4 + 101*s23^5) + s12^5*(-128*s13^6 + 322*s13^5*
                s23 + 486*s13^4*s23^2 + 277*s13^3*s23^3 + 217*s13^2*s23^4 + 
               30*s13*s23^5 - 6*s23^6) + s12^4*s13*(-96*s13^6 - 260*s13^5*
                s23 + 416*s13^4*s23^2 + 905*s13^3*s23^3 + 340*s13^2*s23^4 + 
               31*s13*s23^5 + 16*s23^6)) - p2q^3*p3q^2*s13*
            (21*s13^5*s23^3*(s13 + s23)^3 + 7*s12*s13^4*s23^2*(s13 + s23)^2*
              (12*s13^2 + s13*s23 - 8*s23^2) - s12^8*s23*(9*s13^2 + 37*s13*
                s23 + 16*s23^2) + 2*s12^7*(48*s13^4 + 129*s13^3*s23 + 73*
                s13^2*s23^2 - 33*s13*s23^3 - 21*s23^4) + s12^2*s13^3*s23*
              (21*s13^5 - 228*s13^4*s23 - 394*s13^3*s23^2 - 32*s13^2*s23^3 + 
               59*s13*s23^4 - 54*s23^5) + s12^6*(128*s13^5 + 205*s13^4*s23 + 
               406*s13^3*s23^2 + 359*s13^2*s23^3 + 26*s13*s23^4 - 36*s23^5) + 
             s12^3*s13^2*s23*(-320*s13^5 - 104*s13^4*s23 + 653*s13^3*s23^2 + 
               620*s13^2*s23^3 + 197*s13*s23^4 + 14*s23^5) + 
             s12^5*(-32*s13^6 + 558*s13^5*s23 + 1014*s13^4*s23^2 + 578*s13^3*
                s23^3 + 252*s13^2*s23^4 + 96*s13*s23^5 - 10*s23^6) + 
             s12^4*s13*(-64*s13^6 + 279*s13^5*s23 + 1199*s13^4*s23^2 + 1410*
                s13^3*s23^3 + 555*s13^2*s23^4 + 62*s13*s23^5 + 41*s23^6))) - 
         p1q*(-(p3q^4*s12^2*(-(s13^5*(12*s13 - 97*s23)*s23^3*(s13 + s23)^2) + 
              2*s12^9*s23*(s13 + 3*s23) - 2*s12^8*(16*s13^3 + 26*s13^2*s23 + 
                9*s13*s23^2 + 3*s23^3) - s12^7*(80*s13^4 + 135*s13^3*s23 + 
                105*s13^2*s23^2 + 104*s13*s23^3 + 54*s23^4) + 
              s12*s13^4*s23^2*(-17*s13^4 + 334*s13^3*s23 + 749*s13^2*s23^2 + 
                675*s13*s23^3 + 277*s23^4) + s12^3*s13^2*s23*(213*s13^5 + 
                894*s13^4*s23 + 1598*s13^3*s23^2 + 1703*s13^2*s23^3 + 
                825*s13*s23^4 + 47*s23^5) - s12^6*(48*s13^5 + 293*s13^4*s23 + 
                113*s13^3*s23^2 - 40*s13^2*s23^3 + 154*s13*s23^4 + 
                66*s23^5) + s12^2*s13^3*s23*(-5*s13^5 + 458*s13^4*s23 + 
                1223*s13^3*s23^2 + 1647*s13^2*s23^3 + 1098*s13*s23^4 + 
                231*s23^5) + 2*s12^5*(8*s13^6 - 88*s13^5*s23 - 25*s13^4*
                 s23^2 + 221*s13^3*s23^3 + 117*s13^2*s23^4 - 39*s13*s23^5 - 
                12*s23^6) + s12^4*s13*(16*s13^6 + 254*s13^5*s23 + 
                401*s13^4*s23^2 + 1045*s13^3*s23^3 + 1046*s13^2*s23^4 + 
                188*s13*s23^5 - 8*s23^6))) + p2q^4*s13^2*
            (-21*s13^5*(s13 - 4*s23)*s23^2*(s13 + s23)^3 + 
             2*s12^8*s23*(5*s13^2 + 11*s13*s23 + 6*s23^2) + 2*s12^2*s13^3*s23*
              (s13 + s23)^2*(51*s13^3 + 8*s13^2*s23 + 48*s13*s23^2 - 51*
                s23^3) - 7*s12*s13^4*s23*(s13 + s23)^2*(s13^3 - 11*s13^2*
                s23 - 31*s13*s23^2 - 4*s23^3) + s12^7*(-16*s13^4 - 53*s13^3*
                s23 - 23*s13^2*s23^2 + 51*s13*s23^3 + 37*s23^4) + 
             s12^6*(-16*s13^5 + 6*s13^4*s23 + 41*s13^3*s23^2 + 52*s13^2*
                s23^3 + 71*s13*s23^4 + 38*s23^5) + s12^3*s13^2*
              (32*s13^6 + 125*s13^5*s23 - 82*s13^4*s23^2 - 602*s13^3*s23^3 - 
               641*s13^2*s23^4 - 245*s13*s23^5 - 31*s23^6) + 
             s12^5*(48*s13^6 + 111*s13^5*s23 - 46*s13^4*s23^2 - 163*s13^3*
                s23^3 + 23*s13^2*s23^4 + 90*s13*s23^5 + 13*s23^6) + 
             s12^4*s13*(80*s13^6 + 58*s13^5*s23 - 350*s13^4*s23^2 - 685*s13^3*
                s23^3 - 428*s13^2*s23^4 - 23*s13*s23^5 + 48*s23^6)) - 
           p2q*p3q^3*s12*(2*s12^10*s23*(s13 + 3*s23) + 7*s13^5*s23^3*
              (s13 + s23)^2*(5*s13^2 - 4*s13*s23 - 3*s23^2) - 
             2*s12^9*(8*s13^3 + 20*s13^2*s23 + 17*s13*s23^2 + 3*s23^3) + 
             s12^8*(80*s13^4 + 221*s13^3*s23 + 105*s13^2*s23^2 - 68*s13*
                s23^3 - 36*s23^4) + s12*s13^4*s23^2*(61*s13^5 - 273*s13^4*
                s23 - 597*s13^3*s23^2 - 202*s13^2*s23^3 - 52*s13*s23^4 - 113*
                s23^5) + s12^7*(288*s13^5 + 539*s13^4*s23 + 831*s13^3*s23^2 + 
               608*s13^2*s23^3 + 52*s13*s23^4 - 12*s23^5) + 
             s12^2*s13^3*s23*(12*s13^6 - 788*s13^5*s23 - 1317*s13^4*s23^2 - 
               708*s13^3*s23^3 - 163*s13^2*s23^4 - 111*s13*s23^5 - 139*
                s23^6) + 2*s12^6*(112*s13^6 + 548*s13^5*s23 + 870*s13^4*
                s23^2 + 722*s13^3*s23^3 + 344*s13^2*s23^4 + 85*s13*s23^5 + 15*
                s23^6) - s12^3*s13^2*s23*(521*s13^6 + 1043*s13^5*s23 + 499*
                s13^4*s23^2 - 517*s13^3*s23^3 - 223*s13^2*s23^4 + 256*s13*
                s23^5 + 37*s23^6) + s12^4*s13*(-48*s13^7 - 227*s13^6*s23 + 
               937*s13^5*s23^2 + 1970*s13^4*s23^3 + 1296*s13^3*s23^4 + 303*
                s13^2*s23^5 - 103*s13*s23^6 + 8*s23^7) + 
             s12^5*(-16*s13^7 + 1126*s13^6*s23 + 2185*s13^5*s23^2 + 2314*
                s13^4*s23^3 + 1270*s13^3*s23^4 + 159*s13^2*s23^5 + 94*s13*
                s23^6 + 18*s23^7)) + p2q^2*p3q^2*(21*s13^6*(s13 - 2*s23)*
              s23^3*(s13 + s23)^3 + 2*s12^10*s23*(2*s13^2 + 9*s13*s23 + 3*
                s23^2) + 7*s12*s13^5*s23^2*(s13 + s23)^2*(9*s13^3 - 26*s13^2*
                s23 - 25*s13*s23^2 + s23^3) - 2*s12^9*(24*s13^4 + 88*s13^3*
                s23 + 79*s13^2*s23^2 + 8*s13*s23^3 - 3*s23^4) + 
             s12^8*(48*s13^5 + 181*s13^4*s23 - 156*s13^3*s23^2 - 375*s13^2*
                s23^3 - 136*s13*s23^4 - 18*s23^5) + s12^7*(384*s13^6 + 619*
                s13^5*s23 + 544*s13^4*s23^2 + 342*s13^3*s23^3 - 43*s13^2*
                s23^4 - 150*s13*s23^5 - 30*s23^6) + s12^2*s13^4*s23*
              (14*s13^6 - 458*s13^5*s23 - 710*s13^4*s23^2 - 223*s13^3*s23^3 - 
               183*s13^2*s23^4 - 37*s13*s23^5 + 161*s23^6) + 
             s12^3*s13^3*s23*(-401*s13^6 - 76*s13^5*s23 + 1067*s13^4*s23^2 + 
               1478*s13^3*s23^3 + 1027*s13^2*s23^4 + 470*s13*s23^5 + 179*
                s23^6) + s12^6*(384*s13^7 + 1196*s13^6*s23 + 1950*s13^5*
                s23^2 + 1567*s13^4*s23^3 + 923*s13^3*s23^4 + 392*s13^2*
                s23^5 - 46*s13*s23^6 - 12*s23^7) + s12^5*s13*(48*s13^7 + 1734*
                s13^6*s23 + 3355*s13^5*s23^2 + 3139*s13^4*s23^3 + 2325*s13^3*
                s23^4 + 1152*s13^2*s23^5 + 263*s13*s23^6 + 2*s23^7) + 
             s12^4*s13^2*(-48*s13^7 + 381*s13^6*s23 + 2374*s13^5*s23^2 + 3847*
                s13^4*s23^3 + 2705*s13^3*s23^4 + 1536*s13^2*s23^5 + 730*s13*
                s23^6 + 41*s23^7)) + p2q^3*p3q*s13*
            (-21*s13^5*s23^2*(s13 + s23)^3*(s13^2 - 4*s13*s23 + 3*s23^2) - 
             2*s12^9*s23*(6*s13^2 + 13*s13*s23 + 5*s23^2) + 
             s12^8*(48*s13^4 + 191*s13^3*s23 + 193*s13^2*s23^2 + 38*s13*
                s23^3 - 12*s23^4) - 7*s12*s13^4*s23*(s13 + s23)^2*
              (s13^4 - 19*s13^3*s23 + 3*s13^2*s23^2 + 39*s13*s23^3 + 4*
                s23^4) + 2*s12^7*(8*s13^5 - 9*s13^4*s23 + 144*s13^3*s23^2 + 
               286*s13^2*s23^3 + 141*s13*s23^4 + 6*s23^5) + 
             s12^6*(-224*s13^6 - 326*s13^5*s23 + 318*s13^4*s23^2 + 904*s13^3*
                s23^3 + 823*s13^2*s23^4 + 347*s13*s23^5 + 20*s23^6) + 
             s12^2*s13^3*s23*(100*s13^6 - 250*s13^5*s23 - 923*s13^4*s23^2 - 
               958*s13^3*s23^3 - 649*s13^2*s23^4 - 182*s13*s23^5 + 82*
                s23^6) + s12^5*(-288*s13^7 - 451*s13^6*s23 + 25*s13^5*s23^2 + 
               995*s13^4*s23^3 + 1478*s13^3*s23^4 + 823*s13^2*s23^5 + 142*s13*
                s23^6 + 6*s23^7) + s12^4*s13*(-80*s13^7 - 909*s13^6*s23 - 
               1280*s13^5*s23^2 + 56*s13^4*s23^3 + 1159*s13^3*s23^4 + 1092*
                s13^2*s23^5 + 441*s13*s23^6 + 13*s23^7) + s12^3*s13^2*
              (16*s13^7 - 456*s13^6*s23 - 1446*s13^5*s23^2 - 1619*s13^4*
                s23^3 - 400*s13^3*s23^4 + 492*s13^2*s23^5 + 321*s13*s23^6 + 
               74*s23^7))) + p1q^3*(p3q^2*(s12 + s23)*
            (-21*s13^5*s23^4*(s13 + s23)^3 - 7*s12*s13^4*s23^3*(s13 + s23)^2*
              (12*s13^2 + 16*s13*s23 + 7*s23^2) + 2*s12^8*(8*s13^4 + 38*s13^3*
                s23 + 53*s13^2*s23^2 + 39*s13*s23^3 + 18*s23^4) - 
             s12^2*s13^3*s23^2*(144*s13^5 + 409*s13^4*s23 + 651*s13^3*s23^2 + 
               716*s13^2*s23^3 + 353*s13*s23^4 + 23*s23^5) + 
             2*s12^7*(24*s13^5 + 67*s13^4*s23 + 39*s13^3*s23^2 + 39*s13^2*
                s23^3 + 71*s13*s23^4 + 24*s23^5) - s12^3*s13^2*s23*
              (74*s13^6 + 297*s13^5*s23 + 797*s13^4*s23^2 + 1173*s13^3*
                s23^3 + 758*s13^2*s23^4 + 114*s13*s23^5 - 45*s23^6) + 
             s12^6*(48*s13^6 + 120*s13^5*s23 - 51*s13^4*s23^2 - 427*s13^3*
                s23^3 - 326*s13^2*s23^4 - 34*s13*s23^5 - 12*s23^6) - 
             s12^4*s13*s23*(68*s13^6 + 399*s13^5*s23 + 1036*s13^4*s23^2 + 
               1190*s13^3*s23^3 + 455*s13^2*s23^4 - 2*s13*s23^5 + 24*s23^6) + 
             s12^5*(16*s13^7 + 68*s13^6*s23 - 269*s13^5*s23^2 - 891*s13^4*
                s23^3 - 821*s13^3*s23^4 - 341*s13^2*s23^5 - 122*s13*s23^6 - 
               24*s23^7)) - p2q^2*(s13 + s23)*(-42*s13^5*(3*s13 - 2*s23)*
              s23^4*(s13 + s23)^2 + 2*s12^8*s23*(22*s13^3 + 32*s13^2*s23 + 12*
                s13*s23^2 + 3*s23^3) - 7*s12*s13^4*s23^3*(39*s13^4 + 71*s13^3*
                s23 - 17*s13^2*s23^2 - 61*s13*s23^3 - 12*s23^4) + 
             s12^2*s13^3*s23^2*(-251*s13^5 - 418*s13^4*s23 + 346*s13^3*
                s23^2 + 876*s13^2*s23^3 + 293*s13*s23^4 - 70*s23^5) + 
             2*s12^7*(-8*s13^5 + 19*s13^4*s23 + 91*s13^3*s23^2 + 92*s13^2*
                s23^3 + 40*s13*s23^4 + 9*s23^5) + s12^3*s13^2*s23*
              (-106*s13^6 - 233*s13^5*s23 + 442*s13^4*s23^2 + 1311*s13^3*
                s23^3 + 585*s13^2*s23^4 - 171*s13*s23^5 - 22*s23^6) + 
             s12^6*(-48*s13^6 - 8*s13^5*s23 + 394*s13^4*s23^2 + 427*s13^3*
                s23^3 + 151*s13^2*s23^4 + 102*s13*s23^5 + 18*s23^6) + 
             s12^5*(-48*s13^7 - 60*s13^6*s23 + 419*s13^5*s23^2 + 941*s13^4*
                s23^3 + 438*s13^3*s23^4 - 4*s13^2*s23^5 + 60*s13*s23^6 + 6*
                s23^7) + s12^4*s13*(-16*s13^7 - 164*s13^6*s23 + 161*s13^5*
                s23^2 + 1161*s13^4*s23^3 + 975*s13^3*s23^4 + 48*s13^2*s23^5 - 
               57*s13*s23^6 + 14*s23^7)) + p2q*p3q*
            (21*s13^4*s23^4*(s13 + s23)^3*(3*s13^2 - 4*s13*s23 + s23^2) + 
             2*s12^9*s23*(14*s13^3 + 30*s13^2*s23 + 25*s13*s23^2 + 9*s23^3) + 
             7*s12*s13^3*s23^3*(s13 + s23)^2*(25*s13^4 - 3*s13^3*s23 - 37*
                s13^2*s23^2 + 7*s13*s23^3 + 4*s23^4) - 
             2*s12^8*(16*s13^5 + 75*s13^4*s23 + 109*s13^3*s23^2 + 20*s13^2*
                s23^3 - 47*s13*s23^4 - 15*s23^5) - s12^7*(96*s13^6 + 446*
                s13^5*s23 + 912*s13^4*s23^2 + 1033*s13^3*s23^3 + 495*s13^2*
                s23^4 + 36*s13*s23^5 + 12*s23^6) + s12^2*s13^2*s23^2*
              (170*s13^7 + 170*s13^6*s23 - 385*s13^5*s23^2 - 624*s13^4*
                s23^3 - 182*s13^3*s23^4 + 211*s13^2*s23^5 + 143*s13*s23^6 - 
               11*s23^7) - 2*s12^6*(48*s13^7 + 298*s13^6*s23 + 886*s13^5*
                s23^2 + 1249*s13^4*s23^3 + 817*s13^3*s23^4 + 252*s13^2*
                s23^5 + 70*s13*s23^6 + 18*s23^7) - s12^4*s23*(150*s13^8 + 972*
                s13^7*s23 + 2328*s13^6*s23^2 + 2826*s13^5*s23^3 + 1697*s13^4*
                s23^4 + 156*s13^3*s23^5 - 241*s13^2*s23^6 - 30*s13*s23^7 - 6*
                s23^8) - s12^5*(32*s13^8 + 536*s13^7*s23 + 1782*s13^6*s23^2 + 
               3255*s13^5*s23^3 + 3206*s13^4*s23^4 + 1129*s13^3*s23^5 - 68*
                s13^2*s23^6 + 38*s13*s23^7 + 6*s23^8) + s12^3*s13*s23*
              (58*s13^8 - 158*s13^7*s23 - 833*s13^6*s23^2 - 1334*s13^5*
                s23^3 - 999*s13^4*s23^4 - 86*s13^3*s23^5 + 241*s13^2*s23^6 + 
               53*s13*s23^7 + 8*s23^8))) - 
         p1q^2*(p3q^3*s12*(21*s13^6*s23^4*(s13 + s23)^2 + 
             2*s12^9*(8*s13^3 + 15*s13^2*s23 + 15*s13*s23^2 + 12*s23^3) + 
             2*s12^8*(8*s13^4 - 29*s13^3*s23 - 37*s13^2*s23^2 + 22*s13*
                s23^3 + 18*s23^4) + s12*s13^4*s23^3*(119*s13^4 + 116*s13^3*
                s23 - 63*s13^2*s23^2 + 23*s13*s23^3 + 83*s23^4) - 
             s12^7*(48*s13^5 + 217*s13^4*s23 + 511*s13^3*s23^2 + 438*s13^2*
                s23^3 + 132*s13*s23^4 + 36*s23^5) + s12^2*s13^3*s23^2*
              (161*s13^5 - 22*s13^4*s23 - 414*s13^3*s23^2 - 181*s13^2*s23^3 + 
               190*s13*s23^4 + 140*s23^5) - s12^4*s13*s23*(206*s13^6 + 1265*
                s13^5*s23 + 2181*s13^4*s23^2 + 1204*s13^3*s23^3 - 155*s13^2*
                s23^4 - 205*s13*s23^5 + 24*s23^6) + s12^3*s13^2*s23*
              (63*s13^6 - 270*s13^5*s23 - 1063*s13^4*s23^2 - 1192*s13^3*
                s23^3 - 108*s13^2*s23^4 + 407*s13*s23^5 + 69*s23^6) - 
             s12^6*(80*s13^6 + 472*s13^5*s23 + 1190*s13^4*s23^2 + 1065*s13^3*
                s23^3 + 467*s13^2*s23^4 + 300*s13*s23^5 + 84*s23^6) - 
             s12^5*(32*s13^7 + 612*s13^6*s23 + 1617*s13^5*s23^2 + 1946*s13^4*
                s23^3 + 740*s13^3*s23^4 - 3*s13^2*s23^5 + 178*s13*s23^6 + 36*
                s23^7)) + p2q^3*s13*(42*s13^5*(2*s13 - 3*s23)*s23^3*
              (s13 + s23)^3 + 7*s12*s13^4*s23^2*(s13 + s23)^2*
              (15*s13^3 - 8*s13^2*s23 - 65*s13*s23^2 - 12*s23^3) + 
             2*s12^8*s23*(19*s13^3 + 43*s13^2*s23 + 27*s13*s23^2 + 3*s23^3) + 
             s12^2*s13^3*s23*(s13 + s23)^2*(65*s13^4 - 214*s13^3*s23 - 405*
                s13^2*s23^2 - 278*s13*s23^3 + 134*s23^4) + 
             s12^7*(-32*s13^5 - 76*s13^4*s23 + 75*s13^3*s23^2 + 258*s13^2*
                s23^3 + 151*s13*s23^4 + 12*s23^5) + s12^6*(-80*s13^6 - 187*
                s13^5*s23 + 75*s13^4*s23^2 + 527*s13^3*s23^3 + 471*s13^2*
                s23^4 + 132*s13*s23^5 + 6*s23^6) + s12^5*s13*(-48*s13^6 - 192*
                s13^5*s23 - 152*s13^4*s23^2 + 619*s13^3*s23^3 + 1183*s13^2*
                s23^4 + 589*s13*s23^5 + 33*s23^6) + s12^4*s13*
              (16*s13^7 - 252*s13^6*s23 - 685*s13^5*s23^2 - 121*s13^4*s23^3 + 
               1121*s13^3*s23^4 + 1207*s13^2*s23^5 + 380*s13*s23^6 - 2*
                s23^7) + s12^3*s13^2*(16*s13^7 - 68*s13^6*s23 - 636*s13^5*
                s23^2 - 1175*s13^4*s23^3 - 370*s13^3*s23^4 + 755*s13^2*
                s23^5 + 592*s13*s23^6 + 90*s23^7)) + p2q^2*p3q*
            (63*s13^5*(s13 - s23)^2*s23^3*(s13 + s23)^3 - 4*s12^9*s23*
              (10*s13^3 + 20*s13^2*s23 + 12*s13*s23^2 + 3*s23^3) + 
             14*s12*s13^4*s23^2*(s13 + s23)^2*(7*s13^4 - 14*s13^3*s23 - 15*
                s13^2*s23^2 + 19*s13*s23^3 + 4*s23^4) + 
             2*s12^8*(40*s13^5 + 170*s13^4*s23 + 162*s13^3*s23^2 - 2*s13^2*
                s23^3 - 53*s13*s23^4 - 15*s23^5) + 2*s12^7*(88*s13^6 + 342*
                s13^5*s23 + 633*s13^4*s23^2 + 631*s13^3*s23^3 + 247*s13^2*
                s23^4 - 20*s13*s23^5 - 9*s23^6) + s12^2*s13^3*s23*
              (49*s13^7 - 309*s13^6*s23 - 551*s13^5*s23^2 + 262*s13^4*s23^3 + 
               967*s13^3*s23^4 + 850*s13^2*s23^5 + 279*s13*s23^6 - 59*
                s23^7) + s12^3*s13^2*s23*(-296*s13^7 - 265*s13^6*s23 + 1039*
                s13^5*s23^2 + 2578*s13^4*s23^3 + 2386*s13^3*s23^4 + 836*s13^2*
                s23^5 - 10*s13*s23^6 - 30*s23^7) + s12^6*(48*s13^7 + 765*
                s13^6*s23 + 2460*s13^5*s23^2 + 3136*s13^4*s23^3 + 2013*s13^3*
                s23^4 + 648*s13^2*s23^5 + 54*s13*s23^6 + 6*s23^7) + 
             s12^5*(-112*s13^8 + 644*s13^7*s23 + 2661*s13^6*s23^2 + 4475*
                s13^5*s23^3 + 4184*s13^4*s23^4 + 1788*s13^3*s23^5 + 204*s13^2*
                s23^6 + 44*s13*s23^7 + 6*s23^8) + s12^4*s13*(-64*s13^8 - 162*
                s13^7*s23 + 1205*s13^6*s23^2 + 3844*s13^5*s23^3 + 4428*s13^4*
                s23^4 + 2685*s13^3*s23^5 + 722*s13^2*s23^6 - 56*s13*s23^7 + 8*
                s23^8)) + p2q*p3q^2*(-21*s13^5*(2*s13 - s23)*s23^4*
              (s13 + s23)^3 + 2*s12^10*s23*(7*s13^2 + 14*s13*s23 + 9*s23^2) - 
             7*s12*s13^4*s23^3*(s13 + s23)^2*(24*s13^3 + 5*s13^2*s23 - 14*s13*
                s23^2 - 4*s23^3) - 2*s12^9*(32*s13^4 + 113*s13^3*s23 + 92*
                s13^2*s23^2 - 9*s23^4) - s12^8*(112*s13^5 + 267*s13^4*s23 + 
               460*s13^3*s23^2 + 401*s13^2*s23^3 + 144*s13*s23^4 + 36*
                s23^5) + s12^7*(48*s13^6 - 96*s13^5*s23 - 340*s13^4*s23^2 + 
               79*s13^3*s23^3 + 227*s13^2*s23^4 - 100*s13*s23^5 - 36*s23^6) + 
             s12^2*s13^3*s23^2*(-240*s13^6 - 114*s13^5*s23 + 424*s13^4*
                s23^2 + 488*s13^3*s23^3 + 569*s13^2*s23^4 + 374*s13*s23^5 - 5*
                s23^6) + s12^3*s13^2*s23*(-100*s13^7 + 549*s13^6*s23 + 1512*
                s13^5*s23^2 + 1833*s13^4*s23^3 + 1888*s13^3*s23^4 + 1232*
                s13^2*s23^5 + 280*s13*s23^6 - 34*s23^7) + s12^4*s13*s23*
              (505*s13^7 + 1891*s13^6*s23 + 3046*s13^5*s23^2 + 3124*s13^4*
                s23^3 + 2675*s13^3*s23^4 + 1176*s13^2*s23^5 + 9*s13*s23^6 + 
               16*s23^7) + s12^6*(176*s13^7 + 340*s13^6*s23 + 701*s13^5*
                s23^2 + 1019*s13^4*s23^3 + 1328*s13^3*s23^4 + 892*s13^2*
                s23^5 + 108*s13*s23^6 + 18*s23^7) + s12^5*(80*s13^8 + 1014*
                s13^7*s23 + 1895*s13^6*s23^2 + 2385*s13^5*s23^3 + 2903*s13^4*
                s23^4 + 1906*s13^3*s23^5 + 505*s13^2*s23^6 + 108*s13*s23^7 + 
               18*s23^8))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*
         (s12 + s13)^2*s23^2*(s12 + s23)*(s13 + s23)*
         (p1q^3*s23*(s12 + s23)*(s13 + s23) + (p2q + p3q)*(s12 + s13)*
           (p3q^2*s12*(s12 + s23) + p2q^2*s13*(s13 + s23) - 
            p2q*p3q*(s23*(s13 + s23) + s12*(2*s13 + s23))) - 
          p1q*(p2q^2*(s13 + s23)*(s12^2 - s13*(s13 - 2*s23) + s12*s23) - 
            p3q^2*(s12 + s23)*(s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))))*Int[DS[k]*DS[k + p1 + p2 + p3]] + 
     ((ep*(2*p1q*p2q*s13^2*s23*(-5*s12 + s13 + s23) + p1q^2*(s12 - s13)*s23^2*
           (s12 + s13 + s23) - p2q^2*s13^2*(-7*s12^2 - 6*s12*s13 + s13^2 + 
            5*s12*s23 + s13*s23) + p3q^2*s12*(s12^3 + 4*s13^2*(2*s13 - s23) + 
            s12^2*(2*s13 + s23) + s12*s13*(9*s13 + s23)) - 
          2*p3q*s12*(4*p2q*s13^2*(-2*s12 - 2*s13 + s23) + 
            p1q*s23*(s12^2 + 6*s13^2 + s12*(s13 + s23)))))/
        (36*(p2q + p3q)*(p1q + p2q + p3q)*s13^2) + 
       (p1q^3*s23^2*(s13*s23^2*(s13 + s23) + s12^2*(32*s13^2 + 16*s13*s23 + 
             5*s23^2) + s12*(32*s13^3 + 48*s13^2*s23 + 22*s13*s23^2 + 
             5*s23^3)) - (p2q + p3q)*(p3q^2*s12*(5*s12^4*s23 + 16*s13^4*s23 + 
             s12*s13^2*s23*(s13 + s23) + s12^2*s13*(-32*s13^2 + 7*s13*s23 - 
               10*s23^2) + s12^3*(-32*s13^2 - 5*s13*s23 + 5*s23^2)) - 
           2*p2q*p3q*s12*s13*(5*s12^3*s23 + s13^2*s23*(-15*s13 + s23) + 
             s12^2*(-32*s13^2 - 37*s13*s23 + 5*s23^2) + 
             s12*s13*(-32*s13^2 - 25*s13*s23 + 6*s23^2)) + 
           p2q^2*s13^2*(21*s12^3*s23 + s13^2*s23*(s13 + s23) - 
             s12*s13*(32*s13^2 + 25*s13*s23 + 10*s23^2) - 
             s12^2*(32*s13^2 + 37*s13*s23 + 27*s23^2))) + 
         p1q*(p2q^2*s13*(3*s13^2*s23^2*(s13 + s23) - 6*s12^3*s23*
              (8*s13 + s23) + s12*s13*(32*s13^3 - 32*s13^2*s23 - 44*s13*
                s23^2 - 15*s23^3) + s12^2*(32*s13^3 + 16*s13^2*s23 + 27*s13*
                s23^2 - 6*s23^3)) + 2*p2q*p3q*(s13^3*s23^2*(s13 + s23) + 
             s12^4*s23*(8*s13 + 5*s23) - s12*s13^2*s23*(64*s13^2 + 49*s13*
                s23 + 18*s23^2) + s12^3*(-32*s13^3 - 80*s13^2*s23 + 3*s13*
                s23^2 + 5*s23^3) - 2*s12^2*s13*(16*s13^3 + 28*s13^2*s23 + 10*
                s13*s23^2 + 5*s23^3)) + p3q^2*s12*
            (-(s12*s13*s23^2*(17*s13 + 19*s23)) + 2*s13^2*s23*
              (-16*s13^2 + s13*s23 + s23^2) + s12^3*(32*s13^2 + 16*s13*s23 + 
               15*s23^2) + s12^2*(32*s13^3 - 48*s13^2*s23 + 12*s13*s23^2 + 15*
                s23^3))) - p1q^2*s23*(p2q*(3*s13^2*s23^2*(s13 + s23) + 
             s12*s13^2*(64*s13^2 + 48*s13*s23 + 3*s23^2) + 
             s12^3*(32*s13^2 + 16*s13*s23 + 5*s23^2) + 
             s12^2*(32*s13^3 + 21*s13*s23^2 + 5*s23^3)) + 
           p3q*(s13^2*s23^2*(s13 + s23) + s12^3*(64*s13^2 + 32*s13*s23 + 15*
                s23^2) + s12*s13*(32*s13^3 - 23*s13*s23^2 - 8*s23^3) + 
             s12^2*(32*s13^3 + 32*s13^2*s23 + 39*s13*s23^2 + 15*s23^3))))/
        (72*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)) + ((3*s12 - s13)*(s12 + s13 + s23)*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23))*den[-1 + 2*ep])/(72*(p2q + p3q)*
         (p1q + p2q + p3q)*s13^2))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*
        DS[k + p1 + p2 + p3]] + 
     ((7*ep*(-(p1q^2*(s12 - s13)*s23^2*(s12 + s13 + s23)) + 
          2*p3q*s12^2*(4*p2q*s13*(2*s12 + 2*s13 - s23) + 
            p1q*s23*(s12 - 5*s13 + s23)) - 2*p1q*p2q*s13*s23*
           (6*s12^2 + s12*s13 + s13*(s13 + s23)) + p2q^2*s13*
           (8*s12^3 + s12^2*(9*s13 - 4*s23) + s13^2*(s13 + s23) + 
            s12*s13*(2*s13 + s23)) - p3q^2*s12^2*(s12^2 + 
            s12*(-6*s13 + s23) + s13*(-7*s13 + 5*s23))))/
        (72*(p2q + p3q)*(p1q + p2q + p3q)*s12^2) - 
       (7*(-(p1q^3*s23^2*(32*s12^3*s13 + 5*s13*s23^2*(s13 + s23) + 
             s12*s23*(16*s13^2 + 22*s13*s23 + s23^2) + 
             s12^2*(32*s13^2 + 48*s13*s23 + s23^2))) + 
          (p2q + p3q)*(2*p2q*p3q*s12*s13*(s12*s13*(37*s13 - 6*s23)*s23 - 
              5*s13^2*s23*(s13 + s23) + s12^3*(32*s13 + 15*s23) + 
              s12^2*(32*s13^2 + 25*s13*s23 - s23^2)) + p3q^2*s12^2*
             (3*s13^2*(7*s13 - 9*s23)*s23 + s12^3*(-32*s13 + s23) - 
              s12*s13*s23*(37*s13 + 10*s23) + s12^2*(-32*s13^2 - 25*s13*s23 + 
                s23^2)) + p2q^2*s13*(16*s12^4*s23 + s12^3*s13*(-32*s13 + 
                s23) + 5*s13^3*s23*(s13 + s23) - 5*s12*s13^2*s23*(s13 + 
                2*s23) + s12^2*s13*(-32*s13^2 + 7*s13*s23 + s23^2))) + 
          p1q*(p3q^2*s12*(-32*s12^4*s13 + 6*s13^2*s23^2*(s13 + s23) + 
              s12^3*(-32*s13^2 + 32*s13*s23 - 3*s23^2) + s12^2*s23*(
                -16*s13^2 + 44*s13*s23 - 3*s23^2) + 3*s12*s13*s23*(16*s13^2 - 
                9*s13*s23 + 5*s23^2)) + 2*p2q*p3q*(-5*s13^3*s23^2*(s13 + 
                s23) + s12^4*(32*s13^2 + 64*s13*s23 - s23^2) + 
              2*s12^2*s13*s23*(40*s13^2 + 10*s13*s23 + 9*s23^2) + 
              s12*s13^2*s23*(-8*s13^2 - 3*s13*s23 + 10*s23^2) + 
              s12^3*(32*s13^3 + 56*s13^2*s23 + 49*s13*s23^2 - s23^3)) - 
            p2q^2*s13*(-32*s12^4*s23 + 15*s13^2*s23^2*(s13 + s23) + 
              s12*s13*s23*(16*s13^2 + 12*s13*s23 - 19*s23^2) + 
              2*s12^3*(16*s13^2 + s23^2) + s12^2*(32*s13^3 - 48*s13^2*s23 - 
                17*s13*s23^2 + 2*s23^3))) + p1q^2*s23*
           (p2q*(32*s12^4*s13 + 15*s13^2*s23^2*(s13 + s23) + s12*s13*s23*(
                32*s13^2 + 39*s13*s23 - 8*s23^2) + s12^3*(32*s13^2 + s23^2) + 
              s12^2*(64*s13^3 + 32*s13^2*s23 - 23*s13*s23^2 + s23^3)) + 
            p3q*(64*s12^4*s13 + 5*s13^2*s23^2*(s13 + s23) + s12*s13^2*s23*(
                16*s13 + 21*s23) + s12^3*(32*s13^2 + 48*s13*s23 + 3*s23^2) + 
              s12^2*(32*s13^3 + 3*s13*s23^2 + 3*s23^3)))))/
        (144*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s23*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)) - (7*(s12 - 3*s13)*(s12 + s13 + s23)*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23))*den[-1 + 2*ep])/(144*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*
        DS[k + p1 + p2 + p3]] + 
     ((-7*ep*p2q*(s12 + s13 + s23)*(3*p2q*s13 + p3q*(s12 + 4*s13) - p1q*s23))/
        (36*(p1q + p2q + p3q)*s13) - (7*p2q*(s12 + s13 + s23)*
         (2*p1q^3*(p2q + p3q)*s23^2 + p1q^2*s23*
           (-2*p2q*p3q*(s12 + s13 - 3*s23) + p2q^2*(-2*s12 - 4*s13 + s23) + 
            p3q^2*(-4*s12 - 2*s13 + s23)) - p1q*(p2q + p3q)*
           (p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)^2*(p1q + p2q + p3q)*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] + 
     (-1/18*(ep*p3q*(s12 + s13 + s23)*(3*p3q*s12 + p2q*(4*s12 + s13) - 
           p1q*s23))/((p1q + p2q + p3q)*s12) - 
       (2*p3q*(s12 + s13 + s23)*(2*p1q^3*(p2q + p3q)*s23^2 + 
          p1q^2*s23*(-2*p2q*p3q*(s12 + s13 - 3*s23) + 
            p2q^2*(-2*s12 - 4*s13 + s23) + p3q^2*(-4*s12 - 2*s13 + s23)) - 
          p1q*(p2q + p3q)*(p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)^2*(p1q + p2q + p3q)*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] + 
     ((ep*p1q*(s12 + s13 + s23)*(p2q*(s12 + s13 - s23) + 
          p3q*(s12 + s13 - s23) - 2*p1q*s23))/(9*(p1q + p2q + p3q)*s23) + 
       (p1q*(s12 + s13 + s23)*(2*p1q^3*s23^2*(s12 + s13 + s23) - 
          p1q^2*s23*(p3q*(4*s12^2 + 2*s12*s13 + 2*s13^2 + s12*s23 - s13*s23 - 
              s23^2) + p2q*(2*s12^2 + 2*s12*s13 + 4*s13^2 - s12*s23 + 
              s13*s23 - s23^2)) - (p2q + p3q)*
           (-(p3q^2*(2*s12^3 + 2*s12^2*s13 + s12*s13*s23 + s13*s23*
                (-s13 + s23))) + p2q*p3q*(s13*(3*s13 - s23)*s23 + 
              s12^2*(4*s13 + 3*s23) + s12*(4*s13^2 + 2*s13*s23 - s23^2)) + 
            p2q^2*(-2*s13^3 + s12^2*s23 - s12*(2*s13^2 + s13*s23 + s23^2))) + 
          p1q*(p3q^2*(2*s12^3 + s12^2*(2*s13 - 3*s23) + s12*(s13 - s23)*s23 + 
              2*s13*s23*(-s13 + s23)) + p2q^2*(-2*s12^2*s23 + 
              s13*(2*s13^2 - 3*s13*s23 - s23^2) + s12*(2*s13^2 + s13*s23 + 
                2*s23^2)) - p2q*p3q*(s12^2*(4*s13 + 9*s23) + s23*(9*s13^2 + 
                3*s13*s23 + 2*s23^2) + s12*(4*s13^2 + 6*s13*s23 + 
                3*s23^2)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((7*ep*p2q*(s12 + s13 + s23)*(4*p2q^2*s13^2*(s12 + s13 - s23) - 
          p1q^2*s23*(s12^2 - 6*s12*s13 + s13^2 + 2*s12*s23 - 6*s13*s23 + 
            s23^2) + p2q*p3q*s13*(-5*s12^2 + 3*s13^2 - 10*s13*s23 + 3*s23^2 - 
            2*s12*(s13 + s23)) + p3q^2*(s12^3 - 2*s12^2*(s13 - s23) + 
            4*s13*s23*(-s13 + s23) + s12*(-3*s13^2 + 2*s13*s23 + s23^2)) + 
          p1q*(p2q*s13*(-3*s12^2 - 2*s12*s13 + s13^2 + 2*s12*s23 - 
              10*s13*s23 + 5*s23^2) + p3q*(s12^3 + s12^2*(-2*s13 + s23) - 
              s23*(5*s13^2 - 10*s13*s23 + s23^2) - s12*(3*s13^2 - 8*s13*s23 + 
                s23^2)))))/(36*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (7*p2q*(s12 + s13 + s23)*(-2*p1q^3*s23^2*(s12 + s13 + s23) + 
          p1q^2*s23*(p3q*(4*s12^2 + 2*s12*s13 + 2*s13^2 + s12*s23 - s13*s23 - 
              s23^2) + p2q*(2*s12^2 + 2*s12*s13 + 4*s13^2 - s12*s23 + 
              s13*s23 - s23^2)) + (p2q + p3q)*
           (-(p3q^2*(2*s12^3 + 2*s12^2*s13 + s12*s13*s23 + s13*s23*
                (-s13 + s23))) + p2q*p3q*(s13*(3*s13 - s23)*s23 + 
              s12^2*(4*s13 + 3*s23) + s12*(4*s13^2 + 2*s13*s23 - s23^2)) + 
            p2q^2*(-2*s13^3 + s12^2*s23 - s12*(2*s13^2 + s13*s23 + s23^2))) + 
          p1q*(p3q^2*(-2*s12^3 + 2*s13*(s13 - s23)*s23 + s12*s23*(-s13 + 
                s23) + s12^2*(-2*s13 + 3*s23)) + p2q^2*(2*s12^2*s23 + 
              s13*(-2*s13^2 + 3*s13*s23 + s23^2) - s12*(2*s13^2 + s13*s23 + 
                2*s23^2)) + p2q*p3q*(s12^2*(4*s13 + 9*s23) + s23*(9*s13^2 + 
                3*s13*s23 + 2*s23^2) + s12*(4*s13^2 + 6*s13*s23 + 
                3*s23^2)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((ep*p3q*(s12 + s13 + s23)*(4*p3q^2*s12^2*(s12 + s13 - s23) - 
          p1q^2*s23*(s12^2 - 6*s12*(s13 + s23) + (s13 + s23)^2) + 
          p2q*p3q*s12*(3*s12^2 - 5*s13^2 - 2*s13*s23 + 3*s23^2 - 
            2*s12*(s13 + 5*s23)) + p2q^2*(s13*(s13 + s23)^2 - 
            s12^2*(3*s13 + 4*s23) + s12*(-2*s13^2 + 2*s13*s23 + 4*s23^2)) + 
          p1q*(p3q*s12*(s12^2 - 3*s13^2 + 2*s13*s23 + 5*s23^2 - 
              2*s12*(s13 + 5*s23)) + p2q*((s13 - s23)*(s13 + s23)^2 - 
              s12^2*(3*s13 + 5*s23) - 2*s12*(s13^2 - 4*s13*s23 - 5*s23^2)))))/
        (18*(p1q + p2q + p3q)*s12*s23*(-(p3q*s12) + (p1q + p2q)*
           (s13 + s23))) - (2*p3q*(s12 + s13 + s23)*
         (2*p1q^3*s23^2*(s12 + s13 + s23) - p1q^2*s23*
           (p3q*(4*s12^2 + 2*s12*s13 + 2*s13^2 + s12*s23 - s13*s23 - s23^2) + 
            p2q*(2*s12^2 + 2*s12*s13 + 4*s13^2 - s12*s23 + s13*s23 - 
              s23^2)) - (p2q + p3q)*(-(p3q^2*(2*s12^3 + 2*s12^2*s13 + s12*s13*
                s23 + s13*s23*(-s13 + s23))) + p2q*p3q*
             (s13*(3*s13 - s23)*s23 + s12^2*(4*s13 + 3*s23) + 
              s12*(4*s13^2 + 2*s13*s23 - s23^2)) + 
            p2q^2*(-2*s13^3 + s12^2*s23 - s12*(2*s13^2 + s13*s23 + s23^2))) + 
          p1q*(p3q^2*(2*s12^3 + s12^2*(2*s13 - 3*s23) + s12*(s13 - s23)*s23 + 
              2*s13*s23*(-s13 + s23)) + p2q^2*(-2*s12^2*s23 + 
              s13*(2*s13^2 - 3*s13*s23 - s23^2) + s12*(2*s13^2 + s13*s23 + 
                2*s23^2)) - p2q*p3q*(s12^2*(4*s13 + 9*s23) + s23*(9*s13^2 + 
                3*s13*s23 + 2*s23^2) + s12*(4*s13^2 + 6*s13*s23 + 
                3*s23^2)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] - 
     (ep*(s12 + s13 + s23)*(p2q^2*s13*(11*s12^2 + 13*s12*s13 + 2*s13^2) + 
        p3q^2*s12*(7*s12^2 + 23*s12*s13 + 16*s13^2) + 
        p2q*p3q*(7*s12^3 + 34*s12^2*s13 + 29*s12*s13^2 + 2*s13^3) - 
        p1q*p3q*(14*s12^2 + 25*s12*s13 + 2*s13^2)*s23 - 
        p1q*p2q*(7*s12^2 + 20*s12*s13 + 4*s13^2)*s23 + p1q^2*(7*s12 + 2*s13)*
         s23^2)*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]])/
      (36*(p1q + p2q + p3q)*s12*s13*s23) + 
     ((ep*(p2q + p3q)^2*(s12 + s13 + s23))/(9*(p1q + p2q + p3q)*s23) + 
       ((s12 + s13 + s23)*(2*p1q^3*(p2q + p3q)*s23^2 + 
          p1q^2*s23*(-2*p2q*p3q*(s12 + s13 - 3*s23) + 
            p2q^2*(-2*s12 - 4*s13 + s23) + p3q^2*(-4*s12 - 2*s13 + s23)) - 
          p1q*(p2q + p3q)*(p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] - 
     (7*ep*(p1q + p3q)^2*(s12 + s13 + s23)*(p2q*s13*(s12 + s13 - s23) + 
        p1q*s23*(s12 - s13 + s23) - p3q*(s12^2 + 2*s13*s23 + 
          s12*(s13 + s23)))*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]])/
      (36*(p1q + p2q + p3q)*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
        p3q*(s12 + s23))) + ((-7*ep*(p2q + p3q)^2*s13*(s12 + s13 + s23))/
        (18*(p1q + p2q + p3q)*s23) - (7*s13*(s12 + s13 + s23)*
         (2*p1q^3*(p2q + p3q)*s23^2 + p1q^2*s23*
           (-2*p2q*p3q*(s12 + s13 - 3*s23) + p2q^2*(-2*s12 - 4*s13 + s23) + 
            p3q^2*(-4*s12 - 2*s13 + s23)) - p1q*(p2q + p3q)*
           (p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] + 
     (ep*(p1q + p2q)^2*(s12 + s13 + s23)*(-(p3q*s12*(s12 + s13 - s23)) + 
        p1q*(s12 - s13 - s23)*s23 + p2q*s13*(s13 + s23) + 
        p2q*s12*(s13 + 2*s23))*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]])/
      (18*(p1q + p2q + p3q)*s12*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) + 
     (-1/9*(ep*(p2q + p3q)^2*s12*(s12 + s13 + s23))/((p1q + p2q + p3q)*s23) - 
       (2*s12*(s12 + s13 + s23)*(2*p1q^3*(p2q + p3q)*s23^2 + 
          p1q^2*s23*(-2*p2q*p3q*(s12 + s13 - 3*s23) + 
            p2q^2*(-2*s12 - 4*s13 + s23) + p3q^2*(-4*s12 - 2*s13 + s23)) - 
          p1q*(p2q + p3q)*(p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((7*ep^2*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(18*(p1q + p2q + p3q)*s13*s23) + 
       (14*ep*(s12 + s13 + s23)*(-(p3q*(2*s12 + s23)) + p2q*(2*s13 + s23))*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23)))/(9*(p2q + p3q)*s23^2*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)))*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep] + 
     ((ep^2*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(9*(p1q + p2q + p3q)*s12*s23) + 
       (4*ep*(s12 + s13 + s23)*(p3q*(2*s12 + s23) - p2q*(2*s13 + s23))*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23)))/(9*(p2q + p3q)*s23^2*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)))*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep]
 
P1Avg = ((2*(2*p1q*p2q*(s12 - s13)*s13^2 + p2q^2*s13^2*(s12 - 3*s13 - s23) + 
          p1q^2*s23*(s12 + s13 + s23)*(2*s13 + s23) + 
          p3q^2*(s12^3 + 2*s12*s13*(s13 - s23) + 2*s13^2*s23 + 
            s12^2*(-s13 + s23)) - 2*p3q*(s12 - s13)*
           (p2q*s13*(s12 - s13 + s23) + p1q*s12*(s13 + s23) + 
            p1q*s23*(2*s13 + s23))))/(9*ep*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23) + (ep*(-(p2q^3*s12*s13^2*(s12 - s13 - s23)*
            (2*s13^2 + 3*s13*s23 + s23^2)) - p1q^3*s23*(s13 + s23)*
           (s12*(2*s13 - s23)*(s13 + s23)^2 + s13*s23*(s13 + s23)^2 + 
            s12^2*(2*s13^2 - s23^2)) - p3q^3*s12^2*(-2*s13^4 + s12^3*s23 + 
            2*s13^2*s23^2 + s12^2*(2*s13^2 + 2*s13*s23 + s23^2) + 
            s12*s13*(-4*s13^2 + 3*s13*s23 + s23^2)) + p2q^2*p3q*s13^2*
           (s13*(s13 + s23)^3 + s12^3*(3*s13 + s23) + s12*(s13 + s23)^2*
             (s13 + 3*s23) - s12^2*(9*s13^2 + 11*s13*s23 + 2*s23^2)) + 
          p2q*p3q^2*s12*(-(s13^2*(3*s13 - s23)*(s13 + s23)^2) + 
            s12^3*(-s13^2 + s13*s23 + s23^2) + s12*s13*(-5*s13^3 - 
              8*s13^2*s23 - 2*s13*s23^2 + s23^3) + 
            s12^2*(9*s13^3 + 2*s13^2*s23 + 3*s13*s23^2 + s23^3)) + 
          p1q^2*(p3q*(-(s12*s13*(s13 - s23)*s23*(s13 + s23)^2) - 
              s13^2*s23*(s13 + s23)^3 + s12^3*(2*s13^3 + 4*s13^2*s23 - 
                2*s13*s23^2 - 3*s23^3) + s12^2*(-2*s13^4 + s13^2*s23^2 - 
                4*s13*s23^3 - 3*s23^4)) + p2q*(s13 + s23)*
             (s13*(s13 - s23)*s23*(s13 + s23)^2 + s12^2*(-2*s13^3 - 
                4*s13^2*s23 + s23^3) + s12*(2*s13^4 + s13^3*s23 - 
                2*s13^2*s23^2 + s23^4))) + p1q*(p2q^2*s13^2*(s13 + s23)*
             (s23*(s13 + s23)^2 - s12^2*(4*s13 + 3*s23) + 2*s12*(2*s13^2 + 
                3*s13*s23 + s23^2)) + p3q^2*s12*(-(s13^2*(s13 - 3*s23)*
                (s13 + s23)^2) + s12^3*(-2*s13^2 + s13*s23 + 3*s23^2) + 
              s12*s13*(-2*s13^3 + 2*s13^2*s23 + 5*s13*s23^2 + s23^3) + 
              s12^2*(5*s13^3 + 4*s13^2*s23 + 5*s13*s23^2 + 3*s23^3)) + 
            p2q*p3q*(2*s12*s13^2*(s13 + s23)^3 + s13^2*(s13 - s23)*
               (s13 + s23)^3 + s12^3*(6*s13^3 + 5*s13^2*s23 - 2*s13*s23^2 - 
                2*s23^3) - s12^2*(9*s13^4 + 9*s13^3*s23 + 2*s13^2*s23^2 + 
                4*s13*s23^3 + 2*s23^4)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13^2*s23*(s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) + 
       (2*p3q^3*s12^2*(s12^3*(s13 + 3*s23) + s12*s13*(6*s13^2 + 3*s13*s23 - 
             7*s23^2) + s12^2*(-4*s13^2 - 3*s13*s23 + 3*s23^2) + 
           s13^2*(-s13^2 + 8*s13*s23 + 9*s23^2)) - (p1q + p2q)*(s13 + s23)*
          (6*p1q^2*s12*s23*(s12 + s13 + s23)*(2*s13^2 + 3*s13*s23 + s23^2) + 
           p2q^2*s13^2*(-(s12^2*(s13 - 2*s23)) + s13*(s13 + s23)^2 - 
             2*s12*(12*s13^2 + 17*s13*s23 + 5*s23^2)) - 
           p1q*p2q*s13*(s13*s23*(s13 + s23)^2 - 3*s12^2*(4*s13^2 + 7*s13*
                s23 + 2*s23^2) + 2*s12*(6*s13^3 + 2*s13^2*s23 - 7*s13*s23^2 - 
               3*s23^3))) - p3q^2*s12*
          (p2q*(-(s13^2*(3*s13 - 17*s23)*(s13 + s23)^2) + 
             2*s12^3*(2*s13^2 + 9*s13*s23 + 3*s23^2) + 14*s12*s13*
              (2*s13^3 + s13^2*s23 - 2*s13*s23^2 - s23^3) + 
             s12^2*(-37*s13^3 - 45*s13^2*s23 + 10*s13*s23^2 + 6*s23^3)) + 
           p1q*(-(s13^2*(s13 - 19*s23)*(s13 + s23)^2) + 
             2*s12^3*(7*s13^2 + 14*s13*s23 + 9*s23^2) + 2*s12*s13*
              (7*s13^3 - 4*s13^2*s23 - 25*s13*s23^2 - 14*s23^3) + 
             s12^2*(-19*s13^3 - 23*s13^2*s23 + 18*s13*s23^2 + 18*s23^3))) + 
         p3q*(-(p2q^2*s13*(-17*s12*s13*(s13 - s23)*(s13 + s23)^2 + 
              s13^2*(s13 + s23)^3 - s12^3*(s13^2 + 15*s13*s23 + 10*s23^2) + 
              s12^2*(53*s13^3 + 91*s13^2*s23 + 28*s13*s23^2 - 10*s23^3))) + 
           p1q^2*(s13 + s23)*(s13^2*s23*(s13 + s23)^2 - 14*s12*s13*s23*
              (2*s13^2 + 3*s13*s23 + s23^2) + 2*s12^3*(6*s13^2 + 16*s13*s23 + 
               9*s23^2) + 3*s12^2*(-4*s13^3 + s13^2*s23 + 12*s13*s23^2 + 6*
                s23^3)) + p1q*p2q*(-(s13^2*(s13 - s23)*(s13 + s23)^3) + 
             s12*s13*(s13 + s23)^2*(15*s13^2 - 47*s13*s23 - 14*s23^2) + 
             s12^3*(25*s13^3 + 65*s13^2*s23 + 48*s13*s23^2 + 12*s23^3) + 
             s12^2*(-55*s13^4 - 86*s13^3*s23 + 3*s13^2*s23^2 + 46*s13*s23^3 + 
               12*s23^4))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13^2*s23*
         (s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))))*
      Int[DS[k]*DS[k + p1 + p2]] + 
     ((7*(-2*p2q*p3q*s12*(s12 - s13)*(s12 - s13 - s23) + 
          p3q^2*s12^2*(-3*s12 + s13 - s23) + p1q^2*s23*(2*s12 + s23)*
           (s12 + s13 + s23) + p2q^2*(2*s12^2*(s13 + s23) + 
            s13^2*(s13 + s23) - s12*s13*(s13 + 2*s23)) - 2*p1q*(s12 - s13)*
           (p3q*s12^2 - p2q*(s23*(s13 + s23) + s12*(s13 + 2*s23)))))/
        (9*ep*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s23) + 
       (7*ep*(p3q^3*s12^2*s13*(s12 - s13 + s23)*(2*s12^2 + 3*s12*s23 + 
            s23^2) - p1q^3*s23*(s12 + s23)*(s12*s23^3 - 
            s13*s23^2*(s13 + s23) + s12^3*(2*s13 + s23) + 
            s12^2*(2*s13^2 + 3*s13*s23 + 2*s23^2)) - p2q^3*s13^2*
           (-2*s12^4 - 4*s12^3*s13 + s13^2*s23*(s13 + s23) + 
            s12*s13*s23*(2*s13 + s23) + s12^2*(2*s13^2 + 3*s13*s23 + 
              2*s23^2)) + p2q^2*p3q*s13*(-3*s12^5 - 5*s12^4*(s13 + s23) + 
            s13^2*s23^2*(s13 + s23) + s12^3*(9*s13^2 - 8*s13*s23 - s23^2) + 
            s12*s13*s23*(s13^2 + 3*s13*s23 + s23^2) + 
            s12^2*(-s13^3 + 2*s13^2*s23 - 2*s13*s23^2 + s23^3)) + 
          p2q*p3q^2*s12^2*(s12^4 + s12^3*(s13 + 3*s23) + 
            s13*s23*(s13^2 - 2*s13*s23 + 3*s23^2) + 
            s12^2*(-9*s13^2 + 5*s13*s23 + 3*s23^2) + 
            s12*(3*s13^3 - 11*s13^2*s23 + 7*s13*s23^2 + s23^3)) + 
          p1q^2*(p3q*(s12 + s23)*(-(s12*s23^4) + s13*s23^3*(s13 + s23) + 
              s12^4*(2*s13 + s23) + s12^3*(-2*s13^2 + s13*s23 + s23^2) - 
              s12^2*s23*(4*s13^2 + 2*s13*s23 + s23^2)) - 
            p2q*(s12^5*s23 + 3*s13^2*s23^3*(s13 + s23) + s12*s13*s23^2*(
                2*s13^2 + 4*s13*s23 - s23^2) + s12^4*(2*s13^2 + s13*s23 + 
                3*s23^2) + s12^2*s23*(-4*s13^3 - s13^2*s23 - s13*s23^2 + 
                s23^3) + s12^3*(-2*s13^3 + s13*s23^2 + 3*s23^3))) + 
          p1q*(p3q^2*s12^2*(s12 + s23)*(s12^2*(4*s13 + s23) + 
              s23*(-3*s13^2 + 2*s13*s23 + s23^2) + s12*(-4*s13^2 + 
                6*s13*s23 + 2*s23^2)) + p2q*p3q*(s12^6 + 2*s12^5*(s13 + 
                s23) - 2*s13^2*s23^3*(s13 + s23) - 2*s12*s13^2*s23^2*(s13 + 
                2*s23) + s12^4*(-9*s13^2 + 6*s13*s23) + s12^3*(6*s13^3 - 
                9*s13^2*s23 + 6*s13*s23^2 - 2*s23^3) - s12^2*s23*(-5*s13^3 + 
                2*s13^2*s23 - 2*s13*s23^2 + s23^3)) + p2q^2*s13*
             (-s12^5 + s12^4*(-2*s13 + s23) + 3*s13^2*s23^2*(s13 + s23) + 
              s12*s13*s23*(s13^2 + 5*s13*s23 + s23^2) + s12^3*(5*s13^2 + 
                2*s13*s23 + 5*s23^2) + s12^2*(-2*s13^3 + 4*s13^2*s23 + 
                5*s13*s23^2 + 3*s23^3)))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*
         s12^2*s13*s23*(s12 + s23)*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) - (7*(6*p1q^3*s13*s23*(s12 + s23)^2*(2*s12 + s23)*
           (s12 + s13 + s23) + p3q^3*s12^2*(s12 + s23)*
           (s12^3 + 2*s13*(s13 - 5*s23)*s23 + s12^2*(-24*s13 + 2*s23) + 
            s12*(-s13^2 - 34*s13*s23 + s23^2)) - 2*p2q^3*s13^2*
           (-s12^4 + 3*s13^2*s23*(s13 + s23) + s12^3*(6*s13 + 8*s23) + 
            s12*s13*(s13^2 - 3*s13*s23 - 7*s23^2) + 
            s12^2*(-4*s13^2 + 3*s13*s23 + 9*s23^2)) + p2q*p3q^2*s12*
           (s12^5 - 10*s13^2*s23^2*(s13 + s23) + s12^4*(-17*s13 + 3*s23) + 
            s12^3*(53*s13^2 - 17*s13*s23 + 3*s23^2) + s12*s13*s23*
             (-15*s13^2 + 28*s13*s23 + 17*s23^2) + 
            s12^2*(-s13^3 + 91*s13^2*s23 + 17*s13*s23^2 + s23^3)) + 
          p2q^2*p3q*s13*(-3*s12^5 + 6*s13^2*s23^2*(s13 + s23) + 
            s12^4*(28*s13 + 11*s23) + 2*s12*s13*s23*(9*s13^2 + 5*s13*s23 - 
              7*s23^2) + s12^3*(-37*s13^2 + 14*s13*s23 + 31*s23^2) + 
            s12^2*(4*s13^3 - 45*s13^2*s23 - 28*s13*s23^2 + 17*s23^3)) - 
          p1q^2*(s12 + s23)*(p3q*(-6*s13*s23^3*(s13 + s23) + s12^4*(12*s13 + 
                s23) - 6*s12*s13*s23^2*(4*s13 + 5*s23) - 2*s12^3*(6*s13^2 + 
                4*s13*s23 - s23^2) + s12^2*s23*(-33*s13^2 - 44*s13*s23 + 
                s23^2)) + p2q*(s12^4*s23 + 18*s13^2*s23^2*(s13 + s23) + 
              2*s12*s13*s23*(16*s13^2 + 18*s13*s23 - 7*s23^2) - 
              2*s12^3*(6*s13^2 + 14*s13*s23 - s23^2) + s12^2*(12*s13^3 + 
                3*s13^2*s23 - 42*s13*s23^2 + s23^3))) + 
          p1q*(p3q^2*s12*(s12 + s23)*(s12^4 + s12^3*(-36*s13 + s23) + 
              6*s13*s23^2*(s13 + s23) + s12^2*(11*s13^2 - 38*s13*s23 - 
                s23^2) + s12*s23*(23*s13^2 + 4*s13*s23 - s23^2)) + 
            p2q*p3q*(s12^6 - 12*s13^2*s23^3*(s13 + s23) + s12^5*(-15*s13 + 
                2*s23) + s12^4*s13*(55*s13 + 17*s23) - 2*s12*s13*s23^2*(
                24*s13^2 + 23*s13*s23 - 7*s23^2) + s12^3*(-25*s13^3 + 
                86*s13^2*s23 + 93*s13*s23^2 - 2*s23^3) - s12^2*s23*(
                65*s13^3 + 3*s13^2*s23 - 75*s13*s23^2 + s23^3)) + 
            p2q^2*s13*(-s12^5 + 18*s13^2*s23^2*(s13 + s23) + s12^4*(14*s13 + 
                17*s23) + 2*s12*s13*s23*(14*s13^2 + 9*s13*s23 - 14*s23^2) + 
              s12^3*(-19*s13^2 - 8*s13*s23 + 37*s23^2) + s12^2*(14*s13^3 - 
                23*s13^2*s23 - 50*s13*s23^2 + 19*s23^3)))))/
        (36*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13*s23*(s12 + s23)*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p1 + p3]] + 
     ((-2*ep^2*(s12 + s13 - s23)*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23))/(9*(p1q + p2q + p3q)*(s12 + s13)*s23) + 
       (ep*(p1q^2*(p2q + p3q)*s23*(-7*s12*s13^2*s23^3 + 7*s13^3*s23^2*
             (s13 + s23) + 2*s12^4*(4*s13^2 + s23^2) + s12^2*s13*
             (8*s13^3 + 4*s13^2*s23 - 13*s13*s23^2 - 2*s23^3) + 
            2*s12^3*(8*s13^3 + 2*s13^2*s23 + s23^3)) + 
          (p2q + p3q)*(4*p2q*p3q*s12^2*s13^2*(2*s13*(13*s13 - 6*s23)*s23 + 
              s12^2*(4*s13 + 21*s23) + s12*(4*s13^2 + 43*s13*s23 - 
                7*s23^2)) + p3q^2*s12^2*(2*s12^4*s23 + s13^3*(39*s13 - 
                37*s23)*s23 + s12*s13^2*(58*s13 - 21*s23)*s23 + 
              s12^3*(-8*s13^2 + 4*s13*s23 + 2*s23^2) + s12^2*s13*(-8*s13^2 + 
                29*s13*s23 + 2*s23^2)) + p2q^2*s13^2*(44*s12^4*s23 + 
              7*s13^3*s23*(s13 + s23) + 7*s12*s13^2*s23*(2*s13 + s23) + 
              s12^2*s13*(-8*s13^2 + 59*s13*s23 - 16*s23^2) - 
              4*s12^3*(2*s13^2 - 22*s13*s23 + 3*s23^2))) - 
          2*p1q*(p2q^2*s13^2*(-4*s12^4*s23 + 7*s12*s13^2*s23^2 + 
              7*s13^2*s23^2*(s13 + s23) + s12^3*(4*s13^2 - 2*s13*s23 + 
                17*s23^2) + s12^2*(4*s13^3 - 2*s13^2*s23 + 25*s13*s23^2 - 
                7*s23^3)) + p2q*p3q*(2*s12^5*s23^2 + 7*s12*s13^4*s23^2 + 
              7*s13^4*s23^2*(s13 + s23) + s12^2*s13^2*s23*(-14*s13^2 + 
                43*s13*s23 - 19*s23^2) + s12^3*s13^2*(-8*s13^2 - 20*s13*s23 + 
                23*s23^2) + 2*s12^4*(-4*s13^3 - 7*s13^2*s23 + s13*s23^2 + 
                s23^3)) + 2*p3q^2*s12^2*(-(s12*s13^2*(s13 - 5*s23)*s23) + 
              s13^2*s23*(-2*s13^2 + 11*s13*s23 - 6*s23^2) + s12^3*(2*s13^2 + 
                s23^2) + s12^2*(2*s13^3 - s13^2*s23 + s13*s23^2 + s23^3)))))/
        (18*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)*s23^2) + 
       (p1q^3*(p2q + p3q)*s23^2*(7*s13^2*s23^2*(s13 + s23) + 
           7*s12*s13^2*s23*(2*s13 + 3*s23) + 2*s12^3*(39*s13^2 + 2*s13*s23 + 
             s23^2) + 2*s12^2*(39*s13^3 + 48*s13^2*s23 + 3*s13*s23^2 + 
             s23^3)) - (p2q + p3q)^2*(p3q^2*s12^2*(2*s12^4*s23 + 
             2*s13^3*(23*s13 - 2*s23)*s23 - s12*s13^2*s23*(11*s13 + 7*s23) + 
             s12^3*(-78*s13^2 + 2*s23^2) - s12^2*s13*(78*s13^2 + 57*s13*s23 + 
               2*s23^2)) + p2q^2*s13^2*(41*s12^4*s23 - 7*s12*s13^2*s23^2 + 
             7*s13^3*s23*(s13 + s23) - s12^2*s13*(78*s13^2 + 37*s13*s23 + 2*
                s23^2) + s12^3*(-78*s13^2 + 9*s13*s23 + 11*s23^2)) + 
           p2q*p3q*s12*s13*(-4*s12^4*s23 - 14*s13^3*s23*(s13 + s23) + 
             s12*s13^2*s23*(89*s13 + 3*s23) + s12^3*(156*s13^2 + 69*s13*s23 - 
               4*s23^2) + s12^2*s13*(156*s13^2 + 172*s13*s23 + 13*s23^2))) - 
         p1q^2*s23*(p2q^2*(21*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (4*s13^2 + 6*s13*s23 - s23^2) + 2*s12^4*(39*s13^2 + 2*s13*s23 + 
               s23^2) + s12^2*s13*(156*s13^3 + 99*s13^2*s23 - 40*s13*s23^2 + 
               2*s23^3) + s12^3*(154*s13^3 + 17*s13^2*s23 + 8*s13*s23^2 + 2*
                s23^3)) + 2*p2q*p3q*(14*s13^3*s23^2*(s13 + s23) + 
             7*s12*s13^3*s23*(3*s13 + 5*s23) + s12^2*s13^2*(79*s13^2 - 18*s13*
                s23 - 68*s23^2) + s12^4*(79*s13^2 + 6*s13*s23 + 4*s23^2) + 
             s12^3*(78*s13^3 - 13*s13^2*s23 + 10*s13*s23^2 + 4*s23^3)) + 
           p3q^2*(7*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (2*s13^2 + 4*s13*s23 + s23^2) + 2*s12^4*(78*s13^2 + 4*s13*s23 + 
               3*s23^2) + s12^2*s13*(78*s13^3 + 17*s13^2*s23 - 20*s13*s23^2 - 
               2*s23^3) + s12^3*(154*s13^3 + 109*s13^2*s23 + 12*s13*s23^2 + 6*
                s23^3))) + p1q*(p2q^3*s13^2*(-82*s12^4*s23 + 
             21*s13^2*s23^2*(s13 + s23) + s12^3*(78*s13^2 - 89*s13*s23 - 24*
                s23^2) + 7*s12*s13*s23*(2*s13^2 + 3*s13*s23 - 2*s23^2) + 
             s12^2*(78*s13^3 - 75*s13^2*s23 - 83*s13*s23^2 - 2*s23^3)) + 
           p2q^2*p3q*(4*s12^5*s23*(s13 + s23) + 35*s13^4*s23^2*(s13 + s23) + 
             7*s12*s13^3*s23*(4*s13^2 + 5*s13*s23 - 4*s23^2) + 
             2*s12^2*s13^2*(39*s13^3 - 161*s13^2*s23 - 80*s13*s23^2 - 2*
                s23^3) + s12^4*(-156*s13^3 - 309*s13^2*s23 + 4*s13*s23^2 + 4*
                s23^3) - s12^3*s13*(78*s13^3 + 417*s13^2*s23 + 141*s13*
                s23^2 + 4*s23^3)) + p3q^3*s12^2*
            (s13^2*s23*(-92*s13^2 + s13*s23 - 7*s23^2) - s12*s13*s23*
              (79*s13^2 + 98*s13*s23 + 4*s23^2) + s12^3*(78*s13^2 + 4*s13*
                s23 + 6*s23^2) + s12^2*(78*s13^3 - 65*s13^2*s23 + 6*s13*
                s23^2 + 6*s23^3)) + p2q*p3q^2*(14*s13^4*s23^2*(s13 + s23) + 
             14*s12*s13^3*s23*(s13^2 + s13*s23 - s23^2) + 
             2*s12^5*(39*s13^2 + 4*s13*s23 + 5*s23^2) - s12^2*s13^2*s23*
              (339*s13^2 + 76*s13*s23 + 9*s23^2) - 2*s12^4*(39*s13^3 + 146*
                s13^2*s23 - 5*s13*s23^2 - 5*s23^3) - s12^3*s13*
              (156*s13^3 + 407*s13^2*s23 + 215*s13*s23^2 + 8*s23^3))))/
        (9*ep*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*s23^2*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) + 
       (-(p1q^3*(p2q + p3q)*s23^2*(21*s13^4*s23^2*(s13 + s23) + 
            2*s12^5*(78*s13^2 + 8*s13*s23 + 3*s23^2) + 7*s12*s13^3*s23*
             (8*s13^2 + 15*s13*s23 + 4*s23^2) + s12^2*s13^2*
             (156*s13^3 + 272*s13^2*s23 + 77*s13*s23^2 - 11*s23^3) + 
            6*s12^4*(78*s13^3 + 32*s13^2*s23 + 5*s13*s23^2 + s23^3) + 
            s12^3*s13*(468*s13^3 + 392*s13^2*s23 + 17*s13*s23^2 + 
              8*s23^3))) + (p2q + p3q)^2*(s12 + s13)*
          (p3q^2*s12^2*(6*s12^5*s23 + s12*s13^3*(127*s13 - 86*s23)*s23 + 
             s13^4*(143*s13 - 72*s23)*s23 + 6*s12^4*(-26*s13^2 + s23^2) - 
             3*s12^2*s13^2*(52*s13^2 + 21*s13*s23 + 2*s23^2) - 
             s12^3*s13*(312*s13^2 + 53*s13*s23 + 6*s23^2)) + 
           p2q^2*s13^2*(133*s12^5*s23 - 21*s12*s13^3*s23^2 + 
             21*s13^4*s23*(s13 + s23) + s12^2*s13^2*(-156*s13^2 + 27*s13*
                s23 - 11*s23^2) + s12^4*(-156*s13^2 + 232*s13*s23 + 18*
                s23^2) + s12^3*s13*(-312*s13^2 + 147*s13*s23 + 29*s23^2)) + 
           p2q*p3q*s12*s13*(-10*s12^5*s23 + s12*s13^3*(362*s13 - 33*s23)*
              s23 - 35*s13^4*s23*(s13 + s23) + s12^4*(312*s13^2 + 257*s13*
                s23 - 10*s23^2) + 3*s12^2*s13^2*(104*s13^2 + 286*s13*s23 + 3*
                s23^2) + s12^3*s13*(624*s13^2 + 728*s13*s23 + 37*s23^2))) + 
         p1q^2*s23*(p2q^2*(63*s13^5*s23^2*(s13 + s23) + 
             2*s12^6*(78*s13^2 + 8*s13*s23 + 3*s23^2) + 7*s12*s13^4*s23*
              (16*s13^2 + 33*s13*s23 + 8*s23^2) + s12^2*s13^3*
              (312*s13^3 + 328*s13^2*s23 + 116*s13*s23^2 - 59*s23^3) + 
             s12^3*s13^2*(928*s13^3 + 456*s13^2*s23 - 83*s13*s23^2 - 30*
                s23^3) + s12^5*(616*s13^3 + 32*s13^2*s23 + 30*s13*s23^2 + 6*
                s23^3) + s12^4*s13*(1076*s13^3 + 256*s13^2*s23 - 47*s13*
                s23^2 + 8*s23^3)) + 2*p2q*p3q*(42*s13^5*s23^2*(s13 + s23) + 
             42*s12*s13^4*s23*(2*s13^2 + 4*s13*s23 + s23^2) + 
             4*s12^6*(40*s13^2 + 6*s13*s23 + 3*s23^2) + s12^2*s13^3*
              (160*s13^3 + 72*s13^2*s23 + 53*s13*s23^2 - 32*s23^3) + 
             2*s12^3*s13^2*(238*s13^3 - 24*s13^2*s23 - 93*s13*s23^2 - 16*
                s23^3) + 4*s12^5*(119*s13^3 - 7*s13^2*s23 + 12*s13*s23^2 + 3*
                s23^3) + s12^4*s13*(632*s13^3 - 88*s13^2*s23 - 117*s13*
                s23^2 + 12*s23^3)) + p3q^2*(21*s13^5*s23^2*(s13 + s23) + 
             7*s12*s13^4*s23*(8*s13^2 + 15*s13*s23 + 4*s23^2) + 
             2*s12^6*(156*s13^2 + 16*s13*s23 + 9*s23^2) + s12^3*s13^2*
              (616*s13^3 + 336*s13^2*s23 + 7*s13*s23^2 - 34*s23^3) + 
             s12^2*s13^3*(156*s13^3 + 112*s13^2*s23 + 138*s13*s23^2 - 5*
                s23^3) + 2*s12^5*(464*s13^3 + 104*s13^2*s23 + 33*s13*s23^2 + 
               9*s23^3) + s12^4*s13*(1076*s13^3 + 456*s13^2*s23 - 39*s13*
                s23^2 + 16*s23^3))) + 
         p1q*(p3q^3*s12*(21*s13^5*s23^2*(s13 + s23) - 
             2*s12^6*(78*s13^2 + 8*s13*s23 + 9*s23^2) + s12*s13^4*s23*
              (212*s13^2 - 86*s13*s23 + 111*s23^2) + s12^2*s13^3*s23*
              (516*s13^2 - 20*s13*s23 + 135*s23^2) + s12^4*s13*
              (-468*s13^3 + 420*s13^2*s23 + 109*s13*s23^2 - 8*s23^3) - 
             2*s12^5*(234*s13^3 - 70*s13^2*s23 + 21*s13*s23^2 + 9*s23^3) + 
             s12^3*s13^2*(-156*s13^3 + 568*s13^2*s23 + 220*s13*s23^2 + 35*
                s23^3)) - 2*p2q*p3q^2*(21*s13^6*s23^2*(s13 + s23) + 
             s12^2*s13^4*s23*(-344*s13^2 + 129*s13*s23 - 130*s23^2) + 
             7*s12*s13^5*s23*(4*s13^2 + 5*s13*s23 - 2*s23^2) + 
             s12^7*(78*s13^2 + 16*s13*s23 + 15*s23^2) - s12^5*s13*
              (234*s13^3 + 986*s13^2*s23 + 86*s13*s23^2 - 3*s23^3) + 
             s12^6*(78*s13^3 - 308*s13^2*s23 + 34*s13*s23^2 + 15*s23^3) - 
             2*s12^4*s13^2*(195*s13^3 + 692*s13^2*s23 + 103*s13*s23^2 + 16*
                s23^3) - s12^3*s13^3*(156*s13^3 + 1094*s13^2*s23 - 14*s13*
                s23^2 + 145*s23^3)) + p2q^2*p3q*(-105*s13^6*s23^2*
              (s13 + s23) - 4*s12^7*s23*(4*s13 + 3*s23) - 7*s12*s13^5*s23*
              (16*s13^2 + 34*s13*s23 + 3*s23^2) + 4*s12^6*(78*s13^3 + 162*
                s13^2*s23 - 5*s13*s23^2 - 3*s23^3) + 2*s12^5*s13*
              (390*s13^3 + 1014*s13^2*s23 + 11*s13*s23^2 + 4*s23^3) + 
             s12^4*s13^2*(468*s13^3 + 2848*s13^2*s23 + 207*s13*s23^2 + 40*
                s23^3) + 3*s12^3*s13^3*(-52*s13^3 + 724*s13^2*s23 + 24*s13*
                s23^2 + 75*s23^3) + s12^2*s13^4*(-156*s13^3 + 576*s13^2*s23 - 
               238*s13*s23^2 + 229*s23^3)) + p2q^3*s13*
            (-63*s13^5*s23^2*(s13 + s23) + 2*s12^6*s23*(86*s13 + 3*s23) - 
             7*s12*s13^4*s23*(8*s13^2 + 21*s13*s23 + 4*s23^2) - 
             2*s12^2*s13^3*(78*s13^3 - 50*s13^2*s23 + 33*s13*s23^2 - 40*
                s23^3) + s12^5*(-156*s13^3 + 476*s13^2*s23 - 41*s13*s23^2 + 6*
                s23^3) + s12^4*s13*(-468*s13^3 + 648*s13^2*s23 + 15*s13*
                s23^2 + 11*s23^3) + s12^3*(-468*s13^5 + 500*s13^4*s23 + 80*
                s13^3*s23^2 + 70*s13^2*s23^3))))/(18*(p2q + p3q)^2*
         (p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)^2*s23^2*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) + 
       ((-4*p1q^2*(p2q + p3q)*s23*(s12 + s13 + s23) + (p2q + p3q)*
           (2*p2q*p3q*(-4*s12*s13 + s12*s23 + s13*s23) + 
            p3q^2*(4*s12^2 + 5*s12*s23 + s13*s23) + 
            p2q^2*(4*s13^2 + s12*s23 + 5*s13*s23)) + 
          p1q*(p2q^2*(4*s13^2 - 4*s12*s23 - 5*s23^2) + 
            p3q^2*(4*s12^2 - 4*s13*s23 - 5*s23^2) - 2*p2q*p3q*
             (4*s12*s13 + 6*s12*s23 + 6*s13*s23 + 7*s23^2)))*den[-3 + 2*ep])/
        (2*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2) + 
       nl*((2*ep*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23))/
          (3*(p1q + p2q + p3q)*s23) + (-4*p1q^2*(p2q + p3q)*s23*
            (s12 + s13 + s23) - (p2q + p3q)*(p2q^2*(-4*s13^2 + s12*s23 - 3*
                s13*s23) + p3q^2*(-4*s12^2 - 3*s12*s23 + s13*s23) + 
             2*p2q*p3q*(4*s12*s13 + s12*s23 + s13*s23)) + 
           p1q*(p2q^2*(4*s13^2 - 4*s12*s23 - 3*s23^2) + 
             p3q^2*(4*s12^2 - 4*s13*s23 - 3*s23^2) - 2*p2q*p3q*
              (4*s12*s13 + 6*s12*s23 + 6*s13*s23 + 5*s23^2)))/
          (3*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2) + 
         ((-4*p1q^2*(p2q + p3q)*s23*(s12 + s13 + s23) + (p2q + p3q)*
             (2*p2q*p3q*(-4*s12*s13 + s12*s23 + s13*s23) + p3q^2*(4*s12^2 + 
                5*s12*s23 + s13*s23) + p2q^2*(4*s13^2 + s12*s23 + 
                5*s13*s23)) + p1q*(p2q^2*(4*s13^2 - 4*s12*s23 - 5*s23^2) + 
              p3q^2*(4*s12^2 - 4*s13*s23 - 5*s23^2) - 2*p2q*p3q*(4*s12*s13 + 
                6*s12*s23 + 6*s13*s23 + 7*s23^2)))*den[-3 + 2*ep])/
          (3*(p2q + p3q)^2*(p1q + p2q + p3q)*s23^2)))*
      Int[DS[k]*DS[k + p2 + p3]] + 
     ((-2*ep^2*(5*s12 + 5*s13 + s23)*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23))/(9*(p1q + p2q + p3q)*(s12 + s13)*s23) + 
       (-(p1q^3*s23^2*(7*s13^2*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
             (2*s13 + 3*s23) + 2*s12^3*(2*s13^2 + 2*s13*s23 + s23^2) + 
            2*s12^2*(2*s13^3 + 11*s13^2*s23 + 3*s13*s23^2 + s23^3))) + 
         (p2q + p3q)*(p3q^2*s12^2*(2*s12^4*s23 + s13^3*(9*s13 - 5*s23)*s23 - 
             s12*s13^2*s23*(12*s13 + 7*s23) + s12^3*(-4*s13^2 + 2*s23^2) - 
             s12^2*s13*(4*s13^2 + 19*s13*s23 + 2*s23^2)) - 
           2*p2q*p3q*s12*s13*(2*s12^4*s23 + 7*s13^3*s23*(s13 + s23) - 
             s12*s13^2*s23*(8*s13 + s23) + 2*s12^3*(-2*s13^2 + s13*s23 + s23^
                2) - s12^2*s13*(4*s13^2 + 11*s13*s23 + 6*s23^2)) + 
           p2q^2*s13^2*(4*s12^4*s23 - 7*s12*s13^2*s23^2 + 7*s13^3*s23*
              (s13 + s23) + s12^2*s13*(-4*s13^2 + s13*s23 - 2*s23^2) + 
             s12^3*(-4*s13^2 + 8*s13*s23 + 10*s23^2))) + 
         p1q^2*s23*(p2q*(21*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (4*s13^2 + 6*s13*s23 - s23^2) + 2*s12^4*(2*s13^2 + 2*s13*s23 + 
               s23^2) + 2*s12^3*(2*s13^3 + 8*s13^2*s23 + 4*s13*s23^2 + s23^
                3) + s12^2*s13*(8*s13^3 + 24*s13^2*s23 - 3*s13*s23^2 + 2*
                s23^3)) + p3q*(7*s13^3*s23^2*(s13 + s23) + 7*s12*s13^2*s23*
              (2*s13^2 + 4*s13*s23 + s23^2) + s12^4*(8*s13^2 + 8*s13*s23 + 6*
                s23^2) + s12^2*s13*(4*s13^3 + 16*s13^2*s23 + 17*s13*s23^2 - 2*
                s23^3) + 2*s12^3*(2*s13^3 + 17*s13^2*s23 + 6*s13*s23^2 + 3*
                s23^3))) + p1q*(p2q^2*s13^2*(8*s12^4*s23 - 21*s13^2*s23^2*
              (s13 + s23) - 7*s12*s13*s23*(2*s13^2 + 3*s13*s23 - 2*s23^2) + 
             s12^3*(-4*s13^2 + 12*s13*s23 + 22*s23^2) + 
             2*s12^2*(-2*s13^3 + s13^2*s23 + 4*s13*s23^2 + s23^3)) - 
           2*p2q*p3q*(2*s12^5*s23*(s13 + s23) + 7*s13^4*s23^2*(s13 + s23) + 
             7*s12*s13^3*s23*(s13^2 + s13*s23 - s23^2) - 2*s12^2*s13^2*s23*
              (7*s13^2 + s13*s23 + s23^2) + 2*s12^4*(-2*s13^3 - 2*s13^2*s23 + 
               s13*s23^2 + s23^3) - s12^3*s13*(4*s13^3 + 15*s13^2*s23 + 22*
                s13*s23^2 + 2*s23^3)) - p3q^2*s12^2*
            (s13^2*s23*(-18*s13^2 + 3*s13*s23 - 7*s23^2) - 
             s12*s13*s23*(2*s13^2 + 23*s13*s23 + 4*s23^2) + 
             s12^3*(4*s13^2 + 4*s13*s23 + 6*s23^2) + s12^2*(4*s13^3 + 8*s13^2*
                s23 + 6*s13*s23^2 + 6*s23^3))))/(9*ep*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) + 
       (ep*(p2q^4*s13^3*(s13 + s23)^2*(-32*s12^5*s23 + 7*s13^3*s23^2*
             (s13 + s23) + 7*s12*s13^2*s23^2*(2*s13 + s23) + 
            s12^4*(20*s13^2 - 29*s13*s23 - 34*s23^2) + s12^2*s13*s23*
             (27*s13^2 + 40*s13*s23 - 6*s23^2) + s12^3*(20*s13^3 + 
              18*s13^2*s23 + 7*s13*s23^2 - 2*s23^3)) + 
          p3q^4*s12^3*(s12 + s23)^2*(2*s12^4*s23^2 - 37*s13^3*s23*
             (s13 + s23)^2 - 3*s12*s13^2*s23*(8*s13^2 + 11*s13*s23 + 
              7*s23^2) + 2*s12^3*(10*s13^3 + 11*s13^2*s23 + 2*s13*s23^2 + 
              s23^3) + s12^2*s13*(20*s13^3 + 23*s13^2*s23 + 15*s13*s23^2 + 
              2*s23^3)) + p1q^4*s23^2*(s12 + s23)*(s13 + s23)*
           (7*s12*s13^2*s23^3*(s13 + s23) - 7*s13^3*s23^2*(s13 + s23)^2 + 
            s12^5*(4*s13^2 - 2*s23^2) + 2*s12^4*(3*s13^3 + 5*s13^2*s23 - 
              2*s23^3) + 2*s12^3*(8*s13^4 + 12*s13^3*s23 + 5*s13^2*s23^2 + 
              s13*s23^3 - s23^4) + s12^2*s13*(14*s13^4 + 30*s13^3*s23 + 
              25*s13^2*s23^2 + 11*s13*s23^3 + 2*s23^4)) + 
          p2q*p3q^3*s12^2*(s13^3*s23^3*(s13 + s23)^2*(37*s13 + 41*s23) - 
            2*s12^6*s23*(-s13^2 + 2*s13*s23 + s23^2) - 
            s12^5*(80*s13^4 + 157*s13^3*s23 + 63*s13^2*s23^2 + 14*s13*s23^3 + 
              6*s23^4) + s12*s13^2*s23^2*(104*s13^4 + 272*s13^3*s23 + 
              243*s13^2*s23^2 + 100*s13*s23^3 + 25*s23^4) + 
            s12^2*s13*s23*(81*s13^5 + 82*s13^4*s23 - 66*s13^3*s23^2 - 
              26*s13^2*s23^3 + 9*s13*s23^4 - 2*s23^5) - 
            s12^3*s23*(155*s13^5 + 443*s13^4*s23 + 380*s13^3*s23^2 + 
              122*s13^2*s23^3 + 10*s13*s23^4 + 2*s23^5) - 
            s12^4*(80*s13^5 + 347*s13^4*s23 + 452*s13^3*s23^2 + 
              171*s13^2*s23^3 + 18*s13*s23^4 + 6*s23^5)) + 
          p2q^3*p3q*s13^2*(-7*s13^3*s23^3*(s13 + s23)^3 - 7*s12*s13^2*s23^2*
             (s13 + s23)^3*(2*s13 + s23) + 2*s12^6*s23*(33*s13^2 + 
              47*s13*s23 + 16*s23^2) + s12^5*(-80*s13^4 - 135*s13^3*s23 + 
              37*s13^2*s23^2 + 172*s13*s23^3 + 80*s23^4) - 
            s12^4*(80*s13^5 + 337*s13^4*s23 + 448*s13^3*s23^2 + 
              136*s13^2*s23^3 - 123*s13*s23^4 - 64*s23^5) + 
            s12^3*s23*(-177*s13^5 - 477*s13^4*s23 - 365*s13^3*s23^2 - 
              16*s13^2*s23^3 + 65*s13*s23^4 + 16*s23^5) + s12^2*s13*s23*
             (7*s13^5 - 48*s13^4*s23 - 171*s13^3*s23^2 - 157*s13^2*s23^3 - 
              21*s13*s23^4 + 20*s23^5)) + p2q^2*p3q^2*s12*s13*
           (7*s13^4*s23^3*(s13 + s23)^2 + 2*s12^6*s23*(-18*s13^2 - 
              14*s13*s23 + s23^2) + s12^5*(120*s13^4 + 259*s13^3*s23 + 
              94*s13^2*s23^2 - 19*s13*s23^3 + 4*s23^4) + s12*s13^2*s23^2*
             (-23*s13^4 - 24*s13^3*s23 + 70*s13^2*s23^2 + 127*s13*s23^3 + 
              56*s23^4) + s12^3*s13*s23*(289*s13^4 + 793*s13^3*s23 + 
              821*s13^2*s23^2 + 446*s13*s23^3 + 107*s23^4) + 
            s12^4*(120*s13^5 + 563*s13^4*s23 + 778*s13^3*s23^2 + 
              419*s13^2*s23^3 + 80*s13*s23^4 + 2*s23^5) + s12^2*s13*s23*
             (-51*s13^5 + 54*s13^4*s23 + 434*s13^3*s23^2 + 506*s13^2*s23^3 + 
              213*s13*s23^4 + 36*s23^5)) + p1q^3*s23*
           (p3q*(s12 + s23)*(7*s12*s13^2*s23^3*(s13 + s23)^3 - 
              7*s13^3*s23^3*(s13 + s23)^3 + s12^6*(-4*s13^3 - 8*s13^2*s23 + 
                4*s13*s23^2 + 6*s23^3) + 2*s12^5*(11*s13^4 + 18*s13^3*s23 + 
                7*s13^2*s23^2 + 5*s13*s23^3 + 5*s23^4) + s12^2*s13*s23*(
                55*s13^5 + 153*s13^4*s23 + 126*s13^3*s23^2 + 8*s13^2*s23^3 - 
                18*s13*s23^4 + 2*s23^5) + s12^4*(28*s13^5 + 85*s13^4*s23 + 
                98*s13^3*s23^2 + 43*s13^2*s23^3 + 2*s13*s23^4 + 2*s23^5) + 
              s12^3*(34*s13^6 + 132*s13^5*s23 + 161*s13^4*s23^2 + 
                59*s13^3*s23^3 - 4*s13^2*s23^4 - 2*s13*s23^5 - 2*s23^6)) + 
            p2q*(s13 + s23)*(7*s13^3*(3*s13 - s23)*s23^3*(s13 + s23)^2 + 
              s12^6*(24*s13^3 + 30*s13^2*s23 - 2*s23^3) + s12^5*(38*s13^4 + 
                107*s13^3*s23 + 83*s13^2*s23^2 + 2*s13*s23^3 - 6*s23^4) + 
              7*s12*s13^2*s23^2*(2*s13^4 + 5*s13^3*s23 + s13^2*s23^2 - 
                s13*s23^3 + s23^4) + 2*s12^4*(16*s13^5 + 75*s13^4*s23 + 
                88*s13^3*s23^2 + 33*s13^2*s23^3 + 3*s13*s23^4 - 3*s23^5) + 
              s12^2*s13*s23*(-28*s13^5 + 9*s13^4*s23 + 83*s13^3*s23^2 + 
                46*s13^2*s23^3 + 2*s13*s23^4 + 2*s23^5) + s12^3*(-14*s13^6 + 
                41*s13^5*s23 + 188*s13^4*s23^2 + 139*s13^3*s23^3 + 
                8*s13^2*s23^4 + 6*s13*s23^5 - 2*s23^6))) + 
          p1q*(p2q^3*s13^2*(s13 + s23)*(18*s12^6*s23*(s13 + s23) + 
              7*s13^3*(s13 - 3*s23)*s23^2*(s13 + s23)^2 - s12^5*(20*s13^3 + 
                89*s13^2*s23 + 33*s13*s23^2 - 38*s23^3) + 7*s12*s13^2*s23^2*(
                s13^3 - 3*s13^2*s23 - 5*s13*s23^2 - s23^3) + 
              s12^4*s23*(-147*s13^3 - 258*s13^2*s23 - 89*s13*s23^2 + 
                22*s23^3) + s12^2*s13*s23*(41*s13^4 + 15*s13^3*s23 - 
                118*s13^2*s23^2 - 72*s13*s23^3 + 20*s23^4) + 
              s12^3*(20*s13^5 - 55*s13^4*s23 - 224*s13^3*s23^2 - 
                171*s13^2*s23^3 - 18*s13*s23^4 + 2*s23^5)) + 
            p3q^3*s12^2*(s12 + s23)*(2*s12^6*s23^2 + s13^3*s23^2*(s13 + s23)^
                2*(33*s13 + 37*s23) + 2*s12^5*(10*s13^3 + 13*s13^2*s23 + 
                s13*s23^2 - s23^3) - s12^4*s23*(25*s13^3 + 5*s13^2*s23 + 
                6*s13*s23^2 + 10*s23^3) - s12^2*s13*s23*(79*s13^4 + 
                208*s13^3*s23 + 121*s13^2*s23^2 + 12*s13*s23^3 + 2*s23^4) + 
              s12*s13^2*s23*(33*s13^4 + 37*s13^3*s23 + 6*s13^2*s23^2 + 
                47*s13*s23^3 + 45*s23^4) - s12^3*(20*s13^5 + 107*s13^4*s23 + 
                169*s13^3*s23^2 + 88*s13^2*s23^3 + 10*s13*s23^4 + 6*s23^5)) + 
            p2q^2*p3q*s13*(-7*s12*s13^3*(s13 - 3*s23)*s23^2*(s13 + s23)^3 - 
              7*s13^3*(s13 - 2*s23)*s23^3*(s13 + s23)^3 - 4*s12^7*s13*s23*(
                5*s13 + 4*s23) + s12^5*s23*(241*s13^4 + 710*s13^3*s23 + 
                690*s13^2*s23^2 + 209*s13*s23^3 - 8*s23^4) + 
              s12^6*(60*s13^4 + 242*s13^3*s23 + 235*s13^2*s23^2 + 
                55*s13*s23^3 - 4*s23^4) + s12^3*s13*s23*(-229*s13^5 - 
                381*s13^4*s23 + 212*s13^3*s23^2 + 640*s13^2*s23^3 + 
                303*s13*s23^4 + 27*s23^5) + s12^2*s13*s23*(7*s13^6 - 
                85*s13^5*s23 - 187*s13^4*s23^2 + 13*s13^3*s23^3 + 
                219*s13^2*s23^4 + 97*s13*s23^5 - 14*s23^6) + 
              s12^4*(-60*s13^6 - 89*s13^5*s23 + 324*s13^4*s23^2 + 
                805*s13^3*s23^3 + 641*s13^2*s23^4 + 179*s13*s23^5 - 
                4*s23^6)) + p2q*p3q^2*s12*(-14*s13^4*s23^4*(s13 + s23)^2 - 
              2*s12^7*s23*(-s13^2 + s13*s23 + s23^2) - s12^6*(60*s13^4 + 
                159*s13^3*s23 + 75*s13^2*s23^2 + 2*s23^4) + s12^5*s23*(
                -89*s13^4 - 246*s13^3*s23 - 127*s13^2*s23^2 + 12*s13*s23^3 + 
                6*s23^4) + 2*s12*s13^2*s23^2*(-13*s13^5 + 10*s13^4*s23 + 
                112*s13^3*s23^2 + 137*s13^2*s23^3 + 36*s13*s23^4 - 
                12*s23^5) + s12^2*s13^2*s23*(-40*s13^5 + 240*s13^4*s23 + 
                855*s13^3*s23^2 + 836*s13^2*s23^3 + 303*s13*s23^4 + 
                42*s23^5) + s12^3*s23*(287*s13^6 + 820*s13^5*s23 + 
                865*s13^4*s23^2 + 535*s13^3*s23^3 + 179*s13^2*s23^4 + 
                6*s13*s23^5 + 4*s23^6) + s12^4*(60*s13^6 + 231*s13^5*s23 + 
                309*s13^4*s23^2 + 217*s13^3*s23^3 + 63*s13^2*s23^4 + 
                16*s13*s23^5 + 10*s23^6))) + 
          p1q^2*(p3q^2*s12*(s12 + s23)*(7*s13^3*s23^4*(s13 + s23)^2 - 
              2*s12^6*s23*(-2*s13^2 + s13*s23 + 3*s23^2) + s12*s13^2*s23^2*(
                74*s13^4 + 212*s13^3*s23 + 178*s13^2*s23^2 + 9*s13*s23^3 - 
                31*s23^4) - 2*s12^5*(10*s13^4 + 36*s13^3*s23 + 25*s13^2*
                 s23^2 + 4*s13*s23^3 + 3*s23^4) - s12^4*(20*s13^5 + 
                81*s13^4*s23 + 127*s13^3*s23^2 + 72*s13^2*s23^3 - 6*s23^5) + 
              s12^2*s13*s23*(67*s13^5 + 190*s13^4*s23 + 201*s13^3*s23^2 + 
                109*s13^2*s23^3 + 29*s13*s23^4 - 2*s23^5) + s12^3*s23*(
                -14*s13^5 - 31*s13^4*s23 + 31*s13^3*s23^2 + 42*s13^2*s23^3 + 
                4*s13*s23^4 + 6*s23^5)) - p2q^2*s13*(s13 + s23)*
             (21*s13^3*(s13 - s23)*s23^3*(s13 + s23)^2 - 2*s12^6*s13*s23*(
                21*s13 + 22*s23) + s12^5*(20*s13^4 + 19*s13^3*s23 - 
                100*s13^2*s23^2 - 107*s13*s23^3 - 2*s23^4) + 7*s12*s13^2*s23^
                2*(s13^4 + 4*s13^3*s23 - 2*s13*s23^3 + s23^4) + 
              s12^4*(20*s13^5 + 106*s13^4*s23 + 61*s13^3*s23^2 - 
                91*s13^2*s23^3 - 68*s13*s23^4 - 4*s23^5) + s12^3*s23*(
                107*s13^5 + 222*s13^4*s23 + 34*s13^3*s23^2 - 74*s13^2*s23^3 + 
                11*s13*s23^4 - 2*s23^5) + s12^2*s13*s23*(-14*s13^5 + 
                80*s13^4*s23 + 157*s13^3*s23^2 + 13*s13^2*s23^3 - 
                34*s13*s23^4 + 16*s23^5)) + p2q*p3q*(7*s13^3*(2*s13 - s23)*
               s23^4*(s13 + s23)^3 + 7*s12*s13^2*s23^3*(s13 + s23)^3*(
                2*s13^2 - 2*s13*s23 + s23^2) + s12^7*(-34*s13^3*s23 - 
                32*s13^2*s23^2 + 4*s13*s23^3 + 4*s23^4) + s12^6*(40*s13^5 + 
                119*s13^4*s23 + 77*s13^3*s23^2 - 4*s13^2*s23^3 + 
                8*s13*s23^4 + 10*s23^5) + s12^4*s23*(149*s13^6 + 
                569*s13^5*s23 + 790*s13^4*s23^2 + 544*s13^3*s23^3 + 
                174*s13^2*s23^4 - 2*s13*s23^5 - 2*s23^6) + s12^2*s13*s23^2*(
                -62*s13^6 - 54*s13^5*s23 + 208*s13^4*s23^2 + 329*s13^3*
                 s23^3 + 109*s13^2*s23^4 - 18*s13*s23^5 + 2*s23^6) + 
              s12^5*(40*s13^6 + 219*s13^5*s23 + 454*s13^4*s23^2 + 
                439*s13^3*s23^3 + 158*s13^2*s23^4 + 2*s13*s23^5 + 6*s23^6) + 
              s12^3*s23*(-69*s13^7 + 62*s13^6*s23 + 619*s13^5*s23^2 + 
                784*s13^4*s23^3 + 311*s13^3*s23^4 + 19*s13^2*s23^5 + 
                2*s13*s23^6 - 2*s23^7)))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*
         s12^2*s13^2*(s12 + s13)*s23^2*(s12 + s23)*(s13 + s23)*
         (-(p3q^2*s12*(s12 + s23)) - p1q*p3q*(s12 - s13 - s23)*(s12 + s23) - 
          p2q^2*s13*(s13 + s23) + p2q*p3q*s23*(s13 + s23) + 
          p1q^2*(s12 + s23)*(s13 + s23) + p1q*p2q*(s12 - s13 + s23)*
           (s13 + s23) + p2q*p3q*s12*(2*s13 + s23))) + 
       (p1q^5*s23^2*(s12 + s23)^2*(s13 + s23)^2*(21*s13^4*s23^2*(s13 + s23) + 
           2*s12^5*(8*s13^2 + 6*s13*s23 + 3*s23^2) + 7*s12*s13^3*s23*
            (6*s13^2 + 13*s13*s23 + 4*s23^2) + s12^2*s13^2*
            (16*s13^3 + 86*s13^2*s23 + 45*s13*s23^2 - 11*s23^3) + 
           s12^4*(48*s13^3 + 26*s13^2*s23 + 26*s13*s23^2 + 6*s23^3) + 
           s12^3*s13*(48*s13^3 + 58*s13^2*s23 - 5*s13*s23^2 + 8*s23^3)) - 
         p1q^4*s23*(s12 + s23)*(s13 + s23)*
          (p3q*(21*s13^4*(s13 - s23)*s23^3*(s13 + s23)^2 + 
             s12^7*(32*s13^3 + 72*s13^2*s23 + 50*s13*s23^2 + 24*s23^3) + 
             7*s12*s13^3*s23^2*(9*s13^4 + 16*s13^3*s23 - 2*s13^2*s23^2 - 13*
                s13*s23^3 - 4*s23^4) + 2*s12^6*(40*s13^4 + 80*s13^3*s23 + 65*
                s13^2*s23^2 + 65*s13*s23^3 + 21*s23^4) + s12^2*s13^2*s23*
              (58*s13^5 + 146*s13^4*s23 + 114*s13^3*s23^2 - 3*s13^2*s23^3 - 
               39*s13*s23^4 + 11*s23^5) + s12^5*(80*s13^5 + 234*s13^4*s23 + 
               117*s13^3*s23^2 - 44*s13^2*s23^3 + 72*s13*s23^4 + 12*s23^5) + 
             s12^3*s13*(16*s13^6 + 110*s13^5*s23 + 218*s13^4*s23^2 + 118*
                s13^3*s23^3 - 68*s13^2*s23^4 - 37*s13*s23^5 - 8*s23^6) + 
             s12^4*(48*s13^6 + 198*s13^5*s23 + 212*s13^4*s23^2 - 75*s13^3*
                s23^3 - 150*s13^2*s23^4 - 16*s13*s23^5 - 6*s23^6)) + 
           p2q*(21*s13^4*(4*s13 - s23)*s23^3*(s13 + s23)^2 + 
             2*s12^7*(8*s13^3 + 14*s13^2*s23 + 9*s13*s23^2 + 3*s23^3) + 
             7*s12*s13^3*s23^2*(25*s13^4 + 65*s13^3*s23 + 36*s13^2*s23^2 - 8*
                s13*s23^3 - 4*s23^4) + s12^6*(48*s13^4 + 50*s13^3*s23 + 26*
                s13^2*s23^2 + 32*s13*s23^3 + 6*s23^4) + 
             s12^5*(80*s13^5 + 138*s13^4*s23 - 17*s13^3*s23^2 - 71*s13^2*
                s23^3 - 4*s13*s23^4 - 6*s23^5) + s12^2*s13^2*s23*
              (132*s13^5 + 420*s13^4*s23 + 256*s13^3*s23^2 - 175*s13^2*
                s23^3 - 132*s13*s23^4 + 11*s23^5) + 2*s12^3*s13*
              (16*s13^6 + 125*s13^5*s23 + 116*s13^4*s23^2 - 130*s13^3*s23^3 - 
               139*s13^2*s23^4 - 7*s13*s23^5 - 4*s23^6) + 
             2*s12^4*(40*s13^6 + 117*s13^5*s23 + s13^4*s23^2 - 111*s13^3*
                s23^3 - 44*s13^2*s23^4 - 13*s13*s23^5 - 3*s23^6))) + 
         (s12 + s13)*(p3q^5*s12^3*(2*s12^7*s23*(s13 + 3*s23) + 
             2*s13^4*s23^3*(5*s13^2 - 33*s13*s23 - 38*s23^2) + 
             s12*s13^3*s23^2*(13*s13^3 - 258*s13^2*s23 - 353*s13*s23^2 - 90*
                s23^3) - 2*s12^6*(8*s13^3 + 12*s13^2*s23 - 3*s13*s23^2 - 9*
                s23^3) - s12^5*(32*s13^4 + 93*s13^3*s23 + 79*s13^2*s23^2 - 18*
                s23^4) + s12^2*s13^2*s23*(3*s13^4 - 341*s13^3*s23 - 656*s13^2*
                s23^2 - 322*s13*s23^3 - 6*s23^4) - s12^3*s13*s23*
              (165*s13^4 + 582*s13^3*s23 + 442*s13^2*s23^2 + 43*s13*s23^3 + 6*
                s23^4) - s12^4*(16*s13^5 + 235*s13^4*s23 + 287*s13^3*s23^2 + 
               92*s13^2*s23^3 + 10*s13*s23^4 - 6*s23^5)) + 
           p2q^5*s13^3*(21*s13^4*s23^2*(s13 + s23)^3 + 7*s12*s13^3*s23*
              (s13 + s23)^2*(s13^2 + s13*s23 - 3*s23^2) - 2*s12^2*s13^2*s23*
              (s13 + s23)^2*(22*s13^2 - 7*s13*s23 + 3*s23^2) + 
             s12^6*s23*(3*s13^2 + 8*s13*s23 + 5*s23^2) - 
             2*s12^5*(8*s13^4 + 30*s13^3*s23 + 23*s13^2*s23^2 - 11*s13*
                s23^3 - 12*s23^4) + s12^4*(-32*s13^5 - 55*s13^4*s23 + 23*
                s13^3*s23^2 + 104*s13^2*s23^3 + 77*s13*s23^4 + 19*s23^5) + 
             s12^3*s13*(-16*s13^5 - 43*s13^4*s23 + 23*s13^3*s23^2 + 148*s13^2*
                s23^3 + 133*s13*s23^4 + 35*s23^5)) + p2q^4*p3q*s13^2*
            (21*s13^4*(s13 - s23)*s23^2*(s13 + s23)^3 - s12^7*s23*
              (8*s13^2 + 27*s13*s23 + 15*s23^2) + 7*s12*s13^3*s23*
              (s13 + s23)^2*(s13^3 - 11*s13^2*s23 - 12*s13*s23^2 + 3*s23^3) + 
             2*s12^6*(32*s13^4 + 103*s13^3*s23 + 68*s13^2*s23^2 - 22*s13*
                s23^3 - 21*s23^4) + s12^5*(112*s13^5 + 180*s13^4*s23 + 146*
                s13^3*s23^2 + 116*s13^2*s23^3 + 3*s13*s23^4 - 39*s23^5) + 
             s12^2*s13^2*s23*(-65*s13^5 + 32*s13^4*s23 + 261*s13^3*s23^2 + 
               158*s13^2*s23^3 + 7*s13*s23^4 + 13*s23^5) + 
             s12^3*s13*(-16*s13^6 + 253*s13^5*s23 + 706*s13^4*s23^2 + 690*
                s13^3*s23^3 + 259*s13^2*s23^4 - 15*s13*s23^5 - 21*s23^6) + 
             s12^4*(32*s13^6 + 291*s13^5*s23 + 473*s13^4*s23^2 + 241*s13^3*
                s23^3 + 42*s13^2*s23^4 - s13*s23^5 - 12*s23^6)) + 
           p2q*p3q^4*s12^2*(-3*s13^4*(15*s13 - 26*s23)*s23^3*(s13 + s23)^2 + 
             2*s12^8*s23*(s13 + 3*s23) + 2*s12^6*s13*(16*s13^3 + 19*s13^2*
                s23 - 24*s13*s23^2 - 33*s23^3) - 2*s12^7*(8*s13^3 + 15*s13^2*
                s23 + 9*s13*s23^2 - 6*s23^3) + s12*s13^3*s23^2*
              (-72*s13^4 + 331*s13^3*s23 + 653*s13^2*s23^2 + 344*s13*s23^3 + 
               94*s23^4) + s12^5*(112*s13^5 + 81*s13^4*s23 + 111*s13^3*
                s23^2 + 66*s13^2*s23^3 - 64*s13*s23^4 - 12*s23^5) + 
             s12^3*s13*s23*(541*s13^5 + 1281*s13^4*s23 + 921*s13^3*s23^2 + 
               249*s13^2*s23^3 + 82*s13*s23^4 + 6*s23^5) + s12^2*s13^2*s23*
              (-13*s13^5 + 806*s13^4*s23 + 1356*s13^3*s23^2 + 812*s13^2*
                s23^3 + 255*s13*s23^4 + 8*s23^5) + s12^4*(64*s13^6 + 565*
                s13^5*s23 + 438*s13^4*s23^2 + 145*s13^3*s23^3 + 158*s13^2*
                s23^4 - 12*s13*s23^5 - 6*s23^6)) + p2q^2*p3q^3*s12*
            (7*s13^5*s23^3*(s13 + s23)^2*(8*s13 + 5*s23) - 
             6*s12^8*s23*(s13^2 + 4*s13*s23 + s23^2) + 
             2*s12^7*(32*s13^4 + 70*s13^3*s23 + 34*s13^2*s23^2 - 25*s13*
                s23^3 - 9*s23^4) + s12*s13^4*s23^2*(122*s13^4 + 66*s13^3*
                s23 - 136*s13^2*s23^2 + 39*s13*s23^3 + 119*s23^4) + 
             s12^3*s13^2*s23*(-638*s13^5 - 856*s13^4*s23 + 67*s13^3*s23^2 + 
               645*s13^2*s23^3 + 303*s13*s23^4 - 21*s23^5) + 
             s12^6*(32*s13^5 + 66*s13^4*s23 + 279*s13^3*s23^2 + 239*s13^2*
                s23^3 - 12*s13*s23^4 - 18*s23^5) + s12^2*s13^3*s23*
              (24*s13^5 - 651*s13^4*s23 - 874*s13^3*s23^2 - 27*s13^2*s23^3 + 
               273*s13*s23^4 + 101*s23^5) + s12^5*(-128*s13^6 + 322*s13^5*
                s23 + 486*s13^4*s23^2 + 277*s13^3*s23^3 + 217*s13^2*s23^4 + 
               30*s13*s23^5 - 6*s23^6) + s12^4*s13*(-96*s13^6 - 260*s13^5*
                s23 + 416*s13^4*s23^2 + 905*s13^3*s23^3 + 340*s13^2*s23^4 + 
               31*s13*s23^5 + 16*s23^6)) - p2q^3*p3q^2*s13*
            (21*s13^5*s23^3*(s13 + s23)^3 + 7*s12*s13^4*s23^2*(s13 + s23)^2*
              (12*s13^2 + s13*s23 - 8*s23^2) - s12^8*s23*(9*s13^2 + 37*s13*
                s23 + 16*s23^2) + 2*s12^7*(48*s13^4 + 129*s13^3*s23 + 73*
                s13^2*s23^2 - 33*s13*s23^3 - 21*s23^4) + s12^2*s13^3*s23*
              (21*s13^5 - 228*s13^4*s23 - 394*s13^3*s23^2 - 32*s13^2*s23^3 + 
               59*s13*s23^4 - 54*s23^5) + s12^6*(128*s13^5 + 205*s13^4*s23 + 
               406*s13^3*s23^2 + 359*s13^2*s23^3 + 26*s13*s23^4 - 36*s23^5) + 
             s12^3*s13^2*s23*(-320*s13^5 - 104*s13^4*s23 + 653*s13^3*s23^2 + 
               620*s13^2*s23^3 + 197*s13*s23^4 + 14*s23^5) + 
             s12^5*(-32*s13^6 + 558*s13^5*s23 + 1014*s13^4*s23^2 + 578*s13^3*
                s23^3 + 252*s13^2*s23^4 + 96*s13*s23^5 - 10*s23^6) + 
             s12^4*s13*(-64*s13^6 + 279*s13^5*s23 + 1199*s13^4*s23^2 + 1410*
                s13^3*s23^3 + 555*s13^2*s23^4 + 62*s13*s23^5 + 41*s23^6))) - 
         p1q*(-(p3q^4*s12^2*(-(s13^5*(12*s13 - 97*s23)*s23^3*(s13 + s23)^2) + 
              2*s12^9*s23*(s13 + 3*s23) - 2*s12^8*(16*s13^3 + 26*s13^2*s23 + 
                9*s13*s23^2 + 3*s23^3) - s12^7*(80*s13^4 + 135*s13^3*s23 + 
                105*s13^2*s23^2 + 104*s13*s23^3 + 54*s23^4) + 
              s12*s13^4*s23^2*(-17*s13^4 + 334*s13^3*s23 + 749*s13^2*s23^2 + 
                675*s13*s23^3 + 277*s23^4) + s12^3*s13^2*s23*(213*s13^5 + 
                894*s13^4*s23 + 1598*s13^3*s23^2 + 1703*s13^2*s23^3 + 
                825*s13*s23^4 + 47*s23^5) - s12^6*(48*s13^5 + 293*s13^4*s23 + 
                113*s13^3*s23^2 - 40*s13^2*s23^3 + 154*s13*s23^4 + 
                66*s23^5) + s12^2*s13^3*s23*(-5*s13^5 + 458*s13^4*s23 + 
                1223*s13^3*s23^2 + 1647*s13^2*s23^3 + 1098*s13*s23^4 + 
                231*s23^5) + 2*s12^5*(8*s13^6 - 88*s13^5*s23 - 25*s13^4*
                 s23^2 + 221*s13^3*s23^3 + 117*s13^2*s23^4 - 39*s13*s23^5 - 
                12*s23^6) + s12^4*s13*(16*s13^6 + 254*s13^5*s23 + 
                401*s13^4*s23^2 + 1045*s13^3*s23^3 + 1046*s13^2*s23^4 + 
                188*s13*s23^5 - 8*s23^6))) + p2q^4*s13^2*
            (-21*s13^5*(s13 - 4*s23)*s23^2*(s13 + s23)^3 + 
             2*s12^8*s23*(5*s13^2 + 11*s13*s23 + 6*s23^2) + 2*s12^2*s13^3*s23*
              (s13 + s23)^2*(51*s13^3 + 8*s13^2*s23 + 48*s13*s23^2 - 51*
                s23^3) - 7*s12*s13^4*s23*(s13 + s23)^2*(s13^3 - 11*s13^2*
                s23 - 31*s13*s23^2 - 4*s23^3) + s12^7*(-16*s13^4 - 53*s13^3*
                s23 - 23*s13^2*s23^2 + 51*s13*s23^3 + 37*s23^4) + 
             s12^6*(-16*s13^5 + 6*s13^4*s23 + 41*s13^3*s23^2 + 52*s13^2*
                s23^3 + 71*s13*s23^4 + 38*s23^5) + s12^3*s13^2*
              (32*s13^6 + 125*s13^5*s23 - 82*s13^4*s23^2 - 602*s13^3*s23^3 - 
               641*s13^2*s23^4 - 245*s13*s23^5 - 31*s23^6) + 
             s12^5*(48*s13^6 + 111*s13^5*s23 - 46*s13^4*s23^2 - 163*s13^3*
                s23^3 + 23*s13^2*s23^4 + 90*s13*s23^5 + 13*s23^6) + 
             s12^4*s13*(80*s13^6 + 58*s13^5*s23 - 350*s13^4*s23^2 - 685*s13^3*
                s23^3 - 428*s13^2*s23^4 - 23*s13*s23^5 + 48*s23^6)) - 
           p2q*p3q^3*s12*(2*s12^10*s23*(s13 + 3*s23) + 7*s13^5*s23^3*
              (s13 + s23)^2*(5*s13^2 - 4*s13*s23 - 3*s23^2) - 
             2*s12^9*(8*s13^3 + 20*s13^2*s23 + 17*s13*s23^2 + 3*s23^3) + 
             s12^8*(80*s13^4 + 221*s13^3*s23 + 105*s13^2*s23^2 - 68*s13*
                s23^3 - 36*s23^4) + s12*s13^4*s23^2*(61*s13^5 - 273*s13^4*
                s23 - 597*s13^3*s23^2 - 202*s13^2*s23^3 - 52*s13*s23^4 - 113*
                s23^5) + s12^7*(288*s13^5 + 539*s13^4*s23 + 831*s13^3*s23^2 + 
               608*s13^2*s23^3 + 52*s13*s23^4 - 12*s23^5) + 
             s12^2*s13^3*s23*(12*s13^6 - 788*s13^5*s23 - 1317*s13^4*s23^2 - 
               708*s13^3*s23^3 - 163*s13^2*s23^4 - 111*s13*s23^5 - 139*
                s23^6) + 2*s12^6*(112*s13^6 + 548*s13^5*s23 + 870*s13^4*
                s23^2 + 722*s13^3*s23^3 + 344*s13^2*s23^4 + 85*s13*s23^5 + 15*
                s23^6) - s12^3*s13^2*s23*(521*s13^6 + 1043*s13^5*s23 + 499*
                s13^4*s23^2 - 517*s13^3*s23^3 - 223*s13^2*s23^4 + 256*s13*
                s23^5 + 37*s23^6) + s12^4*s13*(-48*s13^7 - 227*s13^6*s23 + 
               937*s13^5*s23^2 + 1970*s13^4*s23^3 + 1296*s13^3*s23^4 + 303*
                s13^2*s23^5 - 103*s13*s23^6 + 8*s23^7) + 
             s12^5*(-16*s13^7 + 1126*s13^6*s23 + 2185*s13^5*s23^2 + 2314*
                s13^4*s23^3 + 1270*s13^3*s23^4 + 159*s13^2*s23^5 + 94*s13*
                s23^6 + 18*s23^7)) + p2q^2*p3q^2*(21*s13^6*(s13 - 2*s23)*
              s23^3*(s13 + s23)^3 + 2*s12^10*s23*(2*s13^2 + 9*s13*s23 + 3*
                s23^2) + 7*s12*s13^5*s23^2*(s13 + s23)^2*(9*s13^3 - 26*s13^2*
                s23 - 25*s13*s23^2 + s23^3) - 2*s12^9*(24*s13^4 + 88*s13^3*
                s23 + 79*s13^2*s23^2 + 8*s13*s23^3 - 3*s23^4) + 
             s12^8*(48*s13^5 + 181*s13^4*s23 - 156*s13^3*s23^2 - 375*s13^2*
                s23^3 - 136*s13*s23^4 - 18*s23^5) + s12^7*(384*s13^6 + 619*
                s13^5*s23 + 544*s13^4*s23^2 + 342*s13^3*s23^3 - 43*s13^2*
                s23^4 - 150*s13*s23^5 - 30*s23^6) + s12^2*s13^4*s23*
              (14*s13^6 - 458*s13^5*s23 - 710*s13^4*s23^2 - 223*s13^3*s23^3 - 
               183*s13^2*s23^4 - 37*s13*s23^5 + 161*s23^6) + 
             s12^3*s13^3*s23*(-401*s13^6 - 76*s13^5*s23 + 1067*s13^4*s23^2 + 
               1478*s13^3*s23^3 + 1027*s13^2*s23^4 + 470*s13*s23^5 + 179*
                s23^6) + s12^6*(384*s13^7 + 1196*s13^6*s23 + 1950*s13^5*
                s23^2 + 1567*s13^4*s23^3 + 923*s13^3*s23^4 + 392*s13^2*
                s23^5 - 46*s13*s23^6 - 12*s23^7) + s12^5*s13*(48*s13^7 + 1734*
                s13^6*s23 + 3355*s13^5*s23^2 + 3139*s13^4*s23^3 + 2325*s13^3*
                s23^4 + 1152*s13^2*s23^5 + 263*s13*s23^6 + 2*s23^7) + 
             s12^4*s13^2*(-48*s13^7 + 381*s13^6*s23 + 2374*s13^5*s23^2 + 3847*
                s13^4*s23^3 + 2705*s13^3*s23^4 + 1536*s13^2*s23^5 + 730*s13*
                s23^6 + 41*s23^7)) + p2q^3*p3q*s13*
            (-21*s13^5*s23^2*(s13 + s23)^3*(s13^2 - 4*s13*s23 + 3*s23^2) - 
             2*s12^9*s23*(6*s13^2 + 13*s13*s23 + 5*s23^2) + 
             s12^8*(48*s13^4 + 191*s13^3*s23 + 193*s13^2*s23^2 + 38*s13*
                s23^3 - 12*s23^4) - 7*s12*s13^4*s23*(s13 + s23)^2*
              (s13^4 - 19*s13^3*s23 + 3*s13^2*s23^2 + 39*s13*s23^3 + 4*
                s23^4) + 2*s12^7*(8*s13^5 - 9*s13^4*s23 + 144*s13^3*s23^2 + 
               286*s13^2*s23^3 + 141*s13*s23^4 + 6*s23^5) + 
             s12^6*(-224*s13^6 - 326*s13^5*s23 + 318*s13^4*s23^2 + 904*s13^3*
                s23^3 + 823*s13^2*s23^4 + 347*s13*s23^5 + 20*s23^6) + 
             s12^2*s13^3*s23*(100*s13^6 - 250*s13^5*s23 - 923*s13^4*s23^2 - 
               958*s13^3*s23^3 - 649*s13^2*s23^4 - 182*s13*s23^5 + 82*
                s23^6) + s12^5*(-288*s13^7 - 451*s13^6*s23 + 25*s13^5*s23^2 + 
               995*s13^4*s23^3 + 1478*s13^3*s23^4 + 823*s13^2*s23^5 + 142*s13*
                s23^6 + 6*s23^7) + s12^4*s13*(-80*s13^7 - 909*s13^6*s23 - 
               1280*s13^5*s23^2 + 56*s13^4*s23^3 + 1159*s13^3*s23^4 + 1092*
                s13^2*s23^5 + 441*s13*s23^6 + 13*s23^7) + s12^3*s13^2*
              (16*s13^7 - 456*s13^6*s23 - 1446*s13^5*s23^2 - 1619*s13^4*
                s23^3 - 400*s13^3*s23^4 + 492*s13^2*s23^5 + 321*s13*s23^6 + 
               74*s23^7))) + p1q^3*(p3q^2*(s12 + s23)*
            (-21*s13^5*s23^4*(s13 + s23)^3 - 7*s12*s13^4*s23^3*(s13 + s23)^2*
              (12*s13^2 + 16*s13*s23 + 7*s23^2) + 2*s12^8*(8*s13^4 + 38*s13^3*
                s23 + 53*s13^2*s23^2 + 39*s13*s23^3 + 18*s23^4) - 
             s12^2*s13^3*s23^2*(144*s13^5 + 409*s13^4*s23 + 651*s13^3*s23^2 + 
               716*s13^2*s23^3 + 353*s13*s23^4 + 23*s23^5) + 
             2*s12^7*(24*s13^5 + 67*s13^4*s23 + 39*s13^3*s23^2 + 39*s13^2*
                s23^3 + 71*s13*s23^4 + 24*s23^5) - s12^3*s13^2*s23*
              (74*s13^6 + 297*s13^5*s23 + 797*s13^4*s23^2 + 1173*s13^3*
                s23^3 + 758*s13^2*s23^4 + 114*s13*s23^5 - 45*s23^6) + 
             s12^6*(48*s13^6 + 120*s13^5*s23 - 51*s13^4*s23^2 - 427*s13^3*
                s23^3 - 326*s13^2*s23^4 - 34*s13*s23^5 - 12*s23^6) - 
             s12^4*s13*s23*(68*s13^6 + 399*s13^5*s23 + 1036*s13^4*s23^2 + 
               1190*s13^3*s23^3 + 455*s13^2*s23^4 - 2*s13*s23^5 + 24*s23^6) + 
             s12^5*(16*s13^7 + 68*s13^6*s23 - 269*s13^5*s23^2 - 891*s13^4*
                s23^3 - 821*s13^3*s23^4 - 341*s13^2*s23^5 - 122*s13*s23^6 - 
               24*s23^7)) - p2q^2*(s13 + s23)*(-42*s13^5*(3*s13 - 2*s23)*
              s23^4*(s13 + s23)^2 + 2*s12^8*s23*(22*s13^3 + 32*s13^2*s23 + 12*
                s13*s23^2 + 3*s23^3) - 7*s12*s13^4*s23^3*(39*s13^4 + 71*s13^3*
                s23 - 17*s13^2*s23^2 - 61*s13*s23^3 - 12*s23^4) + 
             s12^2*s13^3*s23^2*(-251*s13^5 - 418*s13^4*s23 + 346*s13^3*
                s23^2 + 876*s13^2*s23^3 + 293*s13*s23^4 - 70*s23^5) + 
             2*s12^7*(-8*s13^5 + 19*s13^4*s23 + 91*s13^3*s23^2 + 92*s13^2*
                s23^3 + 40*s13*s23^4 + 9*s23^5) + s12^3*s13^2*s23*
              (-106*s13^6 - 233*s13^5*s23 + 442*s13^4*s23^2 + 1311*s13^3*
                s23^3 + 585*s13^2*s23^4 - 171*s13*s23^5 - 22*s23^6) + 
             s12^6*(-48*s13^6 - 8*s13^5*s23 + 394*s13^4*s23^2 + 427*s13^3*
                s23^3 + 151*s13^2*s23^4 + 102*s13*s23^5 + 18*s23^6) + 
             s12^5*(-48*s13^7 - 60*s13^6*s23 + 419*s13^5*s23^2 + 941*s13^4*
                s23^3 + 438*s13^3*s23^4 - 4*s13^2*s23^5 + 60*s13*s23^6 + 6*
                s23^7) + s12^4*s13*(-16*s13^7 - 164*s13^6*s23 + 161*s13^5*
                s23^2 + 1161*s13^4*s23^3 + 975*s13^3*s23^4 + 48*s13^2*s23^5 - 
               57*s13*s23^6 + 14*s23^7)) + p2q*p3q*
            (21*s13^4*s23^4*(s13 + s23)^3*(3*s13^2 - 4*s13*s23 + s23^2) + 
             2*s12^9*s23*(14*s13^3 + 30*s13^2*s23 + 25*s13*s23^2 + 9*s23^3) + 
             7*s12*s13^3*s23^3*(s13 + s23)^2*(25*s13^4 - 3*s13^3*s23 - 37*
                s13^2*s23^2 + 7*s13*s23^3 + 4*s23^4) - 
             2*s12^8*(16*s13^5 + 75*s13^4*s23 + 109*s13^3*s23^2 + 20*s13^2*
                s23^3 - 47*s13*s23^4 - 15*s23^5) - s12^7*(96*s13^6 + 446*
                s13^5*s23 + 912*s13^4*s23^2 + 1033*s13^3*s23^3 + 495*s13^2*
                s23^4 + 36*s13*s23^5 + 12*s23^6) + s12^2*s13^2*s23^2*
              (170*s13^7 + 170*s13^6*s23 - 385*s13^5*s23^2 - 624*s13^4*
                s23^3 - 182*s13^3*s23^4 + 211*s13^2*s23^5 + 143*s13*s23^6 - 
               11*s23^7) - 2*s12^6*(48*s13^7 + 298*s13^6*s23 + 886*s13^5*
                s23^2 + 1249*s13^4*s23^3 + 817*s13^3*s23^4 + 252*s13^2*
                s23^5 + 70*s13*s23^6 + 18*s23^7) - s12^4*s23*(150*s13^8 + 972*
                s13^7*s23 + 2328*s13^6*s23^2 + 2826*s13^5*s23^3 + 1697*s13^4*
                s23^4 + 156*s13^3*s23^5 - 241*s13^2*s23^6 - 30*s13*s23^7 - 6*
                s23^8) - s12^5*(32*s13^8 + 536*s13^7*s23 + 1782*s13^6*s23^2 + 
               3255*s13^5*s23^3 + 3206*s13^4*s23^4 + 1129*s13^3*s23^5 - 68*
                s13^2*s23^6 + 38*s13*s23^7 + 6*s23^8) + s12^3*s13*s23*
              (58*s13^8 - 158*s13^7*s23 - 833*s13^6*s23^2 - 1334*s13^5*
                s23^3 - 999*s13^4*s23^4 - 86*s13^3*s23^5 + 241*s13^2*s23^6 + 
               53*s13*s23^7 + 8*s23^8))) - 
         p1q^2*(p3q^3*s12*(21*s13^6*s23^4*(s13 + s23)^2 + 
             2*s12^9*(8*s13^3 + 15*s13^2*s23 + 15*s13*s23^2 + 12*s23^3) + 
             2*s12^8*(8*s13^4 - 29*s13^3*s23 - 37*s13^2*s23^2 + 22*s13*
                s23^3 + 18*s23^4) + s12*s13^4*s23^3*(119*s13^4 + 116*s13^3*
                s23 - 63*s13^2*s23^2 + 23*s13*s23^3 + 83*s23^4) - 
             s12^7*(48*s13^5 + 217*s13^4*s23 + 511*s13^3*s23^2 + 438*s13^2*
                s23^3 + 132*s13*s23^4 + 36*s23^5) + s12^2*s13^3*s23^2*
              (161*s13^5 - 22*s13^4*s23 - 414*s13^3*s23^2 - 181*s13^2*s23^3 + 
               190*s13*s23^4 + 140*s23^5) - s12^4*s13*s23*(206*s13^6 + 1265*
                s13^5*s23 + 2181*s13^4*s23^2 + 1204*s13^3*s23^3 - 155*s13^2*
                s23^4 - 205*s13*s23^5 + 24*s23^6) + s12^3*s13^2*s23*
              (63*s13^6 - 270*s13^5*s23 - 1063*s13^4*s23^2 - 1192*s13^3*
                s23^3 - 108*s13^2*s23^4 + 407*s13*s23^5 + 69*s23^6) - 
             s12^6*(80*s13^6 + 472*s13^5*s23 + 1190*s13^4*s23^2 + 1065*s13^3*
                s23^3 + 467*s13^2*s23^4 + 300*s13*s23^5 + 84*s23^6) - 
             s12^5*(32*s13^7 + 612*s13^6*s23 + 1617*s13^5*s23^2 + 1946*s13^4*
                s23^3 + 740*s13^3*s23^4 - 3*s13^2*s23^5 + 178*s13*s23^6 + 36*
                s23^7)) + p2q^3*s13*(42*s13^5*(2*s13 - 3*s23)*s23^3*
              (s13 + s23)^3 + 7*s12*s13^4*s23^2*(s13 + s23)^2*
              (15*s13^3 - 8*s13^2*s23 - 65*s13*s23^2 - 12*s23^3) + 
             2*s12^8*s23*(19*s13^3 + 43*s13^2*s23 + 27*s13*s23^2 + 3*s23^3) + 
             s12^2*s13^3*s23*(s13 + s23)^2*(65*s13^4 - 214*s13^3*s23 - 405*
                s13^2*s23^2 - 278*s13*s23^3 + 134*s23^4) + 
             s12^7*(-32*s13^5 - 76*s13^4*s23 + 75*s13^3*s23^2 + 258*s13^2*
                s23^3 + 151*s13*s23^4 + 12*s23^5) + s12^6*(-80*s13^6 - 187*
                s13^5*s23 + 75*s13^4*s23^2 + 527*s13^3*s23^3 + 471*s13^2*
                s23^4 + 132*s13*s23^5 + 6*s23^6) + s12^5*s13*(-48*s13^6 - 192*
                s13^5*s23 - 152*s13^4*s23^2 + 619*s13^3*s23^3 + 1183*s13^2*
                s23^4 + 589*s13*s23^5 + 33*s23^6) + s12^4*s13*
              (16*s13^7 - 252*s13^6*s23 - 685*s13^5*s23^2 - 121*s13^4*s23^3 + 
               1121*s13^3*s23^4 + 1207*s13^2*s23^5 + 380*s13*s23^6 - 2*
                s23^7) + s12^3*s13^2*(16*s13^7 - 68*s13^6*s23 - 636*s13^5*
                s23^2 - 1175*s13^4*s23^3 - 370*s13^3*s23^4 + 755*s13^2*
                s23^5 + 592*s13*s23^6 + 90*s23^7)) + p2q^2*p3q*
            (63*s13^5*(s13 - s23)^2*s23^3*(s13 + s23)^3 - 4*s12^9*s23*
              (10*s13^3 + 20*s13^2*s23 + 12*s13*s23^2 + 3*s23^3) + 
             14*s12*s13^4*s23^2*(s13 + s23)^2*(7*s13^4 - 14*s13^3*s23 - 15*
                s13^2*s23^2 + 19*s13*s23^3 + 4*s23^4) + 
             2*s12^8*(40*s13^5 + 170*s13^4*s23 + 162*s13^3*s23^2 - 2*s13^2*
                s23^3 - 53*s13*s23^4 - 15*s23^5) + 2*s12^7*(88*s13^6 + 342*
                s13^5*s23 + 633*s13^4*s23^2 + 631*s13^3*s23^3 + 247*s13^2*
                s23^4 - 20*s13*s23^5 - 9*s23^6) + s12^2*s13^3*s23*
              (49*s13^7 - 309*s13^6*s23 - 551*s13^5*s23^2 + 262*s13^4*s23^3 + 
               967*s13^3*s23^4 + 850*s13^2*s23^5 + 279*s13*s23^6 - 59*
                s23^7) + s12^3*s13^2*s23*(-296*s13^7 - 265*s13^6*s23 + 1039*
                s13^5*s23^2 + 2578*s13^4*s23^3 + 2386*s13^3*s23^4 + 836*s13^2*
                s23^5 - 10*s13*s23^6 - 30*s23^7) + s12^6*(48*s13^7 + 765*
                s13^6*s23 + 2460*s13^5*s23^2 + 3136*s13^4*s23^3 + 2013*s13^3*
                s23^4 + 648*s13^2*s23^5 + 54*s13*s23^6 + 6*s23^7) + 
             s12^5*(-112*s13^8 + 644*s13^7*s23 + 2661*s13^6*s23^2 + 4475*
                s13^5*s23^3 + 4184*s13^4*s23^4 + 1788*s13^3*s23^5 + 204*s13^2*
                s23^6 + 44*s13*s23^7 + 6*s23^8) + s12^4*s13*(-64*s13^8 - 162*
                s13^7*s23 + 1205*s13^6*s23^2 + 3844*s13^5*s23^3 + 4428*s13^4*
                s23^4 + 2685*s13^3*s23^5 + 722*s13^2*s23^6 - 56*s13*s23^7 + 8*
                s23^8)) + p2q*p3q^2*(-21*s13^5*(2*s13 - s23)*s23^4*
              (s13 + s23)^3 + 2*s12^10*s23*(7*s13^2 + 14*s13*s23 + 9*s23^2) - 
             7*s12*s13^4*s23^3*(s13 + s23)^2*(24*s13^3 + 5*s13^2*s23 - 14*s13*
                s23^2 - 4*s23^3) - 2*s12^9*(32*s13^4 + 113*s13^3*s23 + 92*
                s13^2*s23^2 - 9*s23^4) - s12^8*(112*s13^5 + 267*s13^4*s23 + 
               460*s13^3*s23^2 + 401*s13^2*s23^3 + 144*s13*s23^4 + 36*
                s23^5) + s12^7*(48*s13^6 - 96*s13^5*s23 - 340*s13^4*s23^2 + 
               79*s13^3*s23^3 + 227*s13^2*s23^4 - 100*s13*s23^5 - 36*s23^6) + 
             s12^2*s13^3*s23^2*(-240*s13^6 - 114*s13^5*s23 + 424*s13^4*
                s23^2 + 488*s13^3*s23^3 + 569*s13^2*s23^4 + 374*s13*s23^5 - 5*
                s23^6) + s12^3*s13^2*s23*(-100*s13^7 + 549*s13^6*s23 + 1512*
                s13^5*s23^2 + 1833*s13^4*s23^3 + 1888*s13^3*s23^4 + 1232*
                s13^2*s23^5 + 280*s13*s23^6 - 34*s23^7) + s12^4*s13*s23*
              (505*s13^7 + 1891*s13^6*s23 + 3046*s13^5*s23^2 + 3124*s13^4*
                s23^3 + 2675*s13^3*s23^4 + 1176*s13^2*s23^5 + 9*s13*s23^6 + 
               16*s23^7) + s12^6*(176*s13^7 + 340*s13^6*s23 + 701*s13^5*
                s23^2 + 1019*s13^4*s23^3 + 1328*s13^3*s23^4 + 892*s13^2*
                s23^5 + 108*s13*s23^6 + 18*s23^7) + s12^5*(80*s13^8 + 1014*
                s13^7*s23 + 1895*s13^6*s23^2 + 2385*s13^5*s23^3 + 2903*s13^4*
                s23^4 + 1906*s13^3*s23^5 + 505*s13^2*s23^6 + 108*s13*s23^7 + 
               18*s23^8))))/(18*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*
         (s12 + s13)^2*s23^2*(s12 + s23)*(s13 + s23)*
         (p1q^3*s23*(s12 + s23)*(s13 + s23) + (p2q + p3q)*(s12 + s13)*
           (p3q^2*s12*(s12 + s23) + p2q^2*s13*(s13 + s23) - 
            p2q*p3q*(s23*(s13 + s23) + s12*(2*s13 + s23))) - 
          p1q*(p2q^2*(s13 + s23)*(s12^2 - s13*(s13 - 2*s23) + s12*s23) - 
            p3q^2*(s12 + s23)*(s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))))*Int[DS[k]*DS[k + p1 + p2 + p3]] + 
     ((ep*(2*p1q*p2q*s13^2*s23*(-5*s12 + s13 + s23) + p1q^2*(s12 - s13)*s23^2*
           (s12 + s13 + s23) - p2q^2*s13^2*(-7*s12^2 - 6*s12*s13 + s13^2 + 
            5*s12*s23 + s13*s23) + p3q^2*s12*(s12^3 + 4*s13^2*(2*s13 - s23) + 
            s12^2*(2*s13 + s23) + s12*s13*(9*s13 + s23)) - 
          2*p3q*s12*(4*p2q*s13^2*(-2*s12 - 2*s13 + s23) + 
            p1q*s23*(s12^2 + 6*s13^2 + s12*(s13 + s23)))))/
        (36*(p2q + p3q)*(p1q + p2q + p3q)*s13^2) + 
       (p1q^3*s23^2*(s13*s23^2*(s13 + s23) + s12^2*(32*s13^2 + 16*s13*s23 + 
             5*s23^2) + s12*(32*s13^3 + 48*s13^2*s23 + 22*s13*s23^2 + 
             5*s23^3)) - (p2q + p3q)*(p3q^2*s12*(5*s12^4*s23 + 16*s13^4*s23 + 
             s12*s13^2*s23*(s13 + s23) + s12^2*s13*(-32*s13^2 + 7*s13*s23 - 
               10*s23^2) + s12^3*(-32*s13^2 - 5*s13*s23 + 5*s23^2)) - 
           2*p2q*p3q*s12*s13*(5*s12^3*s23 + s13^2*s23*(-15*s13 + s23) + 
             s12^2*(-32*s13^2 - 37*s13*s23 + 5*s23^2) + 
             s12*s13*(-32*s13^2 - 25*s13*s23 + 6*s23^2)) + 
           p2q^2*s13^2*(21*s12^3*s23 + s13^2*s23*(s13 + s23) - 
             s12*s13*(32*s13^2 + 25*s13*s23 + 10*s23^2) - 
             s12^2*(32*s13^2 + 37*s13*s23 + 27*s23^2))) + 
         p1q*(p2q^2*s13*(3*s13^2*s23^2*(s13 + s23) - 6*s12^3*s23*
              (8*s13 + s23) + s12*s13*(32*s13^3 - 32*s13^2*s23 - 44*s13*
                s23^2 - 15*s23^3) + s12^2*(32*s13^3 + 16*s13^2*s23 + 27*s13*
                s23^2 - 6*s23^3)) + 2*p2q*p3q*(s13^3*s23^2*(s13 + s23) + 
             s12^4*s23*(8*s13 + 5*s23) - s12*s13^2*s23*(64*s13^2 + 49*s13*
                s23 + 18*s23^2) + s12^3*(-32*s13^3 - 80*s13^2*s23 + 3*s13*
                s23^2 + 5*s23^3) - 2*s12^2*s13*(16*s13^3 + 28*s13^2*s23 + 10*
                s13*s23^2 + 5*s23^3)) + p3q^2*s12*
            (-(s12*s13*s23^2*(17*s13 + 19*s23)) + 2*s13^2*s23*
              (-16*s13^2 + s13*s23 + s23^2) + s12^3*(32*s13^2 + 16*s13*s23 + 
               15*s23^2) + s12^2*(32*s13^3 - 48*s13^2*s23 + 12*s13*s23^2 + 15*
                s23^3))) - p1q^2*s23*(p2q*(3*s13^2*s23^2*(s13 + s23) + 
             s12*s13^2*(64*s13^2 + 48*s13*s23 + 3*s23^2) + 
             s12^3*(32*s13^2 + 16*s13*s23 + 5*s23^2) + 
             s12^2*(32*s13^3 + 21*s13*s23^2 + 5*s23^3)) + 
           p3q*(s13^2*s23^2*(s13 + s23) + s12^3*(64*s13^2 + 32*s13*s23 + 15*
                s23^2) + s12*s13*(32*s13^3 - 23*s13*s23^2 - 8*s23^3) + 
             s12^2*(32*s13^3 + 32*s13^2*s23 + 39*s13*s23^2 + 15*s23^3))))/
        (72*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)) + ((3*s12 - s13)*(s12 + s13 + s23)*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23))*den[-1 + 2*ep])/(72*(p2q + p3q)*
         (p1q + p2q + p3q)*s13^2))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*
        DS[k + p1 + p2 + p3]] + 
     ((7*ep*(-(p1q^2*(s12 - s13)*s23^2*(s12 + s13 + s23)) + 
          2*p3q*s12^2*(4*p2q*s13*(2*s12 + 2*s13 - s23) + 
            p1q*s23*(s12 - 5*s13 + s23)) - 2*p1q*p2q*s13*s23*
           (6*s12^2 + s12*s13 + s13*(s13 + s23)) + p2q^2*s13*
           (8*s12^3 + s12^2*(9*s13 - 4*s23) + s13^2*(s13 + s23) + 
            s12*s13*(2*s13 + s23)) - p3q^2*s12^2*(s12^2 + 
            s12*(-6*s13 + s23) + s13*(-7*s13 + 5*s23))))/
        (72*(p2q + p3q)*(p1q + p2q + p3q)*s12^2) - 
       (7*(-(p1q^3*s23^2*(32*s12^3*s13 + 5*s13*s23^2*(s13 + s23) + 
             s12*s23*(16*s13^2 + 22*s13*s23 + s23^2) + 
             s12^2*(32*s13^2 + 48*s13*s23 + s23^2))) + 
          (p2q + p3q)*(2*p2q*p3q*s12*s13*(s12*s13*(37*s13 - 6*s23)*s23 - 
              5*s13^2*s23*(s13 + s23) + s12^3*(32*s13 + 15*s23) + 
              s12^2*(32*s13^2 + 25*s13*s23 - s23^2)) + p3q^2*s12^2*
             (3*s13^2*(7*s13 - 9*s23)*s23 + s12^3*(-32*s13 + s23) - 
              s12*s13*s23*(37*s13 + 10*s23) + s12^2*(-32*s13^2 - 25*s13*s23 + 
                s23^2)) + p2q^2*s13*(16*s12^4*s23 + s12^3*s13*(-32*s13 + 
                s23) + 5*s13^3*s23*(s13 + s23) - 5*s12*s13^2*s23*(s13 + 
                2*s23) + s12^2*s13*(-32*s13^2 + 7*s13*s23 + s23^2))) + 
          p1q*(p3q^2*s12*(-32*s12^4*s13 + 6*s13^2*s23^2*(s13 + s23) + 
              s12^3*(-32*s13^2 + 32*s13*s23 - 3*s23^2) + s12^2*s23*(
                -16*s13^2 + 44*s13*s23 - 3*s23^2) + 3*s12*s13*s23*(16*s13^2 - 
                9*s13*s23 + 5*s23^2)) + 2*p2q*p3q*(-5*s13^3*s23^2*(s13 + 
                s23) + s12^4*(32*s13^2 + 64*s13*s23 - s23^2) + 
              2*s12^2*s13*s23*(40*s13^2 + 10*s13*s23 + 9*s23^2) + 
              s12*s13^2*s23*(-8*s13^2 - 3*s13*s23 + 10*s23^2) + 
              s12^3*(32*s13^3 + 56*s13^2*s23 + 49*s13*s23^2 - s23^3)) - 
            p2q^2*s13*(-32*s12^4*s23 + 15*s13^2*s23^2*(s13 + s23) + 
              s12*s13*s23*(16*s13^2 + 12*s13*s23 - 19*s23^2) + 
              2*s12^3*(16*s13^2 + s23^2) + s12^2*(32*s13^3 - 48*s13^2*s23 - 
                17*s13*s23^2 + 2*s23^3))) + p1q^2*s23*
           (p2q*(32*s12^4*s13 + 15*s13^2*s23^2*(s13 + s23) + s12*s13*s23*(
                32*s13^2 + 39*s13*s23 - 8*s23^2) + s12^3*(32*s13^2 + s23^2) + 
              s12^2*(64*s13^3 + 32*s13^2*s23 - 23*s13*s23^2 + s23^3)) + 
            p3q*(64*s12^4*s13 + 5*s13^2*s23^2*(s13 + s23) + s12*s13^2*s23*(
                16*s13 + 21*s23) + s12^3*(32*s13^2 + 48*s13*s23 + 3*s23^2) + 
              s12^2*(32*s13^3 + 3*s13*s23^2 + 3*s23^3)))))/
        (144*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s23*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)) - (7*(s12 - 3*s13)*(s12 + s13 + s23)*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23))*den[-1 + 2*ep])/(144*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*
        DS[k + p1 + p2 + p3]] + 
     ((-7*ep*p2q*(s12 + s13 + s23)*(3*p2q*s13 + p3q*(s12 + 4*s13) - p1q*s23))/
        (36*(p1q + p2q + p3q)*s13) - (7*p2q*(s12 + s13 + s23)*
         (2*p1q^3*(p2q + p3q)*s23^2 + p1q^2*s23*
           (-2*p2q*p3q*(s12 + s13 - 3*s23) + p2q^2*(-2*s12 - 4*s13 + s23) + 
            p3q^2*(-4*s12 - 2*s13 + s23)) - p1q*(p2q + p3q)*
           (p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)^2*(p1q + p2q + p3q)*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] + 
     (-1/18*(ep*p3q*(s12 + s13 + s23)*(3*p3q*s12 + p2q*(4*s12 + s13) - 
           p1q*s23))/((p1q + p2q + p3q)*s12) - 
       (2*p3q*(s12 + s13 + s23)*(2*p1q^3*(p2q + p3q)*s23^2 + 
          p1q^2*s23*(-2*p2q*p3q*(s12 + s13 - 3*s23) + 
            p2q^2*(-2*s12 - 4*s13 + s23) + p3q^2*(-4*s12 - 2*s13 + s23)) - 
          p1q*(p2q + p3q)*(p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)^2*(p1q + p2q + p3q)*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] + 
     ((ep*p1q*(s12 + s13 + s23)*(p2q*(s12 + s13 - s23) + 
          p3q*(s12 + s13 - s23) - 2*p1q*s23))/(9*(p1q + p2q + p3q)*s23) + 
       (p1q*(s12 + s13 + s23)*(2*p1q^3*s23^2*(s12 + s13 + s23) - 
          p1q^2*s23*(p3q*(4*s12^2 + 2*s12*s13 + 2*s13^2 + s12*s23 - s13*s23 - 
              s23^2) + p2q*(2*s12^2 + 2*s12*s13 + 4*s13^2 - s12*s23 + 
              s13*s23 - s23^2)) - (p2q + p3q)*
           (-(p3q^2*(2*s12^3 + 2*s12^2*s13 + s12*s13*s23 + s13*s23*
                (-s13 + s23))) + p2q*p3q*(s13*(3*s13 - s23)*s23 + 
              s12^2*(4*s13 + 3*s23) + s12*(4*s13^2 + 2*s13*s23 - s23^2)) + 
            p2q^2*(-2*s13^3 + s12^2*s23 - s12*(2*s13^2 + s13*s23 + s23^2))) + 
          p1q*(p3q^2*(2*s12^3 + s12^2*(2*s13 - 3*s23) + s12*(s13 - s23)*s23 + 
              2*s13*s23*(-s13 + s23)) + p2q^2*(-2*s12^2*s23 + 
              s13*(2*s13^2 - 3*s13*s23 - s23^2) + s12*(2*s13^2 + s13*s23 + 
                2*s23^2)) - p2q*p3q*(s12^2*(4*s13 + 9*s23) + s23*(9*s13^2 + 
                3*s13*s23 + 2*s23^2) + s12*(4*s13^2 + 6*s13*s23 + 
                3*s23^2)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((7*ep*p2q*(s12 + s13 + s23)*(4*p2q^2*s13^2*(s12 + s13 - s23) - 
          p1q^2*s23*(s12^2 - 6*s12*s13 + s13^2 + 2*s12*s23 - 6*s13*s23 + 
            s23^2) + p2q*p3q*s13*(-5*s12^2 + 3*s13^2 - 10*s13*s23 + 3*s23^2 - 
            2*s12*(s13 + s23)) + p3q^2*(s12^3 - 2*s12^2*(s13 - s23) + 
            4*s13*s23*(-s13 + s23) + s12*(-3*s13^2 + 2*s13*s23 + s23^2)) + 
          p1q*(p2q*s13*(-3*s12^2 - 2*s12*s13 + s13^2 + 2*s12*s23 - 
              10*s13*s23 + 5*s23^2) + p3q*(s12^3 + s12^2*(-2*s13 + s23) - 
              s23*(5*s13^2 - 10*s13*s23 + s23^2) - s12*(3*s13^2 - 8*s13*s23 + 
                s23^2)))))/(36*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (7*p2q*(s12 + s13 + s23)*(-2*p1q^3*s23^2*(s12 + s13 + s23) + 
          p1q^2*s23*(p3q*(4*s12^2 + 2*s12*s13 + 2*s13^2 + s12*s23 - s13*s23 - 
              s23^2) + p2q*(2*s12^2 + 2*s12*s13 + 4*s13^2 - s12*s23 + 
              s13*s23 - s23^2)) + (p2q + p3q)*
           (-(p3q^2*(2*s12^3 + 2*s12^2*s13 + s12*s13*s23 + s13*s23*
                (-s13 + s23))) + p2q*p3q*(s13*(3*s13 - s23)*s23 + 
              s12^2*(4*s13 + 3*s23) + s12*(4*s13^2 + 2*s13*s23 - s23^2)) + 
            p2q^2*(-2*s13^3 + s12^2*s23 - s12*(2*s13^2 + s13*s23 + s23^2))) + 
          p1q*(p3q^2*(-2*s12^3 + 2*s13*(s13 - s23)*s23 + s12*s23*(-s13 + 
                s23) + s12^2*(-2*s13 + 3*s23)) + p2q^2*(2*s12^2*s23 + 
              s13*(-2*s13^2 + 3*s13*s23 + s23^2) - s12*(2*s13^2 + s13*s23 + 
                2*s23^2)) + p2q*p3q*(s12^2*(4*s13 + 9*s23) + s23*(9*s13^2 + 
                3*s13*s23 + 2*s23^2) + s12*(4*s13^2 + 6*s13*s23 + 
                3*s23^2)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((ep*p3q*(s12 + s13 + s23)*(4*p3q^2*s12^2*(s12 + s13 - s23) - 
          p1q^2*s23*(s12^2 - 6*s12*(s13 + s23) + (s13 + s23)^2) + 
          p2q*p3q*s12*(3*s12^2 - 5*s13^2 - 2*s13*s23 + 3*s23^2 - 
            2*s12*(s13 + 5*s23)) + p2q^2*(s13*(s13 + s23)^2 - 
            s12^2*(3*s13 + 4*s23) + s12*(-2*s13^2 + 2*s13*s23 + 4*s23^2)) + 
          p1q*(p3q*s12*(s12^2 - 3*s13^2 + 2*s13*s23 + 5*s23^2 - 
              2*s12*(s13 + 5*s23)) + p2q*((s13 - s23)*(s13 + s23)^2 - 
              s12^2*(3*s13 + 5*s23) - 2*s12*(s13^2 - 4*s13*s23 - 5*s23^2)))))/
        (18*(p1q + p2q + p3q)*s12*s23*(-(p3q*s12) + (p1q + p2q)*
           (s13 + s23))) - (2*p3q*(s12 + s13 + s23)*
         (2*p1q^3*s23^2*(s12 + s13 + s23) - p1q^2*s23*
           (p3q*(4*s12^2 + 2*s12*s13 + 2*s13^2 + s12*s23 - s13*s23 - s23^2) + 
            p2q*(2*s12^2 + 2*s12*s13 + 4*s13^2 - s12*s23 + s13*s23 - 
              s23^2)) - (p2q + p3q)*(-(p3q^2*(2*s12^3 + 2*s12^2*s13 + s12*s13*
                s23 + s13*s23*(-s13 + s23))) + p2q*p3q*
             (s13*(3*s13 - s23)*s23 + s12^2*(4*s13 + 3*s23) + 
              s12*(4*s13^2 + 2*s13*s23 - s23^2)) + 
            p2q^2*(-2*s13^3 + s12^2*s23 - s12*(2*s13^2 + s13*s23 + s23^2))) + 
          p1q*(p3q^2*(2*s12^3 + s12^2*(2*s13 - 3*s23) + s12*(s13 - s23)*s23 + 
              2*s13*s23*(-s13 + s23)) + p2q^2*(-2*s12^2*s23 + 
              s13*(2*s13^2 - 3*s13*s23 - s23^2) + s12*(2*s13^2 + s13*s23 + 
                2*s23^2)) - p2q*p3q*(s12^2*(4*s13 + 9*s23) + s23*(9*s13^2 + 
                3*s13*s23 + 2*s23^2) + s12*(4*s13^2 + 6*s13*s23 + 
                3*s23^2)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] - 
     (ep*(s12 + s13 + s23)*(p2q^2*s13*(11*s12^2 + 13*s12*s13 + 2*s13^2) + 
        p3q^2*s12*(7*s12^2 + 23*s12*s13 + 16*s13^2) + 
        p2q*p3q*(7*s12^3 + 34*s12^2*s13 + 29*s12*s13^2 + 2*s13^3) - 
        p1q*p3q*(14*s12^2 + 25*s12*s13 + 2*s13^2)*s23 - 
        p1q*p2q*(7*s12^2 + 20*s12*s13 + 4*s13^2)*s23 + p1q^2*(7*s12 + 2*s13)*
         s23^2)*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]])/
      (36*(p1q + p2q + p3q)*s12*s13*s23) + 
     ((ep*(p2q + p3q)^2*(s12 + s13 + s23))/(9*(p1q + p2q + p3q)*s23) + 
       ((s12 + s13 + s23)*(2*p1q^3*(p2q + p3q)*s23^2 + 
          p1q^2*s23*(-2*p2q*p3q*(s12 + s13 - 3*s23) + 
            p2q^2*(-2*s12 - 4*s13 + s23) + p3q^2*(-4*s12 - 2*s13 + s23)) - 
          p1q*(p2q + p3q)*(p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] - 
     (7*ep*(p1q + p3q)^2*(s12 + s13 + s23)*(p2q*s13*(s12 + s13 - s23) + 
        p1q*s23*(s12 - s13 + s23) - p3q*(s12^2 + 2*s13*s23 + 
          s12*(s13 + s23)))*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]])/
      (36*(p1q + p2q + p3q)*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
        p3q*(s12 + s23))) + ((-7*ep*(p2q + p3q)^2*s13*(s12 + s13 + s23))/
        (18*(p1q + p2q + p3q)*s23) - (7*s13*(s12 + s13 + s23)*
         (2*p1q^3*(p2q + p3q)*s23^2 + p1q^2*s23*
           (-2*p2q*p3q*(s12 + s13 - 3*s23) + p2q^2*(-2*s12 - 4*s13 + s23) + 
            p3q^2*(-4*s12 - 2*s13 + s23)) - p1q*(p2q + p3q)*
           (p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] + 
     (ep*(p1q + p2q)^2*(s12 + s13 + s23)*(-(p3q*s12*(s12 + s13 - s23)) + 
        p1q*(s12 - s13 - s23)*s23 + p2q*s13*(s13 + s23) + 
        p2q*s12*(s13 + 2*s23))*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]])/
      (18*(p1q + p2q + p3q)*s12*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) + 
     (-1/9*(ep*(p2q + p3q)^2*s12*(s12 + s13 + s23))/((p1q + p2q + p3q)*s23) - 
       (2*s12*(s12 + s13 + s23)*(2*p1q^3*(p2q + p3q)*s23^2 + 
          p1q^2*s23*(-2*p2q*p3q*(s12 + s13 - 3*s23) + 
            p2q^2*(-2*s12 - 4*s13 + s23) + p3q^2*(-4*s12 - 2*s13 + s23)) - 
          p1q*(p2q + p3q)*(p3q^2*(-2*s12^2 + 3*s12*s23 + 2*s13*s23) + 
            p2q^2*(-2*s13^2 + 2*s12*s23 + 3*s13*s23) + 
            p2q*p3q*(4*s12*s13 + 3*s12*s23 + 3*s13*s23 - 2*s23^2)) - 
          (p2q + p3q)^2*(p2q^2*(-2*s13^2 + s12*s23) + 
            p3q^2*(-2*s12^2 + s13*s23) + p2q*p3q*(s13*s23 + s12*(4*s13 + 
                s23)))))/(9*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((7*ep^2*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(18*(p1q + p2q + p3q)*s13*s23) + 
       (14*ep*(s12 + s13 + s23)*(-(p3q*(2*s12 + s23)) + p2q*(2*s13 + s23))*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23)))/(9*(p2q + p3q)*s23^2*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)))*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep] + 
     ((ep^2*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(9*(p1q + p2q + p3q)*s12*s23) + 
       (4*ep*(s12 + s13 + s23)*(p3q*(2*s12 + s23) - p2q*(2*s13 + s23))*
         (p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 2*p3q*s12*
           (p2q*s13 + p1q*s23)))/(9*(p2q + p3q)*s23^2*(p2q*(s12 + s13) + 
          p3q*(s12 + s13) - p1q*s23)))*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep]


==> anc/Pqqqbar.m <==
P0Pol = (ep^2*(2*p2q*s13*(s12 + s13 - s23) + 2*p1q*s23*(s12 - s13 + s23) - 
        2*p3q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))/
      (9*(p1q + p2q + p3q)*s13*s23) + 
     (2*ep*(-(p2q^2*p3q*(s12^2 + 2*s13*(s13 - 3*s23) + s12*(s13 - s23))) + 
        p2q^3*s13*(s12 + s13 + s23) + p1q^3*s23*(s12 + s13 + s23) - 
        p3q^3*(3*s12^2 + 3*s13^2 - 2*s13*s23 + 3*s23^2 + 4*s12*(s13 + s23)) - 
        p2q*p3q^2*(3*s12^2 + 5*s13^2 - 8*s13*s23 + 3*s23^2 + 
          2*s12*(2*s13 + s23)) - p1q^2*(p2q*(-(s12*s13) + s13^2 + 2*s12*s23 - 
            3*s13*s23 + 4*s23^2) + p3q*(s12^2 + 2*s23*(-3*s13 + s23) + 
            s12*(-s13 + s23))) - p1q*(p2q^2*(2*s12*s13 + 4*s13^2 - s12*s23 - 
            3*s13*s23 + s23^2) + p2q*p3q*(s12^2 + 7*s13^2 - 10*s13*s23 + 
            7*s23^2 + 2*s12*(s13 + s23)) + p3q^2*(3*s12^2 + 3*s13^2 - 
            8*s13*s23 + 5*s23^2 + 2*s12*(s13 + 2*s23)))))/
      (9*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23) + 
     (2*(p1q^4*(p2q + p3q)*s13*(6*s13 - s23)*s23*(s12 + s13 + s23) - 
        p3q*(p2q + p3q)*(p2q^3*s13*(s13 - 6*s23)*s23*(s12 + s13 + s23) - 
          p2q*p3q^2*(2*s12^2*(s13 - 6*s23)*s23 + s12*s13*(12*s13^2 + 
              4*s13*s23 - 5*s23^2) + 3*s13*s23*(2*s13^2 + s13*s23 + 
              3*s23^2)) + p3q^3*(3*s12*s13*s23*(s13 + s23) - 
            3*s13*s23*(s13^2 + s23^2) + s12^2*(6*s13^2 - 2*s13*s23 + 
              6*s23^2)) + p2q^2*p3q*(6*s13^4 + 3*s13^3*s23 + 6*s12^2*s23^2 - 
            s13^2*s23*(2*s12 + 9*s23) - s13*s23*(s12^2 + 5*s12*s23 + 
              12*s23^2))) + p1q^3*(p2q^2*(-6*s13^4 + s13^3*s23 + 
            s13*(s12 - 3*s23)*s23^2 - 6*s23^4 + s13^2*s23*(5*s12 + 4*s23)) + 
          p2q*p3q*(s12^2*s13*s23 + 2*s12*s13*(6*s13^2 + 14*s13*s23 + s23^2) + 
            s23*(31*s13^3 + 24*s13^2*s23 - 7*s13*s23^2 - 12*s23^3)) + 
          p3q^2*(s12^2*s13*(-6*s13 + s23) + s12*s13*s23*(11*s13 + s23) + 
            2*s23*(9*s13^3 + 7*s13^2*s23 - 2*s13*s23^2 - 3*s23^3))) + 
        p1q^2*(p2q^3*(-6*s13^4 - 3*s13^3*s23 - 6*s23^4 + 
            s13*s23^2*(5*s12 + s23) + s13^2*s23*(s12 + 4*s23)) + 
          3*p3q^3*(s12^2*s13*(-6*s13 + s23) + 2*s12*s23^2*(s13 + 2*s23) + 
            s23*(7*s13^3 + 4*s13^2*s23 + s13*s23^2 - 2*s23^3)) + 
          2*p2q^2*p3q*(-9*s13^4 + s12^2*s13*s23 + 3*s13^3*s23 + 
            9*s13^2*s23^2 + 3*s13*s23^3 - 9*s23^4 + 
            s12*(6*s13^3 + 8*s13^2*s23 + 8*s13*s23^2 + 6*s23^3)) + 
          p2q*p3q^2*(s12^2*s13*(-6*s13 + 5*s23) + 2*s23*(27*s13^3 + 
              19*s13^2*s23 + 4*s13*s23^2 - 9*s23^3) + 
            s12*(36*s13^3 + 39*s13^2*s23 + 17*s13*s23^2 + 24*s23^3))) + 
        p1q*(-(p2q^4*s13*(s13 - 6*s23)*s23*(s12 + s13 + s23)) + 
          p3q^4*(-2*s12^2*(9*s13^2 - 2*s13*s23 + 3*s23^2) + 
            3*s13*s23*(4*s13^2 + s13*s23 + 3*s23^2) + 
            s12*s23*(-8*s13^2 + s13*s23 + 12*s23^2)) + 
          p2q^3*p3q*(-12*s13^4 - 7*s13^3*s23 + 12*s12*s23^3 + 
            2*s13^2*s23*(s12 + 12*s23) + s13*s23*(s12^2 + 28*s12*s23 + 
              31*s23^2)) + 2*p2q*p3q^3*(s12^2*(-6*s13^2 + 4*s13*s23 - 
              6*s23^2) + s13*s23*(19*s13^2 + 14*s13*s23 + 19*s23^2) + 
            9*s12*(2*s13^3 + s13^2*s23 + s13*s23^2 + 2*s23^3)) + 
          p2q^2*p3q^2*(s12^2*(5*s13 - 6*s23)*s23 + 
            2*s13*(-9*s13^3 + 4*s13^2*s23 + 19*s13*s23^2 + 27*s23^3) + 
            s12*(24*s13^3 + 17*s13^2*s23 + 39*s13*s23^2 + 36*s23^3)))))/
      (9*(p1q + p3q)^2*(p2q + p3q)^2*(p1q + p2q + p3q)*s13^2*s23^2)
 
P0Avg = (ep^2*(2*p2q*s13*(s12 + s13 - s23) + 2*p1q*s23*(s12 - s13 + s23) - 
        2*p3q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))/
      (9*(p1q + p2q + p3q)*s13*s23) + 
     (2*ep*(-(p2q^2*p3q*(s12^2 + 2*s13*(s13 - 3*s23) + s12*(s13 - s23))) + 
        p2q^3*s13*(s12 + s13 + s23) + p1q^3*s23*(s12 + s13 + s23) - 
        p3q^3*(3*s12^2 + 3*s13^2 - 2*s13*s23 + 3*s23^2 + 4*s12*(s13 + s23)) - 
        p2q*p3q^2*(3*s12^2 + 5*s13^2 - 8*s13*s23 + 3*s23^2 + 
          2*s12*(2*s13 + s23)) - p1q^2*(p2q*(-(s12*s13) + s13^2 + 2*s12*s23 - 
            3*s13*s23 + 4*s23^2) + p3q*(s12^2 + 2*s23*(-3*s13 + s23) + 
            s12*(-s13 + s23))) - p1q*(p2q^2*(2*s12*s13 + 4*s13^2 - s12*s23 - 
            3*s13*s23 + s23^2) + p2q*p3q*(s12^2 + 7*s13^2 - 10*s13*s23 + 
            7*s23^2 + 2*s12*(s13 + s23)) + p3q^2*(3*s12^2 + 3*s13^2 - 
            8*s13*s23 + 5*s23^2 + 2*s12*(s13 + 2*s23)))))/
      (9*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23) + 
     (2*(p1q^4*(p2q + p3q)*s13*(6*s13 - s23)*s23*(s12 + s13 + s23) - 
        p3q*(p2q + p3q)*(p2q^3*s13*(s13 - 6*s23)*s23*(s12 + s13 + s23) - 
          p2q*p3q^2*(2*s12^2*(s13 - 6*s23)*s23 + s12*s13*(12*s13^2 + 
              4*s13*s23 - 5*s23^2) + 3*s13*s23*(2*s13^2 + s13*s23 + 
              3*s23^2)) + p3q^3*(3*s12*s13*s23*(s13 + s23) - 
            3*s13*s23*(s13^2 + s23^2) + s12^2*(6*s13^2 - 2*s13*s23 + 
              6*s23^2)) + p2q^2*p3q*(6*s13^4 + 3*s13^3*s23 + 6*s12^2*s23^2 - 
            s13^2*s23*(2*s12 + 9*s23) - s13*s23*(s12^2 + 5*s12*s23 + 
              12*s23^2))) + p1q^3*(p2q^2*(-6*s13^4 + s13^3*s23 + 
            s13*(s12 - 3*s23)*s23^2 - 6*s23^4 + s13^2*s23*(5*s12 + 4*s23)) + 
          p2q*p3q*(s12^2*s13*s23 + 2*s12*s13*(6*s13^2 + 14*s13*s23 + s23^2) + 
            s23*(31*s13^3 + 24*s13^2*s23 - 7*s13*s23^2 - 12*s23^3)) + 
          p3q^2*(s12^2*s13*(-6*s13 + s23) + s12*s13*s23*(11*s13 + s23) + 
            2*s23*(9*s13^3 + 7*s13^2*s23 - 2*s13*s23^2 - 3*s23^3))) + 
        p1q^2*(p2q^3*(-6*s13^4 - 3*s13^3*s23 - 6*s23^4 + 
            s13*s23^2*(5*s12 + s23) + s13^2*s23*(s12 + 4*s23)) + 
          3*p3q^3*(s12^2*s13*(-6*s13 + s23) + 2*s12*s23^2*(s13 + 2*s23) + 
            s23*(7*s13^3 + 4*s13^2*s23 + s13*s23^2 - 2*s23^3)) + 
          2*p2q^2*p3q*(-9*s13^4 + s12^2*s13*s23 + 3*s13^3*s23 + 
            9*s13^2*s23^2 + 3*s13*s23^3 - 9*s23^4 + 
            s12*(6*s13^3 + 8*s13^2*s23 + 8*s13*s23^2 + 6*s23^3)) + 
          p2q*p3q^2*(s12^2*s13*(-6*s13 + 5*s23) + 2*s23*(27*s13^3 + 
              19*s13^2*s23 + 4*s13*s23^2 - 9*s23^3) + 
            s12*(36*s13^3 + 39*s13^2*s23 + 17*s13*s23^2 + 24*s23^3))) + 
        p1q*(-(p2q^4*s13*(s13 - 6*s23)*s23*(s12 + s13 + s23)) + 
          p3q^4*(-2*s12^2*(9*s13^2 - 2*s13*s23 + 3*s23^2) + 
            3*s13*s23*(4*s13^2 + s13*s23 + 3*s23^2) + 
            s12*s23*(-8*s13^2 + s13*s23 + 12*s23^2)) + 
          p2q^3*p3q*(-12*s13^4 - 7*s13^3*s23 + 12*s12*s23^3 + 
            2*s13^2*s23*(s12 + 12*s23) + s13*s23*(s12^2 + 28*s12*s23 + 
              31*s23^2)) + 2*p2q*p3q^3*(s12^2*(-6*s13^2 + 4*s13*s23 - 
              6*s23^2) + s13*s23*(19*s13^2 + 14*s13*s23 + 19*s23^2) + 
            9*s12*(2*s13^3 + s13^2*s23 + s13*s23^2 + 2*s23^3)) + 
          p2q^2*p3q^2*(s12^2*(5*s13 - 6*s23)*s23 + 
            2*s13*(-9*s13^3 + 4*s13^2*s23 + 19*s13*s23^2 + 27*s23^3) + 
            s12*(24*s13^3 + 17*s13^2*s23 + 39*s13*s23^2 + 36*s23^3)))))/
      (9*(p1q + p3q)^2*(p2q + p3q)^2*(p1q + p2q + p3q)*s13^2*s23^2)
 
P1Pol = ((10*ep^3*(p2q*s13*(2*s13^4 - s13^3*s23 + s13*s23^3 - 2*s23^4 + 
            s12*(2*s13^3 + s13^2*s23 - s13*s23^2 + 2*s23^3)) + 
          p1q*s23*(-2*s13^4 + s13^3*s23 - s13*s23^3 + 2*s23^4 + 
            s12*(2*s13^3 - s13^2*s23 + s13*s23^2 + 2*s23^3)) - 
          p3q*(4*s13*s23*(s13^3 + s13^2*s23 + s13*s23^2 + s23^3) + 
            s12^2*(2*s13^3 + s13^2*s23 + s13*s23^2 + 2*s23^3) + 
            s12*(2*s13^4 + 3*s13^3*s23 + 6*s13^2*s23^2 + 3*s13*s23^3 + 
              2*s23^4))))/(27*(p1q + p2q + p3q)*s13^2*s23^2*(s13 + s23)) + 
       (2*(p1q^3*s23^2*(s12 + s13 + s23)*(2*s13 + s23) + 
          p2q^3*s13^2*(s12 + s13 + s23)*(s13 + 2*s23) + 
          p3q^3*(s12^2*(s13 - s23)^2 + 4*s13^2*s23^2 + s12^3*(s13 + s23)) + 
          p1q*p3q^2*s23*(s12^3 + 8*s13^2*s23 - s12^2*(5*s13 + s23) + 
            2*s12*(s13^2 - s23^2)) + p1q^2*p3q*s23*(-2*s12^2*(s13 + s23) + 
            s12*(2*s13^2 + s13*s23 - s23^2) + s23*(5*s13^2 + 2*s13*s23 + 
              s23^2)) + p2q*s13*(-4*p1q*p3q*s23*(s12^2 + s13^2 - s13*s23 + 
              s23^2 - s12*(s13 + s23)) + p1q^2*s23*(-2*s13^2 - s13*s23 - 
              3*s23^2 + s12*(2*s13 + s23)) + p3q^2*(s12^3 + 8*s13*s23^2 - 
              s12^2*(s13 + 5*s23) - 2*s12*(s13^2 - s23^2))) + 
          p2q^2*s13*(p1q*s23*(-3*s13^2 - s13*s23 - 2*s23^2 + 
              s12*(s13 + 2*s23)) + p3q*(-2*s12^2*(s13 + s23) + 
              s12*(-s13^2 + s13*s23 + 2*s23^2) + s13*(s13^2 + 2*s13*s23 + 
                5*s23^2)))))/(9*ep*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23^2) + (10*ep^2*(-(p1q^4*s13^2*s23^2*(s13 + s23)*
            (-s12^2 + (s13 + s23)^2)) - p2q^4*s13^2*s23^2*(s13 + s23)*
           (-s12^2 + (s13 + s23)^2) + p3q^4*s12^2*
           (4*s13*s23*(s13^3 + 2*s13^2*s23 + 2*s13*s23^2 + s23^3) + 
            s12^2*(6*s13^3 + 5*s13^2*s23 + 5*s13*s23^2 + 6*s23^3) + 
            3*s12*(2*s13^4 + s13^3*s23 + 2*s13^2*s23^2 + s13*s23^3 + 
              2*s23^4)) - p2q^3*p3q*s13*(s13^2*(s13 + s23)^4 + 
            s12^3*s23^2*(2*s13 + s23) - s12*(s13 + s23)^2*
             (4*s13^3 - 5*s13^2*s23 + 3*s13*s23^2 - 3*s23^3) - 
            s12^2*(5*s13^4 + 13*s13^3*s23 + 17*s13^2*s23^2 + 17*s13*s23^3 + 
              8*s23^4)) + p2q^2*p3q^2*(s12^4*s13*s23^2 - s13^2*(s13 - s23)*
             s23*(s13 + s23)^3 + s12*s13*(s13 + s23)^2*(8*s13^3 - 
              5*s13^2*s23 - s13*s23^2 - 8*s23^3) - 
            s12^3*(10*s13^4 + 16*s13^3*s23 + 17*s13^2*s23^2 + 21*s13*s23^3 + 
              6*s23^4) - 2*s12^2*(s13^5 - 7*s13^4*s23 - 10*s13^3*s23^2 - 
              5*s13^2*s23^3 + 3*s23^5)) + p2q*p3q^3*s12*
           (-(s13*s23*(s13 + s23)^2*(3*s13^2 + 4*s13*s23 + 5*s23^2)) + 
            s12^3*(5*s13^3 + 3*s13^2*s23 + 6*s13*s23^2 + 6*s23^3) - 
            s12^2*s13*(8*s13^3 + 22*s13^2*s23 + 13*s13*s23^2 + 17*s23^3) - 
            s12*(13*s13^5 + 10*s13^4*s23 - s13^3*s23^2 + 4*s13*s23^4 + 
              6*s23^5)) - p1q^3*s23*(-(p2q*(s13 + s23)^2*(2*s13^4 + 2*s13^3*
                s23 - s13^2*s23^2 - 2*s13*s23^3 - s23^4 + s12^2*(6*s13^2 + 
                 3*s13*s23 + 5*s23^2) + s12*(-4*s13^3 + s13^2*s23 - 
                 5*s13*s23^2 + 4*s23^3))) + p3q*(s23^2*(s13 + s23)^4 + 
              s12^3*s13^2*(s13 + 2*s23) + s12*(s13 + s23)^2*(3*s13^3 - 
                3*s13^2*s23 + 5*s13*s23^2 - 4*s23^3) - s12^2*(8*s13^4 + 
                17*s13^3*s23 + 17*s13^2*s23^2 + 13*s13*s23^3 + 5*s23^4))) + 
          p1q^2*(-(p2q^2*(s13 + s23)*((s13 + s23)^2*(s13^4 - s13^3*s23 - 
                 2*s13^2*s23^2 - s13*s23^3 + s23^4) - s12^2*(5*s13^4 + 
                 14*s13^3*s23 + 16*s13^2*s23^2 + 14*s13*s23^3 + 5*s23^4) + 
               s12*(-4*s13^5 + 5*s13^4*s23 + 7*s13^3*s23^2 + 7*s13^2*s23^3 + 
                 5*s13*s23^4 - 4*s23^5))) + p3q^2*(s12^4*s13^2*s23 + 
              s13*(s13 - s23)*s23^2*(s13 + s23)^3 - s12*s23*(s13 + s23)^2*(
                8*s13^3 + s13^2*s23 + 5*s13*s23^2 - 8*s23^3) - 
              s12^3*(6*s13^4 + 21*s13^3*s23 + 17*s13^2*s23^2 + 16*s13*s23^3 + 
                10*s23^4) - 2*s12^2*(3*s13^5 - 5*s13^3*s23^2 - 10*s13^2*
                 s23^3 - 7*s13*s23^4 + s23^5)) + p2q*p3q*
             (s23*(s13 + s23)^4*(s13^2 + s13*s23 - s23^2) - s12^3*(5*s13^4 + 
                16*s13^3*s23 + 14*s13^2*s23^2 + 16*s13*s23^3 + 10*s23^4) + 
              s12*(s13 + s23)^2*(7*s13^4 - 16*s13^3*s23 - 14*s13*s23^3 + 
                12*s23^4) + s12^2*(2*s13^5 + 29*s13^4*s23 + 51*s13^3*s23^2 + 
                54*s13^2*s23^3 + 33*s13*s23^4 + 3*s23^5))) + 
          p1q*(p2q^3*s13*(s13 + s23)^2*(-s13^4 - 2*s13^3*s23 - s13^2*s23^2 + 
              2*s13*s23^3 + 2*s23^4 + s12^2*(5*s13^2 + 3*s13*s23 + 6*s23^2) + 
              s12*(4*s13^3 - 5*s13^2*s23 + s13*s23^2 - 4*s23^3)) + 
            p2q*p3q^2*(-(s13*(s13 - s23)^2*s23*(s13 + s23)^3) + 
              s12^4*(5*s13^3 + 3*s13^2*s23 + 3*s13*s23^2 + 5*s23^3) + 
              s12*(s13 + s23)^2*(7*s13^4 - 15*s13^3*s23 - 4*s13^2*s23^2 - 
                15*s13*s23^3 + 7*s23^4) - s12^3*(13*s13^4 + 38*s13^3*s23 + 
                30*s13^2*s23^2 + 38*s13*s23^3 + 13*s23^4) + 
              s12^2*(-11*s13^5 + 13*s13^4*s23 + 38*s13^3*s23^2 + 
                38*s13^2*s23^3 + 13*s13*s23^4 - 11*s23^5)) + 
            p2q^2*p3q*(-(s13*(s13 + s23)^4*(s13^2 - s13*s23 - s23^2)) - 
              s12^3*(10*s13^4 + 16*s13^3*s23 + 14*s13^2*s23^2 + 
                16*s13*s23^3 + 5*s23^4) + s12*(s13 + s23)^2*(12*s13^4 - 
                14*s13^3*s23 - 16*s13*s23^3 + 7*s23^4) + s12^2*(3*s13^5 + 
                33*s13^4*s23 + 54*s13^3*s23^2 + 51*s13^2*s23^3 + 
                29*s13*s23^4 + 2*s23^5)) + p3q^3*s12*(-(s13*s23*(s13 + s23)^2*
                (5*s13^2 + 4*s13*s23 + 3*s23^2)) + s12^3*(6*s13^3 + 
                6*s13^2*s23 + 3*s13*s23^2 + 5*s23^3) - s12^2*s23*(17*s13^3 + 
                13*s13^2*s23 + 22*s13*s23^2 + 8*s23^3) - s12*(6*s13^5 + 
                4*s13^4*s23 - s13^2*s23^3 + 10*s13*s23^4 + 13*s23^5)))))/
        (27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13^2*s23^2*
         (s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) - 
       (ep*(p1q^4*s23^2*(s13 + s23)*(3*s12*(2*s13 - s23)*(s13 + s23)^2 + 
            s13*(s13 + s23)^2*(10*s13 + 3*s23) - s12^2*(4*s13^2 + 3*s23^2)) + 
          p2q^4*s13^2*(s13 + s23)*(-3*s12*(s13 - 2*s23)*(s13 + s23)^2 + 
            s23*(s13 + s23)^2*(3*s13 + 10*s23) - s12^2*(3*s13^2 + 4*s23^2)) + 
          p3q^4*s12^2*(4*s13*(s13 - s23)^2*s23*(s13 + s23) + 
            23*s12^3*(s13^2 + s23^2) + s12^2*(43*s13^3 + 52*s13^2*s23 + 
              52*s13*s23^2 + 43*s23^3) + s12*(20*s13^4 - 39*s13^3*s23 - 
              2*s13^2*s23^2 - 39*s13*s23^3 + 20*s23^4)) + 
          p2q^3*p3q*s13*(2*s13*(s13 + s23)^3*(5*s13^2 + 4*s13*s23 + 
              4*s23^2) + s12*(s13 + s23)^2*(17*s13^3 - 6*s13^2*s23 - 
              14*s13*s23^2 - 50*s23^3) + s12^3*(9*s13^3 + 6*s13^2*s23 + 
              28*s13*s23^2 + 24*s23^3) + 2*s12^2*(8*s13^4 + 50*s13^3*s23 + 
              71*s13^2*s23^2 + 62*s13*s23^3 + 33*s23^4)) - 
          p2q^2*p3q^2*(-2*s13^2*(s13 - s23)*s23*(s13 + s23)^3 + 
            s12*s13*s23*(s13 + s23)^2*(31*s13^2 + 15*s13*s23 + 52*s23^2) + 
            s12^4*(9*s13^3 + 3*s13^2*s23 + 44*s13*s23^2 + 20*s23^3) + 
            s12^3*s23*(103*s13^3 + 117*s13^2*s23 + 126*s13*s23^2 + 
              40*s23^3) - s12^2*(9*s13^5 + 161*s13^4*s23 + 225*s13^3*s23^2 + 
              235*s13^2*s23^3 + 142*s13*s23^4 - 20*s23^5)) - 
          p2q*p3q^3*s12*(2*s13*s23*(s13 + s23)^2*(3*s13^2 - 4*s13*s23 + 
              s23^2) - s12^4*(3*s13^2 + 20*s23^2) + 
            s12^3*(36*s13^3 - 6*s13^2*s23 + s13*s23^2 - 17*s23^3) + 
            s12^2*(69*s13^4 + 244*s13^3*s23 + 179*s13^2*s23^2 + 
              201*s13*s23^3 + 23*s23^4) + s12*(30*s13^5 - 32*s13^4*s23 - 
              65*s13^3*s23^2 - 100*s13^2*s23^3 - 77*s13*s23^4 + 20*s23^5)) + 
          p1q^3*s23*(p3q*(2*s23*(s13 + s23)^3*(4*s13^2 + 4*s13*s23 + 
                5*s23^2) - s12*(s13 + s23)^2*(50*s13^3 + 14*s13^2*s23 + 
                6*s13*s23^2 - 17*s23^3) + s12^3*(24*s13^3 + 28*s13^2*s23 + 
                6*s13*s23^2 + 9*s23^3) + 2*s12^2*(33*s13^4 + 62*s13^3*s23 + 
                71*s13^2*s23^2 + 50*s13*s23^3 + 8*s23^4)) + 
            p2q*(s13 + s23)*(-2*(s13 + s23)^2*(10*s13^3 - s13^2*s23 - 
                4*s13*s23^2 - 5*s23^3) + s12^2*(86*s13^3 + 70*s13^2*s23 + 
                81*s13*s23^2 + 7*s23^3) + s12*(-26*s13^4 - 6*s13^3*s23 + 
                17*s13^2*s23^2 + 14*s13*s23^3 + 17*s23^4))) - 
          p1q^2*(p3q^2*(2*s13*(s13 - s23)*s23^2*(s13 + s23)^3 + 
              s12*s13*s23*(s13 + s23)^2*(52*s13^2 + 15*s13*s23 + 31*s23^2) + 
              s12^4*(20*s13^3 + 44*s13^2*s23 + 3*s13*s23^2 + 9*s23^3) + 
              s12^3*s13*(40*s13^3 + 126*s13^2*s23 + 117*s13*s23^2 + 
                103*s23^3) + s12^2*(20*s13^5 - 142*s13^4*s23 - 235*s13^3*
                 s23^2 - 225*s13^2*s23^3 - 161*s13*s23^4 - 9*s23^5)) - 
            p2q^2*(s13 + s23)*((s13 + s23)^2*(10*s13^4 - 15*s13^3*s23 - 
                16*s13^2*s23^2 - 15*s13*s23^3 + 10*s23^4) + s12^2*(10*s13^4 + 
                167*s13^3*s23 + 148*s13^2*s23^2 + 167*s13*s23^3 + 10*s23^4) + 
              4*s12*(5*s13^5 - 3*s13^4*s23 - s13^3*s23^2 - s13^2*s23^3 - 
                3*s13*s23^4 + 5*s23^5)) + p2q*p3q*(2*s23*(s13 + s23)^3*(
                9*s13^3 + 4*s13^2*s23 + 5*s13*s23^2 - 5*s23^3) + 
              s12^3*(-10*s13^4 + 73*s13^3*s23 + 98*s13^2*s23^2 + 
                88*s13*s23^3 - 6*s23^4) - s12*(s13 + s23)^2*(10*s13^4 - 
                77*s13^3*s23 + 32*s13^2*s23^2 - 57*s13*s23^3 + 17*s23^4) - 
              s12^2*(20*s13^5 + 348*s13^4*s23 + 530*s13^3*s23^2 + 
                527*s13^2*s23^3 + 338*s13*s23^4 + 13*s23^5))) - 
          p1q*(-(p2q^3*s13*(s13 + s23)*(2*(s13 + s23)^2*(5*s13^3 + 
                 4*s13^2*s23 + s13*s23^2 - 10*s23^3) + s12^2*(7*s13^3 + 
                 81*s13^2*s23 + 70*s13*s23^2 + 86*s23^3) + s12*(17*s13^4 + 
                 14*s13^3*s23 + 17*s13^2*s23^2 - 6*s13*s23^3 - 26*s23^4))) + 
            p2q*p3q^2*(-2*s13*(s13 - s23)^2*s23*(s13 + s23)^3 + 
              33*s12^4*(s13^3 + s23^3) - s12*(s13 + s23)^2*(10*s13^4 - 
                57*s13^3*s23 + 2*s13^2*s23^2 - 57*s13*s23^3 + 10*s23^4) + 
              s12^3*(47*s13^4 + 308*s13^3*s23 + 262*s13^2*s23^2 + 
                308*s13*s23^3 + 47*s23^4) + s12^2*(4*s13^5 - 306*s13^4*s23 - 
                418*s13^3*s23^2 - 418*s13^2*s23^3 - 306*s13*s23^4 + 
                4*s23^5)) + p2q^2*p3q*(-2*s13*(s13 + s23)^3*(5*s13^3 - 
                5*s13^2*s23 - 4*s13*s23^2 - 9*s23^3) + s12^3*(-6*s13^4 + 
                88*s13^3*s23 + 98*s13^2*s23^2 + 73*s13*s23^3 - 10*s23^4) - 
              s12*(s13 + s23)^2*(17*s13^4 - 57*s13^3*s23 + 32*s13^2*s23^2 - 
                77*s13*s23^3 + 10*s23^4) - s12^2*(13*s13^5 + 338*s13^4*s23 + 
                527*s13^3*s23^2 + 530*s13^2*s23^3 + 348*s13*s23^4 + 
                20*s23^5)) + p3q^3*s12*(-(s12^4*(20*s13^2 + 3*s23^2)) + 
              2*s13*s23*(s13 + s23)^2*(s13^2 - 4*s13*s23 + 3*s23^2) + 
              s12^3*(-17*s13^3 + s13^2*s23 - 6*s13*s23^2 + 36*s23^3) + 
              s12^2*(23*s13^4 + 201*s13^3*s23 + 179*s13^2*s23^2 + 
                244*s13*s23^3 + 69*s23^4) + s12*(20*s13^5 - 77*s13^4*s23 - 
                100*s13^3*s23^2 - 65*s13^2*s23^3 - 32*s13*s23^4 + 
                30*s23^5)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13^2*s23^2*(s13 + s23)*(-(p3q*s12) + (p1q + p2q)*
           (s13 + s23))) + (-18*p1q^4*s12*s23^2*(s13 + s23)^2*
          (s12 + s13 + s23)*(2*s13 + s23) - 18*p2q^4*s12*s13^2*(s13 + s23)^2*
          (s12 + s13 + s23)*(s13 + 2*s23) + 2*p3q^4*s12^2*
          (s12^3*(9*s13^2 + 6*s13*s23 + 9*s23^2) - s12*s13*s23*
            (13*s13^2 + 2*s13*s23 + 13*s23^2) + s13*s23*(-13*s13^3 + 
             21*s13^2*s23 + 21*s13*s23^2 - 13*s23^3) + 
           3*s12^2*(3*s13^3 - 7*s13^2*s23 - 7*s13*s23^2 + 3*s23^3)) + 
         p1q^3*p3q*s23*(s13 + s23)*(-7*s13*(s13 - s23)*s23*(s13 + s23)^2 + 
           6*s12^3*(6*s13^2 + 16*s13*s23 + 9*s23^2) - 
           2*s12*s23*(45*s13^3 + 37*s13^2*s23 + s13*s23^2 + 9*s23^3) + 
           s12^2*(-36*s13^3 - 23*s13^2*s23 + 87*s13*s23^2 + 36*s23^3)) + 
         p1q*p3q^3*s12*(6*s12^4*s23*(s13 + 3*s23) + s13*s23*(s13 + s23)^2*
            (33*s13^2 - 68*s13*s23 + 19*s23^2) + 2*s12*s13*s23*
            (7*s13^3 + 78*s13^2*s23 + 51*s13*s23^2 - 20*s23^3) - 
           6*s12^3*(3*s13^3 + 20*s13^2*s23 + 19*s13*s23^2 + 6*s23^3) + 
           s12^2*(-18*s13^4 + 53*s13^3*s23 + 162*s13^2*s23^2 - 35*s13*s23^3 - 
             54*s23^4)) + p1q^2*p3q^2*s23*(-7*s13*(s13 - s23)*s23*
            (s13 + s23)^3 - 6*s12^4*(7*s13^2 + 14*s13*s23 + 9*s23^2) + 
           s12*s13*(s13 + s23)^2*(33*s13^2 - 152*s13*s23 + 59*s23^2) + 
           s12^3*s13*(133*s13^2 + 226*s13*s23 + 69*s23^2) + 
           s12^2*(-8*s13^4 - 17*s13^3*s23 + 34*s13^2*s23^2 + 97*s13*s23^3 + 
             54*s23^4)) + p2q^2*s13*(p1q^2*s23*(s13 + s23)*
            (7*(s13^2 - s23^2)^2 - s12^2*(21*s13^2 + 118*s13*s23 + 21*
                s23^2) + 2*s12*(65*s13^3 + 71*s13^2*s23 + 71*s13*s23^2 + 65*
                s23^3)) + p1q*p3q*(7*s23*(s13 + s23)^3*(2*s13^2 - 3*s13*s23 + 
               s23^2) - s12*(s13 + s23)^2*(18*s13^3 - 135*s13^2*s23 + 206*s13*
                s23^2 - 133*s23^3) + s12^3*(36*s13^3 + 117*s13^2*s23 + 220*
                s13*s23^2 + 115*s23^3) + s12^2*(18*s13^4 - 104*s13^3*s23 - 
               447*s13^2*s23^2 - 444*s13*s23^3 - 119*s23^4)) + 
           p3q^2*(7*s13*(s13 - s23)*s23*(s13 + s23)^3 - 
             6*s12^4*(9*s13^2 + 14*s13*s23 + 7*s23^2) + s12*s23*(s13 + s23)^2*
              (59*s13^2 - 152*s13*s23 + 33*s23^2) + s12^3*s23*
              (69*s13^2 + 226*s13*s23 + 133*s23^2) + s12^2*(54*s13^4 + 97*
                s13^3*s23 + 34*s13^2*s23^2 - 17*s13*s23^3 - 8*s23^4))) + 
         p2q^3*s13*(s13 + s23)*(p3q*(7*s13*(s13 - s23)*s23*(s13 + s23)^2 + 
             6*s12^3*(9*s13^2 + 16*s13*s23 + 6*s23^2) + 
             s12^2*(36*s13^3 + 87*s13^2*s23 - 23*s13*s23^2 - 36*s23^3) - 
             2*s12*s13*(9*s13^3 + s13^2*s23 + 37*s13*s23^2 + 45*s23^3)) + 
           p1q*(7*s13*(s13 - s23)*s23*(s13 + s23)^2 - 
             s12^2*(18*s13^3 + 39*s13^2*s23 + 95*s13*s23^2 + 36*s23^3) + 
             s12*(-18*s13^4 + 22*s13^3*s23 + 10*s13^2*s23^2 + 6*s13*s23^3 + 
               36*s23^4))) + p2q*(p3q^3*s12*(6*s12^4*s13*(3*s13 + s23) + 
             s13*s23*(s13 + s23)^2*(19*s13^2 - 68*s13*s23 + 33*s23^2) - 
             6*s12^3*(6*s13^3 + 19*s13^2*s23 + 20*s13*s23^2 + 3*s23^3) + 
             2*s12*s13*s23*(-20*s13^3 + 51*s13^2*s23 + 78*s13*s23^2 + 7*
                s23^3) + s12^2*(-54*s13^4 - 35*s13^3*s23 + 162*s13^2*s23^2 + 
               53*s13*s23^3 - 18*s23^4)) + p1q^2*p3q*s23*
            (7*s13*(s13 + s23)^3*(s13^2 - 3*s13*s23 + 2*s23^2) + 
             s12*(s13 + s23)^2*(133*s13^3 - 206*s13^2*s23 + 135*s13*s23^2 - 
               18*s23^3) + s12^3*(115*s13^3 + 220*s13^2*s23 + 117*s13*s23^2 + 
               36*s23^3) - s12^2*(119*s13^4 + 444*s13^3*s23 + 447*s13^2*
                s23^2 + 104*s13*s23^3 - 18*s23^4)) - p1q^3*s23*(s13 + s23)*
            (7*s13*(s13 - s23)*s23*(s13 + s23)^2 + s12^2*(36*s13^3 + 95*s13^2*
                s23 + 39*s13*s23^2 + 18*s23^3) - 2*s12*(18*s13^4 + 3*s13^3*
                s23 + 5*s13^2*s23^2 + 11*s13*s23^3 - 9*s23^4)) + 
           p1q*p3q^2*(7*s13*(s13 - s23)^2*s23*(s13 + s23)^3 + 
             4*s12*s13*s23*(s13 + s23)^2*(23*s13^2 - 76*s13*s23 + 23*s23^2) - 
             6*s12^4*(3*s13^3 + 11*s13^2*s23 + 11*s13*s23^2 + 3*s23^3) + 
             2*s12^3*(9*s13^4 + 130*s13^3*s23 + 290*s13^2*s23^2 + 130*s13*
                s23^3 + 9*s23^4) + s12^2*(36*s13^5 - 39*s13^4*s23 - 157*s13^3*
                s23^2 - 157*s13^2*s23^3 - 39*s13*s23^4 + 36*s23^5))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13^2*s23^2*
         (s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))))*
      Int[DS[k]*DS[k + p1 + p2]] + 
     ((ep^3*(p2q*s13*(s12*s13*(20*s13 - 9*s23) + s12^2*(20*s13 + s23) - 
            s23*(-10*s13^2 + 7*s13*s23 + s23^2)) + 
          p1q*s23*(s12^2*(20*s13 + s23) + s23*(-10*s13^2 + 7*s13*s23 + 
              s23^2) + s12*(-20*s13^2 + 27*s13*s23 + 2*s23^2)) - 
          p3q*(4*s13*s23^2*(5*s13 + s23) + s12^3*(20*s13 + s23) + 
            s12*s23*(50*s13^2 + 15*s13*s23 + s23^2) + 
            s12^2*(20*s13^2 + 31*s13*s23 + 2*s23^2))))/(27*(p1q + p2q + p3q)*
         s13*s23^2*(s12 + s23)) + 
       (ep^2*(2*p1q^4*s23^2*(s12 + s23)*(s12^4 + s13*s23^2*(s13 + s23) + 
            s12^2*s23*(3*s13 + s23) + s12^3*(s13 + 2*s23) + 
            s12*s13*s23*(2*s13 + 3*s23)) - 2*p2q^4*s13^2*s23*
           (s12^4 + s13*s23^2*(s13 + s23) + s12*s23^2*(3*s13 + 2*s23) + 
            s12^3*(s13 + 4*s23) + s12^2*s23*(3*s13 + 5*s23)) - 
          p3q^4*s12^2*(s12 + s23)*(3*s12^3*(40*s13 + s23) + 
            2*s23^2*(33*s13^2 - 7*s13*s23 + 9*s23^2) + 
            3*s12^2*(40*s13^2 + 51*s13*s23 + 10*s23^2) + 
            s12*s23*(194*s13^2 + 21*s13*s23 + 45*s23^2)) + 
          p2q*p3q^3*s12^2*(-(s12^4*(100*s13 + 3*s23)) + 
            s12^3*(160*s13^2 - 129*s13*s23 - 33*s23^2) + 
            s12^2*(260*s13^3 + 148*s13^2*s23 + 121*s13*s23^2 - 71*s23^3) + 
            s12*s23*(406*s13^3 - 79*s13^2*s23 + 225*s13*s23^2 - 55*s23^3) + 
            s23^2*(136*s13^3 - 69*s13^2*s23 + 75*s13*s23^2 - 14*s23^3)) + 
          p2q^2*p3q^2*(-2*s12^6*s23 + 2*s13^2*s23^3*(s13 + s23)^2 + 
            s12^5*(200*s13^2 + 82*s13*s23 - 6*s23^2) + 
            s12^4*(40*s13^3 + 201*s13^2*s23 + 233*s13*s23^2 - 2*s23^3) + 
            2*s12*s13*s23^2*(s13^3 + 3*s13^2*s23 + 4*s13*s23^2 + 2*s23^3) + 
            s12^2*s23*(-92*s13^4 + 83*s13^3*s23 - 60*s13^2*s23^2 + 
              67*s13*s23^3 + 4*s23^4) + s12^3*(-160*s13^4 + 157*s13^3*s23 - 
              63*s13^2*s23^2 + 214*s13*s23^3 + 6*s23^4)) + 
          p2q^3*p3q*s13*(4*s12^5*s23 + s12^4*(-100*s13^2 - 77*s13*s23 + 
              14*s23^2) - s12^3*(80*s13^3 + 69*s13^2*s23 + 118*s13*s23^2 - 
              16*s23^3) - 2*s12*s23^2*(s13^3 + 2*s13^2*s23 - 2*s13*s23^2 - 
              2*s23^3) - 2*s13*s23^2*(s13^3 + 2*s13^2*s23 - s23^3) + 
            s12^2*(20*s13^4 - 32*s13^3*s23 + 3*s13^2*s23^2 - 39*s13*s23^3 + 
              10*s23^4)) + p1q^3*s23*(-(p3q*(s12 + s23)*(2*s12^5 + s12^4*
                (-122*s13 + 15*s23) - 2*s23^3*(2*s13^2 + 3*s13*s23 + s23^2) - 
               2*s12*s23^2*(4*s13^2 + 6*s13*s23 + s23^2) + s12^2*s23*
                (30*s13^2 - 69*s13*s23 + 7*s23^2) + s12^3*(40*s13^2 - 
                 183*s13*s23 + 20*s23^2))) + p2q*(17*s12^5*(6*s13 - s23) + 
              s12^4*(-42*s13^2 + 239*s13*s23 - 47*s23^2) + s12^3*(20*s13^3 - 
                76*s13^2*s23 + 172*s13*s23^2 - 43*s23^3) + s12^2*s23*(
                16*s13^3 - 46*s13^2*s23 + 35*s13*s23^2 - 11*s23^3) + 
              2*s23^3*(-3*s13^3 - 3*s13^2*s23 + s13*s23^2 + s23^3) + 
              2*s12*s23^2*(-6*s13^3 - 9*s13^2*s23 + s13*s23^2 + 2*s23^3))) + 
          p1q^2*(-(p3q^2*(s12 + s23)*(-2*s23^4*(s13 + s23)^2 + 5*s12^5*
                (24*s13 + s23) - 2*s12*s23^3*(2*s13^2 + 3*s13*s23 + s23^2) + 
               2*s12^2*s23^2*(63*s13^2 - 71*s13*s23 + 15*s23^2) + s12^4*
                (120*s13^2 - 93*s13*s23 + 56*s23^2) + s12^3*s23*(274*s13^2 - 
                 347*s13*s23 + 81*s23^2))) - p2q*p3q*(s12^6*(100*s13 - s23) + 
              2*s12*s13*s23^3*(10*s13^2 + 17*s13*s23 + 6*s23^2) + 
              s12^5*(-40*s13^2 - 78*s13*s23 + 47*s23^2) + 2*s23^4*(5*s13^3 + 
                8*s13^2*s23 + 2*s13*s23^2 - s23^3) + 2*s12^2*s23^2*(
                -67*s13^3 + 98*s13^2*s23 - 69*s13*s23^2 + 20*s23^3) + 
              s12^3*s23*(-294*s13^3 + 425*s13^2*s23 - 574*s13*s23^2 + 
                121*s23^3) + s12^4*(-140*s13^3 + 209*s13^2*s23 - 
                606*s13*s23^2 + 131*s23^3)) + p2q^2*(6*s13*(s13 - s23)*s23^
                3*(s13 + s23)^2 + s12^5*(100*s13^2 + 79*s13*s23 + 2*s23^2) + 
              s12^4*(80*s13^3 + 67*s13^2*s23 + 216*s13*s23^2 + 6*s23^3) - 
              2*s12*s23^2*(-3*s13^4 - 6*s13^3*s23 + 2*s13^2*s23^2 + 
                7*s13*s23^3 + 2*s23^4) + s12^3*(-20*s13^4 + 156*s13^3*s23 - 
                81*s13^2*s23^2 + 187*s13*s23^3 + 2*s23^4) - 2*s12^2*s23*(
                20*s13^4 - 33*s13^3*s23 + 24*s13^2*s23^2 - 21*s13*s23^3 + 
                3*s23^4))) + p1q*(-(p3q^3*s12^2*(s12 + s23)*
              (6*s12^3*(40*s13 + s23) + 3*s23^2*(54*s13^2 - 31*s13*s23 + 
                 13*s23^2) + s12^2*(240*s13^2 + 182*s13*s23 + 69*s23^2) + s12*
                s23*(428*s13^2 - 145*s13*s23 + 102*s23^2))) - 
            p2q*p3q^2*(4*s13*s23^4*(s13 + s23)^2 + 2*s12^6*(100*s13 + s23) + 
              s12^5*(-200*s13^2 + 155*s13*s23 + 63*s23^2) + 4*s12*s23^3*(
                2*s13^3 + 4*s13^2*s23 + 3*s13*s23^2 + s23^3) + 
              s12^2*s23^2*(-254*s13^3 + 227*s13^2*s23 - 170*s13*s23^2 + 
                43*s23^3) + s12^3*s23*(-680*s13^3 + 436*s13^2*s23 - 
                611*s13*s23^2 + 133*s23^3) + s12^4*(-400*s13^3 + 
                21*s13^2*s23 - 478*s13*s23^2 + 155*s23^3)) + 
            p2q^2*p3q*(-2*s12^6*s23 + s12^5*(300*s13^2 + 157*s13*s23 - 
                4*s23^2) + 2*s13*s23^3*(4*s13^3 + 7*s13^2*s23 + s13*s23^2 - 
                2*s23^3) + s12^4*(120*s13^3 + 266*s13^2*s23 + 433*s13*s23^2 + 
                4*s23^3) + 2*s12*s23^2*(4*s13^4 + 9*s13^3*s23 + 
                6*s13^2*s23^2 - 2*s13*s23^3 - 2*s23^4) + s12^2*s23*(
                -132*s13^4 + 151*s13^3*s23 - 112*s13^2*s23^2 + 107*s13*
                 s23^3 - 2*s23^4) + s12^3*(-180*s13^4 + 315*s13^3*s23 - 
                152*s13^2*s23^2 + 383*s13*s23^3 + 8*s23^4)) + 
            p2q^3*s13*(2*s12^5*s23 + s12^4*(-100*s13^2 - 75*s13*s23 + 
                8*s23^2) - s12^3*(80*s13^3 + 65*s13^2*s23 + 110*s13*s23^2 - 
                14*s23^3) - 2*s13*s23^2*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 
                3*s23^3) + 2*s12*s23^2*(-s13^3 + s13^2*s23 + 8*s13*s23^2 + 
                4*s23^3) + s12^2*(20*s13^4 - 32*s13^3*s23 + 11*s13^2*s23^2 - 
                25*s13*s23^3 + 16*s23^4)))))/(54*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13*s23^2*(s12 + s23)*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (p1q^5*s13*s23^2*(-39*s12^4 + 6*s12^3*(8*s13 - 13*s23) + 
           40*s13*s23^2*(s13 + s23) + 2*s12*s13*s23*(63*s13 + 83*s23) + 
           3*s12^2*(29*s13^2 + 58*s13*s23 - 13*s23^2)) + 
         p3q*(2*p3q^4*s12^2*(6*s12^4*s13 + 3*s12^3*(2*s13^2 + 13*s13*s23 - 78*
                s23^2) + s12*s13*s23*(20*s13^2 - 106*s13*s23 - 37*s23^2) + 
             s13*s23^2*(20*s13^2 - 31*s13*s23 + 137*s23^2) - 
             s12^2*s23*(73*s13^2 + 135*s13*s23 + 234*s23^2)) - 
           2*p2q^4*s13^2*(20*s13^2*s23^2*(s13 + s23) + s12*s13*s23^2*
              (63*s13 + 43*s23) + s12^3*(6*s13^2 - 7*s13*s23 + 234*s23^2) + 
             s12^2*(6*s13^3 - s13^2*s23 + 270*s13*s23^2 + 234*s23^3)) + 
           2*p2q*p3q^3*s12*(6*s12^5*s13 - 40*s13^3*s23^2*(s13 + s23) - 
             3*s12^4*(4*s13^2 - 9*s13*s23 + 156*s23^2) + s12^2*s13*s23*
              (169*s13^2 + 249*s13*s23 + 161*s23^2) - 
             2*s12^3*(9*s13^3 + 73*s13^2*s23 - 10*s13*s23^2 + 234*s23^3) + 
             s12*s13*s23*(-60*s13^3 + 89*s13^2*s23 + 39*s13*s23^2 + 414*
                s23^3)) + p2q^2*p3q^2*(40*s13^3*s23^2*(s13 + s23)^2 - 
             4*s12^4*s23*(26*s13^2 - 331*s13*s23 + 117*s23^2) - 
             3*s12^5*(12*s13^2 - 5*s13*s23 + 156*s23^2) - 2*s12^2*s13*s23*
              (119*s13^3 + 93*s13^2*s23 - 99*s13*s23^2 - 511*s23^3) + 
             2*s12*s13^2*s23*(60*s13^3 + 57*s13^2*s23 + 40*s13*s23^2 + 43*
                s23^3) + s12^3*s13*(36*s13^3 + 351*s13^2*s23 + 1396*s13*
                s23^2 + 1359*s23^3)) + p2q^3*p3q*s13*
            (s12^4*(36*s13^2 - 29*s13*s23 + 936*s23^2) - 40*s13^2*s23*
              (s13^3 + 2*s13^2*s23 - s23^3) + 2*s12*s13*s23*(23*s13^3 + 40*
                s13*s23^2 + 43*s23^3) + 2*s12^3*(12*s13^3 + 24*s13^2*s23 + 77*
                s13*s23^2 + 462*s23^3) - s12^2*(12*s13^4 + 137*s13^3*s23 + 
               838*s13^2*s23^2 + 403*s13*s23^3 - 468*s23^4))) + 
         p1q^3*s23*(p3q^2*(132*s12^5*s13 + 2*s12*s13*s23^2*(189*s13^2 + 163*
                s13*s23 - 46*s23^2) + 40*s13*s23^3*(3*s13^2 + 5*s13*s23 + 2*
                s23^2) + 6*s12^3*s13*(50*s13^2 - 17*s13*s23 + 153*s23^2) + 
             s12^4*(-576*s13^2 + 865*s13*s23 + 936*s23^2) + 
             s12^2*s23*(561*s13^3 + 604*s13^2*s23 + 61*s13*s23^2 - 936*
                s23^3)) + 2*p2q*p3q*(27*s12^5*s13 + s12^4*(-153*s13^2 + 620*
                s13*s23 + 468*s23^2) + s12^3*(363*s13^3 + 559*s13^2*s23 + 766*
                s13*s23^2 - 234*s23^3) - 20*s13*s23^2*(8*s13^3 + 11*s13^2*
                s23 + s13*s23^2 - 2*s23^3) - s12*s13*s23*(375*s13^3 + 360*
                s13^2*s23 + 14*s13*s23^2 + 89*s23^3) + 
             s12^2*(-213*s13^4 + 74*s13^3*s23 + 854*s13^2*s23^2 + 314*s13*
                s23^3 - 702*s23^4)) + p2q^2*(120*s13^2*(s13 - s23)*s23*
              (s13 + s23)^2 + s12^4*(-78*s13^2 + 453*s13*s23) + 
             2*s12^3*(63*s13^3 + 146*s13^2*s23 + 268*s13*s23^2 - 234*s23^3) + 
             s12^2*(-174*s13^4 - 211*s13^3*s23 + 644*s13^2*s23^2 + 489*s13*
                s23^3 - 468*s23^4) + 2*s12*s13*(63*s13^4 + 37*s13^3*s23 - 40*
                s13^2*s23^2 - 57*s13*s23^3 - 43*s23^4))) + 
         p1q^4*s23*(p3q*(39*s12^5*s13 - 42*s12^4*s13*(3*s13 - 4*s23) + 
             2*s12*s13*s23^2*(189*s13^2 + 226*s13*s23 - 3*s23^2) + 
             40*s13*s23^3*(3*s13^2 + 4*s13*s23 + s23^2) + 
             s12^3*(87*s13^3 + 140*s13^2*s23 - 139*s13*s23^2 - 468*s23^3) + 
             2*s12^2*s23*(174*s13^3 + 281*s13^2*s23 - 151*s13*s23^2 - 234*
                s23^3)) - p2q*(3*s12^4*s13*(13*s13 - 56*s23) + 
             40*s13*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - s23^3) + 
             2*s12*s13*s23*(126*s13^3 + 143*s13^2*s23 - 20*s13*s23^2 + 3*
                s23^3) + s12^3*(-126*s13^3 - 296*s13^2*s23 + 22*s13*s23^2 + 
               468*s23^3) + s12^2*(87*s13^4 - 339*s13^2*s23^2 + 224*s13*
                s23^3 + 468*s23^4))) + 
         p1q*(-2*p2q^4*s13^2*(20*s13^2*s23^2*(s13 + s23) + s12*s13*s23^2*
              (63*s13 + 43*s23) + s12^3*(6*s13^2 - 7*s13*s23 + 234*s23^2) + 
             s12^2*(6*s13^3 - s13^2*s23 + 270*s13*s23^2 + 234*s23^3)) + 
           2*p3q^4*s12*(12*s12^5*s13 - 40*s13*s23^4*(s13 + s23) - 
             4*s12^3*s13*s23*(77*s13 + 16*s23) + 3*s12^4*(4*s13^2 + 35*s13*
                s23 - 156*s23^2) + s12*s13*s23^2*(103*s13^2 - 61*s13*s23 + 
               548*s23^2) + s12^2*s23*(103*s13^3 - 331*s13^2*s23 + 407*s13*
                s23^2 + 468*s23^3)) + 2*p2q*p3q^3*(12*s12^6*s13 - 
             40*s13^2*s23^3*(s13 + s23)^2 - 9*s12^5*(2*s13^2 - 9*s13*s23 + 78*
                s23^2) - s12*s13*s23^2*(203*s13^3 + 157*s13^2*s23 + 37*s13*
                s23^2 + 83*s23^3) + s12^4*(-30*s13^3 - 381*s13^2*s23 + 732*
                s13*s23^2 + 234*s23^3) + 2*s12^3*s23*(297*s13^3 + 391*s13^2*
                s23 + 795*s13*s23^2 + 468*s23^3) + 2*s12^2*s13*s23*
              (-123*s13^3 + 124*s13^2*s23 + 296*s13*s23^2 + 803*s23^3)) + 
           2*p2q^3*p3q*s13*(s12^4*(24*s13^2 - 22*s13*s23 + 474*s23^2) + 
             20*s13^2*s23*(-2*s13^3 - 3*s13^2*s23 + 3*s13*s23^2 + 4*s23^3) + 
             s12*s13*s23*(46*s13^3 + 20*s13^2*s23 + 163*s13*s23^2 + 129*
                s23^3) + s12^3*(18*s13^3 + 67*s13^2*s23 - 345*s13*s23^2 + 468*
                s23^3) - s12^2*(6*s13^4 + 107*s13^3*s23 + 858*s13^2*s23^2 + 
               398*s13*s23^3 - 474*s23^4)) + p2q^2*p3q^2*
            (-6*s12^5*(10*s13^2 - 5*s13*s23 + 78*s23^2) + 40*s13^2*s23^2*
              (5*s13^3 + 9*s13^2*s23 + 2*s13*s23^2 - 2*s23^3) + 
             s12^4*(-12*s13^3 - 298*s13^2*s23 + 2657*s13*s23^2 + 468*s23^3) + 
             s12^2*s13*s23*(-664*s13^3 - 1323*s13^2*s23 + 504*s13*s23^2 + 
               3025*s23^3) + 2*s12*s13*s23*(183*s13^4 + 108*s13^3*s23 + 77*
                s13^2*s23^2 + 89*s13*s23^3 - 43*s23^4) + 
             2*s12^3*(24*s13^4 + 383*s13^3*s23 + 754*s13^2*s23^2 + 1651*s13*
                s23^3 + 468*s23^4))) + 
         p1q^2*(p2q^3*s13*(3*s12^4*(4*s13^2 - 5*s13*s23 + 156*s23^2) - 
             40*s13^2*s23*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             2*s12*s13*s23*(23*s13^3 + 20*s13^2*s23 + 123*s13*s23^2 + 86*
                s23^3) + 2*s12^3*(6*s13^3 + 43*s13^2*s23 + 34*s13*s23^2 + 462*
                s23^3) + s12^2*s23*(-77*s13^3 - 422*s13^2*s23 + 519*s13*
                s23^2 + 936*s23^3)) + p3q^3*(12*s12^6*s13 + 
             40*s13*s23^4*(s13 + s23)^2 + 3*s12^5*(4*s13^2 + 75*s13*s23 - 156*
                s23^2) + 2*s12*s13*s23^3*(63*s13^2 - 20*s13*s23 - 83*s23^2) + 
             4*s12^4*s23*(-230*s13^2 + 200*s13*s23 + 351*s23^2) + 
             2*s12^2*s23^2*(233*s13^3 + 78*s13^2*s23 + 573*s13*s23^2 - 234*
                s23^3) + s12^3*s23*(379*s13^3 - 644*s13^2*s23 + 1867*s13*
                s23^2 + 1404*s23^3)) + p2q*p3q^2*(12*s12^6*s13 - 
             6*s12^5*(2*s13^2 - 27*s13*s23 + 78*s23^2) - 40*s13*s23^3*
              (7*s13^3 + 12*s13^2*s23 + 4*s13*s23^2 - s23^3) - 
             2*s12*s13*s23^2*(412*s13^3 + 334*s13^2*s23 + 71*s13*s23^2 + 169*
                s23^3) + 2*s12^3*s23*(725*s13^3 + 944*s13^2*s23 + 2206*s13*
                s23^2 + 936*s23^3) + s12^4*(-24*s13^3 - 737*s13^2*s23 + 2496*
                s13*s23^2 + 2340*s23^3) + s12^2*s23*(-711*s13^4 + 466*s13^3*
                s23 + 2475*s13^2*s23^2 + 3236*s13*s23^3 - 936*s23^4)) + 
           p2q^2*p3q*(-3*s12^5*s13*(8*s13 - 5*s23) + 40*s13^2*s23^2*
              (7*s13^3 + 10*s13^2*s23 - 2*s13*s23^2 - 5*s23^3) + 
             s12^4*(-12*s13^3 - 272*s13^2*s23 + 2242*s13*s23^2 + 936*s23^3) + 
             2*s12*s13*s23*(186*s13^4 + 88*s13^3*s23 - 3*s13^2*s23^2 - 11*s13*
                s23^3 - 86*s23^4) - 2*s12^2*s23*(300*s13^4 + 446*s13^3*s23 - 
               931*s13^2*s23^2 - 1474*s13*s23^3 + 234*s23^4) + 
             s12^3*(12*s13^4 + 541*s13^3*s23 + 1316*s13^2*s23^2 + 3391*s13*
                s23^3 + 468*s23^4))))/(54*ep*(p1q + p3q)^2*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) + (ep*(-2*p1q^5*s13*s23^2*(s12 + s23)^2*
           (s12^4 - 19*s13*s23^2*(s13 + s23) + s12^3*(53*s13 + 19*s23) + 
            s12*s23*(4*s13^2 + 2*s13*s23 + 17*s23^2) + 
            s12^2*(52*s13^2 + 74*s13*s23 + 35*s23^2)) - p1q^4*s23*(s12 + s23)*
           (p3q*(78*s12^6*s13 + s12^5*s13*(218*s13 + 9*s23) - 
              38*s13*s23^4*(3*s13^2 + 4*s13*s23 + s23^2) - 2*s12*s13*s23^3*(
                43*s13^2 + 95*s13*s23 + 14*s23^2) + s12^4*(-136*s13^3 + 
                803*s13^2*s23 - 503*s13*s23^2 + 48*s23^3) + s12^2*s23^2*(
                366*s13^3 + 591*s13^2*s23 - 277*s13*s23^2 + 48*s23^3) + 
              s12^3*s23*(182*s13^3 + 1214*s13^2*s23 - 721*s13*s23^2 + 
                96*s23^3)) + p2q*(s12^5*s13*(362*s13 - 237*s23) + 
              2*s12*s13*s23^2*(28*s13^3 + 80*s13^2*s23 - 51*s13*s23^2 - 
                65*s23^3) + 38*s13*s23^3*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - 
                s23^3) + s12^4*(-58*s13^3 + 879*s13^2*s23 - 875*s13*s23^2 + 
                48*s23^3) + s12^2*s23*(-264*s13^4 - 80*s13^3*s23 + 
                213*s13^2*s23^2 - 595*s13*s23^3 + 48*s23^4) + 
              s12^3*(-144*s13^4 - 204*s13^3*s23 + 794*s13^2*s23^2 - 
                1141*s13*s23^3 + 96*s23^4))) + 
          p1q^3*(p3q^2*(s12 + s23)*(80*s12^7*s13 + s12^6*s13*(160*s13 + 
                69*s23) + 38*s13*s23^5*(3*s13^2 + 5*s13*s23 + 2*s23^2) + 
              2*s12*s13*s23^4*(39*s13^2 + 143*s13*s23 + 85*s23^2) - 
              s12^3*s23^2*(46*s13^3 + 3325*s13^2*s23 - 3186*s13*s23^2 + 
                96*s23^3) - s12^2*s23^3*(524*s13^3 + 1489*s13^2*s23 - 
                1539*s13*s23^2 + 96*s23^3) + s12^5*(80*s13^3 - 593*s13^2*
                 s23 + 404*s13*s23^2 + 96*s23^3) + s12^4*s23*(442*s13^3 - 
                2493*s13^2*s23 + 2156*s13*s23^2 + 96*s23^3)) - 
            p2q*p3q*(s12^7*s13*(40*s13 - 23*s23) + 2*s12*s13*s23^4*(
                232*s13^3 + 516*s13^2*s23 + 51*s13*s23^2 - 176*s23^3) + 
              s12^6*(80*s13^3 + 1920*s13^2*s23 - 767*s13*s23^2 - 96*s23^3) + 
              38*s13*s23^5*(8*s13^3 + 11*s13^2*s23 + s13*s23^2 - 2*s23^3) + 
              s12^5*(40*s13^4 + 17*s13^3*s23 + 6683*s13^2*s23^2 - 
                3586*s13*s23^3 - 144*s23^4) + 3*s12^3*s23^2*(-350*s13^4 - 
                353*s13^3*s23 + 2481*s13^2*s23^2 - 1997*s13*s23^3 + 
                112*s23^4) + s12^4*s23*(-270*s13^4 - 752*s13^3*s23 + 
                9969*s13^2*s23^2 - 6798*s13*s23^3 + 144*s23^4) + 
              s12^2*s23^3*(-600*s13^4 + 244*s13^3*s23 + 2341*s13^2*s23^2 - 
                2311*s13*s23^3 + 144*s23^4)) - 
            p2q^2*(-114*s13^2*(s13 - s23)*s23^4*(s13 + s23)^2 + 
              s12^6*s13*(40*s13^2 + 263*s13*s23 + 34*s23^2) - 
              2*s12*s13*s23^3*(68*s13^4 + 166*s13^3*s23 - 89*s13^2*s23^2 - 
                185*s13*s23^3 + 2*s23^4) + s12^5*(80*s13^4 - 411*s13^3*s23 + 
                1089*s13^2*s23^2 + 48*s13*s23^3 + 48*s23^4) + 
              2*s12^2*s23^2*(85*s13^5 - 191*s13^4*s23 - 341*s13^3*s23^2 + 
                581*s13^2*s23^3 - 81*s13*s23^4 + 24*s23^5) + 
              s12^3*s23*(232*s13^5 - 114*s13^4*s23 - 1833*s13^3*s23^2 + 
                2185*s13^2*s23^3 - 332*s13*s23^4 + 144*s23^5) + 
              s12^4*(40*s13^5 + 110*s13^4*s23 - 1538*s13^3*s23^2 + 
                2105*s13^2*s23^3 - 160*s13*s23^4 + 144*s23^5))) + 
          p3q*(p3q^4*s12^2*(s12 + s23)*(92*s12^5*s13 - 2*s13*s23^3*(
                47*s13^2 + 259*s13*s23 - 111*s23^2) + s12^4*(172*s13^2 + 
                421*s13*s23 - 48*s23^2) + s12*s13*s23^2*(-116*s13^2 - 
                989*s13*s23 + 543*s23^2) + s12^3*(80*s13^3 + 171*s13^2*s23 + 
                713*s13*s23^2 - 96*s23^3) + s12^2*s23*(38*s13^3 - 
                472*s13^2*s23 + 705*s13*s23^2 - 48*s23^3)) - 
            2*p2q^4*s13^2*(s12 + s23)*(19*s13^2*s23^3*(s13 + s23) - 
              s12*s13*s23^2*(19*s13^2 + 2*s13*s23 + 2*s23^2) + 
              3*s12^4*(2*s13^2 - 13*s13*s23 + 8*s23^2) + s12^2*s23*(
                -6*s13^3 - 78*s13^2*s23 - 31*s13*s23^2 + 24*s23^3) + 
              s12^3*(6*s13^3 - 39*s13^2*s23 - 68*s13*s23^2 + 48*s23^3)) + 
            p2q*p3q^3*s12*(12*s12^7*s13 + s12^6*(-144*s13^2 + 227*s13*s23 - 
                96*s23^2) + 4*s13^2*s23^4*(3*s13^2 + 2*s13*s23 - s23^2) + 
              s12*s13*s23^3*(112*s13^3 + 537*s13^2*s23 - 1263*s13*s23^2 + 
                266*s23^3) - s12^5*(276*s13^3 + 1327*s13^2*s23 - 
                702*s13*s23^2 + 288*s23^3) + s12^2*s13*s23^2*(92*s13^3 + 
                664*s13^2*s23 - 3884*s13*s23^2 + 747*s23^3) - 
              s12^3*s23*(108*s13^4 + 375*s13^3*s23 + 5082*s13^2*s23^2 - 
                980*s13*s23^3 + 96*s23^4) - 2*s12^4*(60*s13^4 + 393*s13^3*
                 s23 + 1820*s13^2*s23^2 - 493*s13*s23^3 + 144*s23^4)) + 
            p2q^2*p3q^2*(38*s13^3*s23^4*(s13 + s23)^2 + s12^7*(-36*s13^2 + 
                82*s13*s23 - 48*s23^2) - 16*s12^6*s23*(41*s13^2 - 
                21*s13*s23 + 9*s23^2) + 2*s12*s13^2*s23^3*(30*s13^3 + 
                99*s13^2*s23 + 65*s13*s23^2 - 4*s23^3) + s12^5*(36*s13^4 + 
                651*s13^3*s23 - 1839*s13^2*s23^2 + 464*s13*s23^3 - 
                144*s23^4) + s12^4*s23*(435*s13^4 + 1988*s13^3*s23 - 
                2549*s13^2*s23^2 + 340*s13*s23^3 - 48*s23^4) + 
              s12^2*s13*s23^2*(-52*s13^4 + 137*s13^3*s23 + 1276*s13^2*s23^2 - 
                807*s13*s23^3 + 92*s23^4) + s12^3*s13*s23*(-54*s13^4 + 
                354*s13^3*s23 + 2521*s13^2*s23^2 - 2129*s13*s23^3 + 
                222*s23^4)) + p2q^3*p3q*s13*(4*s12^6*(9*s13^2 - 40*s13*s23 + 
                24*s23^2) - 38*s13^2*s23^3*(s13^3 + 2*s13^2*s23 - s23^3) + 
              s12^5*(64*s13^3 + 363*s13^2*s23 - 446*s13*s23^2 + 288*s23^3) - 
              2*s12*s13*s23^2*(17*s13^4 + 65*s13^3*s23 + 25*s13^2*s23^2 - 
                40*s13*s23^3 + 2*s23^4) + s12^4*(68*s13^4 + 163*s13^3*s23 + 
                655*s13^2*s23^2 - 522*s13*s23^3 + 336*s23^4) + 
              s12^2*s23*(44*s13^5 - 134*s13^4*s23 - 329*s13^3*s23^2 + 
                355*s13^2*s23^3 - 166*s13*s23^4 + 48*s23^5) + 
              s12^3*(40*s13^5 + 8*s13^4*s23 - 220*s13^3*s23^2 + 641*s13^2*
                 s23^3 - 398*s13*s23^4 + 192*s23^5))) + 
          p1q*(-2*p2q^4*s13^2*(s12 + s23)*(19*s13^2*s23^3*(s13 + s23) - 
              s12*s13*s23^2*(19*s13^2 + 2*s13*s23 + 2*s23^2) + 
              3*s12^4*(2*s13^2 - 13*s13*s23 + 8*s23^2) + s12^2*s23*(
                -6*s13^3 - 78*s13^2*s23 - 31*s13*s23^2 + 24*s23^3) + 
              s12^3*(6*s13^3 - 39*s13^2*s23 - 68*s13*s23^2 + 48*s23^3)) + 
            p3q^4*s12*(s12 + s23)*(264*s12^6*s13 + s12^5*(504*s13^2 + 
                1067*s13*s23 - 96*s23^2) - 4*s13*s23^4*(s13^2 - 2*s13*s23 - 
                3*s23^2) + s12*s13*s23^3*(-316*s13^2 - 1799*s13*s23 + 
                1117*s23^2) + s12^4*(240*s13^3 + 185*s13^2*s23 + 
                1842*s13*s23^2 - 96*s23^3) + s12^3*s23*(246*s13^3 - 
                2149*s13^2*s23 + 2440*s13*s23^2 + 96*s23^3) + 
              s12^2*s23^2*(-226*s13^3 - 3637*s13^2*s23 + 2506*s13*s23^2 + 
                96*s23^3)) + p2q*p3q^3*(24*s12^8*s13 - 76*s13^2*s23^5*
               (s13 + s23)^2 + s12^7*(-316*s13^2 + 477*s13*s23 - 144*s23^2) - 
              4*s12*s13*s23^4*(25*s13^3 + 97*s13^2*s23 + 68*s13*s23^2 - 
                4*s23^3) - s12^6*(620*s13^3 + 3736*s13^2*s23 - 1745*s13*
                 s23^2 + 240*s23^3) + s12^2*s13*s23^3*(408*s13^3 + 
                1092*s13^2*s23 - 4463*s13*s23^2 + 1441*s23^3) + 
              s12^5*(-280*s13^4 - 1603*s13^3*s23 - 11155*s13^2*s23^2 + 
                3526*s13*s23^3 + 144*s23^4) + s12^3*s23^2*(418*s13^4 + 
                2013*s13^3*s23 - 12901*s13^2*s23^2 + 4205*s13*s23^3 + 
                192*s23^4) + s12^4*s23*(-234*s13^4 - 298*s13^3*s23 - 
                16369*s13^2*s23^2 + 5014*s13*s23^3 + 432*s23^4)) + 
            2*p2q^3*p3q*s13*(s12^6*(24*s13^2 - 121*s13*s23 + 48*s23^2) + 
              19*s13^2*s23^3*(-2*s13^3 - 3*s13^2*s23 + 3*s13*s23^2 + 
                4*s23^3) + 2*s12^5*(29*s13^3 + 152*s13^2*s23 - 201*s13*
                 s23^2 + 72*s23^3) + s12*s13*s23^2*(-34*s13^4 - 130*s13^3*
                 s23 + 11*s13^2*s23^2 + 158*s13*s23^3 - 6*s23^4) + 
              s12^4*(74*s13^4 + 83*s13^3*s23 + 492*s13^2*s23^2 - 
                602*s13*s23^3 + 192*s23^4) + s12^2*s23*(44*s13^5 - 
                159*s13^4*s23 - 406*s13^3*s23^2 + 292*s13^2*s23^3 - 
                221*s13*s23^4 + 48*s23^5) + s12^3*(40*s13^5 + 8*s13^4*s23 - 
                375*s13^3*s23^2 + 422*s13^2*s23^3 - 536*s13*s23^4 + 
                144*s23^5)) + p2q^2*p3q^2*(-4*s12^7*(15*s13^2 - 41*s13*s23 + 
                12*s23^2) + 38*s13^2*s23^4*(5*s13^3 + 9*s13^2*s23 + 
                2*s13*s23^2 - 2*s23^3) - s12^6*(52*s13^3 + 1391*s13^2*s23 - 
                590*s13*s23^2 + 48*s23^3) + 2*s12*s13*s23^3*(128*s13^4 + 
                408*s13^3*s23 + 161*s13^2*s23^2 - 136*s13*s23^3 + 2*s23^4) + 
              s12^5*(-32*s13^4 + 1759*s13^3*s23 - 4433*s13^2*s23^2 + 
                784*s13*s23^3 + 144*s23^4) + 2*s12^2*s13*s23^2*(-137*s13^4 + 
                327*s13^3*s23 + 1630*s13^2*s23^2 - 1380*s13*s23^3 + 
                197*s23^4) + s12^3*s23*(-340*s13^5 + 730*s13^4*s23 + 
                6781*s13^3*s23^2 - 6599*s13^2*s23^3 + 872*s13*s23^4 + 
                96*s23^5) + s12^4*(-40*s13^5 + 658*s13^4*s23 + 5578*s13^3*
                 s23^2 - 7137*s13^2*s23^3 + 840*s13*s23^4 + 240*s23^5))) + 
          p1q^2*(p2q*p3q^2*(12*s12^8*s13 + s12^7*(-212*s13^2 + 273*s13*s23 - 
                48*s23^2) - 2*s12*s13*s23^4*(203*s13^3 + 577*s13^2*s23 + 
                255*s13*s23^2 - 100*s23^3) - 38*s13*s23^5*(7*s13^3 + 
                12*s13^2*s23 + 4*s13*s23^2 - s23^3) + s12^6*(-424*s13^3 - 
                3967*s13^2*s23 + 1573*s13*s23^2 + 144*s23^3) + 
              s12^4*s23^2*(567*s13^3 - 19583*s13^2*s23 + 8816*s13*s23^2 + 
                528*s23^3) + s12^3*s13*s23^2*(968*s13^3 + 2124*s13^2*s23 - 
                15453*s13*s23^2 + 7713*s23^3) + s12^2*s23^3*(688*s13^4 + 
                391*s13^3*s23 - 5430*s13^2*s23^2 + 2761*s13*s23^3 - 
                96*s23^4) + s12^5*(-200*s13^4 - 892*s13^3*s23 - 12957*s13^2*
                 s23^2 + 5014*s13*s23^3 + 624*s23^4)) + p3q^3*(s12 + s23)*
             (252*s12^7*s13 + 38*s13*s23^5*(s13 + s23)^2 + s12^6*(492*s13^2 + 
                793*s13*s23 - 48*s23^2) + 6*s12*s13*s23^4*(3*s13^2 + 
                23*s13*s23 + 20*s23^2) - s12^2*s23^3*(492*s13^3 + 
                2331*s13^2*s23 - 2053*s13*s23^2 + 48*s23^3) + 
              s12^5*(240*s13^3 - 361*s13^2*s23 + 1540*s13*s23^2 + 96*s23^3) + 
              s12^4*s23*(514*s13^3 - 3473*s13^2*s23 + 3348*s13*s23^2 + 
                288*s23^3) + s12^3*(-78*s13^3*s23^2 - 5013*s13^2*s23^3 + 
                4320*s13*s23^4 + 96*s23^5)) + p2q^2*p3q*
             (s12^7*(-24*s13^2 + 82*s13*s23) + 38*s13^2*s23^4*(7*s13^3 + 
                10*s13^2*s23 - 2*s13*s23^2 - 5*s23^3) + s12^6*(-92*s13^3 - 
                998*s13^2*s23 + 268*s13*s23^2 + 96*s23^3) + 2*s12*s13*s23^3*(
                166*s13^4 + 475*s13^3*s23 + 7*s13^2*s23^2 - 317*s13*s23^3 + 
                4*s23^4) + s12^5*(-148*s13^4 + 1519*s13^3*s23 - 3587*s13^2*
                 s23^2 + 464*s13*s23^3 + 240*s23^4) + s12^2*s23^2*(
                -392*s13^5 + 899*s13^4*s23 + 2714*s13^3*s23^2 - 3019*s13^2*
                 s23^3 + 512*s13*s23^4 - 48*s23^5) + s12^3*s23*(-518*s13^5 + 
                490*s13^4*s23 + 6189*s13^3*s23^2 - 6367*s13^2*s23^3 + 
                1174*s13*s23^4 - 48*s23^5) + s12^4*(-80*s13^5 + 113*s13^4*
                 s23 + 5176*s13^3*s23^2 - 6405*s13^2*s23^3 + 948*s13*s23^4 + 
                144*s23^5)) + p2q^3*s13*(2*s12^6*(6*s13^2 - 41*s13*s23 + 
                24*s23^2) - 38*s13^2*s23^3*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 
                3*s23^3) + s12^5*(52*s13^3 + 245*s13^2*s23 - 262*s13*s23^2 + 
                192*s23^3) - 2*s12*s13*s23^2*(17*s13^4 + 65*s13^3*s23 - 
                36*s13^2*s23^2 - 118*s13*s23^3 + 4*s23^4) + s12^4*(80*s13^4 + 
                3*s13^3*s23 + 377*s13^2*s23^2 - 394*s13*s23^3 + 336*s23^4) + 
              s12^2*s23*(44*s13^5 - 184*s13^4*s23 - 483*s13^3*s23^2 + 
                277*s13^2*s23^3 - 180*s13*s23^4 + 96*s23^5) + 
              s12^3*(40*s13^5 + 8*s13^4*s23 - 530*s13^3*s23^2 + 299*s13^2*
                 s23^3 - 386*s13*s23^4 + 288*s23^5)))))/
        (108*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*s23^2*
         (s12 + s23)^2*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (2*p1q^5*s13*s23^2*(s12 + s23)^2*(147*s12^4 - 
           3*s12^3*(57*s13 - 98*s23) - 122*s13*s23^2*(s13 + s23) - 
           2*s12*s13*s23*(193*s13 + 254*s23) + s12^2*(-318*s13^2 - 
             557*s13*s23 + 147*s23^2)) - p1q^4*s23*(s12 + s23)*
          (p3q*(294*s12^6*s13 + s12^5*s13*(-930*s13 + 1213*s23) + 
             4*s12*s13*s23^3*(819*s13^2 + 935*s13*s23 - 6*s23^2) + 
             244*s13*s23^4*(3*s13^2 + 4*s13*s23 + s23^2) + 
             s12^3*s23*(3474*s13^3 + 5072*s13^2*s23 - 521*s13*s23^2 - 3744*
                s23^3) + s12^2*s23^2*(5342*s13^3 + 7111*s13^2*s23 - 353*s13*
                s23^2 - 1872*s23^3) + s12^4*(636*s13^3 + 35*s13^2*s23 + 483*
                s13*s23^2 - 1872*s23^3)) + 
           p2q*(s12^5*s13*(-294*s13 + 1195*s23) + 3*s12^4*(310*s13^3 + 633*
                s13^2*s23 + 731*s13*s23^2 - 624*s23^3) - 244*s13*s23^3*
              (3*s13^3 + 3*s13^2*s23 - s13*s23^2 - s23^3) - 
             4*s12*s13*s23^2*(529*s13^3 + 563*s13^2*s23 - 82*s13*s23^2 + 6*
                s23^3) + s12^3*(-636*s13^4 + 1420*s13^3*s23 + 4944*s13^2*
                s23^2 + 1777*s13*s23^3 - 3744*s23^4) + s12^2*s23*
              (-2076*s13^4 - 1070*s13^3*s23 + 3075*s13^2*s23^2 + 511*s13*
                s23^3 - 1872*s23^4))) + 
         p3q*(-(p3q^4*s12^2*(s12 + s23)*(72*s12^5*s13 + 3*s12^4*(24*s13^2 + 
                223*s13*s23 - 624*s23^2) - 6*s13*s23^3*(14*s13^2 + 
                281*s13*s23 - 282*s23^2) - 3*s12^3*s23*(503*s13^2 - 
                245*s13*s23 + 1248*s23^2) + s12*s13*s23^2*(-290*s13^2 - 
                3865*s13*s23 + 1509*s23^2) - s12^2*s23*(246*s13^3 + 
                3520*s13^2*s23 + 45*s13*s23^2 + 1872*s23^3))) + 
           2*p2q^4*s13^2*(122*s13^2*s23^4*(s13 + s23) + 
             9*s12^5*(4*s13^2 - 5*s13*s23 + 104*s23^2) + 2*s12*s13*s23^3*
              (82*s13^2 + 315*s13*s23 + 172*s23^2) + 3*s12^2*s23^2*
              (-22*s13^3 + 111*s13^2*s23 + 505*s13*s23^2 + 312*s23^3) + 
             s12^4*(36*s13^3 + 39*s13^2*s23 + 737*s13*s23^2 + 2808*s23^3) + 
             s12^3*s23*(48*s13^3 - 172*s13^2*s23 + 1953*s13*s23^2 + 2808*
                s23^3)) + p2q*p3q^3*s12*(-72*s12^7*s13 + 12*s13^2*s23^4*
              (33*s13^2 + 14*s13*s23 - 19*s23^2) + 9*s12^6*(16*s13^2 - 61*s13*
                s23 + 416*s23^2) + s12^2*s13*s23^2*(216*s13^3 - 7278*s13^2*
                s23 + 3488*s13*s23^2 - 8837*s23^3) + s12*s13*s23^3*
              (822*s13^3 - 2199*s13^2*s23 + 1985*s13*s23^2 - 4252*s23^3) + 
             2*s12^4*s23*(-1336*s13^3 + 2434*s13^2*s23 - 1967*s13*s23^2 + 
               5616*s23^3) + s12^5*(216*s13^3 + 2897*s13^2*s23 - 2480*s13*
                s23^2 + 11232*s23^3) + s12^3*s23*(-250*s13^4 - 7559*s13^3*
                s23 + 3390*s13^2*s23^2 - 6516*s13*s23^3 + 3744*s23^4)) + 
           p2q^2*p3q^2*(-244*s13^3*s23^4*(s13 + s23)^2 + 
             6*s12^7*(36*s13^2 - 17*s13*s23 + 312*s23^2) + 
             2*s12^6*s23*(675*s13^2 - 2998*s13*s23 + 2808*s23^2) - 
             4*s12*s13^2*s23^3*(242*s13^3 + 240*s13^2*s23 + 227*s13*s23^2 + 
               229*s23^3) - s12^5*(216*s13^4 + 2893*s13^3*s23 + 2035*s13^2*
                s23^2 + 16144*s13*s23^3 - 5616*s23^4) + s12^4*s23*
              (1627*s13^4 - 3770*s13^3*s23 - 8617*s13^2*s23^2 - 19140*s13*
                s23^3 + 1872*s23^4) - s12^2*s13*s23^2*(844*s13^4 - 1491*s13^3*
                s23 + 1628*s13^2*s23^2 + 649*s13*s23^3 + 4432*s23^4) - 
             s12^3*s13*s23*(40*s13^4 - 4166*s13^3*s23 + 2561*s13^2*s23^2 + 
               5181*s13*s23^3 + 13322*s23^4)) + p2q^3*p3q*s13*
            (-24*s12^6*(9*s13^2 - 8*s13*s23 + 156*s23^2) + 244*s13^2*s23^3*
              (s13^3 + 2*s13^2*s23 - s23^3) - s12^5*(144*s13^3 + 879*s13^2*
                s23 - 754*s13*s23^2 + 11136*s23^3) + s12^4*(72*s13^4 + 641*
                s13^3*s23 + 3175*s13^2*s23^2 + 1450*s13*s23^3 - 12912*
                s23^4) + s12^3*s23*(-392*s13^4 + 1122*s13^3*s23 + 5991*s13^2*
                s23^2 + 2350*s13*s23^3 - 7392*s23^4) + 4*s12*s13*s23^2*
              (82*s13^4 + 76*s13^3*s23 + 80*s13^2*s23^2 - 147*s13*s23^3 - 172*
                s23^4) + s12^2*s23*(44*s13^5 - 928*s13^4*s23 + 337*s13^3*
                s23^2 + 2289*s13^2*s23^3 + 774*s13*s23^4 - 1872*s23^5))) - 
         p1q^3*s23*(p3q^2*(s12 + s23)*(1137*s12^6*s13 + 4*s12*s13*s23^3*
              (933*s13^2 + 883*s13*s23 - 111*s23^2) + 244*s13*s23^4*
              (3*s13^2 + 5*s13*s23 + 2*s23^2) + s12^5*(-4653*s13^2 + 7102*s13*
                s23 + 3744*s23^2) + s12^2*s23^2*(7482*s13^3 + 7233*s13^2*
                s23 + 4519*s13*s23^2 - 3744*s23^3) + s12^3*s23*
              (6292*s13^3 + 2545*s13^2*s23 + 11198*s13*s23^2 - 3744*s23^3) + 
             3*s12^4*(550*s13^3 - 2023*s13^2*s23 + 3904*s13*s23^2 + 1248*
                s23^3)) + p2q*p3q*(273*s12^7*s13 + s12^6*(-2888*s13^2 + 7693*
                s13*s23 + 3744*s23^2) - 244*s13*s23^4*(8*s13^3 + 11*s13^2*
                s23 + s13*s23^2 - 2*s23^3) - 4*s12*s13*s23^3*
              (2038*s13^3 + 2149*s13^2*s23 + 89*s13*s23^2 + 161*s23^3) + 
             s12^5*(5521*s13^3 - 119*s13^2*s23 + 23330*s13*s23^2 + 5616*
                s23^3) + s12^3*s23*(-9460*s13^4 + 7105*s13^3*s23 + 24279*
                s13^2*s23^2 + 26001*s13*s23^3 - 13104*s23^4) + 
             s12^2*s23^2*(-13142*s13^4 - 7174*s13^3*s23 + 9289*s13^2*s23^2 + 
               6677*s13*s23^3 - 5616*s23^4) + s12^4*(-2478*s13^4 + 13648*
                s13^3*s23 + 17647*s13^2*s23^2 + 34102*s13*s23^3 - 5616*
                s23^4)) + p2q^2*(732*s13^2*(s13 - s23)*s23^3*(s13 + s23)^2 + 
             s12^6*s13*(-481*s13 + 1770*s23) + s12^5*(1175*s13^3 - 425*s13^2*
                s23 + 5140*s13*s23^2 - 1872*s23^3) + s12^4*(-1396*s13^4 + 706*
                s13^3*s23 + 2775*s13^2*s23^2 + 7808*s13*s23^3 - 5616*s23^4) + 
             4*s12*s13*s23^2*(479*s13^4 + 364*s13^3*s23 - 368*s13^2*s23^2 - 
               425*s13*s23^3 - 172*s23^4) + s12^3*(668*s13^5 - 3024*s13^4*
                s23 - 2361*s13^3*s23^2 + 3753*s13^2*s23^3 + 6588*s13*s23^4 - 
               5616*s23^5) + 2*s12^2*s23*(906*s13^5 - 432*s13^4*s23 - 1436*
                s13^3*s23^2 + 33*s13^2*s23^3 + 731*s13*s23^4 - 936*s23^5))) - 
         p1q^2*(p3q^3*(s12 + s23)*(72*s12^7*s13 + 244*s13*s23^5*
              (s13 + s23)^2 + 9*s12^6*(8*s13^2 + 229*s13*s23 - 208*s23^2) + 
             68*s12*s13*s23^4*(25*s13^2 + 13*s13*s23 - 12*s23^2) + 
             s12^5*s23*(-8025*s13^2 + 10124*s13*s23 + 3744*s23^2) + 
             s12^2*s23^3*(4486*s13^3 - 33*s13^2*s23 + 10613*s13*s23^2 - 1872*
                s23^3) + s12^3*s23^2*(4416*s13^3 - 8167*s13^2*s23 + 21940*s13*
                s23^2 + 3744*s23^3) + s12^4*s23*(1146*s13^3 - 14395*s13^2*
                s23 + 18402*s13*s23^2 + 11232*s23^3)) + 
           p2q*p3q^2*(72*s12^8*s13 - 3*s12^7*(24*s13^2 - 365*s13*s23 + 624*
                s23^2) - 244*s13*s23^5*(7*s13^3 + 12*s13^2*s23 + 4*s13*
                s23^2 - s23^3) - 4*s12*s13*s23^4*(2039*s13^3 + 2070*s13^2*
                s23 + 457*s13*s23^2 + 487*s23^3) + s12^6*(-144*s13^3 - 7389*
                s13^2*s23 + 16249*s13*s23^2 + 5616*s23^3) + 
             s12^5*s23*(11254*s13^3 - 8869*s13^2*s23 + 48302*s13*s23^2 + 
               24336*s23^3) + s12^3*s13*s23^2*(-11000*s13^3 + 20628*s13^2*
                s23 + 21197*s13*s23^2 + 61847*s23^3) + s12^2*s23^3*
              (-14530*s13^4 - 2477*s13^3*s23 + 6314*s13^2*s23^2 + 18113*s13*
                s23^3 - 3744*s23^4) + s12^4*s23*(-2798*s13^4 + 28431*s13^3*
                s23 + 12479*s13^2*s23^2 + 74618*s13*s23^3 + 20592*s23^4)) + 
           p2q^2*p3q*(-6*s12^7*s13*(24*s13 - 17*s23) - 
             4*s12^6*(18*s13^3 + 529*s13^2*s23 - 2408*s13*s23^2 - 936*
                s23^3) + 244*s13^2*s23^4*(7*s13^3 + 10*s13^2*s23 - 2*s13*
                s23^2 - 5*s23^3) + 4*s12*s13*s23^3*(1200*s13^4 + 1040*s13^3*
                s23 - 111*s13^2*s23^2 - 356*s13*s23^3 - 344*s23^4) + 
             s12^4*s23*(-4797*s13^4 + 4212*s13^3*s23 + 11063*s13^2*s23^2 + 
               46564*s13*s23^3 + 5616*s23^4) + s12^5*(72*s13^4 + 4845*s13^3*
                s23 - 511*s13^2*s23^2 + 30552*s13*s23^3 + 9360*s23^4) + 
             s12^2*s23^2*(4468*s13^5 - 4213*s13^4*s23 - 5630*s13^3*s23^2 + 
               2757*s13^2*s23^3 + 11196*s13*s23^4 - 1872*s23^5) + 
             s12^3*s23*(1376*s13^5 - 10762*s13^4*s23 - 5179*s13^3*s23^2 + 
               12563*s13^2*s23^3 + 38114*s13*s23^4 - 1872*s23^5)) + 
           p2q^3*s13*(6*s12^6*(12*s13^2 - 17*s13*s23 + 312*s23^2) - 
             244*s13^2*s23^3*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             3*s12^4*s23*(-215*s13^3 - 507*s13^2*s23 + 578*s13*s23^2 + 4304*
                s23^3) + s12^5*(72*s13^3 + 653*s13^2*s23 - 446*s13*s23^2 + 
               7392*s23^3) - 4*s12*s13*s23^2*(82*s13^4 - 6*s13^3*s23 - 307*
                s13^2*s23^2 - 685*s13*s23^3 - 344*s23^4) + 
             s12^3*s23*(488*s13^4 - 1422*s13^3*s23 - 3517*s13^2*s23^2 + 4142*
                s13*s23^3 + 11136*s23^4) + s12^2*s23*(-44*s13^5 + 796*s13^4*
                s23 - 369*s13^3*s23^2 + 113*s13^2*s23^3 + 3440*s13*s23^4 + 
               3744*s23^5))) + p1q*(2*p2q^4*s13^2*
            (122*s13^2*s23^4*(s13 + s23) + 9*s12^5*(4*s13^2 - 5*s13*s23 + 104*
                s23^2) + 2*s12*s13*s23^3*(82*s13^2 + 315*s13*s23 + 172*
                s23^2) + 3*s12^2*s23^2*(-22*s13^3 + 111*s13^2*s23 + 505*s13*
                s23^2 + 312*s23^3) + s12^4*(36*s13^3 + 39*s13^2*s23 + 737*s13*
                s23^2 + 2808*s23^3) + s12^3*s23*(48*s13^3 - 172*s13^2*s23 + 
               1953*s13*s23^2 + 2808*s23^3)) - p3q^4*s12*(s12 + s23)*
            (144*s12^6*s13 + s12^4*s23*(-5811*s13^2 + 5264*s13*s23 - 3744*
                s23^2) + 3*s12^5*(48*s13^2 + 629*s13*s23 - 1248*s23^2) + 
             12*s13*s23^4*(19*s13^2 - 14*s13*s23 - 33*s23^2) + 
             s12*s13*s23^3*(854*s13^2 - 3971*s13*s23 + 7727*s23^2) + 
             3*s12^3*s23*(-38*s13^3 - 4051*s13^2*s23 + 2670*s13*s23^2 + 1248*
                s23^3) + s12^2*s23^2*(672*s13^3 - 10961*s13^2*s23 + 12612*s13*
                s23^2 + 3744*s23^3)) + p2q*p3q^3*(-144*s12^8*s13 + 
             488*s13^2*s23^5*(s13 + s23)^2 + 3*s12^7*(72*s13^2 - 457*s13*
                s23 + 1872*s23^2) + s12^2*s13*s23^3*(6402*s13^3 - 3574*s13^2*
                s23 + 1557*s13*s23^2 - 16175*s23^3) + 4*s12*s13*s23^4*
              (812*s13^3 + 709*s13^2*s23 + 168*s13*s23^2 + 271*s23^3) + 
             3*s12^6*(120*s13^3 + 2564*s13^2*s23 - 4077*s13*s23^2 + 3120*
                s23^3) - s12^5*s23*(9335*s13^3 - 12013*s13^2*s23 + 32294*s13*
                s23^2 + 5616*s23^3) + s12^4*s23*(706*s13^4 - 24692*s13^3*
                s23 + 1715*s13^2*s23^2 - 51002*s13*s23^3 - 16848*s23^4) - 
             s12^3*s23^2*(-4468*s13^4 + 21151*s13^3*s23 + 1449*s13^2*s23^2 + 
               46971*s13*s23^3 + 7488*s23^4)) + 2*p2q^3*p3q*s13*
            (-3*s12^6*(48*s13^2 - 49*s13*s23 + 640*s23^2) + 
             122*s13^2*s23^3*(2*s13^3 + 3*s13^2*s23 - 3*s13*s23^2 - 4*
                s23^3) - 2*s12^5*(54*s13^3 + 383*s13^2*s23 - 1188*s13*s23^2 + 
               2856*s23^3) + s12^4*(36*s13^4 + 643*s13^3*s23 + 3236*s13^2*
                s23^2 + 5186*s13*s23^3 - 7584*s23^4) + 2*s12^3*s23*
              (-220*s13^4 + 636*s13^3*s23 + 3265*s13^2*s23^2 + 2216*s13*
                s23^3 - 2856*s23^4) + 2*s12*s13*s23^2*(164*s13^4 + 70*s13^3*
                s23 - 227*s13^2*s23^2 - 832*s13*s23^3 - 516*s23^4) + 
             s12^2*s23*(44*s13^5 - 862*s13^4*s23 + 353*s13^3*s23^2 + 1976*
                s13^2*s23^3 + 443*s13*s23^4 - 1920*s23^5)) + 
           p2q^2*p3q^2*(12*s12^7*(30*s13^2 - 17*s13*s23 + 156*s23^2) - 
             244*s13^2*s23^4*(5*s13^3 + 9*s13^2*s23 + 2*s13*s23^2 - 2*
                s23^3) + s12^6*(72*s13^3 + 2985*s13^2*s23 - 12082*s13*s23^2 + 
               1872*s23^3) + 2*s12^2*s13*s23^2*(-1750*s13^4 + 2420*s13^3*
                s23 + 1453*s13^2*s23^2 + 106*s13*s23^3 - 6195*s23^4) - 
             4*s12*s13*s23^3*(963*s13^4 + 916*s13^3*s23 + 484*s13^2*s23^2 + 
               298*s13*s23^3 - 172*s23^4) - s12^5*(288*s13^4 + 6563*s13^3*
                s23 - 1603*s13^2*s23^2 + 34452*s13*s23^3 + 5616*s23^4) - 
             s12^4*s23*(-5028*s13^4 + 5500*s13^3*s23 + 6249*s13^2*s23^2 + 
               47240*s13*s23^3 + 9360*s23^4) - s12^3*s23*(748*s13^5 - 11904*
                s13^4*s23 - 3809*s13^3*s23^2 + 3335*s13^2*s23^3 + 37744*s13*
                s23^4 + 3744*s23^5))))/(216*(p1q + p3q)^2*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(s12 + s23)^2*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       ((-2*p1q^4*s13*s23*(s12 + s13 + s23) + 
          p3q*(-2*p2q^3*s13*(s12 + s13 + s23)*(s13 + 24*s23) + 
            p3q^3*(6*s13*s23*(s13 + 2*s23) + 15*s12*s13*(s13 + 5*s23) + 
              s12^2*(19*s13 + 48*s23)) + p2q*p3q^2*(s12*s13*(-4*s13 + 
                71*s23) + s12^2*(19*s13 + 96*s23) - 3*s13*(5*s13^2 + 
                21*s13*s23 + 12*s23^2)) + p2q^2*p3q*(2*s12^2*(s13 + 24*s23) - 
              s12*s13*(17*s13 + 50*s23) - 3*s13*(5*s13^2 + 39*s13*s23 + 
                32*s23^2))) + p1q^3*(p2q*(2*s13^3 + 5*s13^2*s23 + 
              57*s13*s23^2 + 48*s23^3 + s12*s13*(-2*s13 + 5*s23)) + 
            p3q*(2*s12^2*s13 - s12*s13*(2*s13 + 7*s23) + s23*(-11*s13^2 + 
                43*s13*s23 + 48*s23^2))) + 
          p1q^2*(-(p2q^2*(3*s13^3 + 55*s13^2*s23 - 2*s13*s23^2 - 48*s23^3 + 
               s12*s13*(7*s13 + 50*s23))) + 3*p3q^2*(7*s12^2*s13 + 
              s12*(3*s13^2 + 5*s13*s23 - 32*s23^2) + 2*s23*(-2*s13^2 + 
                9*s13*s23 + 8*s23^2)) + p2q*p3q*(7*s12^2*s13 - 9*s13^3 - 
              59*s13^2*s23 + 70*s13*s23^2 + 96*s23^3 - s12*(18*s13^2 + 
                35*s13*s23 + 96*s23^2))) - p1q*(2*p2q^3*s13*(s12 + s13 + s23)*
             (s13 + 24*s23) - p3q^3*(3*s13*s23*(s13 + 7*s23) + 
              s12^2*(38*s13 + 48*s23) + s12*(26*s13^2 + 95*s13*s23 - 
                96*s23^2)) + 2*p2q^2*p3q*(-(s12^2*s13) + 2*s12*(6*s13^2 + 
                49*s13*s23 + 24*s23^2) + s13*(9*s13^2 + 110*s13*s23 + 
                95*s23^2)) + p2q*p3q^2*(-2*s12^2*(13*s13 + 24*s23) + 
              s13*(26*s13^2 + 175*s13*s23 + 119*s23^2) + s12*(20*s13^2 + 
                65*s13*s23 + 192*s23^2))))*den[-3 + 2*ep])/
        (24*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23) + 
       nl*(-1/9*(ep^2*(p2q*s13*(s12 + s13 - s23) + p1q*s23*(s12 - s13 + 
               s23) - p3q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))/
           ((p1q + p2q + p3q)*s13*s23) + 
         (ep*(-2*p2q^3*s13*(s12 + s13 + s23) - 2*p1q^3*s23*(s12 + s13 + 
              s23) + p2q^2*p3q*(2*s12^2 - 5*s12*s13 - 3*s13^2 - 2*s12*s23 - 
              17*s13*s23) + p2q*p3q^2*(7*s12^2 - 4*s12*s13 - 3*s13^2 + 
              11*s12*s23 - 19*s13*s23 + 12*s23^2) + 
            p3q^3*(7*s12^2 + 3*s12*(s13 + 5*s23) + 2*s23*(-s13 + 6*s23)) + 
            p1q^2*(p3q*(2*s12^2 - 2*s12*s13 + 7*s12*s23 - 5*s13*s23 + 
                9*s23^2) + p2q*(-2*s12*s13 + 2*s13^2 + 9*s12*s23 + s13*s23 + 
                13*s23^2)) + p1q*(p2q^2*(-3*s12*s13 + s13^2 - 2*s12*s23 - 
                11*s13*s23 + 2*s23^2) + p3q^2*(7*s12^2 - s12*s13 + 
                20*s12*s23 - 7*s13*s23 + 21*s23^2) + p2q*p3q*(3*s12^2 - 
                8*s12*s13 + s13^2 + 16*s12*s23 - 16*s13*s23 + 25*s23^2))))/
          (18*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23) + 
         (2*p1q^4*s13*s23*(s12 + s13 + s23) - 
           p1q^3*(p2q*(2*s13^3 + s13^2*s23 - 35*s13*s23^2 - 48*s23^3 + s12*
                s13*(-2*s13 + 9*s23)) + p3q*(2*s12^2*s13 + s12*s13*
                (-2*s13 + 13*s23) + s23*(s13^2 - 33*s13*s23 - 48*s23^2))) + 
           p1q^2*(-(p2q^2*(s13^3 + 37*s13^2*s23 + 2*s13*s23^2 - 48*s23^3 + 
                s12*s13*(-3*s13 + 46*s23))) - p3q^2*(s12^2*s13 - 2*s23*
                (-2*s13^2 + s13*s23 + 24*s23^2) + s12*(-11*s13^2 + 
                 35*s13*s23 + 96*s23^2)) - p2q*p3q*(3*s12^2*s13 + 11*s13^3 + 
               49*s13^2*s23 - 2*s13*s23^2 - 96*s23^3 + s12*(-2*s13^2 + 
                 81*s13*s23 + 96*s23^2))) + p3q*(2*p2q^3*s13*(s13 - 24*s23)*
              (s12 + s13 + s23) + p3q^3*(2*s13*(s13 - 6*s23)*s23 + s12*s13*
                (5*s13 + 41*s23) + s12^2*(s13 + 48*s23)) + 
             p2q*p3q^2*(s12*s13*(4*s13 + 45*s23) + s12^2*(s13 + 96*s23) - s13*
                (5*s13^2 + 37*s13*s23 + 60*s23^2)) - p2q^2*p3q*
              (2*s12^2*(s13 - 24*s23) + s12*s13*(3*s13 + 46*s23) + s13*
                (5*s13^2 + 87*s13*s23 + 96*s23^2))) + 
           p1q*(2*p2q^3*s13*(s13 - 24*s23)*(s12 + s13 + s23) + 
             p3q^3*(s13*(s13 - 41*s23)*s23 + 2*s12^2*(s13 + 24*s23) + s12*
                (14*s13^2 + 21*s13*s23 - 96*s23^2)) - 2*p2q^2*p3q*
              (s12^2*s13 + 2*s12*s23*(47*s13 + 24*s23) + s13*(3*s13^2 + 
                 86*s13*s23 + 97*s23^2)) - p2q*p3q^2*(2*s12^2*(s13 - 
                 24*s23) + 7*s13*(2*s13^2 + 19*s13*s23 + 27*s23^2) + s12*
                (-4*s13^2 + 123*s13*s23 + 192*s23^2))))/(36*(p1q + p3q)^2*
           (p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23) + 
         ((-2*p1q^4*s13*s23*(s12 + s13 + s23) + 
            p3q*(-2*p2q^3*s13*(s12 + s13 + s23)*(s13 + 24*s23) + 
              p3q^3*(6*s13*s23*(s13 + 2*s23) + 15*s12*s13*(s13 + 5*s23) + 
                s12^2*(19*s13 + 48*s23)) + p2q*p3q^2*(s12*s13*(-4*s13 + 
                  71*s23) + s12^2*(19*s13 + 96*s23) - 3*s13*(5*s13^2 + 
                  21*s13*s23 + 12*s23^2)) + p2q^2*p3q*(2*s12^2*(s13 + 
                  24*s23) - s12*s13*(17*s13 + 50*s23) - 3*s13*(5*s13^2 + 
                  39*s13*s23 + 32*s23^2))) + p1q^3*(p2q*(2*s13^3 + 
                5*s13^2*s23 + 57*s13*s23^2 + 48*s23^3 + s12*s13*(-2*s13 + 
                  5*s23)) + p3q*(2*s12^2*s13 - s12*s13*(2*s13 + 7*s23) + 
                s23*(-11*s13^2 + 43*s13*s23 + 48*s23^2))) + 
            p1q^2*(-(p2q^2*(3*s13^3 + 55*s13^2*s23 - 2*s13*s23^2 - 48*s23^3 + 
                 s12*s13*(7*s13 + 50*s23))) + 3*p3q^2*(7*s12^2*s13 + 
                s12*(3*s13^2 + 5*s13*s23 - 32*s23^2) + 2*s23*(-2*s13^2 + 
                  9*s13*s23 + 8*s23^2)) + p2q*p3q*(7*s12^2*s13 - 9*s13^3 - 
                59*s13^2*s23 + 70*s13*s23^2 + 96*s23^3 - s12*(18*s13^2 + 
                  35*s13*s23 + 96*s23^2))) - p1q*(2*p2q^3*s13*(s12 + s13 + 
                s23)*(s13 + 24*s23) - p3q^3*(3*s13*s23*(s13 + 7*s23) + 
                s12^2*(38*s13 + 48*s23) + s12*(26*s13^2 + 95*s13*s23 - 
                  96*s23^2)) + 2*p2q^2*p3q*(-(s12^2*s13) + 2*s12*(6*s13^2 + 
                  49*s13*s23 + 24*s23^2) + s13*(9*s13^2 + 110*s13*s23 + 
                  95*s23^2)) + p2q*p3q^2*(-2*s12^2*(13*s13 + 24*s23) + 
                s13*(26*s13^2 + 175*s13*s23 + 119*s23^2) + s12*(20*s13^2 + 
                  65*s13*s23 + 192*s23^2))))*den[-3 + 2*ep])/
          (36*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23)))*
      Int[DS[k]*DS[k + p1 + p3]] + 
     ((ep^3*(p1q*s23*(s12*s23*(-9*s13 + 20*s23) + s12^2*(s13 + 20*s23) - 
            s13*(s13^2 + 7*s13*s23 - 10*s23^2)) + 
          p2q*s13*(s12^2*(s13 + 20*s23) + s12*(2*s13^2 + 27*s13*s23 - 
              20*s23^2) + s13*(s13^2 + 7*s13*s23 - 10*s23^2)) - 
          p3q*(4*s13^2*s23*(s13 + 5*s23) + s12^3*(s13 + 20*s23) + 
            s12^2*(2*s13^2 + 31*s13*s23 + 20*s23^2) + 
            s12*s13*(s13^2 + 15*s13*s23 + 50*s23^2))))/(27*(p1q + p2q + p3q)*
         s13^2*(s12 + s13)*s23) - 
       (ep^2*(2*p1q^4*s13*s23^2*(s12^4 + s13^2*s23*(s13 + s23) + 
            s12^3*(4*s13 + s23) + s12*s13^2*(2*s13 + 3*s23) + 
            s12^2*s13*(5*s13 + 3*s23)) - (p2q + p3q)*(s12 + s13)*
           (2*p2q^3*s13^2*(s12^4 + s13^2*s23*(s13 + s23) + s12^3*(2*s13 + 
                s23) + s12*s13*s23*(3*s13 + 2*s23) + s12^2*s13*(s13 + 
                3*s23)) + p2q^2*p3q*s13*(-2*s12^5 + 2*s13^3*(s13 + s23)^2 + 
              s12^4*(-17*s13 + 122*s23) + s12^3*(-24*s13^2 + 181*s13*s23 - 
                40*s23^2) + 2*s12*s13^2*(s13^2 + 3*s13*s23 + 2*s23^2) - 
              3*s12^2*s13*(3*s13^2 - 21*s13*s23 + 10*s23^2)) - 
            p3q^3*s12^2*(3*s12^3*(s13 + 40*s23) + 2*s13^2*(9*s13^2 - 
                7*s13*s23 + 33*s23^2) + 3*s12^2*(10*s13^2 + 51*s13*s23 + 
                40*s23^2) + s12*s13*(45*s13^2 + 21*s13*s23 + 194*s23^2)) - 
            p2q*p3q^2*s12^2*(3*s12^3*(s13 + 40*s23) + s13^2*(21*s13^2 - 
                79*s13*s23 + 96*s23^2) + s12^2*(39*s13^2 + 29*s13*s23 + 
                120*s23^2) + s12*s13*(57*s13^2 - 166*s13*s23 + 234*s23^2))) + 
          p1q*(p3q^3*s12^2*(s12^4*(3*s13 + 100*s23) + s12^3*(33*s13^2 + 
                129*s13*s23 - 160*s23^2) + s12*s13*(55*s13^3 - 225*s13^2*
                 s23 + 79*s13*s23^2 - 406*s23^3) + s12^2*(71*s13^3 - 
                121*s13^2*s23 - 148*s13*s23^2 - 260*s23^3) + 
              s13^2*(14*s13^3 - 75*s13^2*s23 + 69*s13*s23^2 - 136*s23^3)) + 
            p2q^3*s13*(17*s12^5*(s13 - 6*s23) + s12^4*(47*s13^2 - 
                239*s13*s23 + 42*s23^2) + s12^3*(43*s13^3 - 172*s13^2*s23 + 
                76*s13*s23^2 - 20*s23^3) + s12^2*s13*(11*s13^3 - 
                35*s13^2*s23 + 46*s13*s23^2 - 16*s23^3) - 2*s12*s13^2*(
                2*s13^3 + s13^2*s23 - 9*s13*s23^2 - 6*s23^3) - 
              2*s13^3*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3)) + 
            p2q*p3q^2*(4*s13^4*s23*(s13 + s23)^2 + 2*s12^6*(s13 + 100*s23) + 
              s12^5*(63*s13^2 + 155*s13*s23 - 200*s23^2) + s12^3*s13*(
                133*s13^3 - 611*s13^2*s23 + 436*s13*s23^2 - 680*s23^3) + 
              s12^4*(155*s13^3 - 478*s13^2*s23 + 21*s13*s23^2 - 400*s23^3) + 
              s12^2*s13^2*(43*s13^3 - 170*s13^2*s23 + 227*s13*s23^2 - 
                254*s23^3) + 4*s12*s13^3*(s13^3 + 3*s13^2*s23 + 4*s13*s23^2 + 
                2*s23^3)) + p2q^2*p3q*(-(s12^6*(s13 - 100*s23)) + 
              s12^5*(47*s13^2 - 78*s13*s23 - 40*s23^2) + 2*s12*s13^3*s23*(
                6*s13^2 + 17*s13*s23 + 10*s23^2) + s12^3*s13*(121*s13^3 - 
                574*s13^2*s23 + 425*s13*s23^2 - 294*s23^3) + 
              s12^4*(131*s13^3 - 606*s13^2*s23 + 209*s13*s23^2 - 140*s23^3) + 
              2*s12^2*s13^2*(20*s13^3 - 69*s13^2*s23 + 98*s13*s23^2 - 
                67*s23^3) + 2*s13^4*(-s13^3 + 2*s13^2*s23 + 8*s13*s23^2 + 
                5*s23^3))) + p1q^3*s23*(p2q*(-2*s12^5*s13 + s12^4*(-8*s13^2 + 
                75*s13*s23 + 100*s23^2) - 2*s12*s13^2*(4*s13^3 + 
                8*s13^2*s23 + s13*s23^2 - s23^3) + 2*s13^2*s23*(-3*s13^3 - 
                3*s13^2*s23 + s13*s23^2 + s23^3) + s12^3*(-14*s13^3 + 
                110*s13^2*s23 + 65*s13*s23^2 + 80*s23^3) + s12^2*(-16*s13^4 + 
                25*s13^3*s23 - 11*s13^2*s23^2 + 32*s13*s23^3 - 20*s23^4)) + 
            p3q*(-4*s12^5*s13 + s12^4*(-14*s13^2 + 77*s13*s23 + 100*s23^2) + 
              2*s13^2*s23*(-s13^3 + 2*s13*s23^2 + s23^3) + 2*s12*s13^2*(
                -2*s13^3 - 2*s13^2*s23 + 2*s13*s23^2 + s23^3) + 
              s12^3*(-16*s13^3 + 118*s13^2*s23 + 69*s13*s23^2 + 80*s23^3) + 
              s12^2*(-10*s13^4 + 39*s13^3*s23 - 3*s13^2*s23^2 + 
                32*s13*s23^3 - 20*s23^4))) - 
          p1q^2*(p3q^2*(-2*s12^6*s13 + 2*s13^3*s23^2*(s13 + s23)^2 + 
              s12^5*(-6*s13^2 + 82*s13*s23 + 200*s23^2) + 2*s12*s13^2*s23*(
                2*s13^3 + 4*s13^2*s23 + 3*s13*s23^2 + s23^3) + 
              s12^4*(-2*s13^3 + 233*s13^2*s23 + 201*s13*s23^2 + 40*s23^3) + 
              s12^3*(6*s13^4 + 214*s13^3*s23 - 63*s13^2*s23^2 + 
                157*s13*s23^3 - 160*s23^4) + s12^2*s13*(4*s13^4 + 
                67*s13^3*s23 - 60*s13^2*s23^2 + 83*s13*s23^3 - 92*s23^4)) + 
            p2q*p3q*(-2*s12^6*s13 + s12^5*(-4*s13^2 + 157*s13*s23 + 
                300*s23^2) + 2*s13^3*s23*(-2*s13^3 + s13^2*s23 + 
                7*s13*s23^2 + 4*s23^3) + s12^4*(4*s13^3 + 433*s13^2*s23 + 
                266*s13*s23^2 + 120*s23^3) + s12^3*(8*s13^4 + 383*s13^3*s23 - 
                152*s13^2*s23^2 + 315*s13*s23^3 - 180*s23^4) + 
              s12^2*s13*(-2*s13^4 + 107*s13^3*s23 - 112*s13^2*s23^2 + 
                151*s13*s23^3 - 132*s23^4) + 2*s12*s13^2*(-2*s13^4 - 
                2*s13^3*s23 + 6*s13^2*s23^2 + 9*s13*s23^3 + 4*s23^4)) + 
            p2q^2*(-6*s13^3*(s13 - s23)*s23*(s13 + s23)^2 + s12^5*(2*s13^2 + 
                79*s13*s23 + 100*s23^2) + s12^4*(6*s13^3 + 216*s13^2*s23 + 
                67*s13*s23^2 + 80*s23^3) + s12^3*(2*s13^4 + 187*s13^3*s23 - 
                81*s13^2*s23^2 + 156*s13*s23^3 - 20*s23^4) - 2*s12*s13^2*(
                2*s13^4 + 7*s13^3*s23 + 2*s13^2*s23^2 - 6*s13*s23^3 - 
                3*s23^4) - 2*s12^2*s13*(3*s13^4 - 21*s13^3*s23 + 
                24*s13^2*s23^2 - 33*s13*s23^3 + 20*s23^4)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)*
         s23*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       (2*p1q^4*(p2q + p3q)*s23^2*(20*s13^2*s23^2*(s13 + s23) + 
           s12*s13^2*s23*(43*s13 + 63*s23) + s12^3*(234*s13^2 - 7*s13*s23 + 
             6*s23^2) + s12^2*(234*s13^3 + 270*s13^2*s23 - s13*s23^2 + 
             6*s23^3)) + (p2q + p3q)^2*(-2*p3q^3*s12^2*(6*s12^4*s23 + 
             s12^3*(-234*s13^2 + 39*s13*s23 + 6*s23^2) + s12*s13*s23*
              (-37*s13^2 - 106*s13*s23 + 20*s23^2) + s13^2*s23*
              (137*s13^2 - 31*s13*s23 + 20*s23^2) - s12^2*s13*
              (234*s13^2 + 135*s13*s23 + 73*s23^2)) - p2q^3*s13^2*s23*
            (-39*s12^4 + 40*s13^2*s23*(s13 + s23) + s12^3*(-78*s13 + 48*
                s23) + 2*s12*s13*s23*(83*s13 + 63*s23) + 
             s12^2*(-39*s13^2 + 174*s13*s23 + 87*s23^2)) - 
           2*p2q*p3q^2*s12*s13*(27*s12^4*s23 - 40*s13^3*s23*(s13 + s23) + 
             2*s12^3*(234*s13^2 + 103*s13*s23 - 81*s23^2) + 
             s12*s13*s23*(274*s13^2 + s13*s23 + 63*s23^2) + 
             s12^2*(468*s13^3 + 481*s13^2*s23 - 119*s13*s23^2 + 63*s23^3)) - 
           p2q^2*p3q*s13*(39*s12^5*s23 + 6*s12^4*(41*s13 - 21*s23)*s23 + 
             40*s13^3*s23*(s13 + s23)^2 - 6*s12*s13^2*s23*(s13^2 - 20*s13*
                s23 - 21*s23^2) + s12^3*(-468*s13^3 + 17*s13^2*s23 + 44*s13*
                s23^2 + 87*s23^3) + 2*s12^2*s13*(-234*s13^3 - 112*s13^2*s23 + 
               107*s13*s23^2 + 87*s23^3))) - p1q^3*s23*
          (p2q^2*(3*s12^4*(156*s13^2 - 5*s13*s23 + 4*s23^2) + 
             s12^2*s13*(936*s13^3 + 519*s13^2*s23 - 422*s13*s23^2 - 77*
                s23^3) + 40*s13*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - 
               s23^3) + 2*s12^3*(462*s13^3 + 34*s13^2*s23 + 43*s13*s23^2 + 6*
                s23^3) + 2*s12*s13*s23*(86*s13^3 + 123*s13^2*s23 + 20*s13*
                s23^2 + 23*s23^3)) + p3q^2*(s12^4*(936*s13^2 - 29*s13*s23 + 
               36*s23^2) + 40*s13*s23^2*(s13^3 - 2*s13*s23^2 - s23^3) + 
             2*s12^3*(462*s13^3 + 77*s13^2*s23 + 24*s13*s23^2 + 12*s23^3) + 
             2*s12*s13*s23*(43*s13^3 + 40*s13^2*s23 + 23*s23^3) + 
             s12^2*(468*s13^4 - 403*s13^3*s23 - 838*s13^2*s23^2 - 137*s13*
                s23^3 - 12*s23^4)) + 2*p2q*p3q*(s12^4*(474*s13^2 - 22*s13*
                s23 + 24*s23^2) + 20*s13*s23^2*(4*s13^3 + 3*s13^2*s23 - 3*s13*
                s23^2 - 2*s23^3) + s12^3*(468*s13^3 - 345*s13^2*s23 + 67*s13*
                s23^2 + 18*s23^3) + s12*s13*s23*(129*s13^3 + 163*s13^2*s23 + 
               20*s13*s23^2 + 46*s23^3) + s12^2*(474*s13^4 - 398*s13^3*s23 - 
               858*s13^2*s23^2 - 107*s13*s23^3 - 6*s23^4))) - 
         p1q^2*(p3q^3*(40*s13^2*s23^3*(s13 + s23)^2 - 
             3*s12^5*(156*s13^2 - 5*s13*s23 + 12*s23^2) - 4*s12^4*s13*
              (117*s13^2 - 331*s13*s23 + 26*s23^2) + 2*s12^2*s13*s23*
              (511*s13^3 + 99*s13^2*s23 - 93*s13*s23^2 - 119*s23^3) + 
             s12^3*s23*(1359*s13^3 + 1396*s13^2*s23 + 351*s13*s23^2 + 36*
                s23^3) + 2*s12*s13*s23^2*(43*s13^3 + 40*s13^2*s23 + 57*s13*
                s23^2 + 60*s23^3)) + p2q^3*s13*(3*s12^4*(151*s13 - 26*s23)*
              s23 - 120*s13*(s13 - s23)*s23^2*(s13 + s23)^2 + 
             s12^3*(-468*s13^3 + 536*s13^2*s23 + 292*s13*s23^2 + 126*s23^3) + 
             s12^2*(-468*s13^4 + 489*s13^3*s23 + 644*s13^2*s23^2 - 211*s13*
                s23^3 - 174*s23^4) + 2*s12*s23*(-43*s13^4 - 57*s13^3*s23 - 40*
                s13^2*s23^2 + 37*s13*s23^3 + 63*s23^4)) + 
           p2q*p3q^2*(-6*s12^5*(78*s13^2 - 5*s13*s23 + 10*s23^2) + 
             s12^2*s13*s23*(3025*s13^3 + 504*s13^2*s23 - 1323*s13*s23^2 - 664*
                s23^3) + s12^4*(468*s13^3 + 2657*s13^2*s23 - 298*s13*s23^2 - 
               12*s23^3) + 40*s13^2*s23^2*(-2*s13^3 + 2*s13^2*s23 + 9*s13*
                s23^2 + 5*s23^3) + 2*s12^3*(468*s13^4 + 1651*s13^3*s23 + 754*
                s13^2*s23^2 + 383*s13*s23^3 + 24*s23^4) + 2*s12*s13*s23*
              (-43*s13^4 + 89*s13^3*s23 + 77*s13^2*s23^2 + 108*s13*s23^3 + 
               183*s23^4)) + p2q^2*p3q*(3*s12^5*(5*s13 - 8*s23)*s23 - 
             40*s13^2*s23^2*(5*s13^3 + 2*s13^2*s23 - 10*s13*s23^2 - 7*
                s23^3) + 2*s12^4*(468*s13^3 + 1121*s13^2*s23 - 136*s13*
                s23^2 - 6*s23^3) - 2*s12*s13*s23*(86*s13^4 + 11*s13^3*s23 + 3*
                s13^2*s23^2 - 88*s13*s23^3 - 186*s23^4) + 
             s12^3*(468*s13^4 + 3391*s13^3*s23 + 1316*s13^2*s23^2 + 541*s13*
                s23^3 + 12*s23^4) - 2*s12^2*s13*(234*s13^4 - 1474*s13^3*s23 - 
               931*s13^2*s23^2 + 446*s13*s23^3 + 300*s23^4))) + 
         p1q*(-2*p3q^4*s12*(6*s12^5*s23 - 40*s13^2*s23^3*(s13 + s23) - 
             3*s12^4*(156*s13^2 - 9*s13*s23 + 4*s23^2) + s12^2*s13*s23*
              (161*s13^2 + 249*s13*s23 + 169*s23^2) + s12*s13*s23*
              (414*s13^3 + 39*s13^2*s23 + 89*s13*s23^2 - 60*s23^3) - 
             2*s12^3*(234*s13^3 - 10*s13^2*s23 + 73*s13*s23^2 + 9*s23^3)) - 
           2*p2q*p3q^3*(12*s12^6*s23 - 40*s13^3*s23^2*(s13 + s23)^2 - 
             9*s12^5*(78*s13^2 - 9*s13*s23 + 2*s23^2) + 2*s12^2*s13*s23*
              (803*s13^3 + 296*s13^2*s23 + 124*s13*s23^2 - 123*s23^3) + 
             3*s12^4*(78*s13^3 + 244*s13^2*s23 - 127*s13*s23^2 - 10*s23^3) - 
             s12*s13^2*s23*(83*s13^3 + 37*s13^2*s23 + 157*s13*s23^2 + 203*
                s23^3) + 2*s12^3*s13*(468*s13^3 + 795*s13^2*s23 + 391*s13*
                s23^2 + 297*s23^3)) - 2*p2q^3*p3q*s13*(27*s12^5*s23 + 
             s12^4*(468*s13^2 + 620*s13*s23 - 153*s23^2) + 20*s13^2*s23*
              (2*s13^3 - s13^2*s23 - 11*s13*s23^2 - 8*s23^3) + 
             s12^3*(-234*s13^3 + 766*s13^2*s23 + 559*s13*s23^2 + 363*s23^3) - 
             s12*s13*s23*(89*s13^3 + 14*s13^2*s23 + 360*s13*s23^2 + 375*
                s23^3) + s12^2*(-702*s13^4 + 314*s13^3*s23 + 854*s13^2*
                s23^2 + 74*s13*s23^3 - 213*s23^4)) + p2q^4*s13*
            (3*s12^4*s23*(-56*s13 + 13*s23) + 2*s12^3*(234*s13^3 + 11*s13^2*
                s23 - 148*s13*s23^2 - 63*s23^3) - 40*s13^2*s23*
              (s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             2*s12*s13*s23*(3*s13^3 - 20*s13^2*s23 + 143*s13*s23^2 + 126*
                s23^3) + s12^2*(468*s13^4 + 224*s13^3*s23 - 339*s13^2*s23^2 + 
               87*s23^4)) + p2q^2*p3q^2*(-12*s12^6*s23 + 
             6*s12^5*(78*s13^2 - 27*s13*s23 + 2*s23^2) - 40*s13^3*s23*
              (s13^3 - 4*s13^2*s23 - 12*s13*s23^2 - 7*s23^3) + 
             s12^4*(-2340*s13^3 - 2496*s13^2*s23 + 737*s13*s23^2 + 24*
                s23^3) + 2*s12*s13^2*s23*(169*s13^3 + 71*s13^2*s23 + 334*s13*
                s23^2 + 412*s23^3) - 2*s12^3*s13*(936*s13^3 + 2206*s13^2*
                s23 + 944*s13*s23^2 + 725*s23^3) + s12^2*s13*
              (936*s13^4 - 3236*s13^3*s23 - 2475*s13^2*s23^2 - 466*s13*
                s23^3 + 711*s23^4))))/(54*ep*(p1q + p3q)*(p2q + p3q)^2*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) + 
       (ep*(2*p1q^4*(p2q + p3q)*(s12 + s13)*s23^2*
           (19*s13^3*s23^2*(s13 + s23) + 3*s12^4*(8*s13^2 - 13*s13*s23 + 
              2*s23^2) - s12*s13^2*s23*(2*s13^2 + 2*s13*s23 + 19*s23^2) + 
            s12^2*s13*(24*s13^3 - 31*s13^2*s23 - 78*s13*s23^2 - 6*s23^3) + 
            s12^3*(48*s13^3 - 68*s13^2*s23 - 39*s13*s23^2 + 6*s23^3)) + 
          (p2q + p3q)^2*(s12 + s13)*(2*p2q^3*s13^2*(s12 + s13)*s23*
             (s12^4 - 19*s13^2*s23*(s13 + s23) + s12^3*(19*s13 + 53*s23) + 
              s12*s13*(17*s13^2 + 2*s13*s23 + 4*s23^2) + s12^2*(35*s13^2 + 
                74*s13*s23 + 52*s23^2)) - p3q^3*s12^2*(92*s12^5*s23 + 
              s12*s13^2*s23*(543*s13^2 - 989*s13*s23 - 116*s23^2) + 
              2*s13^3*s23*(111*s13^2 - 259*s13*s23 - 47*s23^2) + 
              s12^4*(-48*s13^2 + 421*s13*s23 + 172*s23^2) + s12^2*s13*(
                -48*s13^3 + 705*s13^2*s23 - 472*s13*s23^2 + 38*s23^3) + 
              s12^3*(-96*s13^3 + 713*s13^2*s23 + 171*s13*s23^2 + 80*s23^3)) + 
            p2q^2*p3q*s13*(78*s12^6*s23 - 38*s13^4*s23*(s13 + s23)^2 + 
              s12^5*s23*(5*s13 + 218*s23) - 2*s12*s13^3*s23*(48*s13^2 + 
                61*s13*s23 + 13*s23^2) + s12^4*(48*s13^3 - 583*s13^2*s23 + 
                591*s13*s23^2 - 136*s23^3) + s12^3*s13*(96*s13^3 - 
                937*s13^2*s23 + 706*s13*s23^2 - 26*s23^3) + s12^2*s13^2*(
                48*s13^3 - 485*s13^2*s23 + 287*s13*s23^2 + 142*s23^3)) - 
            p2q*p3q^2*s12*(80*s12^6*s23 + 5*s12^5*s23*(45*s13 + 32*s23) + 
              s12*s13^3*s23*(673*s13^2 - 763*s13*s23 - 128*s23^2) + 
              4*s13^4*s23*(3*s13^2 + 2*s13*s23 - s23^2) + s12^2*s13^2*(
                96*s13^3 + 1420*s13^2*s23 - 1659*s13*s23^2 + 6*s23^3) + 
              s12^4*(96*s13^3 + 416*s13^2*s23 - 157*s13*s23^2 + 80*s23^3) + 
              s12^3*s13*(192*s13^3 + 1030*s13^2*s23 - 1205*s13*s23^2 + 
                170*s23^3))) + p1q*(p2q^3*p3q*(s12^7*s23*(-23*s13 + 40*s23) + 
              38*s13^5*s23*(-2*s13^3 + s13^2*s23 + 11*s13*s23^2 + 8*s23^3) + 
              s12^6*(-96*s13^3 - 767*s13^2*s23 + 1920*s13*s23^2 + 80*s23^3) + 
              2*s12*s13^4*s23*(-176*s13^3 + 51*s13^2*s23 + 516*s13*s23^2 + 
                232*s23^3) + s12^2*s13^3*(144*s13^4 - 2311*s13^3*s23 + 
                2341*s13^2*s23^2 + 244*s13*s23^3 - 600*s23^4) + 
              3*s12^3*s13^2*(112*s13^4 - 1997*s13^3*s23 + 2481*s13^2*s23^2 - 
                353*s13*s23^3 - 350*s23^4) + s12^4*s13*(144*s13^4 - 
                6798*s13^3*s23 + 9969*s13^2*s23^2 - 752*s13*s23^3 - 
                270*s23^4) + s12^5*(-144*s13^4 - 3586*s13^3*s23 + 
                6683*s13^2*s23^2 + 17*s13*s23^3 + 40*s23^4)) + 
            p3q^4*s12*(-12*s12^7*s23 + 4*s13^4*s23^2*(s13^2 - 2*s13*s23 - 
                3*s23^2) + s12^6*(96*s13^2 - 227*s13*s23 + 144*s23^2) - 
              s12^2*s13^2*s23*(747*s13^3 - 3884*s13^2*s23 + 664*s13*s23^2 + 
                92*s23^3) - s12*s13^3*s23*(266*s13^3 - 1263*s13^2*s23 + 
                537*s13*s23^2 + 112*s23^3) + s12^5*(288*s13^3 - 702*s13^2*
                 s23 + 1327*s13*s23^2 + 276*s23^3) + 2*s12^4*(144*s13^4 - 
                493*s13^3*s23 + 1820*s13^2*s23^2 + 393*s13*s23^3 + 
                60*s23^4) + s12^3*s13*(96*s13^4 - 980*s13^3*s23 + 
                5082*s13^2*s23^2 + 375*s13*s23^3 + 108*s23^4)) + 
            p2q^2*p3q^2*(-12*s12^8*s23 + s12^7*(48*s13^2 - 273*s13*s23 + 
                212*s23^2) - 38*s13^5*s23*(s13^3 - 4*s13^2*s23 - 
                12*s13*s23^2 - 7*s23^3) + 2*s12*s13^4*s23*(-100*s13^3 + 
                255*s13^2*s23 + 577*s13*s23^2 + 203*s23^3) + 
              s12^6*(-144*s13^3 - 1573*s13^2*s23 + 3967*s13*s23^2 + 
                424*s23^3) - s12^4*s13^2*(528*s13^3 + 8816*s13^2*s23 - 
                19583*s13*s23^2 + 567*s23^3) - s12^3*s13^2*s23*(7713*s13^3 - 
                15453*s13^2*s23 + 2124*s13*s23^2 + 968*s23^3) + 
              s12^2*s13^3*(96*s13^4 - 2761*s13^3*s23 + 5430*s13^2*s23^2 - 
                391*s13*s23^3 - 688*s23^4) + s12^5*(-624*s13^4 - 
                5014*s13^3*s23 + 12957*s13^2*s23^2 + 892*s13*s23^3 + 
                200*s23^4)) - p2q^4*s13*(s12 + s13)*(s12^5*(237*s13 - 
                362*s23)*s23 + 2*s12*s13^2*s23*(65*s13^3 + 51*s13^2*s23 - 
                80*s13*s23^2 - 28*s23^3) + 38*s13^3*s23*(s13^3 + s13^2*s23 - 
                3*s13*s23^2 - 3*s23^3) + s12^4*(-48*s13^3 + 875*s13^2*s23 - 
                879*s13*s23^2 + 58*s23^3) + s12^3*(-96*s13^4 + 1141*s13^3*
                 s23 - 794*s13^2*s23^2 + 204*s13*s23^3 + 144*s23^4) + 
              s12^2*s13*(-48*s13^4 + 595*s13^3*s23 - 213*s13^2*s23^2 + 
                80*s13*s23^3 + 264*s23^4)) + p2q*p3q^3*(-24*s12^8*s23 + 
              76*s13^5*s23^2*(s13 + s23)^2 + s12^7*(144*s13^2 - 477*s13*s23 + 
                316*s23^2) - 4*s12*s13^4*s23*(4*s13^3 - 68*s13^2*s23 - 
                97*s13*s23^2 - 25*s23^3) - s12^2*s13^3*s23*(1441*s13^3 - 
                4463*s13^2*s23 + 1092*s13*s23^2 + 408*s23^3) + 
              s12^6*(240*s13^3 - 1745*s13^2*s23 + 3736*s13*s23^2 + 
                620*s23^3) + s12^4*s13*(-432*s13^4 - 5014*s13^3*s23 + 
                16369*s13^2*s23^2 + 298*s13*s23^3 + 234*s23^4) + 
              s12^5*(-144*s13^4 - 3526*s13^3*s23 + 11155*s13^2*s23^2 + 
                1603*s13*s23^3 + 280*s23^4) - s12^3*s13^2*(192*s13^4 + 
                4205*s13^3*s23 - 12901*s13^2*s23^2 + 2013*s13*s23^3 + 
                418*s23^4))) - p1q^3*s23*
           (p2q^2*(2*s12^6*(24*s13^2 - 41*s13*s23 + 6*s23^2) + 
              38*s13^3*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - s23^3) + 
              s12^5*(192*s13^3 - 262*s13^2*s23 + 245*s13*s23^2 + 52*s23^3) - 
              2*s12*s13^2*s23*(4*s13^4 - 118*s13^3*s23 - 36*s13^2*s23^2 + 
                65*s13*s23^3 + 17*s23^4) + s12^4*(336*s13^4 - 394*s13^3*s23 + 
                377*s13^2*s23^2 + 3*s13*s23^3 + 80*s23^4) + 
              s12^3*(288*s13^5 - 386*s13^4*s23 + 299*s13^3*s23^2 - 
                530*s13^2*s23^3 + 8*s13*s23^4 + 40*s23^5) + s12^2*s13*(
                96*s13^5 - 180*s13^4*s23 + 277*s13^3*s23^2 - 483*s13^2*
                 s23^3 - 184*s13*s23^4 + 44*s23^5)) + 2*p2q*p3q*
             (s12^6*(48*s13^2 - 121*s13*s23 + 24*s23^2) + 19*s13^3*s23^2*(
                4*s13^3 + 3*s13^2*s23 - 3*s13*s23^2 - 2*s23^3) + 
              2*s12^5*(72*s13^3 - 201*s13^2*s23 + 152*s13*s23^2 + 29*s23^3) + 
              s12*s13^2*s23*(-6*s13^4 + 158*s13^3*s23 + 11*s13^2*s23^2 - 
                130*s13*s23^3 - 34*s23^4) + s12^4*(192*s13^4 - 602*s13^3*
                 s23 + 492*s13^2*s23^2 + 83*s13*s23^3 + 74*s23^4) + 
              s12^3*(144*s13^5 - 536*s13^4*s23 + 422*s13^3*s23^2 - 
                375*s13^2*s23^3 + 8*s13*s23^4 + 40*s23^5) + s12^2*s13*(
                48*s13^5 - 221*s13^4*s23 + 292*s13^3*s23^2 - 406*s13^2*
                 s23^3 - 159*s13*s23^4 + 44*s23^5)) + 
            p3q^2*(4*s12^6*(24*s13^2 - 40*s13*s23 + 9*s23^2) + 
              38*s13^3*s23^2*(s13^3 - 2*s13*s23^2 - s23^3) + 
              s12^5*(288*s13^3 - 446*s13^2*s23 + 363*s13*s23^2 + 64*s23^3) - 
              2*s12*s13^2*s23*(2*s13^4 - 40*s13^3*s23 + 25*s13^2*s23^2 + 
                65*s13*s23^3 + 17*s23^4) + s12^4*(336*s13^4 - 522*s13^3*s23 + 
                655*s13^2*s23^2 + 163*s13*s23^3 + 68*s23^4) + 
              s12^3*(192*s13^5 - 398*s13^4*s23 + 641*s13^3*s23^2 - 
                220*s13^2*s23^3 + 8*s13*s23^4 + 40*s23^5) + s12^2*s13*(
                48*s13^5 - 166*s13^4*s23 + 355*s13^3*s23^2 - 329*s13^2*
                 s23^3 - 134*s13*s23^4 + 44*s23^5))) + 
          p1q^2*(p3q^3*(-38*s13^4*s23^3*(s13 + s23)^2 + s12^7*(48*s13^2 - 
                82*s13*s23 + 36*s23^2) + 16*s12^6*s13*(9*s13^2 - 21*s13*s23 + 
                41*s23^2) + 2*s12*s13^3*s23^2*(4*s13^3 - 65*s13^2*s23 - 
                99*s13*s23^2 - 30*s23^3) + s12^4*s13*(48*s13^4 - 
                340*s13^3*s23 + 2549*s13^2*s23^2 - 1988*s13*s23^3 - 
                435*s23^4) + s12^5*(144*s13^4 - 464*s13^3*s23 + 1839*s13^2*
                 s23^2 - 651*s13*s23^3 - 36*s23^4) + s12^2*s13^2*s23*(
                -92*s13^4 + 807*s13^3*s23 - 1276*s13^2*s23^2 - 137*s13*
                 s23^3 + 52*s23^4) + s12^3*s13*s23*(-222*s13^4 + 
                2129*s13^3*s23 - 2521*s13^2*s23^2 - 354*s13*s23^3 + 
                54*s23^4)) - p2q^2*p3q*(2*s12^7*(41*s13 - 12*s23)*s23 + 
              s12^6*(96*s13^3 + 268*s13^2*s23 - 998*s13*s23^2 - 92*s23^3) - 
              38*s13^4*s23^2*(5*s13^3 + 2*s13^2*s23 - 10*s13*s23^2 - 
                7*s23^3) + s12^5*(240*s13^4 + 464*s13^3*s23 - 3587*s13^2*
                 s23^2 + 1519*s13*s23^3 - 148*s23^4) + 2*s12*s13^3*s23*(
                4*s13^4 - 317*s13^3*s23 + 7*s13^2*s23^2 + 475*s13*s23^3 + 
                166*s23^4) + s12^3*s13*(-48*s13^5 + 1174*s13^4*s23 - 
                6367*s13^3*s23^2 + 6189*s13^2*s23^3 + 490*s13*s23^4 - 
                518*s23^5) + s12^2*s13^2*(-48*s13^5 + 512*s13^4*s23 - 
                3019*s13^3*s23^2 + 2714*s13^2*s23^3 + 899*s13*s23^4 - 
                392*s23^5) + s12^4*(144*s13^5 + 948*s13^4*s23 - 6405*s13^3*
                 s23^2 + 5176*s13^2*s23^3 + 113*s13*s23^4 - 80*s23^5)) + 
            p2q*p3q^2*(4*s12^7*(12*s13^2 - 41*s13*s23 + 15*s23^2) + 
              38*s13^4*s23^2*(2*s13^3 - 2*s13^2*s23 - 9*s13*s23^2 - 
                5*s23^3) + s12^6*(48*s13^3 - 590*s13^2*s23 + 1391*s13*s23^2 + 
                52*s23^3) - 2*s12^2*s13^2*s23*(197*s13^4 - 1380*s13^3*s23 + 
                1630*s13^2*s23^2 + 327*s13*s23^3 - 137*s23^4) + 
              s12^5*(-144*s13^4 - 784*s13^3*s23 + 4433*s13^2*s23^2 - 
                1759*s13*s23^3 + 32*s23^4) - 2*s12*s13^3*s23*(2*s13^4 - 
                136*s13^3*s23 + 161*s13^2*s23^2 + 408*s13*s23^3 + 
                128*s23^4) - s12^3*s13*(96*s13^5 + 872*s13^4*s23 - 
                6599*s13^3*s23^2 + 6781*s13^2*s23^3 + 730*s13*s23^4 - 
                340*s23^5) - s12^4*(240*s13^5 + 840*s13^4*s23 - 7137*s13^3*
                 s23^2 + 5578*s13^2*s23^3 + 658*s13*s23^4 - 40*s23^5)) + 
            p2q^3*(114*s13^4*(s13 - s23)*s23^2*(s13 + s23)^2 + 
              s12^6*s23*(34*s13^2 + 263*s13*s23 + 40*s23^2) - 
              2*s12*s13^3*s23*(2*s13^4 - 185*s13^3*s23 - 89*s13^2*s23^2 + 
                166*s13*s23^3 + 68*s23^4) + s12^5*(48*s13^4 + 48*s13^3*s23 + 
                1089*s13^2*s23^2 - 411*s13*s23^3 + 80*s23^4) + 
              s12^4*(144*s13^5 - 160*s13^4*s23 + 2105*s13^3*s23^2 - 
                1538*s13^2*s23^3 + 110*s13*s23^4 + 40*s23^5) + 
              2*s12^2*s13^2*(24*s13^5 - 81*s13^4*s23 + 581*s13^3*s23^2 - 
                341*s13^2*s23^3 - 191*s13*s23^4 + 85*s23^5) + 
              s12^3*s13*(144*s13^5 - 332*s13^4*s23 + 2185*s13^3*s23^2 - 
                1833*s13^2*s23^3 - 114*s13*s23^4 + 232*s23^5)))))/
        (108*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*
         (s12 + s13)^2*s23^2*(-(p2q*(s12 + s13)) - p3q*(s12 + s13) + 
          p1q*s23)) + (-2*p1q^4*(p2q + p3q)*s23^2*
          (122*s13^4*s23^2*(s13 + s23) + 9*s12^5*(104*s13^2 - 5*s13*s23 + 
             4*s23^2) + 2*s12*s13^3*s23*(172*s13^2 + 315*s13*s23 + 
             82*s23^2) + 3*s12^2*s13^2*(312*s13^3 + 505*s13^2*s23 + 
             111*s13*s23^2 - 22*s23^3) + s12^4*(2808*s13^3 + 737*s13^2*s23 + 
             39*s13*s23^2 + 36*s23^3) + s12^3*s13*(2808*s13^3 + 
             1953*s13^2*s23 - 172*s13*s23^2 + 48*s23^3)) - 
         (p2q + p3q)^2*(s12 + s13)*(2*p2q^3*s13^2*(s12 + s13)*s23*
            (147*s12^4 + 3*s12^3*(98*s13 - 57*s23) - 122*s13^2*s23*
              (s13 + s23) - 2*s12*s13*s23*(254*s13 + 193*s23) + 
             s12^2*(147*s13^2 - 557*s13*s23 - 318*s23^2)) + 
           p3q^3*s12^2*(-72*s12^5*s23 + 3*s12^4*(624*s13^2 - 223*s13*s23 - 24*
                s23^2) + 6*s13^3*s23*(-282*s13^2 + 281*s13*s23 + 14*s23^2) + 
             s12*s13^2*s23*(-1509*s13^2 + 3865*s13*s23 + 290*s23^2) + 
             3*s12^3*s13*(1248*s13^2 - 245*s13*s23 + 503*s23^2) + 
             s12^2*s13*(1872*s13^3 + 45*s13^2*s23 + 3520*s13*s23^2 + 246*
                s23^3)) - p2q*p3q^2*s12*s13*(549*s12^5*s23 + 
             s12^4*(3744*s13^2 + 3794*s13*s23 - 2793*s23^2) - 
             12*s13^3*s23*(33*s13^2 + 14*s13*s23 - 19*s23^2) + 
             s12*s13^2*s23*(4343*s13^2 - 599*s13*s23 + 1022*s23^2) + 
             s12^3*(7488*s13^3 + 8100*s13^2*s23 - 5113*s13*s23^2 + 378*
                s23^3) + s12^2*s13*(3744*s13^3 + 9594*s13^2*s23 - 3231*s13*
                s23^2 + 1252*s23^3)) - p2q^2*p3q*s13*(294*s12^6*s23 + 
             s12^5*(1801*s13 - 930*s23)*s23 + 244*s13^4*s23*(s13 + s23)^2 - 
             4*s12*s13^3*s23*(6*s13^2 - 305*s13*s23 - 311*s23^2) + 
             s12^4*(-1872*s13^3 + 2247*s13^2*s23 - 649*s13*s23^2 + 636*
                s23^3) + s12^3*s13*(-3744*s13^3 + 1243*s13^2*s23 + 2160*s13*
                s23^2 + 2202*s23^3) + s12^2*s13^2*(-1872*s13^3 + 235*s13^2*
                s23 + 2851*s13*s23^2 + 2526*s23^3))) + 
         p1q*(p2q^2*p3q^2*(72*s12^8*s23 - 3*s12^7*(624*s13^2 - 365*s13*s23 + 
               24*s23^2) + s12^3*s13^2*s23*(61847*s13^3 + 21197*s13^2*s23 + 
               20628*s13*s23^2 - 11000*s23^3) + s12^6*(5616*s13^3 + 16249*
                s13^2*s23 - 7389*s13*s23^2 - 144*s23^3) + 244*s13^5*s23*
              (s13^3 - 4*s13^2*s23 - 12*s13*s23^2 - 7*s23^3) - 
             4*s12*s13^4*s23*(487*s13^3 + 457*s13^2*s23 + 2070*s13*s23^2 + 
               2039*s23^3) + s12^5*s13*(24336*s13^3 + 48302*s13^2*s23 - 8869*
                s13*s23^2 + 11254*s23^3) + s12^2*s13^3*(-3744*s13^4 + 18113*
                s13^3*s23 + 6314*s13^2*s23^2 - 2477*s13*s23^3 - 14530*
                s23^4) + s12^4*s13*(20592*s13^4 + 74618*s13^3*s23 + 12479*
                s13^2*s23^2 + 28431*s13*s23^3 - 2798*s23^4)) + 
           p2q^3*p3q*s13*(273*s12^7*s23 + s12^6*(3744*s13^2 + 7693*s13*s23 - 
               2888*s23^2) + 244*s13^4*s23*(2*s13^3 - s13^2*s23 - 11*s13*
                s23^2 - 8*s23^3) - 4*s12*s13^3*s23*(161*s13^3 + 89*s13^2*
                s23 + 2149*s13*s23^2 + 2038*s23^3) + 
             s12^5*(5616*s13^3 + 23330*s13^2*s23 - 119*s13*s23^2 + 5521*
                s23^3) + s12^2*s13^2*(-5616*s13^4 + 6677*s13^3*s23 + 9289*
                s13^2*s23^2 - 7174*s13*s23^3 - 13142*s23^4) + 
             s12^3*s13*(-13104*s13^4 + 26001*s13^3*s23 + 24279*s13^2*s23^2 + 
               7105*s13*s23^3 - 9460*s23^4) + s12^4*(-5616*s13^4 + 34102*
                s13^3*s23 + 17647*s13^2*s23^2 + 13648*s13*s23^3 - 2478*
                s23^4)) + p2q*p3q^3*(144*s12^8*s23 - 488*s13^5*s23^2*
              (s13 + s23)^2 - 3*s12^7*(1872*s13^2 - 457*s13*s23 + 72*s23^2) + 
             s12^2*s13^3*s23*(16175*s13^3 - 1557*s13^2*s23 + 3574*s13*s23^2 - 
               6402*s23^3) - 3*s12^6*(3120*s13^3 - 4077*s13^2*s23 + 2564*s13*
                s23^2 + 120*s23^3) - 4*s12*s13^4*s23*(271*s13^3 + 168*s13^2*
                s23 + 709*s13*s23^2 + 812*s23^3) + s12^5*s13*
              (5616*s13^3 + 32294*s13^2*s23 - 12013*s13*s23^2 + 9335*s23^3) + 
             s12^3*s13^2*(7488*s13^4 + 46971*s13^3*s23 + 1449*s13^2*s23^2 + 
               21151*s13*s23^3 - 4468*s23^4) + s12^4*s13*(16848*s13^4 + 51002*
                s13^3*s23 - 1715*s13^2*s23^2 + 24692*s13*s23^3 - 706*
                s23^4)) + p2q^4*s13*(s12 + s13)*(s12^5*(1195*s13 - 294*s23)*
              s23 + 244*s13^3*s23*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*
                s23^3) + 3*s12^4*(-624*s13^3 + 731*s13^2*s23 + 633*s13*
                s23^2 + 310*s23^3) - 4*s12*s13^2*s23*(6*s13^3 - 82*s13^2*
                s23 + 563*s13*s23^2 + 529*s23^3) + s12^2*s13*
              (-1872*s13^4 + 511*s13^3*s23 + 3075*s13^2*s23^2 - 1070*s13*
                s23^3 - 2076*s23^4) + s12^3*(-3744*s13^4 + 1777*s13^3*s23 + 
               4944*s13^2*s23^2 + 1420*s13*s23^3 - 636*s23^4)) + 
           p3q^4*s12*(72*s12^7*s23 + 12*s13^4*s23^2*(19*s13^2 - 14*s13*s23 - 
               33*s23^2) - 9*s12^6*(416*s13^2 - 61*s13*s23 + 16*s23^2) + 
             s12*s13^3*s23*(4252*s13^3 - 1985*s13^2*s23 + 2199*s13*s23^2 - 
               822*s23^3) + s12^2*s13^2*s23*(8837*s13^3 - 3488*s13^2*s23 + 
               7278*s13*s23^2 - 216*s23^3) - s12^5*(11232*s13^3 - 2480*s13^2*
                s23 + 2897*s13*s23^2 + 216*s23^3) + 2*s12^4*s13*
              (-5616*s13^3 + 1967*s13^2*s23 - 2434*s13*s23^2 + 1336*s23^3) + 
             s12^3*s13*(-3744*s13^4 + 6516*s13^3*s23 - 3390*s13^2*s23^2 + 
               7559*s13*s23^3 + 250*s23^4))) + p1q^3*s23*
          (p2q^2*(6*s12^6*(312*s13^2 - 17*s13*s23 + 12*s23^2) + 
             3*s12^4*s13*(4304*s13^3 + 578*s13^2*s23 - 507*s13*s23^2 - 215*
                s23^3) + 244*s13^3*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - 
               s23^3) + s12^5*(7392*s13^3 - 446*s13^2*s23 + 653*s13*s23^2 + 
               72*s23^3) + 4*s12*s13^2*s23*(344*s13^4 + 685*s13^3*s23 + 307*
                s13^2*s23^2 + 6*s13*s23^3 - 82*s23^4) + s12^3*s13*
              (11136*s13^4 + 4142*s13^3*s23 - 3517*s13^2*s23^2 - 1422*s13*
                s23^3 + 488*s23^4) + s12^2*s13*(3744*s13^5 + 3440*s13^4*s23 + 
               113*s13^3*s23^2 - 369*s13^2*s23^3 + 796*s13*s23^4 - 44*
                s23^5)) + 2*p2q*p3q*(3*s12^6*(640*s13^2 - 49*s13*s23 + 48*
                s23^2) + 122*s13^3*s23^2*(4*s13^3 + 3*s13^2*s23 - 3*s13*
                s23^2 - 2*s23^3) + 2*s12^5*(2856*s13^3 - 1188*s13^2*s23 + 383*
                s13*s23^2 + 54*s23^3) + 2*s12*s13^2*s23*(516*s13^4 + 832*
                s13^3*s23 + 227*s13^2*s23^2 - 70*s13*s23^3 - 164*s23^4) + 
             s12^4*(7584*s13^4 - 5186*s13^3*s23 - 3236*s13^2*s23^2 - 643*s13*
                s23^3 - 36*s23^4) + 2*s12^3*s13*(2856*s13^4 - 2216*s13^3*
                s23 - 3265*s13^2*s23^2 - 636*s13*s23^3 + 220*s23^4) + 
             s12^2*s13*(1920*s13^5 - 443*s13^4*s23 - 1976*s13^3*s23^2 - 353*
                s13^2*s23^3 + 862*s13*s23^4 - 44*s23^5)) + 
           p3q^2*(24*s12^6*(156*s13^2 - 8*s13*s23 + 9*s23^2) + 
             244*s13^3*s23^2*(s13^3 - 2*s13*s23^2 - s23^3) + 
             s12^5*(11136*s13^3 - 754*s13^2*s23 + 879*s13*s23^2 + 144*
                s23^3) + 4*s12*s13^2*s23*(172*s13^4 + 147*s13^3*s23 - 80*
                s13^2*s23^2 - 76*s13*s23^3 - 82*s23^4) + 
             s12^4*(12912*s13^4 - 1450*s13^3*s23 - 3175*s13^2*s23^2 - 641*s13*
                s23^3 - 72*s23^4) + s12^3*s13*(7392*s13^4 - 2350*s13^3*s23 - 
               5991*s13^2*s23^2 - 1122*s13*s23^3 + 392*s23^4) + 
             s12^2*s13*(1872*s13^5 - 774*s13^4*s23 - 2289*s13^3*s23^2 - 337*
                s13^2*s23^3 + 928*s13*s23^4 - 44*s23^5))) + 
         p1q^2*(p3q^3*(244*s13^4*s23^3*(s13 + s23)^2 - 
             6*s12^7*(312*s13^2 - 17*s13*s23 + 36*s23^2) - 
             2*s12^6*s13*(2808*s13^2 - 2998*s13*s23 + 675*s23^2) + 
             4*s12*s13^3*s23^2*(229*s13^3 + 227*s13^2*s23 + 240*s13*s23^2 + 
               242*s23^3) + s12^4*s13*(-1872*s13^4 + 19140*s13^3*s23 + 8617*
                s13^2*s23^2 + 3770*s13*s23^3 - 1627*s23^4) + 
             s12^3*s13*s23*(13322*s13^4 + 5181*s13^3*s23 + 2561*s13^2*s23^2 - 
               4166*s13*s23^3 + 40*s23^4) + s12^5*(-5616*s13^4 + 16144*s13^3*
                s23 + 2035*s13^2*s23^2 + 2893*s13*s23^3 + 216*s23^4) + 
             s12^2*s13^2*s23*(4432*s13^4 + 649*s13^3*s23 + 1628*s13^2*s23^2 - 
               1491*s13*s23^3 + 844*s23^4)) + p2q^3*s13*
            (s12^6*(1770*s13 - 481*s23)*s23 - 732*s13^3*(s13 - s23)*s23^2*
              (s13 + s23)^2 + s12^5*(-1872*s13^3 + 5140*s13^2*s23 - 425*s13*
                s23^2 + 1175*s23^3) + s12^4*(-5616*s13^4 + 7808*s13^3*s23 + 
               2775*s13^2*s23^2 + 706*s13*s23^3 - 1396*s23^4) - 
             4*s12*s13^2*s23*(172*s13^4 + 425*s13^3*s23 + 368*s13^2*s23^2 - 
               364*s13*s23^3 - 479*s23^4) - 2*s12^2*s13*(936*s13^5 - 731*
                s13^4*s23 - 33*s13^3*s23^2 + 1436*s13^2*s23^3 + 432*s13*
                s23^4 - 906*s23^5) + s12^3*(-5616*s13^5 + 6588*s13^4*s23 + 
               3753*s13^3*s23^2 - 2361*s13^2*s23^3 - 3024*s13*s23^4 + 668*
                s23^5)) + p2q*p3q^2*(-12*s12^7*(156*s13^2 - 17*s13*s23 + 30*
                s23^2) - 244*s13^4*s23^2*(2*s13^3 - 2*s13^2*s23 - 9*s13*
                s23^2 - 5*s23^3) - s12^6*(1872*s13^3 - 12082*s13^2*s23 + 2985*
                s13*s23^2 + 72*s23^3) + s12^4*s13*(9360*s13^4 + 47240*s13^3*
                s23 + 6249*s13^2*s23^2 + 5500*s13*s23^3 - 5028*s23^4) + 
             s12^5*(5616*s13^4 + 34452*s13^3*s23 - 1603*s13^2*s23^2 + 6563*
                s13*s23^3 + 288*s23^4) + 4*s12*s13^3*s23*(-172*s13^4 + 298*
                s13^3*s23 + 484*s13^2*s23^2 + 916*s13*s23^3 + 963*s23^4) + 
             2*s12^2*s13^2*s23*(6195*s13^4 - 106*s13^3*s23 - 1453*s13^2*
                s23^2 - 2420*s13*s23^3 + 1750*s23^4) + s12^3*s13*
              (3744*s13^5 + 37744*s13^4*s23 + 3335*s13^3*s23^2 - 3809*s13^2*
                s23^3 - 11904*s13*s23^4 + 748*s23^5)) + 
           p2q^2*p3q*(6*s12^7*(17*s13 - 24*s23)*s23 + 
             4*s12^6*(936*s13^3 + 2408*s13^2*s23 - 529*s13*s23^2 - 18*
                s23^3) - 244*s13^4*s23^2*(5*s13^3 + 2*s13^2*s23 - 10*s13*
                s23^2 - 7*s23^3) + s12^4*s13*(5616*s13^4 + 46564*s13^3*s23 + 
               11063*s13^2*s23^2 + 4212*s13*s23^3 - 4797*s23^4) - 
             4*s12*s13^3*s23*(344*s13^4 + 356*s13^3*s23 + 111*s13^2*s23^2 - 
               1040*s13*s23^3 - 1200*s23^4) + s12^5*(9360*s13^4 + 30552*s13^3*
                s23 - 511*s13^2*s23^2 + 4845*s13*s23^3 + 72*s23^4) + 
             s12^3*s13*(-1872*s13^5 + 38114*s13^4*s23 + 12563*s13^3*s23^2 - 
               5179*s13^2*s23^3 - 10762*s13*s23^4 + 1376*s23^5) + 
             s12^2*s13^2*(-1872*s13^5 + 11196*s13^4*s23 + 2757*s13^3*s23^2 - 
               5630*s13^2*s23^3 - 4213*s13*s23^4 + 4468*s23^5))))/
        (216*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*
         (s12 + s13)^2*s23^2*(-(p2q*(s12 + s13)) - p3q*(s12 + s13) + 
          p1q*s23)) + ((-2*p1q^3*(p2q + p3q)*s23*(s12 + s13 + s23)*
           (24*s13 + s23) + p1q^2*(p2q^2*(48*s13^3 + 2*s13^2*s23 - 
              s23^2*(7*s12 + 3*s23) - 5*s13*s23*(10*s12 + 11*s23)) + 
            p3q^2*(2*s12^2*(24*s13 + s23) - s12*s23*(50*s13 + 17*s23) - 
              3*s23*(32*s13^2 + 39*s13*s23 + 5*s23^2)) + 
            2*p2q*p3q*(s12^2*s23 - 2*s12*(24*s13^2 + 49*s13*s23 + 6*s23^2) - 
              s23*(95*s13^2 + 110*s13*s23 + 9*s23^2))) - 
          (p2q + p3q)*(2*p2q^3*s13*s23*(s12 + s13 + s23) + 
            p2q^2*p3q*(-48*s13^3 - 45*s13^2*s23 + 2*s12*s23*(-s12 + s23) + 
              s13*s23*(5*s12 + 9*s23)) - p3q^3*(6*s13*s23*(2*s13 + s23) + 
              15*s12*s23*(5*s13 + s23) + s12^2*(48*s13 + 19*s23)) - 
            p2q*p3q^2*(19*s12^2*s23 + 3*s13*(3*s13 - s23)*s23 + 
              s12*(-96*s13^2 + 20*s13*s23 + 11*s23^2))) + 
          p1q*(p2q^3*(48*s13^3 + 57*s13^2*s23 + 2*s23^2*(-s12 + s23) + 
              5*s13*s23*(s12 + s23)) + p3q^3*(s12*(71*s13 - 4*s23)*s23 + 
              s12^2*(96*s13 + 19*s23) - 3*s23*(12*s13^2 + 21*s13*s23 + 
                5*s23^2)) + p2q^2*p3q*(96*s13^3 + 7*s12^2*s23 + 
              70*s13^2*s23 - 59*s13*s23^2 - 9*s23^3 - s12*(96*s13^2 + 
                35*s13*s23 + 18*s23^2)) + p2q*p3q^2*(s12^2*(48*s13 + 
                26*s23) - s12*(192*s13^2 + 65*s13*s23 + 20*s23^2) - 
              s23*(119*s13^2 + 175*s13*s23 + 26*s23^2))))*den[-3 + 2*ep])/
        (24*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23^2) + 
       nl*(-1/9*(ep^2*(p2q*s13*(s12 + s13 - s23) + p1q*s23*(s12 - s13 + 
               s23) - p3q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))/
           ((p1q + p2q + p3q)*s13*s23) + 
         (ep*(-2*p2q^3*s13*(s12 + s13 + s23) - 2*p1q^3*s23*(s12 + s13 + 
              s23) + p2q*p3q^2*(7*s12^2 + 20*s12*s13 + 21*s13^2 - s12*s23 - 
              7*s13*s23) + p2q^2*p3q*(2*s12^2 + 7*s12*s13 + 9*s13^2 - 
              2*s12*s23 - 5*s13*s23) + p3q^3*(7*s12^2 + 2*s13*(6*s13 - s23) + 
              3*s12*(5*s13 + s23)) + p1q^2*(p3q*(2*s12^2 - 2*s12*s13 - 
                5*s12*s23 - 17*s13*s23 - 3*s23^2) + p2q*(-2*s12*s13 + 
                2*s13^2 - 3*s12*s23 - 11*s13*s23 + s23^2)) + 
            p1q*(p3q^2*(7*s12^2 + 11*s12*s13 + 12*s13^2 - 4*s12*s23 - 
                19*s13*s23 - 3*s23^2) + p2q*p3q*(3*s12^2 + 16*s12*s13 + 
                25*s13^2 - 8*s12*s23 - 16*s13*s23 + s23^2) + 
              p2q^2*(9*s12*s13 + 13*s13^2 - 2*s12*s23 + s13*s23 + 2*s23^2))))/
          (18*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23) + 
         (-2*p1q^3*(p2q + p3q)*(24*s13 - s23)*s23*(s12 + s13 + s23) - 
           p1q*(p2q^3*(-48*s13^3 - 35*s13^2*s23 + 2*s23^2*(-s12 + s23) + s13*
                s23*(9*s12 + s23)) + p2q^2*p3q*(-96*s13^3 + 3*s12^2*s23 - 2*
                s13^2*s23 + 49*s13*s23^2 + 11*s23^3 + s12*(96*s13^2 + 
                 81*s13*s23 - 2*s23^2)) + p2q*p3q^2*(s12^2*(-48*s13 + 
                 2*s23) + s12*(192*s13^2 + 123*s13*s23 - 4*s23^2) + 7*s23*
                (27*s13^2 + 19*s13*s23 + 2*s23^2)) - 
             p3q^3*(s12^2*(96*s13 + s23) + s12*s23*(45*s13 + 4*s23) - s23*
                (60*s13^2 + 37*s13*s23 + 5*s23^2))) + 
           p1q^2*(p2q^2*(48*s13^3 - 2*s13^2*s23 + (3*s12 - s23)*s23^2 - s13*
                s23*(46*s12 + 37*s23)) - 2*p2q*p3q*(s12^2*s23 + 2*s12*s13*
                (24*s13 + 47*s23) + s23*(97*s13^2 + 86*s13*s23 + 3*s23^2)) + 
             p3q^2*(s12^2*(48*s13 - 2*s23) - s12*s23*(46*s13 + 3*s23) - s23*
                (96*s13^2 + 87*s13*s23 + 5*s23^2))) + (p2q + p3q)*
            (2*p2q^3*s13*s23*(s12 + s13 + s23) + p2q^2*p3q*(48*s13^3 + 31*
                s13^2*s23 + 2*s12*s23*(-s12 + s23) - 3*s13*s23*(5*s12 + 
                 s23)) + p3q^3*(2*s13*s23*(-6*s13 + s23) + s12^2*
                (48*s13 + s23) + s12*s23*(41*s13 + 5*s23)) + 
             p2q*p3q^2*(s12^2*s23 - s13*s23*(29*s13 + s23) + s12*
                (-96*s13^2 - 20*s13*s23 + 9*s23^2))))/(36*(p1q + p3q)*
           (p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23^2) + 
         ((-2*p1q^3*(p2q + p3q)*s23*(s12 + s13 + s23)*(24*s13 + s23) + 
            p1q^2*(p2q^2*(48*s13^3 + 2*s13^2*s23 - s23^2*(7*s12 + 3*s23) - 
                5*s13*s23*(10*s12 + 11*s23)) + p3q^2*(2*s12^2*(24*s13 + 
                  s23) - s12*s23*(50*s13 + 17*s23) - 3*s23*(32*s13^2 + 
                  39*s13*s23 + 5*s23^2)) + 2*p2q*p3q*(s12^2*s23 - 
                2*s12*(24*s13^2 + 49*s13*s23 + 6*s23^2) - s23*(95*s13^2 + 
                  110*s13*s23 + 9*s23^2))) - (p2q + p3q)*
             (2*p2q^3*s13*s23*(s12 + s13 + s23) + p2q^2*p3q*(-48*s13^3 - 
                45*s13^2*s23 + 2*s12*s23*(-s12 + s23) + s13*s23*(5*s12 + 
                  9*s23)) - p3q^3*(6*s13*s23*(2*s13 + s23) + 15*s12*s23*
                 (5*s13 + s23) + s12^2*(48*s13 + 19*s23)) - p2q*p3q^2*(
                19*s12^2*s23 + 3*s13*(3*s13 - s23)*s23 + s12*(-96*s13^2 + 
                  20*s13*s23 + 11*s23^2))) + p1q*(p2q^3*(48*s13^3 + 
                57*s13^2*s23 + 2*s23^2*(-s12 + s23) + 5*s13*s23*
                 (s12 + s23)) + p3q^3*(s12*(71*s13 - 4*s23)*s23 + 
                s12^2*(96*s13 + 19*s23) - 3*s23*(12*s13^2 + 21*s13*s23 + 
                  5*s23^2)) + p2q^2*p3q*(96*s13^3 + 7*s12^2*s23 + 
                70*s13^2*s23 - 59*s13*s23^2 - 9*s23^3 - s12*(96*s13^2 + 
                  35*s13*s23 + 18*s23^2)) + p2q*p3q^2*(s12^2*(48*s13 + 
                  26*s23) - s12*(192*s13^2 + 65*s13*s23 + 20*s23^2) - 
                s23*(119*s13^2 + 175*s13*s23 + 26*s23^2))))*den[-3 + 2*ep])/
          (36*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23^2)))*
      Int[DS[k]*DS[k + p2 + p3]] + 
     ((2*ep^3*(p1q*s23*(s12^2*s23*(-4*s13^3 + 21*s13^2*s23 + 5*s13*s23^2 - 
              20*s23^3) - 10*s12^3*(s13^3 - s13^2*s23 + s23^3) + 
            s13*s23*(5*s13^4 - 9*s13^3*s23 + 9*s13*s23^3 - 5*s23^4) + 
            s12*(10*s13^5 - 9*s13^4*s23 + s13^3*s23^2 + 20*s13^2*s23^3 - 
              10*s23^5)) + p3q*(10*s12^4*(s13^3 + s23^3) + 
            2*s13^2*s23^2*(5*s13^3 + s13^2*s23 + s13*s23^2 + 5*s23^3) + 
            5*s12^3*(4*s13^4 + 3*s13^3*s23 + 2*s13^2*s23^2 + 3*s13*s23^3 + 
              4*s23^4) + s12*s13*s23*(25*s13^4 + 22*s13^3*s23 + 
              14*s13^2*s23^2 + 22*s13*s23^3 + 25*s23^4) + 
            2*s12^2*(5*s13^5 + 20*s13^4*s23 + 11*s13^3*s23^2 + 
              11*s13^2*s23^3 + 20*s13*s23^4 + 5*s23^5)) + 
          p2q*s13*(s12^2*s13*(-20*s13^3 + 5*s13^2*s23 + 21*s13*s23^2 - 
              4*s23^3) - 10*s12^3*(s13^3 - s13*s23^2 + s23^3) + 
            s13*s23*(-5*s13^4 + 9*s13^3*s23 - 9*s13*s23^3 + 5*s23^4) + 
            s12*(-10*s13^5 + 20*s13^3*s23^2 + s13^2*s23^3 - 9*s13*s23^4 + 
              10*s23^5))))/(27*(p1q + p2q + p3q)*s13^2*(s12 + s13)*s23^2*
         (s12 + s23)*(s13 + s23)) + 
       (-(p1q^5*s23^2*(20*s13^2*s23^3*(s13 + s23) + s12*s13^2*s23^2*
             (63*s13 + 83*s23) + s12^4*(12*s13^2 + 11*s13*s23 + 6*s23^2) + 
            s12^2*s23*(56*s13^3 + 130*s13^2*s23 + 17*s13*s23^2 + 6*s23^3) + 
            s12^3*(12*s13^3 + 79*s13^2*s23 + 28*s13*s23^2 + 12*s23^3))) + 
         p1q^4*s23*(p3q*(3*s12^5*(8*s13^2 + 7*s13*s23 + 6*s23^2) + 
             2*s12^2*s13*s23*(28*s13^3 + 9*s13^2*s23 - 98*s13*s23^2 - 23*
                s23^3) + 20*s13*s23^3*(s13^3 - s13^2*s23 - 3*s13*s23^2 - s23^
                3) + s12*s13*s23^2*(63*s13^3 - 23*s13^2*s23 - 123*s13*s23^2 + 
               3*s23^3) + s12^4*(12*s13^3 + 107*s13^2*s23 + 22*s13*s23^2 + 24*
                s23^3) + 2*s12^3*(6*s13^4 + 18*s13^3*s23 - 23*s13^2*s23^2 - 
               28*s13*s23^3 + 3*s23^4)) + 
           p2q*(2*s12^5*(6*s13^2 + 5*s13*s23 + 3*s23^2) + 20*s13*s23^3*
              (4*s13^3 + 4*s13^2*s23 - s13*s23^2 - s23^3) + 
             3*s12*s13*s23^2*(63*s13^3 + 82*s13^2*s23 + s23^3) + 
             s12^4*(12*s13^3 + 63*s13^2*s23 + 23*s13*s23^2 + 12*s23^3) + 
             s12^2*s23*(124*s13^4 + 258*s13^3*s23 - 26*s13^2*s23^2 + 7*s13*
                s23^3 + 12*s23^4) + s12^3*(24*s13^4 + 95*s13^3*s23 + 3*s13^2*
                s23^2 + 9*s13*s23^3 + 18*s23^4))) - (p2q + p3q)*
          (2*p3q^4*s12^2*(-2*s12^4*s13*s23 - 3*s12^5*(s13 + s23) + 
             s13^2*s23^2*(-13*s13^2 + 14*s13*s23 - 13*s23^2) + 
             6*s12^2*s13*s23*(5*s13^2 + 13*s13*s23 + 5*s23^2) + 
             s12*s13*s23*(-13*s13^3 + 37*s13^2*s23 + 37*s13*s23^2 - 13*
                s23^3) + s12^3*(3*s13^3 + 38*s13^2*s23 + 38*s13*s23^2 + 3*
                s23^3)) + p2q^4*s13^2*(20*s13^3*s23^2*(s13 + s23) + 
             s12*s13^2*s23^2*(83*s13 + 63*s23) + s12^4*(6*s13^2 + 11*s13*
                s23 + 12*s23^2) + s12^3*(12*s13^3 + 28*s13^2*s23 + 79*s13*
                s23^2 + 12*s23^3) + s12^2*s13*(6*s13^3 + 17*s13^2*s23 + 130*
                s13*s23^2 + 56*s23^3)) + p2q*p3q^3*s12*(-6*s12^6*s13 + 
             40*s13^4*s23^2*(s13 + s23) + s12^5*(6*s13^2 + 26*s13*s23 + 24*
                s23^2) + s12*s13^2*s23*(66*s13^3 - 49*s13^2*s23 + 4*s13*
                s23^2 - 81*s23^3) - 2*s12^3*s13*(9*s13^3 + 68*s13^2*s23 + 4*
                s13*s23^2 - 39*s23^3) + s12^4*(-6*s13^3 + 55*s13^2*s23 + 143*
                s13*s23^2 + 24*s23^3) - s12^2*s13*s23*(135*s13^3 + 180*s13^2*
                s23 - 14*s13*s23^2 + 81*s23^3)) + p2q^2*p3q^2*
            (-20*s13^4*s23^2*(s13 + s23)^2 + 2*s12^6*(9*s13^2 + 5*s13*s23 + 6*
                s23^2) + 2*s12^2*s13^2*s23*(39*s13^3 - 25*s13^2*s23 - 63*s13*
                s23^2 - 56*s23^3) + 2*s12^4*s13*(9*s13^3 - 48*s13^2*s23 - 126*
                s13*s23^2 - 2*s23^3) + s12^5*(18*s13^3 - 15*s13^2*s23 + 14*
                s13*s23^2 + 12*s23^3) - s12*s13^3*s23*(60*s13^3 + 77*s13^2*
                s23 + 80*s13*s23^2 + 63*s23^3) + s12^3*s13*(18*s13^4 + 31*
                s13^3*s23 - 235*s13^2*s23^2 - 99*s13*s23^3 - 68*s23^4)) - 
           p2q^3*p3q*s13*(3*s12^5*(6*s13^2 + 7*s13*s23 + 8*s23^2) - 
             20*s13^3*s23*(s13^3 + 2*s13^2*s23 - s23^3) + 
             s12^4*(30*s13^3 + 33*s13^2*s23 + 119*s13*s23^2 + 12*s23^3) + 
             s12*s13^2*s23*(3*s13^3 - 40*s13^2*s23 + 40*s13*s23^2 + 63*
                s23^3) + s12^3*(18*s13^4 - 28*s13^3*s23 + 33*s13^2*s23^2 + 48*
                s13*s23^3 + 12*s23^4) + s12^2*s13*(6*s13^4 - 29*s13^3*s23 - 
               66*s13^2*s23^2 + 74*s13*s23^3 + 56*s23^4))) + 
         p1q*(p3q^4*s12*(-40*s13^2*s23^4*(s13 + s23) + 
             6*s12^6*(s13 + 2*s23) - 2*s12^5*(12*s13^2 + 11*s13*s23 + 3*
                s23^2) - s12^4*s13*(30*s13^2 + 219*s13*s23 + 131*s23^2) + 
             s12*s13*s23^2*(107*s13^3 - 32*s13^2*s23 + 75*s13*s23^2 - 66*
                s23^3) + 2*s12^3*s23*(-69*s13^3 - 74*s13^2*s23 + 38*s13*
                s23^2 + 9*s23^3) + s12^2*s13*s23*(107*s13^3 - 88*s13^2*s23 + 
               106*s13*s23^2 + 161*s23^3)) + p2q*p3q^3*
            (12*s12^7*(s13 + s23) - 40*s13^3*s23^3*(s13 + s23)^2 - 
             4*s12^6*(3*s13^2 + 17*s13*s23 + 3*s23^2) + 
             s12^5*(60*s13^3 - 217*s13^2*s23 - 217*s13*s23^2 + 60*s23^3) - 
             s12*s13^2*s23^2*(163*s13^3 + 117*s13^2*s23 + 117*s13*s23^2 + 163*
                s23^3) + s12^3*s13*s23*(383*s13^3 + 314*s13^2*s23 + 314*s13*
                s23^2 + 383*s23^3) - 4*s12^2*s13*s23*(51*s13^4 - 40*s13^3*
                s23 - 25*s13^2*s23^2 - 40*s13*s23^3 + 51*s23^4) + 
             s12^4*(84*s13^4 + 258*s13^3*s23 + 220*s13^2*s23^2 + 258*s13*
                s23^3 + 84*s23^4)) + p2q^4*s13*
            (2*s12^5*(3*s13^2 + 5*s13*s23 + 6*s23^2) - 20*s13^3*s23*
              (s13^3 + s13^2*s23 - 4*s13*s23^2 - 4*s23^3) + 
             s12^4*(12*s13^3 + 23*s13^2*s23 + 63*s13*s23^2 + 12*s23^3) + 
             3*s12*s13^2*s23*(s13^3 + 82*s13*s23^2 + 63*s23^3) + 
             s12^3*(18*s13^4 + 9*s13^3*s23 + 3*s13^2*s23^2 + 95*s13*s23^3 + 
               24*s23^4) + s12^2*s13*(12*s13^4 + 7*s13^3*s23 - 26*s13^2*
                s23^2 + 258*s13*s23^3 + 124*s23^4)) + p2q^2*p3q^2*
            (6*s12^7*s13 - 4*s12^6*(3*s13^2 + 14*s13*s23 + 3*s23^2) + 
             20*s13^3*s23^2*(4*s13^3 + 4*s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
             s12^5*(24*s13^3 - 17*s13^2*s23 - 67*s13*s23^2 + 72*s23^3) + 
             s12*s13^2*s23*(123*s13^4 - 92*s13^3*s23 - 37*s13^2*s23^2 - 91*
                s13*s23^3 - 249*s23^4) + s12^2*s13*s23*(-333*s13^4 - 101*
                s13^3*s23 + 366*s13^2*s23^2 + 215*s13*s23^3 - 194*s23^4) + 
             s12^4*(-36*s13^4 + 347*s13^3*s23 + 671*s13^2*s23^2 + 270*s13*
                s23^3 + 84*s23^4) + s12^3*s13*(-78*s13^4 + 68*s13^3*s23 + 443*
                s13^2*s23^2 + 388*s13*s23^3 + 345*s23^4)) + 
           p2q^3*p3q*(-2*s12^6*s13*(6*s13 + 5*s23) + s12^5*(-12*s13^3 + 27*
                s13^2*s23 + 44*s13*s23^2 + 24*s23^3) + 2*s12*s13^2*s23*
              (63*s13^4 + 54*s13^3*s23 + 180*s13^2*s23^2 + 86*s13*s23^3 - 63*
                s23^4) - 20*s13^3*s23*(s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 
               4*s13*s23^3 + 3*s23^4) + s12^4*(-36*s13^4 + 82*s13^3*s23 + 394*
                s13^2*s23^2 + 114*s13*s23^3 + 24*s23^4) + 
             s12^3*s13*(-12*s13^4 - 91*s13^3*s23 + 82*s13^2*s23^2 + 257*s13*
                s23^3 + 148*s23^4) + 2*s12^2*s13*(12*s13^5 - 43*s13^4*s23 - 
               73*s13^3*s23^2 + 233*s13^2*s23^3 + 119*s13*s23^4 - 28*
                s23^5))) + p1q^3*(p3q^2*(-2*s12^6*(6*s13^2 + 5*s13*s23 + 9*
                s23^2) + 2*s12^5*s13*(-6*s13^2 + 5*s13*s23 + 18*s23^2) + 
             s12^3*s13*s23*(80*s13^3 + 147*s13^2*s23 + 268*s13*s23^2 - 59*
                s23^3) + 20*s13*s23^4*(2*s13^3 + 2*s13^2*s23 - s13*s23^2 - 
               s23^3) + s12^4*s23*(16*s13^3 + 371*s13^2*s23 + 129*s13*s23^2 + 
               12*s23^3) + s12*s13*s23^3*(126*s13^3 + 120*s13^2*s23 + 37*s13*
                s23^2 + 63*s23^3) + s12^2*s23^2*(168*s13^4 + 200*s13^3*s23 - 
               16*s13^2*s23^2 - 107*s13*s23^3 + 6*s23^4)) + 
           p2q^2*(2*s12^5*s13*s23*(11*s13 + 4*s23) - 40*s13^2*s23^3*
              (3*s13^3 + 3*s13^2*s23 - 2*s13*s23^2 - 2*s23^3) + 
             s12^3*s13*(-12*s13^4 - 16*s13^3*s23 + 62*s13^2*s23^2 + 3*s13*
                s23^3 - 55*s23^4) + s12^4*(-12*s13^4 + 26*s13^3*s23 + 143*
                s13^2*s23^2 - 6*s13*s23^3 - 12*s23^4) + s12*s13*s23^2*
              (-189*s13^4 - 240*s13^3*s23 + 74*s13*s23^3 + 63*s23^4) - 
             2*s12^2*s23*(40*s13^5 + 57*s13^4*s23 - 49*s13^3*s23^2 + 28*s13^2*
                s23^3 + 13*s13*s23^4 - 6*s23^5)) + 
           p2q*p3q*(-2*s12^6*s23*(5*s13 + 6*s23) + s12^5*(24*s13^3 + 44*s13^2*
                s23 + 27*s13*s23^2 - 12*s23^3) + 2*s12^4*(12*s13^4 + 57*s13^3*
                s23 + 197*s13^2*s23^2 + 41*s13*s23^3 - 18*s23^4) + 
             s12^3*s23*(148*s13^4 + 257*s13^3*s23 + 82*s13^2*s23^2 - 91*s13*
                s23^3 - 12*s23^4) - 20*s13*s23^3*(3*s13^4 - 4*s13^3*s23 - 12*
                s13^2*s23^2 - 4*s13*s23^3 + s23^4) + 2*s12*s13*s23^2*
              (-63*s13^4 + 86*s13^3*s23 + 180*s13^2*s23^2 + 54*s13*s23^3 + 63*
                s23^4) + 2*s12^2*s23*(-28*s13^5 + 119*s13^4*s23 + 233*s13^3*
                s23^2 - 73*s13^2*s23^3 - 43*s13*s23^4 + 12*s23^5))) + 
         p1q^2*(p2q*p3q^2*(6*s12^7*s23 - 4*s12^6*(3*s13^2 + 14*s13*s23 + 3*
                s23^2) - 20*s13^2*s23^3*(5*s13^3 + 5*s13^2*s23 - 4*s13*
                s23^2 - 4*s23^3) + s12^5*(72*s13^3 - 67*s13^2*s23 - 17*s13*
                s23^2 + 24*s23^3) + s12^2*s13*s23*(-194*s13^4 + 215*s13^3*
                s23 + 366*s13^2*s23^2 - 101*s13*s23^3 - 333*s23^4) - 
             s12*s13*s23^2*(249*s13^4 + 91*s13^3*s23 + 37*s13^2*s23^2 + 92*
                s13*s23^3 - 123*s23^4) + s12^3*s23*(345*s13^4 + 388*s13^3*
                s23 + 443*s13^2*s23^2 + 68*s13*s23^3 - 78*s23^4) + 
             s12^4*(84*s13^4 + 270*s13^3*s23 + 671*s13^2*s23^2 + 347*s13*
                s23^3 - 36*s23^4)) + p3q^3*(6*s12^7*s23 + 20*s13^2*s23^4*
              (s13 + s23)^2 - 12*s12^6*(3*s13^2 + 3*s13*s23 + 2*s23^2) + 
             2*s12^4*s13*s23*(-37*s13^2 + 130*s13*s23 + 116*s23^2) + 
             s12^2*s13*s23^2*(193*s13^3 + 122*s13^2*s23 + 99*s13*s23^2 - 144*
                s23^3) - s12^5*(36*s13^3 + 157*s13^2*s23 + 40*s13*s23^2 + 12*
                s23^3) + s12*s13*s23^3*(63*s13^3 + 40*s13^2*s23 + 37*s13*
                s23^2 + 60*s23^3) + s12^3*s23*(149*s13^4 + 85*s13^3*s23 + 415*
                s13^2*s23^2 + 104*s13*s23^3 - 18*s23^4)) + 
           p2q^3*(2*s12^5*s13*s23*(4*s13 + 11*s23) + 40*s13^3*s23^2*
              (2*s13^3 + 2*s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             s12*s13^2*s23*(63*s13^4 + 74*s13^3*s23 - 240*s13*s23^3 - 189*
                s23^4) + s12^3*s23*(-55*s13^4 + 3*s13^3*s23 + 62*s13^2*
                s23^2 - 16*s13*s23^3 - 12*s23^4) + s12^4*(-12*s13^4 - 6*s13^3*
                s23 + 143*s13^2*s23^2 + 26*s13*s23^3 - 12*s23^4) + 
             2*s12^2*s13*(6*s13^5 - 13*s13^4*s23 - 28*s13^3*s23^2 + 49*s13^2*
                s23^3 - 57*s13*s23^4 - 40*s23^5)) - p2q^2*p3q*
            (20*s12^6*s13*s23 - 60*s13^2*s23^2*(s13 + s23)^2*(s13^2 - 4*s13*
                s23 + s23^2) - 2*s12^5*(12*s13^3 + 19*s13^2*s23 + 19*s13*
                s23^2 + 12*s23^3) + 2*s12^4*(18*s13^4 - 79*s13^3*s23 - 295*
                s13^2*s23^2 - 79*s13*s23^3 + 18*s23^4) + 8*s12^2*s13*s23*
              (35*s13^4 + 23*s13^3*s23 - 48*s13^2*s23^2 + 23*s13*s23^3 + 35*
                s23^4) + s12*s13*s23*(-63*s13^5 + 275*s13^4*s23 + 348*s13^3*
                s23^2 + 348*s13^2*s23^3 + 275*s13*s23^4 - 63*s23^5) + 
             3*s12^3*(20*s13^5 + 13*s13^4*s23 - 89*s13^3*s23^2 - 89*s13^2*
                s23^3 + 13*s13*s23^4 + 20*s23^5))))/(27*ep*(p1q + p3q)*
         (p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*s23^2*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) + 
       (ep^2*(-(p1q^6*s13*s23^3*(s12 + s23)*(s13 + s23)*
            (5*s12^5*(s13 - s23) + s13^2*s23^2*(s13 + s23)^2 + 
             10*s12^4*(s13^2 - s23^2) + 4*s12^2*s13*s23*(2*s13^2 + s13*s23 - 
               s23^2) + s12*s13^2*s23*(2*s13^2 + 5*s13*s23 + 3*s23^2) + 
             s12^3*(5*s13^3 + 11*s13^2*s23 - 9*s13*s23^2 - 5*s23^3))) + 
          p1q^5*s23^2*(p2q*(s13 + s23)*(5*s12^7*s13*(s13 - s23) + 
              s13^2*s23^3*(s13 + s23)^2*(4*s13^2 - s13*s23 - s23^2) - 
              2*s12^6*(20*s13^3 + 62*s13^2*s23 + 57*s13*s23^2 + 25*s23^3) + 
              s12*s13^2*s23^2*(9*s13^4 + 20*s13^3*s23 + 7*s13^2*s23^2 - 
                6*s13*s23^3 - 2*s23^4) - s12^5*(15*s13^4 + 213*s13^3*s23 + 
                401*s13^2*s23^2 + 293*s13*s23^3 + 140*s23^4) + 
              s12^4*(20*s13^5 - 32*s13^4*s23 - 351*s13^3*s23^2 - 
                428*s13^2*s23^3 - 269*s13*s23^4 - 120*s23^5) + 
              s12^2*s23*(-6*s13^6 + 39*s13^5*s23 + 15*s13^4*s23^2 - 
                38*s13^3*s23^3 - 23*s13^2*s23^4 - 5*s13*s23^5 + 10*s23^6) - 
              s12^3*(10*s13^6 - 46*s13^5*s23 + 9*s13^4*s23^2 + 213*s13^3*
                 s23^3 + 178*s13^2*s23^4 + 90*s13*s23^5 + 20*s23^6)) + 
            p3q*(5*s12^7*s13*(2*s13^2 + s13*s23 - 3*s23^2) + 
              s13^2*s23^3*(s13 + s23)^3*(s13^2 - 2*s13*s23 - s23^2) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(3*s13^3 - s13^2*s23 - 
                7*s13*s23^2 - 2*s23^3) - s12^6*(45*s13^4 + 149*s13^3*s23 + 
                228*s13^2*s23^2 + 184*s13*s23^3 + 50*s23^4) - 
              s12^5*(30*s13^5 + 246*s13^4*s23 + 569*s13^3*s23^2 + 
                656*s13^2*s23^3 + 433*s13*s23^4 + 140*s23^5) + 
              s12^4*(25*s13^6 - 33*s13^5*s23 - 369*s13^4*s23^2 - 
                674*s13^3*s23^3 - 622*s13^2*s23^4 - 369*s13*s23^5 - 
                120*s23^6) - s12^3*s23*(-51*s13^6 - 31*s13^5*s23 + 
                175*s13^4*s23^2 + 292*s13^3*s23^3 + 217*s13^2*s23^4 + 
                100*s13*s23^5 + 20*s23^6) + s12^2*s23*(2*s13^7 + 
                30*s13^6*s23 + 32*s13^5*s23^2 - 16*s13^4*s23^3 - 
                34*s13^3*s23^4 - 19*s13^2*s23^5 + 5*s13*s23^6 + 10*s23^7))) + 
          (s12 + s13)*(-(p2q^6*s13^3*s23*(s13 + s23)*(-5*s12^5*(s13 - s23) + 
               s13^2*s23^2*(s13 + s23)^2 - 10*s12^4*(s13^2 - s23^2) + 4*s12^2*
                s13*s23*(-s13^2 + s13*s23 + 2*s23^2) + s12*s13*s23^2*
                (3*s13^2 + 5*s13*s23 + 2*s23^2) + s12^3*(-5*s13^3 - 
                 9*s13^2*s23 + 11*s13*s23^2 + 5*s23^3))) + 
            p3q^6*s12^3*(-3*s13^2*s23^3*(5*s13^3 - 9*s13^2*s23 - 
                9*s13*s23^2 + 5*s23^3) + s12^5*(60*s13^3 + 26*s13^2*s23 + 
                26*s13*s23^2 + 60*s23^3) + s12*s13*s23^2*(33*s13^4 + 
                28*s13^3*s23 + 53*s13^2*s23^2 - 14*s13*s23^3 + 48*s23^4) + 
              2*s12^4*(60*s13^4 + 68*s13^3*s23 + 29*s13^2*s23^2 + 
                51*s13*s23^3 + 90*s23^4) + s12^2*s23*(108*s13^5 + 
                99*s13^4*s23 + 44*s13^3*s23^2 + 19*s13^2*s23^3 + 
                146*s13*s23^4 + 60*s23^5) + 2*s12^3*(30*s13^5 + 109*s13^4*
                 s23 + 47*s13^3*s23^2 + 25*s13^2*s23^3 + 87*s13*s23^4 + 
                90*s23^5)) - p2q^5*p3q*s13^2*(s13^2*s23^2*(s13 + s23)^3*(
                s13^2 + 2*s13*s23 - s23^2) - 5*s12^6*s23*(-3*s13^2 + 
                s13*s23 + 2*s23^2) + s12^5*(s13 + s23)^2*(50*s13^2 + 
                69*s13*s23 + 45*s23^2) + s12*s13*s23^2*(s13 + s23)^2*(s13^3 + 
                4*s13^2*s23 - 2*s23^3) + s12^4*(90*s13^5 + 264*s13^4*s23 + 
                423*s13^3*s23^2 + 410*s13^2*s23^3 + 201*s13*s23^4 + 
                30*s23^5) + s12^2*s13*(-10*s13^6 - 5*s13^5*s23 + 
                18*s13^4*s23^2 + 28*s13^3*s23^3 + 7*s13^2*s23^4 - 
                34*s13*s23^5 - 26*s23^6) + s12^3*(30*s13^6 + 105*s13^5*s23 + 
                199*s13^4*s23^2 + 264*s13^3*s23^3 + 168*s13^2*s23^4 + 
                3*s13*s23^5 - 25*s23^6)) + p2q*p3q^5*s12^2*
             (s13^2*s23^3*(s13 + s23)^2*(15*s13^2 - 22*s13*s23 - 5*s23^2) + 
              2*s12^6*(55*s13^3 + 16*s13^2*s23 + 31*s13*s23^2 + 60*s23^3) + 
              s12^5*(30*s13^4 - 35*s13^3*s23 - 87*s13^2*s23^2 - 2*s13*s23^3 + 
                300*s23^4) - s12^4*(270*s13^5 + 308*s13^4*s23 + 473*s13^3*
                 s23^2 + 399*s13^2*s23^3 + 224*s13*s23^4 - 180*s23^5) - 
              s12*s13*s23^2*(52*s13^5 + 133*s13^4*s23 - 26*s13^3*s23^2 - 
                27*s13^2*s23^3 + 148*s13*s23^4 + 68*s23^5) - 
              s12^2*s23*(262*s13^6 + 370*s13^5*s23 + 219*s13^4*s23^2 - 
                7*s13^3*s23^3 + 412*s13^2*s23^4 + 170*s13*s23^5 + 60*s23^6) - 
              s12^3*(190*s13^6 + 503*s13^5*s23 + 622*s13^4*s23^2 + 
                376*s13^3*s23^3 + 549*s13^2*s23^4 + 262*s13*s23^5 + 
                60*s23^6)) + p2q^2*p3q^4*s12*(-(s13^4*s23^3*(s13 + s23)^3) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(18*s13^3 + 71*s13^2*s23 - 
                42*s13*s23^2 - 26*s23^3) + s12^7*(50*s13^3 + s13^2*s23 + 
                41*s13*s23^2 + 60*s23^3) - s12^6*(240*s13^4 + 337*s13^3*s23 + 
                322*s13^2*s23^2 + 335*s13*s23^3 - 60*s23^4) - 
              s12^5*(420*s13^5 + 526*s13^4*s23 + 564*s13^3*s23^2 + 
                613*s13^2*s23^3 + 885*s13*s23^4 + 180*s23^5) + 
              s12^4*(80*s13^6 - 77*s13^5*s23 - 12*s13^4*s23^2 + 256*s13^3*
                 s23^3 - 516*s13^2*s23^4 - 757*s13*s23^5 - 300*s23^6) + 
              2*s12^2*s13*s23*(100*s13^6 + 185*s13^5*s23 + 143*s13^4*s23^2 + 
                176*s13^3*s23^3 + 100*s13^2*s23^4 - 96*s13*s23^5 - 
                78*s23^6) + s12^3*(210*s13^7 + 311*s13^6*s23 + 501*s13^5*
                 s23^2 + 693*s13^4*s23^3 + 705*s13^3*s23^4 - 392*s13^2*
                 s23^5 - 404*s13*s23^6 - 120*s23^7)) + p2q^3*p3q^3*
             (5*s12^8*s13*s23*(-s13 + s23) + s13^4*s23^3*(s13 + s23)^4 + 
              s12*s13^3*s23^2*(s13 + s23)^2*(2*s13^3 + 3*s13^2*s23 + 
                2*s13*s23^2 + 2*s23^3) - s12^7*(150*s13^4 + 151*s13^3*s23 + 
                187*s13^2*s23^2 + 236*s13*s23^3 + 60*s23^4) + 
              s12^6*(60*s13^5 + 324*s13^4*s23 + 367*s13^3*s23^2 + 
                171*s13^2*s23^3 - 372*s13*s23^4 - 180*s23^5) + 
              2*s12^5*(240*s13^6 + 474*s13^5*s23 + 622*s13^4*s23^2 + 
                696*s13^3*s23^3 + 341*s13^2*s23^4 - 62*s13*s23^5 - 
                90*s23^6) + s12^2*s13^2*s23*(-46*s13^6 - 99*s13^5*s23 + 
                19*s13^4*s23^2 + 160*s13^3*s23^3 + 61*s13^2*s23^4 - 
                64*s13*s23^5 - 37*s23^6) + s12^3*s13*(-90*s13^7 + 
                15*s13^6*s23 + 167*s13^5*s23^2 + 201*s13^4*s23^3 + 
                433*s13^3*s23^4 + 435*s13^2*s23^5 + 33*s13*s23^6 - 
                108*s23^7) + s12^4*(180*s13^7 + 539*s13^6*s23 + 913*s13^5*
                 s23^2 + 1197*s13^4*s23^3 + 1333*s13^3*s23^4 + 399*s13^2*
                 s23^5 - 101*s13*s23^6 - 60*s23^7)) + p2q^4*p3q^2*s13*
             (-(s13^3*s23^2*(s13 + s23)^3*(s13^2 - 2*s23^2)) - 
              5*s12^7*s23*(-3*s13^2 + 2*s13*s23 + s23^2) + s12*s13^2*s23^
                2*(s13 + s23)^2*(s13^3 + 3*s13^2*s23 + 5*s13*s23^2 + 
                4*s23^3) + s12^6*(150*s13^4 + 309*s13^3*s23 + 369*s13^2*
                 s23^2 + 345*s13*s23^3 + 115*s23^4) + s12^5*(160*s13^5 + 
                240*s13^4*s23 + 302*s13^3*s23^2 + 562*s13^2*s23^3 + 
                585*s13*s23^4 + 225*s23^5) + s12^4*(-120*s13^6 - 
                308*s13^5*s23 - 424*s13^4*s23^2 - 143*s13^3*s23^3 + 
                391*s13^2*s23^4 + 363*s13*s23^5 + 85*s23^6) + 
              s12^2*s13*(10*s13^7 - 41*s13^6*s23 - 139*s13^5*s23^2 - 
                101*s13^4*s23^3 + 55*s13^3*s23^4 + 108*s13^2*s23^5 + 
                24*s13*s23^6 - 16*s23^7) - s12^3*(120*s13^7 + 295*s13^6*s23 + 
                468*s13^5*s23^2 + 465*s13^4*s23^3 + 72*s13^3*s23^4 - 
                237*s13^2*s23^5 - 117*s13*s23^6 + 20*s23^7))) + 
          p1q^4*s23*(p2q^2*(s13 + s23)*(-(s13^2*s23^3*(s13 + s23)^2*
                (6*s13^3 - 4*s13^2*s23 - 4*s13*s23^2 + s23^3)) + 
              s12^7*(55*s13^3 + 126*s13^2*s23 + 101*s13*s23^2 + 50*s23^3) + 
              s12^6*(35*s13^4 + 206*s13^3*s23 + 248*s13^2*s23^2 + 
                177*s13*s23^3 + 90*s23^4) + s12^5*(-75*s13^5 + 87*s13^4*s23 + 
                276*s13^3*s23^2 + 132*s13^2*s23^3 + 88*s13*s23^4 - 
                20*s23^5) + s12*s13^2*s23^2*(-9*s13^5 - 18*s13^4*s23 + 
                5*s13^3*s23^2 + 24*s13^2*s23^3 + 11*s13*s23^4 + s23^5) + 
              s12^4*(-35*s13^6 - 106*s13^5*s23 + 162*s13^4*s23^2 + 
                120*s13^3*s23^3 + 11*s13^2*s23^4 + 14*s13*s23^5 - 
                100*s23^6) + s12^3*(20*s13^7 - 85*s13^6*s23 - 36*s13^5*
                 s23^2 + 158*s13^4*s23^3 + 19*s13^3*s23^4 - 3*s13^2*s23^5 - 
                33*s13*s23^6 - 30*s23^7) + s12^2*s23*(28*s13^7 - 
                54*s13^6*s23 - 21*s13^5*s23^2 + 55*s13^4*s23^3 + 
                37*s13^3*s23^4 - 2*s13^2*s23^5 - 35*s13*s23^6 + 10*s23^7)) + 
            p3q^2*(s12 + s23)*(-5*s12^7*s13*(s13^2 + 2*s13*s23 - 3*s23^2) + 
              s13^2*s23^3*(s13 + s23)^3*(2*s13^2 - s23^2) + s12*s13^2*s23^
                2*(s13 + s23)^2*(4*s13^3 + 5*s13^2*s23 + 3*s13*s23^2 + 
                s23^3) + s12^6*(115*s13^4 + 345*s13^3*s23 + 369*s13^2*s23^2 + 
                309*s13*s23^3 + 150*s23^4) + s12^5*(225*s13^5 + 585*s13^4*
                 s23 + 562*s13^3*s23^2 + 302*s13^2*s23^3 + 240*s13*s23^4 + 
                160*s23^5) + s12^4*(85*s13^6 + 363*s13^5*s23 + 391*s13^4*
                 s23^2 - 143*s13^3*s23^3 - 424*s13^2*s23^4 - 308*s13*s23^5 - 
                120*s23^6) + s12^2*s23*(-16*s13^7 + 24*s13^6*s23 + 
                108*s13^5*s23^2 + 55*s13^4*s23^3 - 101*s13^3*s23^4 - 
                139*s13^2*s23^5 - 41*s13*s23^6 + 10*s23^7) - 
              s12^3*(20*s13^7 - 117*s13^6*s23 - 237*s13^5*s23^2 + 
                72*s13^4*s23^3 + 465*s13^3*s23^4 + 468*s13^2*s23^5 + 
                295*s13*s23^6 + 120*s23^7)) + p2q*p3q*
             (-5*s12^8*s13*(s13^2 + s13*s23 - 2*s23^2) - s13^2*s23^3*
               (s13 + s23)^3*(3*s13^3 - 8*s13^2*s23 - 3*s13*s23^2 + 
                2*s23^3) - s12*s13^2*s23^2*(s13 + s23)^2*(6*s13^4 - 
                7*s13^3*s23 - 21*s13^2*s23^2 - 6*s13*s23^3 - s23^4) + 
              s12^7*(160*s13^4 + 486*s13^3*s23 + 581*s13^2*s23^2 + 
                485*s13*s23^3 + 200*s23^4) + s12^6*(220*s13^5 + 800*s13^4*
                 s23 + 1211*s13^3*s23^2 + 1107*s13^2*s23^3 + 876*s13*s23^4 + 
                400*s23^5) + s12^5*(-50*s13^6 + 387*s13^5*s23 + 961*s13^4*
                 s23^2 + 603*s13^3*s23^3 + 159*s13^2*s23^4 + 70*s13*s23^5 + 
                20*s23^6) - s12^4*(95*s13^7 + 127*s13^6*s23 - 254*s13^5*
                 s23^2 - 130*s13^4*s23^3 + 666*s13^3*s23^4 + 824*s13^2*
                 s23^5 + 664*s13*s23^6 + 340*s23^7) + s12^3*(10*s13^8 - 
                197*s13^7*s23 - 220*s13^6*s23^2 + 110*s13^5*s23^3 - 
                156*s13^4*s23^4 - 661*s13^3*s23^5 - 641*s13^2*s23^6 - 
                399*s13*s23^7 - 140*s23^8) + s12^2*s23*(8*s13^8 - 
                101*s13^7*s23 - 134*s13^6*s23^2 + 41*s13^5*s23^3 + 
                59*s13^4*s23^4 - 97*s13^3*s23^5 - 176*s13^2*s23^6 - 
                66*s13*s23^7 + 20*s23^8))) + 
          p1q*(-(p2q^5*s13^2*(s13 + s23)*(5*s12^7*(s13 - s23)*s23 + s13^3*
                s23^2*(s13 + s23)^2*(s13^2 + s13*s23 - 4*s23^2) + 2*s12^6*
                (25*s13^3 + 57*s13^2*s23 + 62*s13*s23^2 + 20*s23^3) + s12*
                s13^2*s23^2*(2*s13^4 + 6*s13^3*s23 - 7*s13^2*s23^2 - 
                 20*s13*s23^3 - 9*s23^4) + s12^5*(140*s13^4 + 293*s13^3*s23 + 
                 401*s13^2*s23^2 + 213*s13*s23^3 + 15*s23^4) + s12^4*
                (120*s13^5 + 269*s13^4*s23 + 428*s13^3*s23^2 + 351*s13^2*
                  s23^3 + 32*s13*s23^4 - 20*s23^5) + s12^2*s13*(-10*s13^6 + 
                 5*s13^5*s23 + 23*s13^4*s23^2 + 38*s13^3*s23^3 - 
                 15*s13^2*s23^4 - 39*s13*s23^5 + 6*s23^6) + s12^3*
                (20*s13^6 + 90*s13^5*s23 + 178*s13^4*s23^2 + 213*s13^3*
                  s23^3 + 9*s13^2*s23^4 - 46*s13*s23^5 + 10*s23^6))) + 
            p3q^5*s12^2*(-(s13^3*s23^3*(s13 + s23)^2*(5*s13^2 + 22*s13*s23 - 
                 15*s23^2)) + 2*s12^7*(60*s13^3 + 31*s13^2*s23 + 
                16*s13*s23^2 + 55*s23^3) + s12^6*(300*s13^4 + 118*s13^3*s23 - 
                25*s13^2*s23^2 - 3*s13*s23^3 + 140*s23^4) + 
              s12^5*(180*s13^5 + 76*s13^4*s23 - 401*s13^3*s23^2 - 
                560*s13^2*s23^3 - 343*s13*s23^4 - 240*s23^5) - 
              s12*s13^2*s23^2*(73*s13^5 + 180*s13^4*s23 + 7*s13^3*s23^2 - 
                34*s13^2*s23^3 + 118*s13*s23^4 + 52*s23^5) - s12^2*s13*s23*(
                128*s13^6 + 318*s13^5*s23 + 385*s13^4*s23^2 - 33*s13^3*
                 s23^3 + 352*s13^2*s23^4 + 422*s13*s23^5 + 262*s23^6) - 
              s12^4*(60*s13^6 + 82*s13^5*s23 + 773*s13^4*s23^2 + 
                775*s13^3*s23^3 + 1095*s13^2*s23^4 + 811*s13*s23^5 + 
                460*s23^6) - s12^3*(60*s13^7 + 230*s13^6*s23 + 674*s13^5*
                 s23^2 + 542*s13^4*s23^3 + 595*s13^3*s23^4 + 992*s13^2*
                 s23^5 + 765*s13*s23^6 + 190*s23^7)) + p2q^4*p3q*s13*
             (-5*s12^8*s23*(-2*s13^2 + s13*s23 + s23^2) - s13^3*s23^2*
               (s13 + s23)^3*(2*s13^3 - 3*s13^2*s23 - 8*s13*s23^2 + 
                3*s23^3) + s12*s13^2*s23^2*(s13 + s23)^2*(s13^4 + 
                6*s13^3*s23 + 21*s13^2*s23^2 + 7*s13*s23^3 - 6*s23^4) + 
              s12^7*(200*s13^4 + 485*s13^3*s23 + 581*s13^2*s23^2 + 
                486*s13*s23^3 + 160*s23^4) + s12^6*(400*s13^5 + 876*s13^4*
                 s23 + 1107*s13^3*s23^2 + 1211*s13^2*s23^3 + 800*s13*s23^4 + 
                220*s23^5) + s12^5*(20*s13^6 + 70*s13^5*s23 + 159*s13^4*
                 s23^2 + 603*s13^3*s23^3 + 961*s13^2*s23^4 + 387*s13*s23^5 - 
                50*s23^6) - s12^4*(340*s13^7 + 664*s13^6*s23 + 824*s13^5*
                 s23^2 + 666*s13^4*s23^3 - 130*s13^3*s23^4 - 254*s13^2*
                 s23^5 + 127*s13*s23^6 + 95*s23^7) - s12^3*(140*s13^8 + 
                399*s13^7*s23 + 641*s13^6*s23^2 + 661*s13^5*s23^3 + 
                156*s13^4*s23^4 - 110*s13^3*s23^5 + 220*s13^2*s23^6 + 
                197*s13*s23^7 - 10*s23^8) + s12^2*s13*(20*s13^8 - 
                66*s13^7*s23 - 176*s13^6*s23^2 - 97*s13^5*s23^3 + 
                59*s13^4*s23^4 + 41*s13^3*s23^5 - 134*s13^2*s23^6 - 
                101*s13*s23^7 + 8*s23^8)) + p2q*p3q^4*s12*
             (2*s13^4*s23^4*(s13 + s23)^3 + 4*s12^8*(55*s13^3 + 
                21*s13^2*s23 + 21*s13*s23^2 + 55*s23^3) + 3*s12*s13^2*s23^
                2*(s13 + s23)^2*(13*s13^4 + 17*s13^3*s23 - 38*s13^2*s23^2 + 
                17*s13*s23^3 + 13*s23^4) + s12^7*(230*s13^4 - 304*s13^3*s23 - 
                348*s13^2*s23^2 - 304*s13*s23^3 + 230*s23^4) - 
              s12^6*(500*s13^5 + 1005*s13^4*s23 + 1391*s13^3*s23^2 + 
                1391*s13^2*s23^3 + 1005*s13*s23^4 + 500*s23^5) - 
              s12^5*(680*s13^6 + 1089*s13^5*s23 + 1491*s13^4*s23^2 + 
                284*s13^3*s23^3 + 1491*s13^2*s23^4 + 1089*s13*s23^5 + 
                680*s23^6) - s12^4*(40*s13^7 + 625*s13^6*s23 + 500*s13^5*
                 s23^2 - 1403*s13^4*s23^3 - 1403*s13^3*s23^4 + 500*s13^2*
                 s23^5 + 625*s13*s23^6 + 40*s23^7) + 3*s12^2*s13*s23*(
                58*s13^7 + 65*s13^6*s23 + 40*s13^5*s23^2 + 205*s13^4*s23^3 + 
                205*s13^3*s23^4 + 40*s13^2*s23^5 + 65*s13*s23^6 + 58*s23^7) + 
              s12^3*(130*s13^8 + 21*s13^7*s23 + 188*s13^6*s23^2 + 
                827*s13^5*s23^3 + 2220*s13^4*s23^4 + 827*s13^3*s23^5 + 
                188*s13^2*s23^6 + 21*s13*s23^7 + 130*s23^8)) + 
            p2q^3*p3q^2*(5*s12^9*s13*s23*(-s13 + s23) - s13^4*s23^2*
               (s13 + s23)^3*(s13^3 - 4*s13^2*s23 - 2*s13*s23^2 + 5*s23^3) + 
              s12*s13^3*s23^2*(s13 + s23)^2*(4*s13^4 + 3*s13^3*s23 + 
                s13^2*s23^2 - 6*s13*s23^3 - 10*s23^4) - 2*s12^8*(125*s13^4 + 
                169*s13^3*s23 + 145*s13^2*s23^2 + 186*s13*s23^3 + 55*s23^4) + 
              s12^7*(-160*s13^5 + 253*s13^4*s23 + 686*s13^3*s23^2 + 
                456*s13^2*s23^3 - 347*s13*s23^4 - 260*s23^5) + 
              s12^6*(790*s13^6 + 1939*s13^5*s23 + 3081*s13^4*s23^2 + 
                3672*s13^3*s23^3 + 1597*s13^2*s23^4 + 117*s13*s23^5 - 
                120*s23^6) + s12^5*(840*s13^7 + 1919*s13^6*s23 + 
                3391*s13^5*s23^2 + 4920*s13^4*s23^3 + 4163*s13^3*s23^4 + 
                1105*s13^2*s23^5 - 90*s13*s23^6 + 100*s23^7) + 
              s12^2*s13^2*(10*s13^8 - 107*s13^7*s23 - 119*s13^6*s23^2 + 
                240*s13^5*s23^3 + 344*s13^4*s23^4 - 93*s13^3*s23^5 - 
                311*s13^2*s23^6 - 48*s13*s23^7 + 68*s23^8) + 
              s12^4*(-70*s13^8 + 586*s13^7*s23 + 1649*s13^6*s23^2 + 
                2451*s13^5*s23^3 + 2992*s13^4*s23^4 + 1314*s13^3*s23^5 + 
                s13^2*s23^6 - 29*s13*s23^7 + 70*s23^8) + s12^3*s13*(
                -200*s13^8 - 87*s13^7*s23 + 234*s13^6*s23^2 + 589*s13^5*
                 s23^3 + 1019*s13^4*s23^4 + 538*s13^3*s23^5 - 341*s13^2*
                 s23^6 - 180*s13*s23^7 + 148*s23^8)) + p2q^2*p3q^3*
             (s13^4*(s13 - 2*s23)*s23^3*(s13 + s23)^4 + s12^9*(100*s13^3 + 
                17*s13^2*s23 + 57*s13*s23^2 + 110*s23^3) + s12*s13^3*s23^
                2*(s13 + s23)^2*(s13^4 - 4*s13^3*s23 - 4*s13^2*s23^2 - 
                2*s13*s23^3 - 4*s23^4) - s12^8*(320*s13^4 + 780*s13^3*s23 + 
                623*s13^2*s23^2 + 663*s13*s23^3 + 20*s23^4) - 
              s12^7*(1040*s13^5 + 1378*s13^4*s23 + 1011*s13^3*s23^2 + 
                892*s13^2*s23^3 + 1149*s13*s23^4 + 520*s23^5) + 
              s12^6*(-280*s13^6 - 258*s13^5*s23 + 613*s13^4*s23^2 + 
                2483*s13^3*s23^3 + 351*s13^2*s23^4 - 351*s13*s23^5 - 
                340*s23^6) + s12^2*s13^2*s23*(-46*s13^7 + 17*s13^6*s23 + 
                301*s13^5*s23^2 + 199*s13^4*s23^3 - 241*s13^3*s23^4 - 
                138*s13^2*s23^5 + 163*s13*s23^6 + 99*s23^7) + 
              s12^5*(700*s13^7 + 821*s13^6*s23 + 2052*s13^5*s23^2 + 
                4887*s13^4*s23^3 + 4697*s13^3*s23^4 + 1231*s13^2*s23^5 + 
                120*s13*s23^6 + 250*s23^7) + s12^4*(280*s13^8 + 860*s13^7*
                 s23 + 1697*s13^6*s23^2 + 2662*s13^5*s23^3 + 4098*s13^4*
                 s23^4 + 2140*s13^3*s23^5 + 791*s13^2*s23^6 + 354*s13*s23^7 + 
                200*s23^8) + s12^3*s13*(-80*s13^8 + 316*s13^7*s23 + 
                605*s13^6*s23^2 + 657*s13^5*s23^3 + 1125*s13^4*s23^4 + 
                881*s13^3*s23^5 + 154*s13^2*s23^6 + 262*s13*s23^7 + 
                312*s23^8))) + p1q^2*(p2q^4*s13*(s13 + s23)*
             (-(s13^3*s23^2*(s13 + s23)^2*(s13^3 - 4*s13^2*s23 - 
                 4*s13*s23^2 + 6*s23^3)) + s12^7*(50*s13^3 + 101*s13^2*s23 + 
                126*s13*s23^2 + 55*s23^3) + s12^6*(90*s13^4 + 177*s13^3*s23 + 
                248*s13^2*s23^2 + 206*s13*s23^3 + 35*s23^4) + 
              s12^5*(-20*s13^5 + 88*s13^4*s23 + 132*s13^3*s23^2 + 
                276*s13^2*s23^3 + 87*s13*s23^4 - 75*s23^5) + s12*s13^2*s23^2*(
                s13^5 + 11*s13^4*s23 + 24*s13^3*s23^2 + 5*s13^2*s23^3 - 
                18*s13*s23^4 - 9*s23^5) + s12^4*(-100*s13^6 + 14*s13^5*s23 + 
                11*s13^4*s23^2 + 120*s13^3*s23^3 + 162*s13^2*s23^4 - 
                106*s13*s23^5 - 35*s23^6) - s12^3*(30*s13^7 + 33*s13^6*s23 + 
                3*s13^5*s23^2 - 19*s13^4*s23^3 - 158*s13^3*s23^4 + 
                36*s13^2*s23^5 + 85*s13*s23^6 - 20*s23^7) + s12^2*s13*(
                10*s13^7 - 35*s13^6*s23 - 2*s13^5*s23^2 + 37*s13^4*s23^3 + 
                55*s13^3*s23^4 - 21*s13^2*s23^5 - 54*s13*s23^6 + 28*s23^7)) + 
            p3q^4*s12*(s12 + s23)*(-(s13^3*s23^4*(s13 + s23)^3) - 
              s12*s13^2*s23^2*(s13 + s23)^2*(26*s13^3 + 42*s13^2*s23 - 
                71*s13*s23^2 - 18*s23^3) + s12^7*(60*s13^3 + 41*s13^2*s23 + 
                s13*s23^2 + 50*s23^3) + s12^6*(60*s13^4 - 335*s13^3*s23 - 
                322*s13^2*s23^2 - 337*s13*s23^3 - 240*s23^4) - 
              s12^5*(180*s13^5 + 885*s13^4*s23 + 613*s13^3*s23^2 + 
                564*s13^2*s23^3 + 526*s13*s23^4 + 420*s23^5) - 
              s12^4*(300*s13^6 + 757*s13^5*s23 + 516*s13^4*s23^2 - 
                256*s13^3*s23^3 + 12*s13^2*s23^4 + 77*s13*s23^5 - 80*s23^6) + 
              2*s12^2*s13*s23*(-78*s13^6 - 96*s13^5*s23 + 100*s13^4*s23^2 + 
                176*s13^3*s23^3 + 143*s13^2*s23^4 + 185*s13*s23^5 + 
                100*s23^6) + s12^3*(-120*s13^7 - 404*s13^6*s23 - 
                392*s13^5*s23^2 + 705*s13^4*s23^3 + 693*s13^3*s23^4 + 
                501*s13^2*s23^5 + 311*s13*s23^6 + 210*s23^7)) + 
            p2q*p3q^3*(-(s13^3*(2*s13 - s23)*s23^4*(s13 + s23)^4) + 
              s12^9*(110*s13^3 + 57*s13^2*s23 + 17*s13*s23^2 + 100*s23^3) - 
              s12*s13^2*s23^3*(s13 + s23)^2*(4*s13^4 + 2*s13^3*s23 + 
                4*s13^2*s23^2 + 4*s13*s23^3 - s23^4) - s12^8*(20*s13^4 + 
                663*s13^3*s23 + 623*s13^2*s23^2 + 780*s13*s23^3 + 
                320*s23^4) - s12^7*(520*s13^5 + 1149*s13^4*s23 + 
                892*s13^3*s23^2 + 1011*s13^2*s23^3 + 1378*s13*s23^4 + 
                1040*s23^5) + s12^6*(-340*s13^6 - 351*s13^5*s23 + 
                351*s13^4*s23^2 + 2483*s13^3*s23^3 + 613*s13^2*s23^4 - 
                258*s13*s23^5 - 280*s23^6) + s12^2*s13*s23^2*(99*s13^7 + 
                163*s13^6*s23 - 138*s13^5*s23^2 - 241*s13^4*s23^3 + 
                199*s13^3*s23^4 + 301*s13^2*s23^5 + 17*s13*s23^6 - 
                46*s23^7) + s12^5*(250*s13^7 + 120*s13^6*s23 + 1231*s13^5*
                 s23^2 + 4697*s13^4*s23^3 + 4887*s13^3*s23^4 + 2052*s13^2*
                 s23^5 + 821*s13*s23^6 + 700*s23^7) + s12^3*s23*(312*s13^8 + 
                262*s13^7*s23 + 154*s13^6*s23^2 + 881*s13^5*s23^3 + 
                1125*s13^4*s23^4 + 657*s13^3*s23^5 + 605*s13^2*s23^6 + 
                316*s13*s23^7 - 80*s23^8) + s12^4*(200*s13^8 + 354*s13^7*
                 s23 + 791*s13^6*s23^2 + 2140*s13^5*s23^3 + 4098*s13^4*
                 s23^4 + 2662*s13^3*s23^5 + 1697*s13^2*s23^6 + 860*s13*
                 s23^7 + 280*s23^8)) + p2q^2*p3q^2*(s13^3*s23^3*(s13 + s23)^
                4*(4*s13^2 - 9*s13*s23 + 4*s23^2) + 2*s12^9*(25*s13^3 + 
                8*s13^2*s23 + 8*s13*s23^2 + 25*s23^3) + s12*s13^2*s23^2*
               (s13 + s23)^3*(4*s13^4 - 9*s13^3*s23 + 3*s13^2*s23^2 - 
                9*s13*s23^3 + 4*s23^4) - 5*s12^8*(36*s13^4 + 115*s13^3*s23 + 
                102*s13^2*s23^2 + 115*s13*s23^3 + 36*s23^4) - 
              2*s12^7*(205*s13^5 + 127*s13^4*s23 - 240*s13^3*s23^2 - 
                240*s13^2*s23^3 + 127*s13*s23^4 + 205*s23^5) - 
              2*s12^2*s13*s23*(s13 + s23)^2*(33*s13^6 - 120*s13^5*s23 + 
                26*s13^4*s23^2 + 74*s13^3*s23^3 + 26*s13^2*s23^4 - 
                120*s13*s23^5 + 33*s23^6) + s12^6*(260*s13^6 + 1247*s13^5*
                 s23 + 3141*s13^4*s23^2 + 5188*s13^3*s23^3 + 3141*s13^2*
                 s23^4 + 1247*s13*s23^5 + 260*s23^6) + s12^5*(690*s13^7 + 
                1369*s13^6*s23 + 3503*s13^5*s23^2 + 7060*s13^4*s23^3 + 
                7060*s13^3*s23^4 + 3503*s13^2*s23^5 + 1369*s13*s23^6 + 
                690*s23^7) + s12^4*(160*s13^8 + 886*s13^7*s23 + 1871*s13^6*
                 s23^2 + 3247*s13^5*s23^3 + 4804*s13^4*s23^4 + 3247*s13^3*
                 s23^5 + 1871*s13^2*s23^6 + 886*s13*s23^7 + 160*s23^8) + 
              s12^3*(-90*s13^9 + 361*s13^8*s23 + 607*s13^7*s23^2 + 
                555*s13^6*s23^3 + 1073*s13^5*s23^4 + 1073*s13^4*s23^5 + 
                555*s13^3*s23^6 + 607*s13^2*s23^7 + 361*s13*s23^8 - 
                90*s23^9)) + p2q^3*p3q*(-(s13^3*s23^2*(s13 + s23)^3*
                (s13^4 - 8*s13^3*s23 + 2*s13^2*s23^2 + 12*s13*s23^3 - 
                 3*s23^4)) - s12^8*(100*s13^4 + 167*s13^3*s23 + 133*s13^2*
                 s23^2 + 146*s13*s23^3 + 50*s23^4) + s12^7*(-20*s13^5 + 
                321*s13^4*s23 + 868*s13^3*s23^2 + 863*s13^2*s23^3 + 
                266*s13*s23^4 - 30*s23^5) + s12*s13^2*s23^2*(s13 + s23)^2*(
                5*s13^5 + 5*s13^4*s23 - 4*s13^3*s23^2 - 20*s13^2*s23^3 - 
                11*s13*s23^4 + 3*s23^5) + 2*s12^6*(195*s13^6 + 564*s13^5*
                 s23 + 1176*s13^4*s23^2 + 1643*s13^3*s23^3 + 1122*s13^2*
                 s23^4 + 441*s13*s23^5 + 100*s23^6) + s12^5*(300*s13^7 + 
                813*s13^6*s23 + 2025*s13^5*s23^2 + 3870*s13^4*s23^3 + 
                3973*s13^3*s23^4 + 1987*s13^2*s23^5 + 692*s13*s23^6 + 
                280*s23^7) + s12^4*(-140*s13^8 + 270*s13^7*s23 + 
                972*s13^6*s23^2 + 1863*s13^5*s23^3 + 2774*s13^4*s23^4 + 
                1930*s13^3*s23^5 + 959*s13^2*s23^6 + 512*s13*s23^7 + 
                90*s23^8) + s12^2*s13*(10*s13^9 - 91*s13^8*s23 - 
                8*s13^7*s23^2 + 266*s13^6*s23^3 + 194*s13^5*s23^4 - 
                103*s13^4*s23^5 - 120*s13^3*s23^6 + 166*s13^2*s23^7 + 
                142*s13*s23^8 - 20*s23^9) + s12^3*(-120*s13^9 + 6*s13^8*s23 + 
                284*s13^7*s23^2 + 492*s13^6*s23^3 + 962*s13^5*s23^4 + 
                853*s13^4*s23^5 + 304*s13^3*s23^6 + 359*s13^2*s23^7 + 
                270*s13*s23^8 - 10*s23^9))) + 
          p1q^3*(p3q^3*(s12 + s23)*(5*s12^8*s13*(s13 - s23)*s23 + 
              s13^3*s23^4*(s13 + s23)^4 + s12*s13^2*s23^3*(s13 + s23)^2*(
                2*s13^3 + 2*s13^2*s23 + 3*s13*s23^2 + 2*s23^3) - 
              s12^7*(60*s13^4 + 236*s13^3*s23 + 187*s13^2*s23^2 + 
                151*s13*s23^3 + 150*s23^4) + s12^6*(-180*s13^5 - 
                372*s13^4*s23 + 171*s13^3*s23^2 + 367*s13^2*s23^3 + 
                324*s13*s23^4 + 60*s23^5) + s12^2*s13*s23^2*(-37*s13^6 - 
                64*s13^5*s23 + 61*s13^4*s23^2 + 160*s13^3*s23^3 + 
                19*s13^2*s23^4 - 99*s13*s23^5 - 46*s23^6) + 
              2*s12^5*(-90*s13^6 - 62*s13^5*s23 + 341*s13^4*s23^2 + 
                696*s13^3*s23^3 + 622*s13^2*s23^4 + 474*s13*s23^5 + 
                240*s23^6) + s12^3*s23*(-108*s13^7 + 33*s13^6*s23 + 
                435*s13^5*s23^2 + 433*s13^4*s23^3 + 201*s13^3*s23^4 + 
                167*s13^2*s23^5 + 15*s13*s23^6 - 90*s23^7) + 
              s12^4*(-60*s13^7 - 101*s13^6*s23 + 399*s13^5*s23^2 + 
                1333*s13^4*s23^3 + 1197*s13^3*s23^4 + 913*s13^2*s23^5 + 
                539*s13*s23^6 + 180*s23^7)) + p2q^3*(s13 + s23)*
             (2*s13^3*s23^3*(s13 + s23)^3*(2*s13^2 - 5*s13*s23 + 2*s23^2) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(3*s13^4 - 2*s13^3*s23 - 
                16*s13^2*s23^2 - 2*s13*s23^3 + 3*s23^4) + s12^7*(50*s13^4 + 
                161*s13^3*s23 + 242*s13^2*s23^2 + 161*s13*s23^3 + 50*s23^4) + 
              s12^6*(140*s13^5 + 331*s13^4*s23 + 613*s13^3*s23^2 + 
                613*s13^2*s23^3 + 331*s13*s23^4 + 140*s23^5) + 
              s12^5*(120*s13^6 + 321*s13^5*s23 + 630*s13^4*s23^2 + 
                958*s13^3*s23^3 + 630*s13^2*s23^4 + 321*s13*s23^5 + 
                120*s23^6) + s12^2*s13*s23*(-30*s13^7 + 53*s13^6*s23 + 
                20*s13^5*s23^2 - 35*s13^4*s23^3 - 35*s13^3*s23^4 + 
                20*s13^2*s23^5 + 53*s13*s23^6 - 30*s23^7) + s12^4*(20*s13^7 + 
                263*s13^6*s23 + 322*s13^5*s23^2 + 639*s13^4*s23^3 + 
                639*s13^3*s23^4 + 322*s13^2*s23^5 + 263*s13*s23^6 + 
                20*s23^7) + s12^3*(-10*s13^8 + 82*s13^7*s23 + 113*s13^6*
                 s23^2 + 135*s13^5*s23^3 + 308*s13^4*s23^4 + 135*s13^3*
                 s23^5 + 113*s13^2*s23^6 + 82*s13*s23^7 - 10*s23^8)) + 
            p2q*p3q^2*(5*s12^9*s13*(s13 - s23)*s23 - s13^2*s23^4*(s13 + s23)^
                3*(5*s13^3 - 2*s13^2*s23 - 4*s13*s23^2 + s23^3) - 
              s12*s13^2*s23^3*(s13 + s23)^2*(10*s13^4 + 6*s13^3*s23 - 
                s13^2*s23^2 - 3*s13*s23^3 - 4*s23^4) - 2*s12^8*(55*s13^4 + 
                186*s13^3*s23 + 145*s13^2*s23^2 + 169*s13*s23^3 + 
                125*s23^4) + s12^7*(-260*s13^5 - 347*s13^4*s23 + 
                456*s13^3*s23^2 + 686*s13^2*s23^3 + 253*s13*s23^4 - 
                160*s23^5) + s12^6*(-120*s13^6 + 117*s13^5*s23 + 
                1597*s13^4*s23^2 + 3672*s13^3*s23^3 + 3081*s13^2*s23^4 + 
                1939*s13*s23^5 + 790*s23^6) + s12^5*(100*s13^7 - 
                90*s13^6*s23 + 1105*s13^5*s23^2 + 4163*s13^4*s23^3 + 
                4920*s13^3*s23^4 + 3391*s13^2*s23^5 + 1919*s13*s23^6 + 
                840*s23^7) + s12^3*s23*(148*s13^8 - 180*s13^7*s23 - 
                341*s13^6*s23^2 + 538*s13^5*s23^3 + 1019*s13^4*s23^4 + 
                589*s13^3*s23^5 + 234*s13^2*s23^6 - 87*s13*s23^7 - 
                200*s23^8) + s12^4*(70*s13^8 - 29*s13^7*s23 + s13^6*s23^2 + 
                1314*s13^5*s23^3 + 2992*s13^4*s23^4 + 2451*s13^3*s23^5 + 
                1649*s13^2*s23^6 + 586*s13*s23^7 - 70*s23^8) + 
              s12^2*s23^2*(68*s13^8 - 48*s13^7*s23 - 311*s13^6*s23^2 - 
                93*s13^5*s23^3 + 344*s13^4*s23^4 + 240*s13^3*s23^5 - 
                119*s13^2*s23^6 - 107*s13*s23^7 + 10*s23^8)) + 
            p2q^2*p3q*(s13^2*s23^3*(s13 + s23)^3*(3*s13^4 - 12*s13^3*s23 - 
                2*s13^2*s23^2 + 8*s13*s23^3 - s23^4) - s12^8*(50*s13^4 + 
                146*s13^3*s23 + 133*s13^2*s23^2 + 167*s13*s23^3 + 
                100*s23^4) + s12^7*(-30*s13^5 + 266*s13^4*s23 + 863*s13^3*
                 s23^2 + 868*s13^2*s23^3 + 321*s13*s23^4 - 20*s23^5) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(3*s13^5 - 11*s13^4*s23 - 
                20*s13^3*s23^2 - 4*s13^2*s23^3 + 5*s13*s23^4 + 5*s23^5) + 
              2*s12^6*(100*s13^6 + 441*s13^5*s23 + 1122*s13^4*s23^2 + 
                1643*s13^3*s23^3 + 1176*s13^2*s23^4 + 564*s13*s23^5 + 
                195*s23^6) + s12^5*(280*s13^7 + 692*s13^6*s23 + 1987*s13^5*
                 s23^2 + 3973*s13^4*s23^3 + 3870*s13^3*s23^4 + 2025*s13^2*
                 s23^5 + 813*s13*s23^6 + 300*s23^7) + s12^4*(90*s13^8 + 
                512*s13^7*s23 + 959*s13^6*s23^2 + 1930*s13^5*s23^3 + 
                2774*s13^4*s23^4 + 1863*s13^3*s23^5 + 972*s13^2*s23^6 + 
                270*s13*s23^7 - 140*s23^8) + s12^3*(-10*s13^9 + 270*s13^8*
                 s23 + 359*s13^7*s23^2 + 304*s13^6*s23^3 + 853*s13^5*s23^4 + 
                962*s13^4*s23^5 + 492*s13^3*s23^6 + 284*s13^2*s23^7 + 
                6*s13*s23^8 - 120*s23^9) + s12^2*s23*(-20*s13^9 + 
                142*s13^8*s23 + 166*s13^7*s23^2 - 120*s13^6*s23^3 - 
                103*s13^5*s23^4 + 194*s13^4*s23^5 + 266*s13^3*s23^6 - 
                8*s13^2*s23^7 - 91*s13*s23^8 + 10*s23^9)))))/
        (27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)*
         s23^2*(s12 + s23)*(s13 + s23)*(p1q^3*s23*(s12 + s23)*(s13 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p3q^2*s12*(s12 + s23) + 
            p2q^2*s13*(s13 + s23) - p2q*p3q*(s23*(s13 + s23) + 
              s12*(2*s13 + s23))) - p1q*(p2q^2*(s13 + s23)*
             (s12^2 - s13*(s13 - 2*s23) + s12*s23) - p3q^2*(s12 + s23)*
             (s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))) - 
       (-(p1q^6*s23^2*(s12 + s23)^2*(s13 + s23)^2*
           (61*s13^4*s23^3*(s13 + s23) + 6*s12^6*(8*s13^2 + 5*s13*s23 + 
              3*s23^2) + s12*s13^3*s23^2*(193*s13^2 + 336*s13*s23 + 
              82*s23^2) + s12^2*s13^2*s23*(210*s13^3 + 575*s13^2*s23 + 
              221*s13*s23^2 - 33*s23^3) + 6*s12^5*(24*s13^3 + 24*s13^2*s23 + 
              17*s13*s23^2 + 6*s23^3) + 3*s12^4*(48*s13^4 + 136*s13^3*s23 + 
              25*s13^2*s23^2 + 32*s13*s23^3 + 6*s23^4) + 
            s12^3*s13*(48*s13^4 + 504*s13^3*s23 + 373*s13^2*s23^2 - 
              54*s13*s23^3 + 24*s23^4))) + p1q^5*s23*(s12 + s23)*(s13 + s23)*
          (p3q*(61*s13^3*s23^4*(s13 + s23)^2*(s13^2 - 2*s13*s23 - s23^2) + 
             6*s12^8*(16*s13^3 + 33*s13^2*s23 + 21*s13*s23^2 + 12*s23^3) + 
             s12^7*(240*s13^4 + 570*s13^3*s23 + 519*s13^2*s23^2 + 451*s13*
                s23^3 + 180*s23^4) + s12*s13^2*s23^3*(254*s13^5 + 147*s13^4*
                s23 - 687*s13^3*s23^2 - 820*s13^2*s23^3 - 322*s13*s23^4 - 82*
                s23^5) + s12^6*(240*s13^5 + 960*s13^4*s23 + 470*s13^3*s23^2 - 
               231*s13^2*s23^3 + 532*s13*s23^4 + 156*s23^5) + 
             s12^2*s13*s23^2*(403*s13^6 + 411*s13^5*s23 - 1090*s13^4*s23^2 - 
               1507*s13^3*s23^3 - 241*s13^2*s23^4 + 218*s13*s23^5 - 11*
                s23^6) + s12^5*(144*s13^6 + 852*s13^5*s23 + 629*s13^4*s23^2 - 
               1219*s13^3*s23^3 - 1329*s13^2*s23^4 + 29*s13*s23^5 + 60*
                s23^6) + 2*s12^3*s13*s23*(129*s13^6 + 316*s13^5*s23 - 264*
                s13^4*s23^2 - 992*s13^3*s23^3 - 547*s13^2*s23^4 + 148*s13*
                s23^5 + 94*s23^6) + s12^4*(48*s13^7 + 522*s13^6*s23 + 661*
                s13^5*s23^2 - 1094*s13^4*s23^3 - 2259*s13^3*s23^4 - 841*s13^2*
                s23^5 + 21*s13*s23^6 + 12*s23^7)) + 
           p2q*(61*s13^3*s23^4*(s13 + s23)^2*(4*s13^2 - s13*s23 - s23^2) + 
             6*s12^8*(8*s13^3 + 12*s13^2*s23 + 7*s13*s23^2 + 3*s23^3) + 
             s12^7*(144*s13^4 + 216*s13^3*s23 + 131*s13^2*s23^2 + 147*s13*
                s23^3 + 36*s23^4) + s12*s13^2*s23^3*(783*s13^5 + 1796*s13^4*
                s23 + 923*s13^3*s23^2 - 248*s13^2*s23^3 - 240*s13*s23^4 - 82*
                s23^5) + 2*s12^6*(120*s13^5 + 324*s13^4*s23 - 93*s13^3*
                s23^2 - 202*s13^2*s23^3 + 119*s13*s23^4 + 24*s23^5) + 
             s12^2*s13*s23^2*(1021*s13^6 + 2731*s13^5*s23 + 1366*s13^4*
                s23^2 - 802*s13^3*s23^3 - 262*s13^2*s23^4 + 185*s13*s23^5 - 
               11*s23^6) + s12^5*(240*s13^6 + 1092*s13^5*s23 + 27*s13^4*
                s23^2 - 1839*s13^3*s23^3 - 929*s13^2*s23^4 + 41*s13*s23^5 + 
               60*s23^6) + s12^3*s13*s23*(564*s13^6 + 2278*s13^5*s23 + 1175*
                s13^4*s23^2 - 2323*s13^3*s23^3 - 1646*s13^2*s23^4 + 298*s13*
                s23^5 + 212*s23^6) + s12^4*(96*s13^7 + 1152*s13^6*s23 + 1439*
                s13^5*s23^2 - 1999*s13^4*s23^3 - 2978*s13^3*s23^4 - 495*s13^2*
                s23^5 + 131*s13*s23^6 + 30*s23^7))) - 
         (s12 + s13)*(p3q^6*s12^3*(s12 + s23)*(6*s12^7*(3*s13^2 + 2*s13*s23 + 
               3*s23^2) - s12^5*(s13 + s23)^2*(42*s13^2 + 235*s13*s23 + 42*
                s23^2) + 10*s13^3*s23^3*(s13^3 - 47*s13^2*s23 - 47*s13*
                s23^2 + s23^3) + s12^6*(6*s13^3 - 26*s13^2*s23 - 26*s13*
                s23^2 + 6*s23^3) - s12*s13^2*s23^2*(s13^4 + 1200*s13^3*s23 + 
               2350*s13^2*s23^2 + 1200*s13*s23^3 + s23^4) - 
             s12^3*s13*s23*(669*s13^4 + 2339*s13^3*s23 + 3268*s13^2*s23^2 + 
               2339*s13*s23^3 + 669*s23^4) - s12^2*s13*s23*(21*s13^5 + 1299*
                s13^4*s23 + 3382*s13^3*s23^2 + 3382*s13^2*s23^3 + 1299*s13*
                s23^4 + 21*s23^5) - s12^4*(30*s13^5 + 929*s13^4*s23 + 1491*
                s13^3*s23^2 + 1491*s13^2*s23^3 + 929*s13*s23^4 + 30*s23^5)) + 
           p2q^6*s13^2*(s13 + s23)^2*(61*s13^4*s23^4*(s13 + s23) + 
             6*s12^7*(3*s13^2 + 5*s13*s23 + 8*s23^2) + s12*s13^3*s23^3*
              (82*s13^2 + 397*s13*s23 + 254*s23^2) + 6*s12^6*(9*s13^3 + 22*
                s13^2*s23 + 32*s13*s23^2 + 24*s23^3) + s12^2*s13^2*s23^2*
              (-33*s13^3 + 303*s13^2*s23 + 911*s13*s23^2 + 403*s23^3) + 
             3*s12^5*(18*s13^4 + 66*s13^3*s23 + 73*s13^2*s23^2 + 184*s13*
                s23^3 + 48*s23^4) + s12^3*s13*s23*(24*s13^4 - 87*s13^3*s23 + 
               594*s13^2*s23^2 + 1079*s13*s23^3 + 258*s23^4) + 
             s12^4*(18*s13^5 + 120*s13^4*s23 + 21*s13^3*s23^2 + 781*s13^2*
                s23^3 + 648*s13*s23^4 + 48*s23^5)) + p2q*p3q^5*s12^2*
            (-(s13^3*s23^4*(s13 + s23)^2*(109*s13^2 - 523*s13*s23 - 
                4*s23^2)) + 18*s12^9*(2*s13^2 + s13*s23 + s23^2) - 
             2*s12^8*(6*s13^3 + 26*s13^2*s23 + 107*s13*s23^2 + 45*s23^3) - 
             2*s12^7*(6*s13^4 + 168*s13^3*s23 + 505*s13^2*s23^2 + 553*s13*
                s23^3 + 174*s23^4) + s12^6*(156*s13^5 - 315*s13^4*s23 - 187*
                s13^3*s23^2 - 2169*s13^2*s23^3 - 2777*s13*s23^4 - 324*
                s23^5) + s12*s13^2*s23^3*(-255*s13^5 + 2014*s13^4*s23 + 4415*
                s13^3*s23^2 + 3741*s13^2*s23^3 + 1624*s13*s23^4 + 29*s23^5) + 
             s12^5*(120*s13^6 + 2103*s13^5*s23 + 2340*s13^4*s23^2 + 336*s13^3*
                s23^3 - 2549*s13^2*s23^4 - 2330*s13*s23^5 - 54*s23^6) + 
             s12^4*s23*(2195*s13^6 + 7214*s13^5*s23 + 7594*s13^4*s23^2 + 2081*
                s13^3*s23^3 - 316*s13^2*s23^4 + 460*s13*s23^5 + 30*s23^6) + 
             s12^2*s13*s23^2*(-113*s13^6 + 4756*s13^5*s23 + 9803*s13^4*
                s23^2 + 8170*s13^3*s23^3 + 4978*s13^2*s23^4 + 1945*s13*
                s23^5 + 35*s23^6) + s12^3*s13*s23*(43*s13^6 + 5052*s13^5*
                s23 + 11646*s13^4*s23^2 + 9981*s13^3*s23^3 + 5180*s13^2*
                s23^4 + 2902*s13*s23^5 + 922*s23^6)) - p2q^5*p3q*s13*
            (s13 + s23)*(-61*s13^4*s23^3*(s13 + s23)^2*(s13^2 + 2*s13*s23 - 
               s23^2) + 6*s12^8*(12*s13^3 + 21*s13^2*s23 + 33*s13*s23^2 + 16*
                s23^3) + s12^7*(180*s13^4 + 451*s13^3*s23 + 519*s13^2*s23^2 + 
               570*s13*s23^3 + 240*s23^4) - s12*s13^3*s23^2*(82*s13^5 + 322*
                s13^4*s23 + 820*s13^3*s23^2 + 687*s13^2*s23^3 - 147*s13*
                s23^4 - 254*s23^5) + s12^6*(156*s13^5 + 532*s13^4*s23 - 231*
                s13^3*s23^2 + 470*s13^2*s23^3 + 960*s13*s23^4 + 240*s23^5) + 
             2*s12^3*s13*s23*(94*s13^6 + 148*s13^5*s23 - 547*s13^4*s23^2 - 
               992*s13^3*s23^3 - 264*s13^2*s23^4 + 316*s13*s23^5 + 129*
                s23^6) + s12^5*(60*s13^6 + 29*s13^5*s23 - 1329*s13^4*s23^2 - 
               1219*s13^3*s23^3 + 629*s13^2*s23^4 + 852*s13*s23^5 + 144*
                s23^6) + s12^2*s13^2*s23*(-11*s13^6 + 218*s13^5*s23 - 241*
                s13^4*s23^2 - 1507*s13^3*s23^3 - 1090*s13^2*s23^4 + 411*s13*
                s23^5 + 403*s23^6) + s12^4*(12*s13^7 + 21*s13^6*s23 - 841*
                s13^5*s23^2 - 2259*s13^4*s23^3 - 1094*s13^3*s23^4 + 661*s13^2*
                s23^5 + 522*s13*s23^6 + 48*s23^7)) + p2q^2*p3q^4*s12*
            (s13^4*(160*s13 - 57*s23)*s23^4*(s13 + s23)^3 + 
             6*s12^10*s13*(3*s13 + s23) + s12*s13^3*s23^3*(s13 + s23)^2*
              (488*s13^3 - 646*s13^2*s23 + 944*s13*s23^2 - 307*s23^3) - 
             2*s12^9*(45*s13^3 + 61*s13^2*s23 + 139*s13*s23^2 + 81*s23^3) - 
             s12^8*(78*s13^4 + 188*s13^3*s23 + 177*s13^2*s23^2 + 559*s13*
                s23^3 + 360*s23^4) + s12^7*(6*s13^5 + 410*s13^4*s23 + 3059*
                s13^3*s23^2 + 2213*s13^2*s23^3 - 598*s13*s23^4 - 108*s23^5) + 
             s12^2*s13^2*s23^2*(346*s13^6 - 2473*s13^5*s23 - 3287*s13^4*
                s23^2 + 2256*s13^3*s23^3 + 4999*s13^2*s23^4 + 1861*s13*
                s23^5 - 414*s23^6) + s12^6*(-204*s13^6 + 2346*s13^5*s23 + 
               5245*s13^4*s23^2 + 8571*s13^3*s23^3 + 6856*s13^2*s23^4 + 1496*
                s13*s23^5 + 216*s23^6) + s12^4*s13*s23*(-2504*s13^6 - 4386*
                s13^5*s23 + 3219*s13^4*s23^2 + 14749*s13^3*s23^3 + 16596*
                s13^2*s23^4 + 8993*s13*s23^5 + 1889*s23^6) + 
             s12^3*s13*s23*(-12*s13^7 - 4724*s13^6*s23 - 6712*s13^5*s23^2 + 
               3018*s13^4*s23^3 + 11657*s13^3*s23^4 + 9650*s13^2*s23^5 + 3093*
                s13*s23^6 - 134*s23^7) + s12^5*(-180*s13^7 - 616*s13^6*s23 + 
               3571*s13^5*s23^2 + 12111*s13^4*s23^3 + 14828*s13^3*s23^4 + 
               10092*s13^2*s23^5 + 3842*s13*s23^6 + 126*s23^7)) - 
           p2q^3*p3q^3*(61*s13^5*s23^4*(s13 + s23)^4 - s12^9*s13*s23*
              (39*s13^2 + 529*s13*s23 + 418*s23^2) + 6*s12^10*
              (12*s13^3 + 13*s13^2*s23 + 13*s13*s23^2 + 8*s23^3) + 
             s12*s13^4*s23^3*(s13 + s23)^2*(303*s13^3 + 223*s13^2*s23 + 227*
                s13*s23^2 + 368*s23^3) - s12^8*(72*s13^5 + 408*s13^4*s23 + 
               1951*s13^3*s23^2 + 2792*s13^2*s23^3 + 1393*s13*s23^4 + 288*
                s23^5) + s12^7*(24*s13^6 - 443*s13^5*s23 + 1213*s13^4*s23^2 - 
               1553*s13^3*s23^3 - 5509*s13^2*s23^4 - 2804*s13*s23^5 - 384*
                s23^6) + s12^2*s13^3*s23^2*(293*s13^6 - 150*s13^5*s23 + 223*
                s13^4*s23^2 + 2358*s13^3*s23^3 + 3078*s13^2*s23^4 + 2421*s13*
                s23^5 + 1035*s23^6) + s12^5*s13*(-120*s13^7 + 1381*s13^6*
                s23 + 8149*s13^5*s23^2 + 15137*s13^4*s23^3 + 10596*s13^3*
                s23^4 + 98*s13^2*s23^5 - 2811*s13*s23^6 - 730*s23^7) - 
             s12^6*(96*s13^7 - 2480*s13^6*s23 - 7201*s13^5*s23^2 - 6468*s13^4*
                s23^3 + 763*s13^3*s23^4 + 5310*s13^2*s23^5 + 3064*s13*s23^6 + 
               144*s23^7) + s12^4*s13*s23*(-1230*s13^7 + 587*s13^6*s23 + 9408*
                s13^5*s23^2 + 14630*s13^4*s23^3 + 8977*s13^3*s23^4 + 1991*
                s13^2*s23^5 + 360*s13*s23^6 + 427*s23^7) + s12^3*s13^2*s23*
              (21*s13^7 - 2025*s13^6*s23 - 1067*s13^5*s23^2 + 6022*s13^4*
                s23^3 + 8521*s13^3*s23^4 + 4711*s13^2*s23^5 + 2418*s13*
                s23^6 + 1185*s23^7)) + p2q^4*p3q^2*
            (61*s13^5*s23^3*(s13 + s23)^3*(s13^2 - 2*s23^2) + 
             s12*s13^4*s23^2*(s13 + s23)^2*(82*s13^4 - 145*s13^3*s23 - 200*
                s13^2*s23^2 - 477*s13*s23^3 - 565*s23^4) + 
             12*s12^9*(9*s13^4 + 17*s13^3*s23 + 23*s13^2*s23^2 + 18*s13*
                s23^3 + 4*s23^4) + s12^8*(180*s13^5 + 456*s13^4*s23 + 191*
                s13^3*s23^2 + 161*s13^2*s23^3 + 366*s13*s23^4 + 144*s23^5) + 
             2*s12^7*(51*s13^6 + 101*s13^5*s23 - 973*s13^4*s23^2 - 1569*s13^3*
                s23^3 - 462*s13^2*s23^4 + 168*s13*s23^5 + 72*s23^6) + 
             s12^2*s13^3*s23*(11*s13^7 - 467*s13^6*s23 - 552*s13^5*s23^2 - 
               398*s13^4*s23^3 - 2124*s13^3*s23^4 - 4110*s13^2*s23^5 - 3437*
                s13*s23^6 - 1127*s23^7) + s12^5*s13*(6*s13^7 + 771*s13^6*
                s23 + 1942*s13^5*s23^2 - 2851*s13^4*s23^3 - 10509*s13^3*
                s23^4 - 9253*s13^2*s23^5 - 3120*s13*s23^6 - 360*s23^7) + 
             s12^6*(66*s13^7 - 576*s13^6*s23 - 2401*s13^5*s23^2 - 6163*s13^4*
                s23^3 - 7244*s13^3*s23^4 - 2804*s13^2*s23^5 + 132*s13*s23^6 + 
               48*s23^7) - s12^3*s13^2*s23*(233*s13^7 - 1234*s13^6*s23 - 3639*
                s13^5*s23^2 - 167*s13^4*s23^3 + 6390*s13^3*s23^4 + 7198*s13^2*
                s23^5 + 3813*s13*s23^6 + 1000*s23^7) - s12^4*s13*
              (30*s13^8 - 1053*s13^7*s23 - 4565*s13^6*s23^2 - 4208*s13^5*
                s23^3 + 5053*s13^4*s23^4 + 11336*s13^3*s23^5 + 7400*s13^2*
                s23^6 + 2125*s13*s23^7 + 306*s23^8))) + 
         p1q*(-(p3q^5*s12^2*(s12 + s23)*(s13^4*s23^3*(s13 + s23)^2*(4*s13^2 + 
                523*s13*s23 - 109*s23^2) + 18*s12^9*(s13^2 + s13*s23 + 
                2*s23^2) - 2*s12^8*(45*s13^3 + 107*s13^2*s23 + 26*s13*s23^2 + 
                6*s23^3) - 2*s12^7*(174*s13^4 + 553*s13^3*s23 + 505*s13^2*
                 s23^2 + 168*s13*s23^3 + 6*s23^4) + s12*s13^3*s23^2*(
                29*s13^5 + 1624*s13^4*s23 + 3741*s13^3*s23^2 + 4415*s13^2*
                 s23^3 + 2014*s13*s23^4 - 255*s23^5) - s12^6*(324*s13^5 + 
                2777*s13^4*s23 + 2169*s13^3*s23^2 + 187*s13^2*s23^3 + 
                315*s13*s23^4 - 156*s23^5) + s12^2*s13^2*s23*(35*s13^6 + 
                1945*s13^5*s23 + 4978*s13^4*s23^2 + 8170*s13^3*s23^3 + 
                9803*s13^2*s23^4 + 4756*s13*s23^5 - 113*s23^6) + 
              s12^3*s13*s23*(922*s13^6 + 2902*s13^5*s23 + 5180*s13^4*s23^2 + 
                9981*s13^3*s23^3 + 11646*s13^2*s23^4 + 5052*s13*s23^5 + 
                43*s23^6) + s12^5*(-54*s13^6 - 2330*s13^5*s23 - 2549*s13^4*
                 s23^2 + 336*s13^3*s23^3 + 2340*s13^2*s23^4 + 2103*s13*
                 s23^5 + 120*s23^6) + s12^4*s13*(30*s13^6 + 460*s13^5*s23 - 
                316*s13^4*s23^2 + 2081*s13^3*s23^3 + 7594*s13^2*s23^4 + 
                7214*s13*s23^5 + 2195*s23^6))) + p2q^5*s13*(s12 + s13)*
            (s13 + s23)*(-61*s13^4*s23^3*(s13 + s23)^2*(s13^2 + s13*s23 - 4*
                s23^2) + 6*s12^8*(3*s13^3 + 7*s13^2*s23 + 12*s13*s23^2 + 8*
                s23^3) + s12^7*(36*s13^4 + 147*s13^3*s23 + 131*s13^2*s23^2 + 
               216*s13*s23^3 + 144*s23^4) + 2*s12^6*(24*s13^5 + 119*s13^4*
                s23 - 202*s13^3*s23^2 - 93*s13^2*s23^3 + 324*s13*s23^4 + 120*
                s23^5) + s12*s13^3*s23^2*(-82*s13^5 - 240*s13^4*s23 - 248*
                s13^3*s23^2 + 923*s13^2*s23^3 + 1796*s13*s23^4 + 783*s23^5) + 
             s12^5*(60*s13^6 + 41*s13^5*s23 - 929*s13^4*s23^2 - 1839*s13^3*
                s23^3 + 27*s13^2*s23^4 + 1092*s13*s23^5 + 240*s23^6) + 
             s12^3*s13*s23*(212*s13^6 + 298*s13^5*s23 - 1646*s13^4*s23^2 - 
               2323*s13^3*s23^3 + 1175*s13^2*s23^4 + 2278*s13*s23^5 + 564*
                s23^6) + s12^2*s13^2*s23*(-11*s13^6 + 185*s13^5*s23 - 262*
                s13^4*s23^2 - 802*s13^3*s23^3 + 1366*s13^2*s23^4 + 2731*s13*
                s23^5 + 1021*s23^6) + s12^4*(30*s13^7 + 131*s13^6*s23 - 495*
                s13^5*s23^2 - 2978*s13^4*s23^3 - 1999*s13^3*s23^4 + 1439*
                s13^2*s23^5 + 1152*s13*s23^6 + 96*s23^7)) - 
           p2q*p3q^4*s12*(12*s12^11*(3*s13^2 + 2*s13*s23 + 3*s23^2) + 
             s13^4*s23^4*(s13 + s23)^3*(99*s13^2 - 236*s13*s23 + 99*s23^2) - 
             2*s12^10*(21*s13^3 + 113*s13^2*s23 + 113*s13*s23^2 + 21*s23^3) + 
             s12^9*(198*s13^4 - 181*s13^3*s23 - 710*s13^2*s23^2 - 181*s13*
                s23^3 + 198*s23^4) + s12*s13^3*s23^3*(s13 + s23)^2*
              (232*s13^4 - 1605*s13^3*s23 + 1180*s13^2*s23^2 - 1605*s13*
                s23^3 + 232*s23^4) + 2*s12^8*(558*s13^5 + 662*s13^4*s23 + 
               2341*s13^3*s23^2 + 2341*s13^2*s23^3 + 662*s13*s23^4 + 558*
                s23^5) + s12^7*(1200*s13^6 + 7862*s13^5*s23 + 15281*s13^4*
                s23^2 + 17958*s13^3*s23^3 + 15281*s13^2*s23^4 + 7862*s13*
                s23^5 + 1200*s23^6) + s12^2*s13^2*s23^2*(107*s13^7 - 4189*
                s13^6*s23 - 5024*s13^5*s23^2 + 882*s13^4*s23^3 + 882*s13^3*
                s23^4 - 5024*s13^2*s23^5 - 4189*s13*s23^6 + 107*s23^7) + 
             s12^6*(270*s13^7 + 10334*s13^6*s23 + 24983*s13^5*s23^2 + 35181*
                s13^4*s23^3 + 35181*s13^3*s23^4 + 24983*s13^2*s23^5 + 10334*
                s13*s23^6 + 270*s23^7) - 2*s12^4*s13*s23*(1020*s13^7 + s13^6*
                s23 - 8340*s13^5*s23^2 - 16126*s13^4*s23^3 - 16126*s13^3*
                s23^4 - 8340*s13^2*s23^5 + s13*s23^6 + 1020*s23^7) + 
             s12^5*(-90*s13^8 + 1723*s13^7*s23 + 19824*s13^6*s23^2 + 38926*
                s13^5*s23^3 + 42934*s13^4*s23^4 + 38926*s13^3*s23^5 + 19824*
                s13^2*s23^6 + 1723*s13*s23^7 - 90*s23^8) - 3*s12^3*s13*s23*
              (12*s13^8 + 1629*s13^7*s23 + 1621*s13^6*s23^2 - 2320*s13^5*
                s23^3 - 4808*s13^4*s23^4 - 2320*s13^3*s23^5 + 1621*s13^2*
                s23^6 + 1629*s13*s23^7 + 12*s23^8)) + p2q^2*p3q^3*
            (61*s13^5*(s13 - 2*s23)*s23^4*(s13 + s23)^4 - 6*s12^12*s13*
              (3*s13 + s23) + 6*s12^11*(9*s13^3 + 25*s13^2*s23 + 38*s13*
                s23^2 + 14*s23^3) + s12*s13^4*s23^3*(s13 + s23)^2*
              (242*s13^4 - 673*s13^3*s23 - 326*s13^2*s23^2 - 63*s13*s23^3 - 
               713*s23^4) - s12^10*(102*s13^4 + 254*s13^3*s23 + 765*s13^2*
                s23^2 + 817*s13*s23^3 + 324*s23^4) - s12^9*(54*s13^5 + 815*
                s13^4*s23 + 7117*s13^3*s23^2 + 8364*s13^2*s23^3 + 3136*s13*
                s23^4 + 1128*s23^5) + s12^8*(1170*s13^6 - 2311*s13^5*s23 - 
               8786*s13^4*s23^2 - 15131*s13^3*s23^3 - 15876*s13^2*s23^4 - 
               7406*s13*s23^5 - 600*s23^6) + s12^2*s13^3*s23^2*
              (211*s13^7 - 2073*s13^6*s23 - 2902*s13^5*s23^2 - 15*s13^4*
                s23^3 + 1989*s13^3*s23^4 + 2525*s13^2*s23^5 - 321*s13*s23^6 - 
               1460*s23^7) + s12^7*(1626*s13^7 + 3570*s13^6*s23 + 3281*s13^5*
                s23^2 - 7427*s13^4*s23^3 - 16299*s13^3*s23^4 - 13117*s13^2*
                s23^5 - 5258*s13*s23^6 + 468*s23^7) + s12^3*s13^2*s23*
              (10*s13^8 - 3247*s13^7*s23 + 349*s13^6*s23^2 + 12029*s13^5*
                s23^3 + 15181*s13^4*s23^4 + 14083*s13^3*s23^5 + 13843*s13^2*
                s23^6 + 5325*s13*s23^7 - 1193*s23^8) + s12^4*s13*s23*
              (-1465*s13^8 + 5476*s13^7*s23 + 26211*s13^6*s23^2 + 38092*s13^5*
                s23^3 + 32326*s13^4*s23^4 + 26754*s13^3*s23^5 + 21152*s13^2*
                s23^6 + 8078*s13*s23^7 - 304*s23^8) + 
             s12^6*(486*s13^8 + 11540*s13^7*s23 + 22200*s13^6*s23^2 + 20462*
                s13^5*s23^3 + 10853*s13^4*s23^4 - 951*s13^3*s23^5 + 409*s13^2*
                s23^6 + 4349*s13*s23^7 + 348*s23^8) + s12^5*s13*
              (-90*s13^8 + 4589*s13^7*s23 + 25191*s13^6*s23^2 + 43408*s13^5*
                s23^3 + 37919*s13^4*s23^4 + 24990*s13^3*s23^5 + 20433*s13^2*
                s23^6 + 14352*s13*s23^7 + 3982*s23^8)) + 
           p2q^3*p3q^2*(6*s12^11*s13*(9*s13^2 + 12*s13*s23 + 5*s23^2) - 
             61*s13^5*s23^3*(s13 + s23)^3*(s13^3 - 4*s13^2*s23 - 2*s13*
                s23^2 + 5*s23^3) + s12^10*(54*s13^4 + 11*s13^3*s23 - 683*
                s13^2*s23^2 - 784*s13*s23^3 - 192*s23^4) + 
             s12^9*(234*s13^5 + 362*s13^4*s23 - 1576*s13^3*s23^2 - 2637*s13^2*
                s23^3 - 1101*s13*s23^4 - 240*s23^5) - s12*s13^4*s23^2*
              (s13 + s23)^2*(82*s13^5 - 805*s13^4*s23 - 5*s13^3*s23^2 - 216*
                s13^2*s23^3 + 106*s13*s23^4 + 1326*s23^5) + 
             s12^8*(450*s13^6 + 601*s13^5*s23 + 5183*s13^4*s23^2 + 5895*s13^3*
                s23^3 + 197*s13^2*s23^4 - 522*s13*s23^5 + 432*s23^6) + 
             s12^7*(-294*s13^7 + 3599*s13^6*s23 + 17907*s13^5*s23^2 + 28629*
                s13^4*s23^3 + 23023*s13^3*s23^4 + 10248*s13^2*s23^5 + 2476*
                s13*s23^6 + 816*s23^7) + s12^3*s13^2*s23*(399*s13^8 - 4109*
                s13^7*s23 - 10627*s13^6*s23^2 - 3489*s13^5*s23^3 + 12513*
                s13^4*s23^4 + 19193*s13^3*s23^5 + 12609*s13^2*s23^6 + 1433*
                s13*s23^7 - 1866*s23^8) + s12^6*(-918*s13^8 + 3254*s13^7*
                s23 + 19142*s13^6*s23^2 + 47708*s13^5*s23^3 + 61266*s13^4*
                s23^4 + 40277*s13^3*s23^5 + 16645*s13^2*s23^6 + 5664*s13*
                s23^7 + 336*s23^8) - s12^2*s13^3*s23*(11*s13^8 - 1049*s13^7*
                s23 + 470*s13^6*s23^2 + 4107*s13^5*s23^3 + 1965*s13^4*s23^4 - 
               3334*s13^3*s23^5 - 2285*s13^2*s23^6 + 2764*s13*s23^7 + 2327*
                s23^8) + s12^5*s13*(-378*s13^8 - 3712*s13^7*s23 + 2246*s13^6*
                s23^2 + 34382*s13^5*s23^3 + 67398*s13^4*s23^4 + 65114*s13^3*
                s23^5 + 38762*s13^2*s23^6 + 14551*s13*s23^7 + 2403*s23^8) + 
             s12^4*s13*(30*s13^9 - 3135*s13^8*s23 - 10275*s13^7*s23^2 - 1660*
                s13^6*s23^3 + 29979*s13^5*s23^4 + 49805*s13^4*s23^5 + 39869*
                s13^3*s23^6 + 19160*s13^2*s23^7 + 4209*s13*s23^8 - 550*
                s23^9)) + p2q^4*p3q*(-61*s13^5*s23^3*(s13 + s23)^3*
              (2*s13^3 - 3*s13^2*s23 - 8*s13*s23^2 + 3*s23^3) - 
             18*s12^10*s13*(3*s13^3 + 7*s13^2*s23 + 8*s13*s23^2 + 4*s23^3) + 
             s12^9*(-126*s13^5 - 380*s13^4*s23 + 123*s13^3*s23^2 + 731*s13^2*
                s23^3 + 474*s13*s23^4 + 96*s23^5) - s12*s13^4*s23^2*
              (s13 + s23)^2*(164*s13^5 - 426*s13^4*s23 - 746*s13^3*s23^2 - 
               2204*s13^2*s23^3 - 1153*s13*s23^4 + 712*s23^5) + 
             s12^8*(-240*s13^6 - 785*s13^5*s23 + 2171*s13^4*s23^2 + 5880*
                s13^3*s23^3 + 4418*s13^2*s23^4 + 1518*s13*s23^5 + 288*
                s23^6) + s12^7*(-396*s13^7 - 550*s13^6*s23 + 2538*s13^5*
                s23^2 + 11181*s13^4*s23^3 + 16097*s13^3*s23^4 + 9732*s13^2*
                s23^5 + 2364*s13*s23^6 + 288*s23^7) + s12^2*s13^3*s23*
              (-22*s13^8 + 989*s13^7*s23 + 1412*s13^6*s23^2 - 523*s13^5*
                s23^3 + 2538*s13^4*s23^4 + 9876*s13^3*s23^5 + 7792*s13^2*
                s23^6 + 279*s13*s23^7 - 1099*s23^8) + s12^3*s13^2*s23*
              (686*s13^8 + 412*s13^7*s23 - 6714*s13^6*s23^2 - 13046*s13^5*
                s23^3 - 1804*s13^4*s23^4 + 13730*s13^3*s23^5 + 11237*s13^2*
                s23^6 + 1529*s13*s23^7 - 780*s23^8) + 
             s12^6*(-198*s13^8 - 1422*s13^7*s23 - 4213*s13^6*s23^2 + 4924*
                s13^5*s23^3 + 23430*s13^4*s23^4 + 23911*s13^3*s23^5 + 10470*
                s13^2*s23^6 + 2220*s13*s23^7 + 96*s23^8) + 
             s12^5*s13*(138*s13^8 - 2460*s13^7*s23 - 11085*s13^6*s23^2 - 
               12708*s13^5*s23^3 + 7157*s13^4*s23^4 + 26342*s13^3*s23^5 + 
               20983*s13^2*s23^6 + 6613*s13*s23^7 + 618*s23^8) + 
             s12^4*s13*(108*s13^9 - 349*s13^8*s23 - 6979*s13^7*s23^2 - 19374*
                s13^6*s23^3 - 15036*s13^5*s23^4 + 9730*s13^4*s23^5 + 21062*
                s13^3*s23^6 + 10886*s13^2*s23^7 + 1552*s13*s23^8 - 210*
                s23^9))) - p1q^4*(p3q^2*(s12 + s23)*
            (-61*s13^3*s23^5*(s13 + s23)^3*(2*s13^2 - s23^2) - 
             s12*s13^2*s23^4*(s13 + s23)^2*(565*s13^4 + 477*s13^3*s23 + 200*
                s13^2*s23^2 + 145*s13*s23^3 - 82*s23^4) + 
             12*s12^9*(4*s13^4 + 18*s13^3*s23 + 23*s13^2*s23^2 + 17*s13*
                s23^3 + 9*s23^4) + s12^8*(144*s13^5 + 366*s13^4*s23 + 161*
                s13^3*s23^2 + 191*s13^2*s23^3 + 456*s13*s23^4 + 180*s23^5) + 
             2*s12^7*(72*s13^6 + 168*s13^5*s23 - 462*s13^4*s23^2 - 1569*s13^3*
                s23^3 - 973*s13^2*s23^4 + 101*s13*s23^5 + 51*s23^6) - 
             s12^2*s13*s23^3*(1127*s13^7 + 3437*s13^6*s23 + 4110*s13^5*
                s23^2 + 2124*s13^4*s23^3 + 398*s13^3*s23^4 + 552*s13^2*
                s23^5 + 467*s13*s23^6 - 11*s23^7) + s12^5*s23*
              (-360*s13^7 - 3120*s13^6*s23 - 9253*s13^5*s23^2 - 10509*s13^4*
                s23^3 - 2851*s13^3*s23^4 + 1942*s13^2*s23^5 + 771*s13*s23^6 + 
               6*s23^7) + s12^6*(48*s13^7 + 132*s13^6*s23 - 2804*s13^5*
                s23^2 - 7244*s13^4*s23^3 - 6163*s13^3*s23^4 - 2401*s13^2*
                s23^5 - 576*s13*s23^6 + 66*s23^7) - s12^3*s13*s23^2*
              (1000*s13^7 + 3813*s13^6*s23 + 7198*s13^5*s23^2 + 6390*s13^4*
                s23^3 - 167*s13^3*s23^4 - 3639*s13^2*s23^5 - 1234*s13*s23^6 + 
               233*s23^7) - s12^4*s23*(306*s13^8 + 2125*s13^7*s23 + 7400*
                s13^6*s23^2 + 11336*s13^5*s23^3 + 5053*s13^4*s23^4 - 4208*
                s13^3*s23^5 - 4565*s13^2*s23^6 - 1053*s13*s23^7 + 30*
                s23^8)) - p2q^2*(s13 + s23)*(-61*s13^3*s23^5*(s13 + s23)^2*
              (6*s13^3 - 4*s13^2*s23 - 4*s13*s23^2 + s23^3) + 
             2*s12^9*s23*(60*s13^3 + 102*s13^2*s23 + 25*s13*s23^2 + 9*
                s23^3) + s12^8*(-48*s13^5 + 126*s13^4*s23 + 1163*s13^3*
                s23^2 + 966*s13^2*s23^3 + 105*s13*s23^4 + 24*s23^5) + 
             s12*s13^2*s23^4*(-1191*s13^6 - 1949*s13^5*s23 + 589*s13^4*
                s23^2 + 2462*s13^3*s23^3 + 1539*s13^2*s23^4 + 342*s13*s23^5 - 
               82*s23^6) + s12^7*(-144*s13^6 + 2553*s13^4*s23^2 + 3192*s13^3*
                s23^3 + 873*s13^2*s23^4 + 462*s13*s23^5 + 60*s23^6) + 
             s12^2*s13*s23^3*(-1648*s13^7 - 2599*s13^6*s23 + 1671*s13^5*
                s23^2 + 3963*s13^4*s23^3 + 1712*s13^3*s23^4 + 964*s13^2*
                s23^5 + 582*s13*s23^6 - 11*s23^7) + s12^6*(-144*s13^7 - 300*
                s13^6*s23 + 2496*s13^5*s23^2 + 7253*s13^4*s23^3 + 3108*s13^3*
                s23^4 - 1068*s13^2*s23^5 + 433*s13*s23^6 + 216*s23^7) + 
             s12^3*s13*s23^2*(-1187*s13^7 - 1833*s13^6*s23 + 3795*s13^5*
                s23^2 + 6825*s13^4*s23^3 + 179*s13^3*s23^4 - 1924*s13^2*
                s23^5 + 561*s13*s23^6 + 488*s23^7) + s12^4*s23*
              (-402*s13^8 - 1267*s13^7*s23 + 3385*s13^6*s23^2 + 10412*s13^5*
                s23^3 + 2929*s13^4*s23^4 - 5242*s13^3*s23^5 - 1576*s13^2*
                s23^6 + 633*s13*s23^7 + 96*s23^8) + s12^5*(-48*s13^8 - 696*
                s13^7*s23 + 822*s13^6*s23^2 + 8247*s13^5*s23^3 + 7941*s13^4*
                s23^4 - 1858*s13^3*s23^5 - 2652*s13^2*s23^6 + 160*s13*s23^7 + 
               258*s23^8)) + p2q*p3q*(61*s13^3*s23^5*(s13 + s23)^3*
              (3*s13^3 - 8*s13^2*s23 - 3*s13*s23^2 + 2*s23^3) + 
             18*s12^10*s23*(4*s13^3 + 8*s13^2*s23 + 7*s13*s23^2 + 3*s23^3) - 
             s12^9*(96*s13^5 + 474*s13^4*s23 + 731*s13^3*s23^2 + 123*s13^2*
                s23^3 - 380*s13*s23^4 - 126*s23^5) + s12*s13^2*s23^4*
              (s13 + s23)^2*(712*s13^5 - 1153*s13^4*s23 - 2204*s13^3*s23^2 - 
               746*s13^2*s23^3 - 426*s13*s23^4 + 164*s23^5) - 
             s12^8*(288*s13^6 + 1518*s13^5*s23 + 4418*s13^4*s23^2 + 5880*
                s13^3*s23^3 + 2171*s13^2*s23^4 - 785*s13*s23^5 - 240*s23^6) - 
             s12^7*(288*s13^7 + 2364*s13^6*s23 + 9732*s13^5*s23^2 + 16097*
                s13^4*s23^3 + 11181*s13^3*s23^4 + 2538*s13^2*s23^5 - 550*s13*
                s23^6 - 396*s23^7) + s12^3*s13*s23^2*(780*s13^8 - 1529*s13^7*
                s23 - 11237*s13^6*s23^2 - 13730*s13^5*s23^3 + 1804*s13^4*
                s23^4 + 13046*s13^3*s23^5 + 6714*s13^2*s23^6 - 412*s13*
                s23^7 - 686*s23^8) - s12^6*(96*s13^8 + 2220*s13^7*s23 + 10470*
                s13^6*s23^2 + 23911*s13^5*s23^3 + 23430*s13^4*s23^4 + 4924*
                s13^3*s23^5 - 4213*s13^2*s23^6 - 1422*s13*s23^7 - 198*
                s23^8) + s12^2*s13*s23^3*(1099*s13^8 - 279*s13^7*s23 - 7792*
                s13^6*s23^2 - 9876*s13^5*s23^3 - 2538*s13^4*s23^4 + 523*s13^3*
                s23^5 - 1412*s13^2*s23^6 - 989*s13*s23^7 + 22*s23^8) - 
             s12^5*s23*(618*s13^8 + 6613*s13^7*s23 + 20983*s13^6*s23^2 + 
               26342*s13^5*s23^3 + 7157*s13^4*s23^4 - 12708*s13^3*s23^5 - 
               11085*s13^2*s23^6 - 2460*s13*s23^7 + 138*s23^8) + 
             s12^4*s23*(210*s13^9 - 1552*s13^8*s23 - 10886*s13^7*s23^2 - 
               21062*s13^6*s23^3 - 9730*s13^5*s23^4 + 15036*s13^4*s23^5 + 
               19374*s13^3*s23^6 + 6979*s13^2*s23^7 + 349*s13*s23^8 - 108*
                s23^9))) + p1q^2*(-(p3q^4*s12*(s12 + s23)*
             (-(s13^4*(57*s13 - 160*s23)*s23^4*(s13 + s23)^3) + 
              6*s12^10*s23*(s13 + 3*s23) - s12*s13^3*s23^3*(s13 + s23)^2*(
                307*s13^3 - 944*s13^2*s23 + 646*s13*s23^2 - 488*s23^3) - 
              2*s12^9*(81*s13^3 + 139*s13^2*s23 + 61*s13*s23^2 + 45*s23^3) - 
              s12^8*(360*s13^4 + 559*s13^3*s23 + 177*s13^2*s23^2 + 
                188*s13*s23^3 + 78*s23^4) + s12^7*(-108*s13^5 - 598*s13^4*
                 s23 + 2213*s13^3*s23^2 + 3059*s13^2*s23^3 + 410*s13*s23^4 + 
                6*s23^5) + s12^4*s13*s23*(1889*s13^6 + 8993*s13^5*s23 + 
                16596*s13^4*s23^2 + 14749*s13^3*s23^3 + 3219*s13^2*s23^4 - 
                4386*s13*s23^5 - 2504*s23^6) + s12^6*(216*s13^6 + 
                1496*s13^5*s23 + 6856*s13^4*s23^2 + 8571*s13^3*s23^3 + 
                5245*s13^2*s23^4 + 2346*s13*s23^5 - 204*s23^6) + 
              s12^2*s13^2*s23^2*(-414*s13^6 + 1861*s13^5*s23 + 4999*s13^4*
                 s23^2 + 2256*s13^3*s23^3 - 3287*s13^2*s23^4 - 2473*s13*
                 s23^5 + 346*s23^6) + s12^5*(126*s13^7 + 3842*s13^6*s23 + 
                10092*s13^5*s23^2 + 14828*s13^4*s23^3 + 12111*s13^3*s23^4 + 
                3571*s13^2*s23^5 - 616*s13*s23^6 - 180*s23^7) + 
              s12^3*s13*s23*(-134*s13^7 + 3093*s13^6*s23 + 9650*s13^5*s23^2 + 
                11657*s13^4*s23^3 + 3018*s13^3*s23^4 - 6712*s13^2*s23^5 - 
                4724*s13*s23^6 - 12*s23^7))) + p2q^4*(s13 + s23)*
            (-61*s13^5*s23^3*(s13 + s23)^2*(s13^3 - 4*s13^2*s23 - 4*s13*
                s23^2 + 6*s23^3) + 2*s12^9*s13*(9*s13^3 + 25*s13^2*s23 + 102*
                s13*s23^2 + 60*s23^3) + s12^8*(24*s13^5 + 105*s13^4*s23 + 966*
                s13^3*s23^2 + 1163*s13^2*s23^3 + 126*s13*s23^4 - 48*s23^5) + 
             s12*s13^4*s23^2*(-82*s13^6 + 342*s13^5*s23 + 1539*s13^4*s23^2 + 
               2462*s13^3*s23^3 + 589*s13^2*s23^4 - 1949*s13*s23^5 - 1191*
                s23^6) + 3*s12^7*(20*s13^6 + 154*s13^5*s23 + 291*s13^4*
                s23^2 + 1064*s13^3*s23^3 + 851*s13^2*s23^4 - 48*s23^6) + 
             s12^2*s13^3*s23*(-11*s13^7 + 582*s13^6*s23 + 964*s13^5*s23^2 + 
               1712*s13^4*s23^3 + 3963*s13^3*s23^4 + 1671*s13^2*s23^5 - 2599*
                s13*s23^6 - 1648*s23^7) + s12^3*s13^2*s23*(488*s13^7 + 561*
                s13^6*s23 - 1924*s13^5*s23^2 + 179*s13^4*s23^3 + 6825*s13^3*
                s23^4 + 3795*s13^2*s23^5 - 1833*s13*s23^6 - 1187*s23^7) + 
             s12^6*(216*s13^7 + 433*s13^6*s23 - 1068*s13^5*s23^2 + 3108*s13^4*
                s23^3 + 7253*s13^3*s23^4 + 2496*s13^2*s23^5 - 300*s13*s23^6 - 
               144*s23^7) + s12^4*s13*(96*s13^8 + 633*s13^7*s23 - 1576*s13^6*
                s23^2 - 5242*s13^5*s23^3 + 2929*s13^4*s23^4 + 10412*s13^3*
                s23^5 + 3385*s13^2*s23^6 - 1267*s13*s23^7 - 402*s23^8) + 
             s12^5*(258*s13^8 + 160*s13^7*s23 - 2652*s13^6*s23^2 - 1858*s13^5*
                s23^3 + 7941*s13^4*s23^4 + 8247*s13^3*s23^5 + 822*s13^2*
                s23^6 - 696*s13*s23^7 - 48*s23^8)) + p2q*p3q^3*
            (-61*s13^4*(2*s13 - s23)*s23^5*(s13 + s23)^4 - 6*s12^12*s23*
              (s13 + 3*s23) + 6*s12^11*(14*s13^3 + 38*s13^2*s23 + 25*s13*
                s23^2 + 9*s23^3) - s12*s13^3*s23^4*(s13 + s23)^2*
              (713*s13^4 + 63*s13^3*s23 + 326*s13^2*s23^2 + 673*s13*s23^3 - 
               242*s23^4) - s12^10*(324*s13^4 + 817*s13^3*s23 + 765*s13^2*
                s23^2 + 254*s13*s23^3 + 102*s23^4) - s12^9*(1128*s13^5 + 3136*
                s13^4*s23 + 8364*s13^3*s23^2 + 7117*s13^2*s23^3 + 815*s13*
                s23^4 + 54*s23^5) - s12^8*(600*s13^6 + 7406*s13^5*s23 + 15876*
                s13^4*s23^2 + 15131*s13^3*s23^3 + 8786*s13^2*s23^4 + 2311*s13*
                s23^5 - 1170*s23^6) - s12^2*s13^2*s23^3*(1460*s13^7 + 321*
                s13^6*s23 - 2525*s13^5*s23^2 - 1989*s13^4*s23^3 + 15*s13^3*
                s23^4 + 2902*s13^2*s23^5 + 2073*s13*s23^6 - 211*s23^7) + 
             s12^7*(468*s13^7 - 5258*s13^6*s23 - 13117*s13^5*s23^2 - 16299*
                s13^4*s23^3 - 7427*s13^3*s23^4 + 3281*s13^2*s23^5 + 3570*s13*
                s23^6 + 1626*s23^7) + s12^4*s13*s23*(-304*s13^8 + 8078*s13^7*
                s23 + 21152*s13^6*s23^2 + 26754*s13^5*s23^3 + 32326*s13^4*
                s23^4 + 38092*s13^3*s23^5 + 26211*s13^2*s23^6 + 5476*s13*
                s23^7 - 1465*s23^8) + s12^5*s23*(3982*s13^8 + 14352*s13^7*
                s23 + 20433*s13^6*s23^2 + 24990*s13^5*s23^3 + 37919*s13^4*
                s23^4 + 43408*s13^3*s23^5 + 25191*s13^2*s23^6 + 4589*s13*
                s23^7 - 90*s23^8) + s12^3*s13*s23^2*(-1193*s13^8 + 5325*s13^7*
                s23 + 13843*s13^6*s23^2 + 14083*s13^5*s23^3 + 15181*s13^4*
                s23^4 + 12029*s13^3*s23^5 + 349*s13^2*s23^6 - 3247*s13*
                s23^7 + 10*s23^8) + s12^6*(348*s13^8 + 4349*s13^7*s23 + 409*
                s13^6*s23^2 - 951*s13^5*s23^3 + 10853*s13^4*s23^4 + 20462*
                s13^3*s23^5 + 22200*s13^2*s23^6 + 11540*s13*s23^7 + 486*
                s23^8)) + p2q^3*p3q*(-6*s12^10*s13*(6*s13^3 + 18*s13^2*s23 + 
               37*s13*s23^2 + 21*s23^3) - 61*s13^4*s23^3*(s13 + s23)^3*
              (s13^4 - 8*s13^3*s23 + 2*s13^2*s23^2 + 12*s13*s23^3 - 3*
                s23^4) + s12^9*(36*s13^5 + 235*s13^4*s23 + 441*s13^3*s23^2 + 
               830*s13^2*s23^3 + 852*s13*s23^4 + 240*s23^5) - 
             s12*s13^3*s23^2*(s13 + s23)^2*(82*s13^6 - 1145*s13^5*s23 - 72*
                s13^4*s23^2 + 445*s13^3*s23^3 + 1857*s13^2*s23^4 + 1966*s13*
                s23^5 - 479*s23^6) + s12^8*(-120*s13^6 - 260*s13^5*s23 + 5212*
                s13^4*s23^2 + 10895*s13^3*s23^3 + 7075*s13^2*s23^4 + 1892*s13*
                s23^5 + 480*s23^6) + s12^7*s13*(-840*s13^6 - 311*s13^5*s23 + 
               9796*s13^4*s23^2 + 27161*s13^3*s23^3 + 30919*s13^2*s23^4 + 
               15816*s13*s23^5 + 2743*s23^6) + s12^6*(-900*s13^8 - 1677*s13^7*
                s23 + 3859*s13^6*s23^2 + 32924*s13^5*s23^3 + 62396*s13^4*
                s23^4 + 47689*s13^3*s23^5 + 15815*s13^2*s23^6 + 1922*s13*
                s23^7 - 480*s23^8) + s12^4*s13*(96*s13^9 - 1952*s13^8*s23 - 
               12168*s13^7*s23^2 - 16599*s13^6*s23^3 + 17763*s13^5*s23^4 + 
               61355*s13^4*s23^5 + 51053*s13^3*s23^6 + 12027*s13^2*s23^7 - 
               3433*s13*s23^8 - 1592*s23^9) - s12^2*s13^2*s23*
              (11*s13^9 - 1235*s13^8*s23 + 453*s13^7*s23^2 + 6269*s13^6*
                s23^3 + 3083*s13^5*s23^4 - 4385*s13^4*s23^5 + 1040*s13^3*
                s23^6 + 7098*s13^2*s23^7 + 2707*s13*s23^8 - 453*s23^9) + 
             s12^5*(-156*s13^9 - 4597*s13^8*s23 - 9039*s13^7*s23^2 + 11957*
                s13^6*s23^3 + 59205*s13^5*s23^4 + 75545*s13^4*s23^5 + 40641*
                s13^3*s23^6 + 6296*s13^2*s23^7 - 1666*s13*s23^8 - 240*
                s23^9) + s12^3*s13*s23*(665*s13^9 - 3200*s13^8*s23 - 14829*
                s13^7*s23^2 - 11786*s13^6*s23^3 + 17427*s13^5*s23^4 + 31019*
                s13^4*s23^5 + 10487*s13^3*s23^6 - 5704*s13^2*s23^7 - 3254*s13*
                s23^8 + 167*s23^9)) + p2q^2*p3q^2*
            (61*s13^4*s23^4*(s13 + s23)^4*(4*s13^2 - 9*s13*s23 + 4*s23^2) + 
             2*s12^11*(9*s13^3 + 23*s13^2*s23 + 23*s13*s23^2 + 9*s23^3) - 
             2*s12^10*(72*s13^4 + 295*s13^3*s23 + 506*s13^2*s23^2 + 295*s13*
                s23^3 + 72*s23^4) + s12*s13^3*s23^3*(s13 + s23)^3*
              (721*s13^4 - 1937*s13^3*s23 + 1493*s13^2*s23^2 - 1937*s13*
                s23^3 + 721*s23^4) + s12^9*(222*s13^5 + 201*s13^4*s23 - 3227*
                s13^3*s23^2 - 3227*s13^2*s23^3 + 201*s13*s23^4 + 222*s23^5) + 
             s12^2*s13^2*s23^2*(s13 + s23)^2*(664*s13^6 - 4156*s13^5*s23 + 
               1731*s13^4*s23^2 + 2114*s13^3*s23^3 + 1731*s13^2*s23^4 - 4156*
                s13*s23^5 + 664*s23^6) + s12^8*(1392*s13^6 + 1753*s13^5*s23 + 
               4647*s13^4*s23^2 + 7996*s13^3*s23^3 + 4647*s13^2*s23^4 + 1753*
                s13*s23^5 + 1392*s23^6) + s12^7*(1134*s13^7 + 7087*s13^6*
                s23 + 23114*s13^5*s23^2 + 37335*s13^4*s23^3 + 37335*s13^3*
                s23^4 + 23114*s13^2*s23^5 + 7087*s13*s23^6 + 1134*s23^7) + 
             s12^4*s13*s23*(-2697*s13^8 - 831*s13^7*s23 + 23024*s13^6*s23^2 + 
               62242*s13^5*s23^3 + 81832*s13^4*s23^4 + 62242*s13^3*s23^5 + 
               23024*s13^2*s23^6 - 831*s13*s23^7 - 2697*s23^8) + 
             s12^6*(-192*s13^8 + 9894*s13^7*s23 + 32768*s13^6*s23^2 + 67374*
                s13^5*s23^3 + 88592*s13^4*s23^4 + 67374*s13^3*s23^5 + 32768*
                s13^2*s23^6 + 9894*s13*s23^7 - 192*s23^8) + 
             s12^5*(-318*s13^9 + 849*s13^8*s23 + 21279*s13^7*s23^2 + 64641*
                s13^6*s23^3 + 100421*s13^5*s23^4 + 100421*s13^4*s23^5 + 64641*
                s13^3*s23^6 + 21279*s13^2*s23^7 + 849*s13*s23^8 - 318*
                s23^9) + s12^3*s13*s23*(177*s13^9 - 4976*s13^8*s23 - 5592*
                s13^7*s23^2 + 12501*s13^6*s23^3 + 32884*s13^5*s23^4 + 32884*
                s13^4*s23^5 + 12501*s13^3*s23^6 - 5592*s13^2*s23^7 - 4976*s13*
                s23^8 + 177*s23^9))) + p1q^3*(p3q^3*(s12 + s23)*
            (61*s13^4*s23^5*(s13 + s23)^4 - s12^9*s13*s23*(418*s13^2 + 529*
                s13*s23 + 39*s23^2) + 6*s12^10*(8*s13^3 + 13*s13^2*s23 + 13*
                s13*s23^2 + 12*s23^3) + s12*s13^3*s23^4*(s13 + s23)^2*
              (368*s13^3 + 227*s13^2*s23 + 223*s13*s23^2 + 303*s23^3) - 
             s12^8*(288*s13^5 + 1393*s13^4*s23 + 2792*s13^3*s23^2 + 1951*
                s13^2*s23^3 + 408*s13*s23^4 + 72*s23^5) - 
             s12^7*(384*s13^6 + 2804*s13^5*s23 + 5509*s13^4*s23^2 + 1553*
                s13^3*s23^3 - 1213*s13^2*s23^4 + 443*s13*s23^5 - 24*s23^6) + 
             s12^2*s13^2*s23^3*(1035*s13^6 + 2421*s13^5*s23 + 3078*s13^4*
                s23^2 + 2358*s13^3*s23^3 + 223*s13^2*s23^4 - 150*s13*s23^5 + 
               293*s23^6) + s12^4*s13*s23*(427*s13^7 + 360*s13^6*s23 + 1991*
                s13^5*s23^2 + 8977*s13^4*s23^3 + 14630*s13^3*s23^4 + 9408*
                s13^2*s23^5 + 587*s13*s23^6 - 1230*s23^7) + 
             s12^5*s23*(-730*s13^7 - 2811*s13^6*s23 + 98*s13^5*s23^2 + 10596*
                s13^4*s23^3 + 15137*s13^3*s23^4 + 8149*s13^2*s23^5 + 1381*s13*
                s23^6 - 120*s23^7) + s12^3*s13*s23^2*(1185*s13^7 + 2418*s13^6*
                s23 + 4711*s13^5*s23^2 + 8521*s13^4*s23^3 + 6022*s13^3*
                s23^4 - 1067*s13^2*s23^5 - 2025*s13*s23^6 + 21*s23^7) - 
             s12^6*(144*s13^7 + 3064*s13^6*s23 + 5310*s13^5*s23^2 + 763*s13^4*
                s23^3 - 6468*s13^3*s23^4 - 7201*s13^2*s23^5 - 2480*s13*
                s23^6 + 96*s23^7)) + p2q*p3q^2*(6*s12^11*s23*(5*s13^2 + 12*
                s13*s23 + 9*s23^2) - 61*s13^3*s23^5*(s13 + s23)^3*
              (5*s13^3 - 2*s13^2*s23 - 4*s13*s23^2 + s23^3) + 
             s12^10*(-192*s13^4 - 784*s13^3*s23 - 683*s13^2*s23^2 + 11*s13*
                s23^3 + 54*s23^4) - s12^9*(240*s13^5 + 1101*s13^4*s23 + 2637*
                s13^3*s23^2 + 1576*s13^2*s23^3 - 362*s13*s23^4 - 234*s23^5) - 
             s12*s13^2*s23^4*(s13 + s23)^2*(1326*s13^5 + 106*s13^4*s23 - 216*
                s13^3*s23^2 - 5*s13^2*s23^3 - 805*s13*s23^4 + 82*s23^5) + 
             s12^8*(432*s13^6 - 522*s13^5*s23 + 197*s13^4*s23^2 + 5895*s13^3*
                s23^3 + 5183*s13^2*s23^4 + 601*s13*s23^5 + 450*s23^6) + 
             s12^7*(816*s13^7 + 2476*s13^6*s23 + 10248*s13^5*s23^2 + 23023*
                s13^4*s23^3 + 28629*s13^3*s23^4 + 17907*s13^2*s23^5 + 3599*
                s13*s23^6 - 294*s23^7) + s12^6*(336*s13^8 + 5664*s13^7*s23 + 
               16645*s13^6*s23^2 + 40277*s13^5*s23^3 + 61266*s13^4*s23^4 + 
               47708*s13^3*s23^5 + 19142*s13^2*s23^6 + 3254*s13*s23^7 - 918*
                s23^8) + s12^5*s23*(2403*s13^8 + 14551*s13^7*s23 + 38762*
                s13^6*s23^2 + 65114*s13^5*s23^3 + 67398*s13^4*s23^4 + 34382*
                s13^3*s23^5 + 2246*s13^2*s23^6 - 3712*s13*s23^7 - 378*
                s23^8) - s12^2*s13*s23^3*(2327*s13^8 + 2764*s13^7*s23 - 2285*
                s13^6*s23^2 - 3334*s13^5*s23^3 + 1965*s13^4*s23^4 + 4107*
                s13^3*s23^5 + 470*s13^2*s23^6 - 1049*s13*s23^7 + 11*s23^8) + 
             s12^3*s13*s23^2*(-1866*s13^8 + 1433*s13^7*s23 + 12609*s13^6*
                s23^2 + 19193*s13^5*s23^3 + 12513*s13^4*s23^4 - 3489*s13^3*
                s23^5 - 10627*s13^2*s23^6 - 4109*s13*s23^7 + 399*s23^8) + 
             s12^4*s23*(-550*s13^9 + 4209*s13^8*s23 + 19160*s13^7*s23^2 + 
               39869*s13^6*s23^3 + 49805*s13^5*s23^4 + 29979*s13^4*s23^5 - 
               1660*s13^3*s23^6 - 10275*s13^2*s23^7 - 3135*s13*s23^8 + 30*
                s23^9)) + p2q^3*(s13 + s23)*(122*s13^4*s23^4*(s13 + s23)^3*
              (2*s13^2 - 5*s13*s23 + 2*s23^2) + 8*s12^9*s13*s23*
              (10*s13^2 + 33*s13*s23 + 10*s23^2) + s12*s13^3*s23^3*
              (s13 + s23)^2*(561*s13^4 - 883*s13^3*s23 - 1066*s13^2*s23^2 - 
               883*s13*s23^3 + 561*s23^4) - 6*s12^8*(16*s13^5 + 25*s13^4*
                s23 - 256*s13^3*s23^2 - 256*s13^2*s23^3 + 25*s13*s23^4 + 16*
                s23^5) + s12^7*(-240*s13^6 - 397*s13^5*s23 + 2361*s13^4*
                s23^2 + 5556*s13^3*s23^3 + 2361*s13^2*s23^4 - 397*s13*s23^5 - 
               240*s23^6) - 4*s12^6*(36*s13^7 + 206*s13^6*s23 - 136*s13^5*
                s23^2 - 2441*s13^4*s23^3 - 2441*s13^3*s23^4 - 136*s13^2*
                s23^5 + 206*s13*s23^6 + 36*s23^7) + 2*s12^2*s13^2*s23^2*
              (256*s13^7 - 267*s13^6*s23 - 1667*s13^5*s23^2 - 1902*s13^4*
                s23^3 - 1902*s13^3*s23^4 - 1667*s13^2*s23^5 - 267*s13*s23^6 + 
               256*s23^7) + 2*s12^5*(24*s13^8 - 597*s13^7*s23 - 1202*s13^6*
                s23^2 + 3131*s13^5*s23^3 + 7788*s13^4*s23^4 + 3131*s13^3*
                s23^5 - 1202*s13^2*s23^6 - 597*s13*s23^7 + 24*s23^8) + 
             s12^3*s13*s23*(263*s13^8 - 1013*s13^7*s23 - 4211*s13^6*s23^2 - 
               1458*s13^5*s23^3 + 3266*s13^4*s23^4 - 1458*s13^3*s23^5 - 4211*
                s13^2*s23^6 - 1013*s13*s23^7 + 263*s23^8) + 
             s12^4*(48*s13^9 - 274*s13^8*s23 - 3384*s13^7*s23^2 - 2278*s13^6*
                s23^3 + 9914*s13^5*s23^4 + 9914*s13^4*s23^5 - 2278*s13^3*
                s23^6 - 3384*s13^2*s23^7 - 274*s13*s23^8 + 48*s23^9)) + 
           p2q^2*p3q*(-6*s12^10*s23*(21*s13^3 + 37*s13^2*s23 + 18*s13*s23^2 + 
               6*s23^3) + 61*s13^3*s23^4*(s13 + s23)^3*(3*s13^4 - 12*s13^3*
                s23 - 2*s13^2*s23^2 + 8*s13*s23^3 - s23^4) + 
             s12^9*(240*s13^5 + 852*s13^4*s23 + 830*s13^3*s23^2 + 441*s13^2*
                s23^3 + 235*s13*s23^4 + 36*s23^5) + s12^7*s23*
              (2743*s13^6 + 15816*s13^5*s23 + 30919*s13^4*s23^2 + 27161*s13^3*
                s23^3 + 9796*s13^2*s23^4 - 311*s13*s23^5 - 840*s23^6) + 
             s12^8*(480*s13^6 + 1892*s13^5*s23 + 7075*s13^4*s23^2 + 10895*
                s13^3*s23^3 + 5212*s13^2*s23^4 - 260*s13*s23^5 - 120*s23^6) + 
             s12*s13^2*s23^3*(s13 + s23)^2*(479*s13^6 - 1966*s13^5*s23 - 1857*
                s13^4*s23^2 - 445*s13^3*s23^3 + 72*s13^2*s23^4 + 1145*s13*
                s23^5 - 82*s23^6) + s12^6*(-480*s13^8 + 1922*s13^7*s23 + 
               15815*s13^6*s23^2 + 47689*s13^5*s23^3 + 62396*s13^4*s23^4 + 
               32924*s13^3*s23^5 + 3859*s13^2*s23^6 - 1677*s13*s23^7 - 900*
                s23^8) + s12^5*(-240*s13^9 - 1666*s13^8*s23 + 6296*s13^7*
                s23^2 + 40641*s13^6*s23^3 + 75545*s13^5*s23^4 + 59205*s13^4*
                s23^5 + 11957*s13^3*s23^6 - 9039*s13^2*s23^7 - 4597*s13*
                s23^8 - 156*s23^9) + s12^2*s13*s23^2*(453*s13^9 - 2707*s13^8*
                s23 - 7098*s13^7*s23^2 - 1040*s13^6*s23^3 + 4385*s13^5*
                s23^4 - 3083*s13^4*s23^5 - 6269*s13^3*s23^6 - 453*s13^2*
                s23^7 + 1235*s13*s23^8 - 11*s23^9) + s12^4*s23*
              (-1592*s13^9 - 3433*s13^8*s23 + 12027*s13^7*s23^2 + 51053*s13^6*
                s23^3 + 61355*s13^5*s23^4 + 17763*s13^4*s23^5 - 16599*s13^3*
                s23^6 - 12168*s13^2*s23^7 - 1952*s13*s23^8 + 96*s23^9) + 
             s12^3*s13*s23*(167*s13^9 - 3254*s13^8*s23 - 5704*s13^7*s23^2 + 
               10487*s13^6*s23^3 + 31019*s13^5*s23^4 + 17427*s13^4*s23^5 - 
               11786*s13^3*s23^6 - 14829*s13^2*s23^7 - 3200*s13*s23^8 + 665*
                s23^9))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*
         s13^2*(s12 + s13)^2*s23^2*(s12 + s23)^2*(s13 + s23)*
         (p1q^3*s23*(s12 + s23)*(s13 + s23) + (p2q + p3q)*(s12 + s13)*
           (p3q^2*s12*(s12 + s23) + p2q^2*s13*(s13 + s23) - 
            p2q*p3q*(s23*(s13 + s23) + s12*(2*s13 + s23))) - 
          p1q*(p2q^2*(s13 + s23)*(s12^2 - s13*(s13 - 2*s23) + s12*s23) - 
            p3q^2*(s12 + s23)*(s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))) - 
       (ep*(p1q^6*(s12 + s13)*s23^3*(s12 + s23)^2*(s13 + s23)*
           (19*s13^3*s23^2*(s13 + s23)^2 + 2*s12^5*(7*s13^2 + 3*s13*s23 + 
              3*s23^2) + 2*s12^4*(13*s13^3 + 13*s13^2*s23 + 6*s13*s23^2 + 
              6*s23^3) - s12*s13^2*s23*(4*s13^3 + 8*s13^2*s23 + 
              23*s13*s23^2 + 19*s23^3) + s12^3*(-38*s13^4 - 12*s13^3*s23 + 
              6*s13^2*s23^2 + 6*s23^4) - s12^2*s13*(50*s13^4 + 84*s13^3*s23 + 
              53*s13^2*s23^2 + 25*s13*s23^3 + 6*s23^4)) - 
          p1q^5*s23^2*(s12 + s23)*(p2q*(s13 + s23)*
             (19*s13^3*s23^3*(s13 + s23)^2*(4*s13^2 - s13*s23 - s23^2) + 
              2*s12^8*(5*s13^2 + s13*s23 + 3*s23^2) + s12^7*(280*s13^3 + 
                276*s13^2*s23 + 230*s13*s23^2 + 32*s23^3) + 
              s12^6*(484*s13^4 + 1025*s13^3*s23 + 854*s13^2*s23^2 + 
                375*s13*s23^3 + 20*s23^4) + s12*s13^2*s23^2*(43*s13^5 + 
                212*s13^4*s23 + 154*s13^3*s23^2 - 97*s13^2*s23^3 - 
                99*s13*s23^4 - 17*s23^5) + s12^5*(144*s13^5 + 1327*s13^4*
                 s23 + 1296*s13^3*s23^2 + 562*s13^2*s23^3 + 19*s13*s23^4 - 
                12*s23^5) - s12^2*s13*s23*(184*s13^6 + 17*s13^5*s23 - 
                424*s13^4*s23^2 + 80*s13^3*s23^3 + 466*s13^2*s23^4 + 
                107*s13*s23^5 - 22*s23^6) + s12^4*(-190*s13^6 + 433*s13^5*
                 s23 + 1303*s13^4*s23^2 + 362*s13^3*s23^3 - 495*s13^2*s23^4 - 
                191*s13*s23^5 + 14*s23^6) - s12^3*(120*s13^7 + 327*s13^6*
                 s23 - 557*s13^5*s23^2 - 461*s13^4*s23^3 + 585*s13^3*s23^4 + 
                559*s13^2*s23^5 + 41*s13*s23^6 - 20*s23^7)) + 
            p3q*(19*s13^3*s23^3*(s13 + s23)^3*(s13^2 - 2*s13*s23 - s23^2) + 
              s12^8*(64*s13^3 + 86*s13^2*s23 + 32*s13*s23^2 + 24*s23^3) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(15*s13^4 + 25*s13^3*s23 - 
                74*s13^2*s23^2 - 82*s13*s23^3 - 17*s23^4) + 
              s12^7*(366*s13^4 + 792*s13^3*s23 + 702*s13^2*s23^2 + 
                356*s13*s23^3 + 80*s23^4) + s12^6*(392*s13^5 + 1411*s13^4*
                 s23 + 1973*s13^3*s23^2 + 1373*s13^2*s23^3 + 503*s13*s23^4 + 
                56*s23^5) + s12^5*(-12*s13^6 + 835*s13^5*s23 + 1823*s13^4*
                 s23^2 + 1449*s13^3*s23^3 + 522*s13^2*s23^4 + 37*s13*s23^5 - 
                12*s23^6) + s12^4*(-152*s13^7 + 65*s13^6*s23 + 954*s13^5*
                 s23^2 + 729*s13^4*s23^3 - 620*s13^3*s23^4 - 791*s13^2*
                 s23^5 - 185*s13*s23^6 + 8*s23^7) + s12^2*s13*s23*(
                -54*s13^7 + 79*s13^6*s23 + 468*s13^5*s23^2 + 179*s13^4*
                 s23^3 - 583*s13^3*s23^4 - 509*s13^2*s23^5 - 60*s13*s23^6 + 
                22*s23^7) - s12^3*(50*s13^8 + 119*s13^7*s23 - 478*s13^6*
                 s23^2 - 763*s13^5*s23^3 + 472*s13^4*s23^4 + 1246*s13^3*
                 s23^5 + 599*s13^2*s23^6 + 21*s13*s23^7 - 20*s23^8))) + 
          (s12 + s13)*(p2q^6*s13^3*(s12 + s23)*(s13 + s23)*
             (19*s13^3*s23^3*(s13 + s23)^2 + 2*s12^6*(3*s13^2 + 3*s13*s23 + 
                7*s23^2) + 2*s12^5*(9*s13^3 + 9*s13^2*s23 + 20*s13*s23^2 + 
                13*s23^3) + s12*s13^2*s23^2*(-19*s13^3 - 4*s13^2*s23 + 
                30*s13*s23^2 + 15*s23^3) + 2*s12^4*(9*s13^4 + 6*s13^3*s23 + 
                16*s13^2*s23^2 + 7*s13*s23^3 - 19*s23^4) - 2*s12^2*s13*s23*(
                3*s13^4 + 22*s13^3*s23 + 38*s13^2*s23^2 + 46*s13*s23^3 + 
                27*s23^4) + s12^3*(6*s13^5 - 6*s13^4*s23 - 19*s13^3*s23^2 - 
                65*s13^2*s23^3 - 122*s13*s23^4 - 50*s23^5)) + 
            p3q^6*s12^3*(s12 + s23)*(46*s12^7*(s13^2 + s23^2) - 
              s13^3*s23^3*(111*s13^3 + 373*s13^2*s23 + 373*s13*s23^2 + 
                111*s23^3) + s12^6*(238*s13^3 + 244*s13^2*s23 + 
                244*s13*s23^2 + 238*s23^3) - s12*s13^2*s23^2*(168*s13^4 + 
                893*s13^3*s23 + 1218*s13^2*s23^2 + 893*s13*s23^3 + 
                168*s23^4) + s12^5*(378*s13^4 + 701*s13^3*s23 + 694*s13^2*
                 s23^2 + 701*s13*s23^3 + 378*s23^4) - s12^2*s13*s23*(
                27*s13^5 + 541*s13^4*s23 + 1302*s13^3*s23^2 + 1302*s13^2*
                 s23^3 + 541*s13*s23^4 + 27*s23^5) + s12^4*(226*s13^5 + 
                679*s13^4*s23 + 703*s13^3*s23^2 + 703*s13^2*s23^3 + 
                679*s13*s23^4 + 226*s23^5) + s12^3*(40*s13^6 + 195*s13^5*
                 s23 - 166*s13^4*s23^2 - 270*s13^3*s23^3 - 166*s13^2*s23^4 + 
                195*s13*s23^5 + 40*s23^6)) + p2q*p3q^5*s12^2*
             (s12^9*(52*s13^2 + 86*s23^2) + s13^3*s23^4*(s13 + s23)^2*(
                117*s13^2 + 252*s13*s23 + 119*s23^2) + 2*s12^8*(66*s13^3 + 
                152*s13^2*s23 + 160*s13*s23^2 + 249*s23^3) + 
              s12^7*(-316*s13^4 - 366*s13^3*s23 + 134*s13^2*s23^2 + 
                672*s13*s23^3 + 912*s23^4) - s12^6*(920*s13^5 + 2833*s13^4*
                 s23 + 3538*s13^3*s23^2 + 2042*s13^2*s23^3 - 39*s13*s23^4 - 
                568*s23^5) + s12*s13^2*s23^3*(381*s13^5 + 1747*s13^4*s23 + 
                2362*s13^3*s23^2 + 1723*s13^2*s23^3 + 911*s13*s23^4 + 
                184*s23^5) + s12^2*s13*s23^2*(333*s13^6 + 1785*s13^5*s23 + 
                1907*s13^4*s23^2 + 1357*s13^3*s23^3 + 466*s13^2*s23^4 + 
                411*s13*s23^5 + 35*s23^6) - s12^5*(624*s13^6 + 3553*s13^5*
                 s23 + 7763*s13^4*s23^2 + 7773*s13^3*s23^3 + 5067*s13^2*
                 s23^4 + 944*s13*s23^5 + 78*s23^6) - s12^3*s23*(21*s13^7 + 
                273*s13^6*s23 + 2023*s13^5*s23^2 + 3654*s13^4*s23^3 + 
                3638*s13^3*s23^4 + 1231*s13^2*s23^5 + 216*s13*s23^6 + 
                40*s23^7) - s12^4*(100*s13^7 + 1411*s13^6*s23 + 4931*s13^5*
                 s23^2 + 9034*s13^4*s23^3 + 8045*s13^3*s23^4 + 4601*s13^2*
                 s23^5 + 882*s13*s23^6 + 186*s23^7)) + p2q^2*p3q^4*s12*
             (s13^4*s23^4*(s13 + s23)^3*(13*s13 + 2*s23) + s12^10*(6*s13^2 + 
                40*s23^2) - s12*s13^3*s23^3*(s13 + s23)^2*(72*s13^3 + 
                24*s13^2*s23 - 550*s13*s23^2 - 333*s23^3) - 
              2*s12^9*(65*s13^3 - 3*s13^2*s23 + 27*s13*s23^2 - 87*s23^3) - 
              s12^8*(670*s13^4 + 1617*s13^3*s23 + 1508*s13^2*s23^2 + 
                1225*s13*s23^3 - 36*s23^4) - s12^7*(510*s13^5 + 2599*s13^4*
                 s23 + 4981*s13^3*s23^2 + 5088*s13^2*s23^3 + 3156*s13*s23^4 + 
                616*s23^5) + s12^6*(500*s13^6 + 940*s13^5*s23 - 1946*s13^4*
                 s23^2 - 5087*s13^3*s23^3 - 6485*s13^2*s23^4 - 3170*s13*
                 s23^5 - 924*s23^6) + s12^2*s13^2*s23^2*(-164*s13^6 - 
                100*s13^5*s23 + 2891*s13^4*s23^2 + 5784*s13^3*s23^3 + 
                5228*s13^2*s23^4 + 2716*s13*s23^5 + 445*s23^6) + 
              s12^5*(536*s13^7 + 3520*s13^6*s23 + 7429*s13^5*s23^2 + 
                4811*s13^4*s23^3 + 486*s13^3*s23^4 - 2612*s13^2*s23^5 - 
                1438*s13*s23^6 - 486*s23^7) + s12^3*s13*s23*(-19*s13^7 + 
                1108*s13^6*s23 + 6616*s13^5*s23^2 + 11418*s13^4*s23^3 + 
                11141*s13^3*s23^4 + 5882*s13^2*s23^5 + 1806*s13*s23^6 + 
                64*s23^7) + s12^4*(60*s13^8 + 1585*s13^7*s23 + 7080*s13^6*
                 s23^2 + 12953*s13^5*s23^3 + 12005*s13^4*s23^4 + 
                5578*s13^3*s23^5 + 1654*s13^2*s23^6 - 189*s13*s23^7 - 
                80*s23^8)) - p2q^5*p3q*s13^2*(-19*s13^3*s23^3*(s13 + s23)^3*(
                s13^2 + 2*s13*s23 - s23^2) + s12^8*(24*s13^3 + 32*s13^2*s23 + 
                86*s13*s23^2 + 64*s23^3) - s12*s13^2*s23^2*(s13 + s23)^2*(
                17*s13^4 + 82*s13^3*s23 + 74*s13^2*s23^2 - 25*s13*s23^3 - 
                15*s23^4) + s12^7*(80*s13^4 + 356*s13^3*s23 + 702*s13^2*
                 s23^2 + 792*s13*s23^3 + 366*s23^4) + s12^6*(56*s13^5 + 
                503*s13^4*s23 + 1373*s13^3*s23^2 + 1973*s13^2*s23^3 + 
                1411*s13*s23^4 + 392*s23^5) + s12^5*(-12*s13^6 + 
                37*s13^5*s23 + 522*s13^4*s23^2 + 1449*s13^3*s23^3 + 
                1823*s13^2*s23^4 + 835*s13*s23^5 - 12*s23^6) + 
              s12^4*(8*s13^7 - 185*s13^6*s23 - 791*s13^5*s23^2 - 
                620*s13^4*s23^3 + 729*s13^3*s23^4 + 954*s13^2*s23^5 + 
                65*s13*s23^6 - 152*s23^7) + s12^2*s13*s23*(22*s13^7 - 
                60*s13^6*s23 - 509*s13^5*s23^2 - 583*s13^4*s23^3 + 
                179*s13^3*s23^4 + 468*s13^2*s23^5 + 79*s13*s23^6 - 
                54*s23^7) + s12^3*(20*s13^8 - 21*s13^7*s23 - 599*s13^6*
                 s23^2 - 1246*s13^5*s23^3 - 472*s13^4*s23^4 + 763*s13^3*
                 s23^5 + 478*s13^2*s23^6 - 119*s13*s23^7 - 50*s23^8)) + 
            p2q^3*p3q^3*(-19*s13^5*s23^4*(s13 + s23)^4 - s12*s13^4*s23^3*
               (s13 + s23)^2*(49*s13^3 + 122*s13^2*s23 + 65*s13*s23^2 + 
                11*s23^3) - 2*s12^10*(12*s13^3 + 4*s13^2*s23 + 65*s13*s23^2 + 
                20*s23^3) + s12^9*(60*s13^4 - 284*s13^3*s23 - 548*s13^2*
                 s23^2 - 862*s13*s23^3 - 260*s23^4) + s12^8*(740*s13^5 + 
                1915*s13^4*s23 + 1195*s13^3*s23^2 - 199*s13^2*s23^3 - 
                1237*s13*s23^4 - 580*s23^5) + s12^7*(1040*s13^6 + 
                5135*s13^5*s23 + 8292*s13^4*s23^2 + 6892*s13^3*s23^3 + 
                2155*s13^2*s23^4 - 324*s13*s23^5 - 580*s23^6) + 
              s12^2*s13^3*s23^2*(9*s13^6 - 245*s13^5*s23 - 1325*s13^4*s23^2 - 
                1623*s13^3*s23^3 + 44*s13^2*s23^4 + 955*s13*s23^5 + 
                359*s23^6) + s12^6*(240*s13^7 + 3048*s13^6*s23 + 
                10285*s13^5*s23^2 + 14117*s13^4*s23^3 + 11465*s13^3*s23^4 + 
                4175*s13^2*s23^5 + 284*s13*s23^6 - 260*s23^7) + 
              s12^3*s13^2*s23*(49*s13^7 - 600*s13^6*s23 - 3098*s13^5*s23^2 - 
                2961*s13^4*s23^3 + 735*s13^3*s23^4 + 3285*s13^2*s23^5 + 
                2418*s13*s23^6 + 380*s23^7) + s12^5*(-124*s13^8 - 
                588*s13^7*s23 + 1280*s13^6*s23^2 + 8707*s13^5*s23^3 + 
                13610*s13^4*s23^4 + 9852*s13^3*s23^5 + 3765*s13^2*s23^6 + 
                122*s13*s23^7 - 40*s23^8) + s12^4*s13*(20*s13^8 - 
                643*s13^7*s23 - 2935*s13^6*s23^2 - 2143*s13^5*s23^3 + 
                3520*s13^4*s23^4 + 8159*s13^3*s23^5 + 5883*s13^2*s23^6 + 
                1784*s13*s23^7 + 19*s23^8)) + p2q^4*p3q^2*s13*
             (19*s13^4*s23^3*(s13 + s23)^3*(s13^2 - 2*s23^2) + 
              2*s12^9*(18*s13^3 + 14*s13^2*s23 + 78*s13*s23^2 + 45*s23^3) + 
              s12*s13^3*s23^2*(s13 + s23)^2*(17*s13^4 + 33*s13^3*s23 - 
                95*s13^2*s23^2 - 120*s13*s23^3 - 28*s23^4) + 
              2*s12^8*(40*s13^4 + 296*s13^3*s23 + 574*s13^2*s23^2 + 
                693*s13*s23^3 + 289*s23^4) + s12^7*(-210*s13^5 - 
                147*s13^4*s23 + 1240*s13^3*s23^2 + 2967*s13^2*s23^3 + 
                2670*s13*s23^4 + 1028*s23^5) + s12^6*(-470*s13^6 - 
                2441*s13^5*s23 - 3172*s13^4*s23^2 - 319*s13^3*s23^3 + 
                3055*s13^2*s23^4 + 2501*s13*s23^5 + 672*s23^6) - 
              s12^5*(190*s13^7 + 2279*s13^6*s23 + 6480*s13^5*s23^2 + 
                6388*s13^4*s23^3 + 1394*s13^3*s23^4 - 2008*s13^2*s23^5 - 
                1601*s13*s23^6 - 122*s23^7) + s12^2*s13^2*s23*(-22*s13^7 + 
                94*s13^6*s23 + 409*s13^5*s23^2 - 363*s13^4*s23^3 - 
                1623*s13^3*s23^4 - 962*s13^2*s23^5 + 204*s13*s23^6 + 
                199*s23^7) + s12^4*(6*s13^8 - 457*s13^7*s23 - 2924*s13^6*
                 s23^2 - 6035*s13^5*s23^3 - 5313*s13^4*s23^4 - 792*s13^3*
                 s23^5 + 1494*s13^2*s23^6 + 709*s13*s23^7 - 10*s23^8) + 
              s12^3*s13*(-20*s13^8 + 70*s13^7*s23 + 213*s13^6*s23^2 - 
                1226*s13^5*s23^3 - 3270*s13^4*s23^4 - 2744*s13^3*s23^5 - 
                99*s13^2*s23^6 + 893*s13*s23^7 + 169*s23^8))) + 
          p1q^4*s23*(p3q^2*(s12 + s23)*(-19*s13^3*s23^4*(s13 + s23)^3*(
                2*s13^2 - s23^2) + 2*s12^9*(45*s13^3 + 78*s13^2*s23 + 
                14*s13*s23^2 + 18*s23^3) - s12*s13^2*s23^3*(s13 + s23)^2*(
                28*s13^4 + 120*s13^3*s23 + 95*s13^2*s23^2 - 33*s13*s23^3 - 
                17*s23^4) + 2*s12^8*(289*s13^4 + 693*s13^3*s23 + 
                574*s13^2*s23^2 + 296*s13*s23^3 + 40*s23^4) + 
              s12^7*(1028*s13^5 + 2670*s13^4*s23 + 2967*s13^3*s23^2 + 
                1240*s13^2*s23^3 - 147*s13*s23^4 - 210*s23^5) + 
              s12^6*(672*s13^6 + 2501*s13^5*s23 + 3055*s13^4*s23^2 - 
                319*s13^3*s23^3 - 3172*s13^2*s23^4 - 2441*s13*s23^5 - 
                470*s23^6) + s12^5*(122*s13^7 + 1601*s13^6*s23 + 
                2008*s13^5*s23^2 - 1394*s13^4*s23^3 - 6388*s13^3*s23^4 - 
                6480*s13^2*s23^5 - 2279*s13*s23^6 - 190*s23^7) + 
              s12^2*s13*s23^2*(199*s13^7 + 204*s13^6*s23 - 962*s13^5*s23^2 - 
                1623*s13^4*s23^3 - 363*s13^3*s23^4 + 409*s13^2*s23^5 + 
                94*s13*s23^6 - 22*s23^7) + s12^3*s23*(169*s13^8 + 
                893*s13^7*s23 - 99*s13^6*s23^2 - 2744*s13^5*s23^3 - 
                3270*s13^4*s23^4 - 1226*s13^3*s23^5 + 213*s13^2*s23^6 + 
                70*s13*s23^7 - 20*s23^8) - s12^4*(10*s13^8 - 709*s13^7*s23 - 
                1494*s13^6*s23^2 + 792*s13^5*s23^3 + 5313*s13^4*s23^4 + 
                6035*s13^3*s23^5 + 2924*s13^2*s23^6 + 457*s13*s23^7 - 
                6*s23^8)) + p2q^2*(s13 + s23)*(19*s13^3*s23^4*(s13 + s23)^2*(
                6*s13^3 - 4*s13^2*s23 - 4*s13*s23^2 + s23^3) + 
              2*s12^9*(115*s13^3 + 102*s13^2*s23 + 88*s13*s23^2 + 7*s23^3) + 
              s12^8*(662*s13^4 + 863*s13^3*s23 + 472*s13^2*s23^2 - 
                67*s13*s23^3 - 4*s23^4) + s12^7*(672*s13^5 + 2393*s13^4*s23 + 
                829*s13^3*s23^2 - 989*s13^2*s23^3 - 1267*s13*s23^4 - 
                56*s23^5) + s12^6*(188*s13^6 + 3135*s13^5*s23 + 3344*s13^4*
                 s23^2 - 1401*s13^3*s23^3 - 4088*s13^2*s23^4 - 1646*s13*
                 s23^5 - 24*s23^6) + s12*s13^2*s23^3*(153*s13^6 + 
                496*s13^5*s23 + 83*s13^4*s23^2 - 616*s13^3*s23^3 - 
                340*s13^2*s23^4 + 33*s13*s23^5 + 17*s23^6) + s12^2*s13*s23^2*(
                -187*s13^7 + 686*s13^6*s23 + 1543*s13^5*s23^2 - 691*s13^4*
                 s23^3 - 1536*s13^3*s23^4 + 103*s13^2*s23^5 + 256*s13*s23^6 - 
                22*s23^7) + s12^5*(-142*s13^7 + 1435*s13^6*s23 + 
                5759*s13^5*s23^2 + 1401*s13^4*s23^3 - 4790*s13^3*s23^4 - 
                4127*s13^2*s23^5 - 440*s13*s23^6 + 14*s23^7) + 
              s12^3*s23*(-316*s13^8 + 192*s13^7*s23 + 3436*s13^6*s23^2 + 
                1277*s13^5*s23^3 - 2981*s13^4*s23^4 - 1604*s13^3*s23^5 + 
                639*s13^2*s23^6 + 155*s13*s23^7 - 20*s23^8) - 
              s12^4*(90*s13^8 + 282*s13^7*s23 - 3327*s13^6*s23^2 - 
                4847*s13^5*s23^3 + 1949*s13^4*s23^4 + 4886*s13^3*s23^5 + 
                896*s13^2*s23^6 - 359*s13*s23^7 + 20*s23^8)) + 
            p2q*p3q*(19*s13^3*s23^4*(s13 + s23)^3*(3*s13^3 - 8*s13^2*s23 - 
                3*s13*s23^2 + 2*s23^3) + 2*s12^10*(25*s13^3 + 31*s13^2*s23 + 
                8*s13*s23^2 + 9*s23^3) + 2*s12^9*(284*s13^4 + 707*s13^3*s23 + 
                674*s13^2*s23^2 + 371*s13*s23^3 + 41*s23^4) + 
              s12^8*(1150*s13^5 + 3273*s13^4*s23 + 4222*s13^3*s23^2 + 
                2335*s13^2*s23^3 + 310*s13*s23^4 - 140*s23^5) + 
              s12*s13^2*s23^3*(s13 + s23)^2*(85*s13^5 - 2*s13^4*s23 - 
                563*s13^3*s23^2 - 385*s13^2*s23^3 + 68*s13*s23^4 + 
                34*s23^5) + s12^7*(784*s13^6 + 3774*s13^5*s23 + 4852*s13^4*
                 s23^2 + 298*s13^3*s23^3 - 4389*s13^2*s23^4 - 3781*s13*
                 s23^5 - 640*s23^6) + s12^6*(70*s13^7 + 2798*s13^6*s23 + 
                3987*s13^5*s23^2 - 2955*s13^4*s23^3 - 14337*s13^3*s23^4 - 
                15283*s13^2*s23^5 - 6116*s13*s23^6 - 570*s23^7) + 
              s12^2*s13*s23^2*(-102*s13^8 + 611*s13^7*s23 + 1358*s13^6*
                 s23^2 - 1838*s13^5*s23^3 - 4897*s13^4*s23^4 - 2050*s13^3*
                 s23^5 + 728*s13^2*s23^6 + 320*s13*s23^7 - 44*s23^8) - 
              s12^5*(152*s13^8 - 1020*s13^7*s23 - 4477*s13^6*s23^2 + 
                1238*s13^5*s23^3 + 16635*s13^4*s23^4 + 23041*s13^3*s23^5 + 
                13977*s13^2*s23^6 + 2992*s13*s23^7 + 122*s23^8) + 
              s12^3*s23*(-200*s13^9 + 479*s13^8*s23 + 3581*s13^7*s23^2 + 
                279*s13^6*s23^3 - 9293*s13^5*s23^4 - 9760*s13^4*s23^5 - 
                2361*s13^3*s23^6 + 952*s13^2*s23^7 + 183*s13*s23^8 - 
                40*s23^9) - s12^4*(70*s13^9 + 125*s13^8*s23 - 3033*s13^7*
                 s23^2 - 3579*s13^6*s23^3 + 8053*s13^5*s23^4 + 19505*s13^4*
                 s23^5 + 14255*s13^3*s23^6 + 3466*s13^2*s23^7 + 
                14*s13*s23^8 + 28*s23^9))) - 
          p1q*(p2q^5*s13^2*(s12 + s13)*(s13 + s23)*(-19*s13^3*s23^3*
               (s13 + s23)^2*(s13^2 + s13*s23 - 4*s23^2) + 2*s12^8*(3*s13^2 + 
                s13*s23 + 5*s23^2) + s12^7*(32*s13^3 + 230*s13^2*s23 + 
                276*s13*s23^2 + 280*s23^3) + s12^6*(20*s13^4 + 375*s13^3*
                 s23 + 854*s13^2*s23^2 + 1025*s13*s23^3 + 484*s23^4) + 
              s12*s13^2*s23^2*(-17*s13^5 - 99*s13^4*s23 - 97*s13^3*s23^2 + 
                154*s13^2*s23^3 + 212*s13*s23^4 + 43*s23^5) + 
              s12^5*(-12*s13^5 + 19*s13^4*s23 + 562*s13^3*s23^2 + 
                1296*s13^2*s23^3 + 1327*s13*s23^4 + 144*s23^5) + 
              s12^4*(14*s13^6 - 191*s13^5*s23 - 495*s13^4*s23^2 + 
                362*s13^3*s23^3 + 1303*s13^2*s23^4 + 433*s13*s23^5 - 
                190*s23^6) + s12^2*s13*s23*(22*s13^6 - 107*s13^5*s23 - 
                466*s13^4*s23^2 - 80*s13^3*s23^3 + 424*s13^2*s23^4 - 
                17*s13*s23^5 - 184*s23^6) + s12^3*(20*s13^7 - 41*s13^6*s23 - 
                559*s13^5*s23^2 - 585*s13^4*s23^3 + 461*s13^3*s23^4 + 
                557*s13^2*s23^5 - 327*s13*s23^6 - 120*s23^7)) - 
            p3q^5*s12^2*(s12 + s23)*(s12^9*(86*s13^2 + 52*s23^2) + 
              s13^4*s23^3*(s13 + s23)^2*(119*s13^2 + 252*s13*s23 + 
                117*s23^2) + 2*s12^8*(249*s13^3 + 160*s13^2*s23 + 
                152*s13*s23^2 + 66*s23^3) + 2*s12^7*(456*s13^4 + 
                336*s13^3*s23 + 67*s13^2*s23^2 - 183*s13*s23^3 - 158*s23^4) + 
              s12^6*(568*s13^5 + 39*s13^4*s23 - 2042*s13^3*s23^2 - 
                3538*s13^2*s23^3 - 2833*s13*s23^4 - 920*s23^5) + 
              s12*s13^3*s23^2*(184*s13^5 + 911*s13^4*s23 + 1723*s13^3*s23^2 + 
                2362*s13^2*s23^3 + 1747*s13*s23^4 + 381*s23^5) + 
              s12^2*s13^2*s23*(35*s13^6 + 411*s13^5*s23 + 466*s13^4*s23^2 + 
                1357*s13^3*s23^3 + 1907*s13^2*s23^4 + 1785*s13*s23^5 + 
                333*s23^6) - s12^5*(78*s13^6 + 944*s13^5*s23 + 5067*s13^4*
                 s23^2 + 7773*s13^3*s23^3 + 7763*s13^2*s23^4 + 3553*s13*
                 s23^5 + 624*s23^6) - s12^3*s13*(40*s13^7 + 216*s13^6*s23 + 
                1231*s13^5*s23^2 + 3638*s13^4*s23^3 + 3654*s13^3*s23^4 + 
                2023*s13^2*s23^5 + 273*s13*s23^6 + 21*s23^7) - 
              s12^4*(186*s13^7 + 882*s13^6*s23 + 4601*s13^5*s23^2 + 
                8045*s13^4*s23^3 + 9034*s13^3*s23^4 + 4931*s13^2*s23^5 + 
                1411*s13*s23^6 + 100*s23^7)) - p2q*p3q^4*s12*
             (92*s12^11*(s13^2 + s23^2) - 2*s13^4*s23^4*(s13 + s23)^3*(
                3*s13^2 + 17*s13*s23 + 3*s23^2) + s12^10*(338*s13^3 + 
                444*s13^2*s23 + 444*s13*s23^2 + 338*s23^3) - s12*s13^3*s23^
                3*(s13 + s23)^2*(110*s13^4 - 157*s13^3*s23 - 864*s13^2*
                 s23^2 - 157*s13*s23^3 + 110*s23^4) - 2*s12^9*(145*s13^4 + 
                456*s13^3*s23 + 386*s13^2*s23^2 + 456*s13*s23^3 + 
                145*s23^4) - s12^8*(1860*s13^5 + 5705*s13^4*s23 + 
                8101*s13^3*s23^2 + 8101*s13^2*s23^3 + 5705*s13*s23^4 + 
                1860*s23^5) - 4*s12^7*(445*s13^6 + 1818*s13^5*s23 + 
                3760*s13^4*s23^2 + 3806*s13^3*s23^3 + 3760*s13^2*s23^4 + 
                1818*s13*s23^5 + 445*s23^6) + 2*s12^3*s13^2*s23^2*(
                650*s13^6 + 4722*s13^5*s23 + 9627*s13^4*s23^2 + 12298*s13^3*
                 s23^3 + 9627*s13^2*s23^4 + 4722*s13*s23^5 + 650*s23^6) + 
              s12^2*s13^2*s23^2*(-154*s13^7 + 574*s13^6*s23 + 5529*s13^5*
                 s23^2 + 9655*s13^4*s23^3 + 9655*s13^3*s23^4 + 5529*s13^2*
                 s23^5 + 574*s13*s23^6 - 154*s23^7) - 2*s12^6*(109*s13^7 + 
                1137*s13^6*s23 + 3261*s13^5*s23^2 + 4490*s13^4*s23^3 + 
                4490*s13^3*s23^4 + 3261*s13^2*s23^5 + 1137*s13*s23^6 + 
                109*s23^7) + 2*s12^5*(149*s13^8 + 836*s13^7*s23 + 
                3508*s13^6*s23^2 + 4970*s13^5*s23^3 + 7094*s13^4*s23^4 + 
                4970*s13^3*s23^5 + 3508*s13^2*s23^6 + 836*s13*s23^7 + 
                149*s23^8) + s12^4*(60*s13^9 + 1023*s13^8*s23 + 6929*s13^7*
                 s23^2 + 19307*s13^6*s23^3 + 27171*s13^5*s23^4 + 
                27171*s13^4*s23^5 + 19307*s13^3*s23^6 + 6929*s13^2*s23^7 + 
                1023*s13*s23^8 + 60*s23^9)) - p2q^2*p3q^3*
             (-19*s13^5*(s13 - 2*s23)*s23^4*(s13 + s23)^4 + s12^12*(6*s13^2 + 
                40*s23^2) - 2*s12^11*(89*s13^3 + 5*s13^2*s23 - 25*s13*s23^2 - 
                54*s23^3) - s12*s13^4*s23^3*(s13 + s23)^2*(30*s13^4 + 
                9*s13^3*s23 - 137*s13^2*s23^2 - 153*s13*s23^3 - 56*s23^4) - 
              2*s12^10*(589*s13^4 + 1440*s13^3*s23 + 1192*s13^2*s23^2 + 
                909*s13*s23^3 + 188*s23^4) - s12^9*(1570*s13^5 + 
                5683*s13^4*s23 + 7951*s13^3*s23^2 + 6380*s13^2*s23^3 + 
                3618*s13*s23^4 + 1044*s23^5) + s12^8*(410*s13^6 + 
                1016*s13^5*s23 - 1969*s13^4*s23^2 - 163*s13^3*s23^3 - 
                1251*s13^2*s23^4 + 209*s13*s23^5 - 316*s23^6) + 
              s12^2*s13^3*s23^2*(26*s13^7 - 396*s13^6*s23 - 1205*s13^5*
                 s23^2 + 1133*s13^4*s23^3 + 4791*s13^3*s23^4 + 3238*s13^2*
                 s23^5 + 83*s13*s23^6 - 280*s23^7) + s12^7*(1666*s13^7 + 
                9375*s13^6*s23 + 20979*s13^5*s23^2 + 25376*s13^4*s23^3 + 
                23699*s13^3*s23^4 + 15367*s13^2*s23^5 + 5292*s13*s23^6 + 
                776*s23^7) + s12^3*s13^2*s23*(27*s13^8 - 995*s13^7*s23 - 
                2912*s13^6*s23^2 + 3939*s13^5*s23^3 + 14263*s13^4*s23^4 + 
                16827*s13^3*s23^5 + 9114*s13^2*s23^6 + 294*s13*s23^7 - 
                427*s23^8) + s12^4*s13*s23*(-768*s13^8 - 2151*s13^7*s23 + 
                7731*s13^6*s23^2 + 28197*s13^5*s23^3 + 40956*s13^4*s23^4 + 
                31554*s13^3*s23^5 + 13475*s13^2*s23^6 + 1195*s13*s23^7 - 
                69*s23^8) + s12^6*(602*s13^8 + 6488*s13^7*s23 + 27702*s13^6*
                 s23^2 + 48034*s13^5*s23^3 + 55686*s13^4*s23^4 + 
                41508*s13^3*s23^5 + 22186*s13^2*s23^6 + 4806*s13*s23^7 + 
                572*s23^8) + s12^5*(-78*s13^9 + 147*s13^8*s23 + 9181*s13^7*
                 s23^2 + 37226*s13^6*s23^3 + 57021*s13^5*s23^4 + 
                55153*s13^4*s23^5 + 35796*s13^3*s23^6 + 11202*s13^2*s23^7 + 
                1404*s13*s23^8 + 80*s23^9)) + p2q^4*p3q*s13*
             (-19*s13^4*s23^3*(s13 + s23)^3*(2*s13^3 - 3*s13^2*s23 - 
                8*s13*s23^2 + 3*s23^3) - 2*s12^10*(9*s13^3 + 8*s13^2*s23 + 
                31*s13*s23^2 + 25*s23^3) - 2*s12^9*(41*s13^4 + 371*s13^3*
                 s23 + 674*s13^2*s23^2 + 707*s13*s23^3 + 284*s23^4) + 
              s12^8*(140*s13^5 - 310*s13^4*s23 - 2335*s13^3*s23^2 - 
                4222*s13^2*s23^3 - 3273*s13*s23^4 - 1150*s23^5) - 
              s12*s13^3*s23^2*(s13 + s23)^2*(34*s13^5 + 68*s13^4*s23 - 
                385*s13^3*s23^2 - 563*s13^2*s23^3 - 2*s13*s23^4 + 85*s23^5) + 
              s12^7*(640*s13^6 + 3781*s13^5*s23 + 4389*s13^4*s23^2 - 
                298*s13^3*s23^3 - 4852*s13^2*s23^4 - 3774*s13*s23^5 - 
                784*s23^6) + s12^6*(570*s13^7 + 6116*s13^6*s23 + 
                15283*s13^5*s23^2 + 14337*s13^4*s23^3 + 2955*s13^3*s23^4 - 
                3987*s13^2*s23^5 - 2798*s13*s23^6 - 70*s23^7) + 
              s12^2*s13^2*s23*(44*s13^8 - 320*s13^7*s23 - 728*s13^6*s23^2 + 
                2050*s13^5*s23^3 + 4897*s13^4*s23^4 + 1838*s13^3*s23^5 - 
                1358*s13^2*s23^6 - 611*s13*s23^7 + 102*s23^8) + 
              s12^5*(122*s13^8 + 2992*s13^7*s23 + 13977*s13^6*s23^2 + 
                23041*s13^5*s23^3 + 16635*s13^4*s23^4 + 1238*s13^3*s23^5 - 
                4477*s13^2*s23^6 - 1020*s13*s23^7 + 152*s23^8) + 
              s12^4*(28*s13^9 + 14*s13^8*s23 + 3466*s13^7*s23^2 + 
                14255*s13^6*s23^3 + 19505*s13^5*s23^4 + 8053*s13^4*s23^5 - 
                3579*s13^3*s23^6 - 3033*s13^2*s23^7 + 125*s13*s23^8 + 
                70*s23^9) + s12^3*s13*(40*s13^9 - 183*s13^8*s23 - 
                952*s13^7*s23^2 + 2361*s13^6*s23^3 + 9760*s13^5*s23^4 + 
                9293*s13^4*s23^5 - 279*s13^3*s23^6 - 3581*s13^2*s23^7 - 
                479*s13*s23^8 + 200*s23^9)) + p2q^3*p3q^2*
             (-19*s13^5*s23^3*(s13 + s23)^3*(s13^3 - 4*s13^2*s23 - 
                2*s13*s23^2 + 5*s23^3) + 2*s12^11*(9*s13^3 + 4*s13^2*s23 + 
                45*s13*s23^2 + 20*s23^3) + s12^10*(-42*s13^4 + 462*s13^3*
                 s23 + 832*s13^2*s23^2 + 884*s13*s23^3 + 240*s23^4) - 
              s12^9*(946*s13^5 + 2783*s13^4*s23 + 2020*s13^3*s23^2 + 
                575*s13^2*s23^3 - 392*s13*s23^4 - 360*s23^5) - 
              s12*s13^4*s23^2*(s13 + s23)^2*(17*s13^5 - 46*s13^4*s23 - 
                310*s13^3*s23^2 - 6*s13^2*s23^3 + 350*s13*s23^4 + 
                147*s23^5) - s12^8*(2010*s13^6 + 10372*s13^5*s23 + 
                16418*s13^4*s23^2 + 14833*s13^3*s23^3 + 7526*s13^2*s23^4 + 
                2513*s13*s23^5 - 20*s23^6) - s12^7*(1110*s13^7 + 
                9465*s13^6*s23 + 27930*s13^5*s23^2 + 36032*s13^4*s23^3 + 
                29118*s13^3*s23^4 + 14951*s13^2*s23^5 + 3618*s13*s23^6 + 
                300*s23^7) + 2*s12^6*(149*s13^8 + 130*s13^7*s23 - 
                6365*s13^6*s23^2 - 17672*s13^5*s23^3 - 22361*s13^4*s23^4 - 
                15736*s13^3*s23^5 - 6856*s13^2*s23^6 - 935*s13*s23^7 - 
                90*s23^8) + s12^2*s13^3*s23*(22*s13^8 - 222*s13^7*s23 + 
                146*s13^6*s23^2 + 3063*s13^5*s23^3 + 2552*s13^4*s23^4 - 
                3476*s13^3*s23^5 - 4376*s13^2*s23^6 - 749*s13*s23^7 + 
                272*s23^8) + s12^5*(258*s13^9 + 3823*s13^8*s23 + 
                7971*s13^7*s23^2 - 7851*s13^6*s23^3 - 30401*s13^5*s23^4 - 
                36587*s13^4*s23^5 - 23046*s13^3*s23^6 - 5351*s13^2*s23^7 - 
                224*s13*s23^8 - 20*s23^9) + s12^4*s13*(-6*s13^9 + 
                1020*s13^8*s23 + 7234*s13^7*s23^2 + 11058*s13^6*s23^3 - 
                2464*s13^5*s23^4 - 22252*s13^4*s23^5 - 22520*s13^3*s23^6 - 
                8863*s13^2*s23^7 + 10*s13*s23^8 + 139*s23^9) + 
              s12^3*s13^2*(20*s13^9 - 191*s13^8*s23 + 602*s13^7*s23^2 + 
                6298*s13^6*s23^3 + 7392*s13^5*s23^4 - 2990*s13^4*s23^5 - 
                12838*s13^3*s23^6 - 8682*s13^2*s23^7 - 268*s13*s23^8 + 
                473*s23^9))) + p1q^3*(-(p3q^3*(s12 + s23)*(19*s13^4*s23^5*
                (s13 + s23)^4 + 2*s12^10*(20*s13^3 + 65*s13^2*s23 + 
                 4*s13*s23^2 + 12*s23^3) + s12*s13^3*s23^4*(s13 + s23)^2*
                (11*s13^3 + 65*s13^2*s23 + 122*s13*s23^2 + 49*s23^3) + s12^9*
                (260*s13^4 + 862*s13^3*s23 + 548*s13^2*s23^2 + 284*s13*
                  s23^3 - 60*s23^4) + s12^8*(580*s13^5 + 1237*s13^4*s23 + 
                 199*s13^3*s23^2 - 1195*s13^2*s23^3 - 1915*s13*s23^4 - 
                 740*s23^5) + s12^7*(580*s13^6 + 324*s13^5*s23 - 2155*s13^4*
                  s23^2 - 6892*s13^3*s23^3 - 8292*s13^2*s23^4 - 5135*s13*
                  s23^5 - 1040*s23^6) + s12^2*s13^2*s23^3*(-359*s13^6 - 
                 955*s13^5*s23 - 44*s13^4*s23^2 + 1623*s13^3*s23^3 + 
                 1325*s13^2*s23^4 + 245*s13*s23^5 - 9*s23^6) + s12^6*
                (260*s13^7 - 284*s13^6*s23 - 4175*s13^5*s23^2 - 11465*s13^4*
                  s23^3 - 14117*s13^3*s23^4 - 10285*s13^2*s23^5 - 
                 3048*s13*s23^6 - 240*s23^7) - s12^3*s13*s23^2*(380*s13^7 + 
                 2418*s13^6*s23 + 3285*s13^5*s23^2 + 735*s13^4*s23^3 - 
                 2961*s13^3*s23^4 - 3098*s13^2*s23^5 - 600*s13*s23^6 + 
                 49*s23^7) - s12^4*s23*(19*s13^8 + 1784*s13^7*s23 + 
                 5883*s13^6*s23^2 + 8159*s13^5*s23^3 + 3520*s13^4*s23^4 - 
                 2143*s13^3*s23^5 - 2935*s13^2*s23^6 - 643*s13*s23^7 + 
                 20*s23^8) + s12^5*(40*s13^8 - 122*s13^7*s23 - 3765*s13^6*
                  s23^2 - 9852*s13^5*s23^3 - 13610*s13^4*s23^4 - 8707*s13^3*
                  s23^5 - 1280*s13^2*s23^6 + 588*s13*s23^7 + 124*s23^8))) + 
            p2q*p3q^2*(19*s13^3*s23^5*(s13 + s23)^3*(5*s13^3 - 2*s13^2*s23 - 
                4*s13*s23^2 + s23^3) - 2*s12^11*(20*s13^3 + 45*s13^2*s23 + 
                4*s13*s23^2 + 9*s23^3) - 2*s12^10*(120*s13^4 + 442*s13^3*
                 s23 + 416*s13^2*s23^2 + 231*s13*s23^3 - 21*s23^4) + 
              s12*s13^2*s23^4*(s13 + s23)^2*(147*s13^5 + 350*s13^4*s23 - 
                6*s13^3*s23^2 - 310*s13^2*s23^3 - 46*s13*s23^4 + 17*s23^5) + 
              s12^9*(-360*s13^5 - 392*s13^4*s23 + 575*s13^3*s23^2 + 
                2020*s13^2*s23^3 + 2783*s13*s23^4 + 946*s23^5) + 
              s12^8*(-20*s13^6 + 2513*s13^5*s23 + 7526*s13^4*s23^2 + 
                14833*s13^3*s23^3 + 16418*s13^2*s23^4 + 10372*s13*s23^5 + 
                2010*s23^6) + s12^7*(300*s13^7 + 3618*s13^6*s23 + 
                14951*s13^5*s23^2 + 29118*s13^4*s23^3 + 36032*s13^3*s23^4 + 
                27930*s13^2*s23^5 + 9465*s13*s23^6 + 1110*s23^7) + 
              2*s12^6*(90*s13^8 + 935*s13^7*s23 + 6856*s13^6*s23^2 + 
                15736*s13^5*s23^3 + 22361*s13^4*s23^4 + 17672*s13^3*s23^5 + 
                6365*s13^2*s23^6 - 130*s13*s23^7 - 149*s23^8) + 
              s12^2*s13*s23^3*(-272*s13^8 + 749*s13^7*s23 + 4376*s13^6*
                 s23^2 + 3476*s13^5*s23^3 - 2552*s13^4*s23^4 - 3063*s13^3*
                 s23^5 - 146*s13^2*s23^6 + 222*s13*s23^7 - 22*s23^8) + 
              s12^5*(20*s13^9 + 224*s13^8*s23 + 5351*s13^7*s23^2 + 
                23046*s13^6*s23^3 + 36587*s13^5*s23^4 + 30401*s13^4*s23^5 + 
                7851*s13^3*s23^6 - 7971*s13^2*s23^7 - 3823*s13*s23^8 - 
                258*s23^9) + s12^3*s23^2*(-473*s13^9 + 268*s13^8*s23 + 
                8682*s13^7*s23^2 + 12838*s13^6*s23^3 + 2990*s13^5*s23^4 - 
                7392*s13^4*s23^5 - 6298*s13^3*s23^6 - 602*s13^2*s23^7 + 
                191*s13*s23^8 - 20*s23^9) + s12^4*s23*(-139*s13^9 - 
                10*s13^8*s23 + 8863*s13^7*s23^2 + 22520*s13^6*s23^3 + 
                22252*s13^5*s23^4 + 2464*s13^4*s23^5 - 11058*s13^3*s23^6 - 
                7234*s13^2*s23^7 - 1020*s13*s23^8 + 6*s23^9)) + 
            p2q^3*(s13 + s23)*(-38*s13^4*s23^4*(s13 + s23)^3*(2*s13^2 - 
                5*s13*s23 + 2*s23^2) + 4*s12^9*(5*s13^4 + 102*s13^3*s23 + 
                107*s13^2*s23^2 + 102*s13*s23^3 + 5*s23^4) - s12*s13^3*s23^
                3*(s13 + s23)^2*(85*s13^4 + 118*s13^3*s23 - 580*s13^2*s23^2 + 
                118*s13*s23^3 + 85*s23^4) + s12^8*(40*s13^5 + 833*s13^4*s23 + 
                1915*s13^3*s23^2 + 1915*s13^2*s23^3 + 833*s13*s23^4 + 
                40*s23^5) + s12^7*(20*s13^6 + 40*s13^5*s23 + 3078*s13^4*
                 s23^2 + 4348*s13^3*s23^3 + 3078*s13^2*s23^4 + 40*s13*s23^5 + 
                20*s23^6) + s12^6*(20*s13^7 - 1010*s13^6*s23 + 703*s13^5*
                 s23^2 + 6157*s13^4*s23^3 + 6157*s13^3*s23^4 + 703*s13^2*
                 s23^5 - 1010*s13*s23^6 + 20*s23^7) + s12^2*s13^2*s23^2*(
                107*s13^7 - 697*s13^6*s23 - 1180*s13^5*s23^2 + 1558*s13^4*
                 s23^3 + 1558*s13^3*s23^4 - 1180*s13^2*s23^5 - 697*s13*
                 s23^6 + 107*s23^7) + s12^5*(40*s13^8 - 712*s13^7*s23 - 
                2772*s13^6*s23^2 + 3137*s13^5*s23^3 + 7822*s13^4*s23^4 + 
                3137*s13^3*s23^5 - 2772*s13^2*s23^6 - 712*s13*s23^7 + 
                40*s23^8) + s12^3*s13*s23*(136*s13^8 - 418*s13^7*s23 - 
                2910*s13^6*s23^2 + 185*s13^5*s23^3 + 4010*s13^4*s23^4 + 
                185*s13^3*s23^5 - 2910*s13^2*s23^6 - 418*s13*s23^7 + 
                136*s23^8) + s12^4*(20*s13^9 + 49*s13^8*s23 - 2409*s13^7*
                 s23^2 - 2477*s13^6*s23^3 + 5123*s13^5*s23^4 + 5123*s13^4*
                 s23^5 - 2477*s13^3*s23^6 - 2409*s13^2*s23^7 + 49*s13*s23^8 + 
                20*s23^9)) + p2q^2*p3q*(-19*s13^3*s23^4*(s13 + s23)^3*(
                3*s13^4 - 12*s13^3*s23 - 2*s13^2*s23^2 + 8*s13*s23^3 - 
                s23^4) + 2*s12^10*(10*s13^4 - 91*s13^3*s23 - 115*s13^2*
                 s23^2 - 87*s13*s23^3 + 6*s23^4) + s12^9*(240*s13^5 + 
                1273*s13^4*s23 + 2064*s13^3*s23^2 + 2309*s13^2*s23^3 + 
                1678*s13*s23^4 + 256*s23^5) - s12*s13^2*s23^3*(s13 + s23)^2*(
                68*s13^6 - 56*s13^5*s23 - 835*s13^4*s23^2 - 284*s13^3*s23^3 + 
                488*s13^2*s23^4 + 82*s13*s23^5 - 17*s23^6) + 
              s12^8*(600*s13^6 + 4510*s13^5*s23 + 9090*s13^4*s23^2 + 
                12079*s13^3*s23^3 + 10228*s13^2*s23^4 + 4577*s13*s23^5 + 
                444*s23^6) + s12^7*(580*s13^7 + 4834*s13^6*s23 + 
                15916*s13^5*s23^2 + 23944*s13^4*s23^3 + 23385*s13^3*s23^4 + 
                13267*s13^2*s23^5 + 1852*s13*s23^6 - 24*s23^7) + 
              s12^6*(240*s13^8 + 1818*s13^7*s23 + 13166*s13^6*s23^2 + 
                29009*s13^5*s23^3 + 34240*s13^4*s23^4 + 20012*s13^3*s23^5 + 
                1271*s13^2*s23^6 - 3432*s13*s23^7 - 376*s23^8) + 
              s12^4*s13*(20*s13^9 - 90*s13^8*s23 - 1847*s13^7*s23^2 + 
                4482*s13^6*s23^3 + 22952*s13^5*s23^4 + 26932*s13^4*s23^5 + 
                4238*s13^3*s23^6 - 11162*s13^2*s23^7 - 6054*s13*s23^8 - 
                365*s23^9) + s12^5*(60*s13^9 - 167*s13^8*s23 + 3045*s13^7*
                 s23^2 + 21090*s13^6*s23^3 + 35543*s13^5*s23^4 + 
                25568*s13^4*s23^5 + 1263*s13^3*s23^6 - 9816*s13^2*s23^7 - 
                3224*s13*s23^8 - 132*s23^9) + s12^2*s13*s23^2*(85*s13^9 - 
                778*s13^8*s23 - 819*s13^7*s23^2 + 4676*s13^6*s23^3 + 
                6520*s13^5*s23^4 - 1036*s13^4*s23^5 - 3669*s13^3*s23^6 - 
                378*s13^2*s23^7 + 345*s13*s23^8 - 22*s23^9) + 
              s12^3*s23*(116*s13^10 - 761*s13^9*s23 - 2657*s13^8*s23^2 + 
                5860*s13^7*s23^3 + 16454*s13^6*s23^4 + 8169*s13^5*s23^5 - 
                6406*s13^4*s23^6 - 6276*s13^3*s23^7 - 217*s13^2*s23^8 + 
                278*s13*s23^9 - 20*s23^10))) + 
          p1q^2*(p3q^4*s12*(s12 + s23)*(s13^4*s23^4*(s13 + s23)^3*(2*s13 + 
                13*s23) + s12^10*(40*s13^2 + 6*s23^2) + s12*s13^3*s23^3*
               (s13 + s23)^2*(333*s13^3 + 550*s13^2*s23 - 24*s13*s23^2 - 
                72*s23^3) + 2*s12^9*(87*s13^3 - 27*s13^2*s23 + 3*s13*s23^2 - 
                65*s23^3) + s12^8*(36*s13^4 - 1225*s13^3*s23 - 1508*s13^2*
                 s23^2 - 1617*s13*s23^3 - 670*s23^4) - s12^7*(616*s13^5 + 
                3156*s13^4*s23 + 5088*s13^3*s23^2 + 4981*s13^2*s23^3 + 
                2599*s13*s23^4 + 510*s23^5) - s12^6*(924*s13^6 + 
                3170*s13^5*s23 + 6485*s13^4*s23^2 + 5087*s13^3*s23^3 + 
                1946*s13^2*s23^4 - 940*s13*s23^5 - 500*s23^6) + 
              s12^2*s13^2*s23^2*(445*s13^6 + 2716*s13^5*s23 + 5228*s13^4*
                 s23^2 + 5784*s13^3*s23^3 + 2891*s13^2*s23^4 - 100*s13*
                 s23^5 - 164*s23^6) + s12^3*s13*s23*(64*s13^7 + 1806*s13^6*
                 s23 + 5882*s13^5*s23^2 + 11141*s13^4*s23^3 + 11418*s13^3*
                 s23^4 + 6616*s13^2*s23^5 + 1108*s13*s23^6 - 19*s23^7) + 
              s12^5*(-486*s13^7 - 1438*s13^6*s23 - 2612*s13^5*s23^2 + 
                486*s13^4*s23^3 + 4811*s13^3*s23^4 + 7429*s13^2*s23^5 + 
                3520*s13*s23^6 + 536*s23^7) + s12^4*(-80*s13^8 - 
                189*s13^7*s23 + 1654*s13^6*s23^2 + 5578*s13^5*s23^3 + 
                12005*s13^4*s23^4 + 12953*s13^3*s23^5 + 7080*s13^2*s23^6 + 
                1585*s13*s23^7 + 60*s23^8)) + p2q^4*s13*(s13 + s23)*
             (19*s13^4*s23^3*(s13 + s23)^2*(s13^3 - 4*s13^2*s23 - 
                4*s13*s23^2 + 6*s23^3) + 2*s12^9*(7*s13^3 + 88*s13^2*s23 + 
                102*s13*s23^2 + 115*s23^3) + s12^8*(-4*s13^4 - 67*s13^3*s23 + 
                472*s13^2*s23^2 + 863*s13*s23^3 + 662*s23^4) + 
              s12^7*(-56*s13^5 - 1267*s13^4*s23 - 989*s13^3*s23^2 + 
                829*s13^2*s23^3 + 2393*s13*s23^4 + 672*s23^5) + 
              s12*s13^3*s23^2*(17*s13^6 + 33*s13^5*s23 - 340*s13^4*s23^2 - 
                616*s13^3*s23^3 + 83*s13^2*s23^4 + 496*s13*s23^5 + 
                153*s23^6) + s12^6*(-24*s13^6 - 1646*s13^5*s23 - 
                4088*s13^4*s23^2 - 1401*s13^3*s23^3 + 3344*s13^2*s23^4 + 
                3135*s13*s23^5 + 188*s23^6) + s12^2*s13^2*s23*(-22*s13^7 + 
                256*s13^6*s23 + 103*s13^5*s23^2 - 1536*s13^4*s23^3 - 
                691*s13^3*s23^4 + 1543*s13^2*s23^5 + 686*s13*s23^6 - 
                187*s23^7) + s12^5*(14*s13^7 - 440*s13^6*s23 - 4127*s13^5*
                 s23^2 - 4790*s13^4*s23^3 + 1401*s13^3*s23^4 + 5759*s13^2*
                 s23^5 + 1435*s13*s23^6 - 142*s23^7) + s12^3*s13*(-20*s13^8 + 
                155*s13^7*s23 + 639*s13^6*s23^2 - 1604*s13^5*s23^3 - 
                2981*s13^4*s23^4 + 1277*s13^3*s23^5 + 3436*s13^2*s23^6 + 
                192*s13*s23^7 - 316*s23^8) - s12^4*(20*s13^8 - 359*s13^7*
                 s23 + 896*s13^6*s23^2 + 4886*s13^5*s23^3 + 1949*s13^4*
                 s23^4 - 4847*s13^3*s23^5 - 3327*s13^2*s23^6 + 282*s13*
                 s23^7 + 90*s23^8)) + p2q*p3q^3*(19*s13^4*(2*s13 - s23)*s23^
                5*(s13 + s23)^4 + s12^12*(40*s13^2 + 6*s23^2) + 
              2*s12^11*(54*s13^3 + 25*s13^2*s23 - 5*s13*s23^2 - 89*s23^3) + 
              s12*s13^3*s23^4*(s13 + s23)^2*(56*s13^4 + 153*s13^3*s23 + 
                137*s13^2*s23^2 - 9*s13*s23^3 - 30*s23^4) - 
              2*s12^10*(188*s13^4 + 909*s13^3*s23 + 1192*s13^2*s23^2 + 
                1440*s13*s23^3 + 589*s23^4) - s12^9*(1044*s13^5 + 
                3618*s13^4*s23 + 6380*s13^3*s23^2 + 7951*s13^2*s23^3 + 
                5683*s13*s23^4 + 1570*s23^5) + s12^8*(-316*s13^6 + 
                209*s13^5*s23 - 1251*s13^4*s23^2 - 163*s13^3*s23^3 - 
                1969*s13^2*s23^4 + 1016*s13*s23^5 + 410*s23^6) + 
              s12^2*s13^2*s23^3*(-280*s13^7 + 83*s13^6*s23 + 3238*s13^5*
                 s23^2 + 4791*s13^4*s23^3 + 1133*s13^3*s23^4 - 1205*s13^2*
                 s23^5 - 396*s13*s23^6 + 26*s23^7) + s12^7*(776*s13^7 + 
                5292*s13^6*s23 + 15367*s13^5*s23^2 + 23699*s13^4*s23^3 + 
                25376*s13^3*s23^4 + 20979*s13^2*s23^5 + 9375*s13*s23^6 + 
                1666*s23^7) + s12^4*s13*s23*(-69*s13^8 + 1195*s13^7*s23 + 
                13475*s13^6*s23^2 + 31554*s13^5*s23^3 + 40956*s13^4*s23^4 + 
                28197*s13^3*s23^5 + 7731*s13^2*s23^6 - 2151*s13*s23^7 - 
                768*s23^8) + s12^3*s13*s23^2*(-427*s13^8 + 294*s13^7*s23 + 
                9114*s13^6*s23^2 + 16827*s13^5*s23^3 + 14263*s13^4*s23^4 + 
                3939*s13^3*s23^5 - 2912*s13^2*s23^6 - 995*s13*s23^7 + 
                27*s23^8) + s12^6*(572*s13^8 + 4806*s13^7*s23 + 22186*s13^6*
                 s23^2 + 41508*s13^5*s23^3 + 55686*s13^4*s23^4 + 
                48034*s13^3*s23^5 + 27702*s13^2*s23^6 + 6488*s13*s23^7 + 
                602*s23^8) + s12^5*(80*s13^9 + 1404*s13^8*s23 + 11202*s13^7*
                 s23^2 + 35796*s13^6*s23^3 + 55153*s13^5*s23^4 + 
                57021*s13^4*s23^5 + 37226*s13^3*s23^6 + 9181*s13^2*s23^7 + 
                147*s13*s23^8 - 78*s23^9)) + p2q^2*p3q^2*
             (-19*s13^4*s23^4*(s13 + s23)^4*(4*s13^2 - 9*s13*s23 + 4*s23^2) - 
              2*s12^11*(33*s13^3 + 8*s13^2*s23 + 8*s13*s23^2 + 33*s23^3) - 
              s12*s13^3*s23^3*(s13 + s23)^3*(98*s13^4 + 65*s13^3*s23 - 
                405*s13^2*s23^2 + 65*s13*s23^3 + 98*s23^4) - 
              s12^10*(400*s13^4 + 1501*s13^3*s23 + 1486*s13^2*s23^2 + 
                1501*s13*s23^3 + 400*s23^4) - 2*s12^9*(93*s13^5 + 
                285*s13^4*s23 + 488*s13^3*s23^2 + 488*s13^2*s23^3 + 
                285*s13*s23^4 + 93*s23^5) + s12^2*s13^2*s23^2*(s13 + s23)^2*(
                111*s13^6 - 1171*s13^5*s23 - 513*s13^4*s23^2 + 3852*s13^3*
                 s23^3 - 513*s13^2*s23^4 - 1171*s13*s23^5 + 111*s23^6) + 
              s12^8*(1056*s13^6 + 6443*s13^5*s23 + 10839*s13^4*s23^2 + 
                14296*s13^3*s23^3 + 10839*s13^2*s23^4 + 6443*s13*s23^5 + 
                1056*s23^6) + s12^7*(1294*s13^7 + 9229*s13^6*s23 + 
                27014*s13^5*s23^2 + 38085*s13^4*s23^3 + 38085*s13^3*s23^4 + 
                27014*s13^2*s23^5 + 9229*s13*s23^6 + 1294*s23^7) + 
              s12^6*(300*s13^8 + 3239*s13^7*s23 + 22513*s13^6*s23^2 + 
                46397*s13^5*s23^3 + 58282*s13^4*s23^4 + 46397*s13^3*s23^5 + 
                22513*s13^2*s23^6 + 3239*s13*s23^7 + 300*s23^8) + 
              s12^5*(-66*s13^9 - 1338*s13^8*s23 + 2614*s13^7*s23^2 + 
                28364*s13^6*s23^3 + 50232*s13^5*s23^4 + 50232*s13^4*s23^5 + 
                28364*s13^3*s23^6 + 2614*s13^2*s23^7 - 1338*s13*s23^8 - 
                66*s23^9) + s12^3*s13*s23*(143*s13^9 - 1300*s13^8*s23 - 
                5581*s13^7*s23^2 + 1762*s13^6*s23^3 + 15638*s13^5*s23^4 + 
                15638*s13^4*s23^5 + 1762*s13^3*s23^6 - 5581*s13^2*s23^7 - 
                1300*s13*s23^8 + 143*s23^9) + s12^4*(20*s13^10 - 
                733*s13^9*s23 - 4641*s13^8*s23^2 + 1485*s13^7*s23^3 + 
                23429*s13^6*s23^4 + 38072*s13^5*s23^5 + 23429*s13^4*s23^6 + 
                1485*s13^3*s23^7 - 4641*s13^2*s23^8 - 733*s13*s23^9 + 
                20*s23^10)) + p2q^3*p3q*(19*s13^4*s23^3*(s13 + s23)^3*(
                s13^4 - 8*s13^3*s23 + 2*s13^2*s23^2 + 12*s13*s23^3 - 
                3*s23^4) + 2*s12^10*(6*s13^4 - 87*s13^3*s23 - 115*s13^2*
                 s23^2 - 91*s13*s23^3 + 10*s23^4) + s12^9*(256*s13^5 + 
                1678*s13^4*s23 + 2309*s13^3*s23^2 + 2064*s13^2*s23^3 + 
                1273*s13*s23^4 + 240*s23^5) + s12*s13^3*s23^2*(s13 + s23)^2*(
                17*s13^6 - 82*s13^5*s23 - 488*s13^4*s23^2 + 284*s13^3*s23^3 + 
                835*s13^2*s23^4 + 56*s13*s23^5 - 68*s23^6) + 
              s12^8*(444*s13^6 + 4577*s13^5*s23 + 10228*s13^4*s23^2 + 
                12079*s13^3*s23^3 + 9090*s13^2*s23^4 + 4510*s13*s23^5 + 
                600*s23^6) + s12^7*(-24*s13^7 + 1852*s13^6*s23 + 
                13267*s13^5*s23^2 + 23385*s13^4*s23^3 + 23944*s13^3*s23^4 + 
                15916*s13^2*s23^5 + 4834*s13*s23^6 + 580*s23^7) + 
              s12^6*(-376*s13^8 - 3432*s13^7*s23 + 1271*s13^6*s23^2 + 
                20012*s13^5*s23^3 + 34240*s13^4*s23^4 + 29009*s13^3*s23^5 + 
                13166*s13^2*s23^6 + 1818*s13*s23^7 + 240*s23^8) - 
              s12^2*s13^2*s23*(22*s13^9 - 345*s13^8*s23 + 378*s13^7*s23^2 + 
                3669*s13^6*s23^3 + 1036*s13^5*s23^4 - 6520*s13^4*s23^5 - 
                4676*s13^3*s23^6 + 819*s13^2*s23^7 + 778*s13*s23^8 - 
                85*s23^9) + s12^4*s23*(-365*s13^9 - 6054*s13^8*s23 - 
                11162*s13^7*s23^2 + 4238*s13^6*s23^3 + 26932*s13^5*s23^4 + 
                22952*s13^4*s23^5 + 4482*s13^3*s23^6 - 1847*s13^2*s23^7 - 
                90*s13*s23^8 + 20*s23^9) + s12^5*(-132*s13^9 - 3224*s13^8*
                 s23 - 9816*s13^7*s23^2 + 1263*s13^6*s23^3 + 25568*s13^5*
                 s23^4 + 35543*s13^4*s23^5 + 21090*s13^3*s23^6 + 
                3045*s13^2*s23^7 - 167*s13*s23^8 + 60*s23^9) + 
              s12^3*s13*(-20*s13^10 + 278*s13^9*s23 - 217*s13^8*s23^2 - 
                6276*s13^7*s23^3 - 6406*s13^6*s23^4 + 8169*s13^5*s23^5 + 
                16454*s13^4*s23^6 + 5860*s13^3*s23^7 - 2657*s13^2*s23^8 - 
                761*s13*s23^9 + 116*s23^10)))))/(54*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)^2*s23^2*(s12 + s23)^2*
         (s13 + s23)*(p1q^3*s23*(s12 + s23)*(s13 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p3q^2*s12*(s12 + s23) + 
            p2q^2*s13*(s13 + s23) - p2q*p3q*(s23*(s13 + s23) + 
              s12*(2*s13 + s23))) - p1q*(p2q^2*(s13 + s23)*
             (s12^2 - s13*(s13 - 2*s23) + s12*s23) - p3q^2*(s12 + s23)*
             (s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))))*Int[DS[k]*DS[k + p1 + p2 + p3]] + 
     ((-5*ep^3*s12*s23*(-(p2q*s13*(s12 + s13 - s23)) - 
          p1q*s23*(s12 - s13 + s23) + p3q*(s12^2 + 2*s13*s23 + 
            s12*(s13 + s23))))/(27*(p1q + p2q + p3q)*s13^2) + 
       (5*ep^2*(-(p2q^2*s13^2*s23*(s12 + s13 + s23)) - 2*p2q*p3q*s12*s13*
           (s13^2 + s12*(s13 - 4*s23) - 3*s13*s23 + 2*s23^2) + 
          p3q^2*s12*(s12^2*(2*s13 - 7*s23) + 4*s13*(s13 - 2*s23)*s23 + 
            s12*(2*s13^2 - s13*s23 - 7*s23^2)) - p1q^2*s23*
           (s23^2*(s13 + s23) - 2*s12^2*(s13 + 3*s23) + 
            s12*(-2*s13^2 + 4*s13*s23 - 5*s23^2)) + 
          2*p1q*(p2q*s13*(-(s12^2*(s13 - 3*s23)) + s23^2*(s13 + s23) - 
              s12*(s13^2 - 2*s13*s23 + 2*s23^2)) + p3q*s12*
             (s12^2*(s13 - 3*s23) + s12*(s13^2 + s13*s23 + s23^2) + 
              s23*(3*s13^2 - 5*s13*s23 + 4*s23^2)))))/
        (54*(p1q + p3q)*(p1q + p2q + p3q)*s13^2) - 
       (ep*(3*p1q^4*(s12 - s13)*s23^3*(s12 + s13 + s23) - 
          (p2q + p3q)*(5*p2q^3*(s12 - 3*s13)*s13^2*s23*(s12 + s13 + s23) - 
            p2q^2*p3q*s13*(20*s12^4 + s12^3*(59*s13 + 50*s23) + 
              s12*s13*(-15*s13^2 + 18*s13*s23 - 95*s23^2) + s12^2*(21*s13^2 + 
                10*s13*s23 - 50*s23^2) + 3*s13^2*(s13^2 + 6*s13*s23 + 
                5*s23^2)) + p3q^3*s12*(23*s12^4 + s12^3*(109*s13 + 8*s23) + 
              s12*s13*(71*s13^2 - 44*s13*s23 - 15*s23^2) + s12^2*(133*s13^2 - 
                24*s13*s23 - 15*s23^2) + 4*s13^2*(6*s13^2 - 13*s13*s23 + 
                10*s23^2)) + p2q*p3q^2*s12*(20*s12^4 + 5*s12^3*(12*s13 + 
                s23) + s12^2*(8*s13^2 - 120*s13*s23 - 15*s23^2) + 
              s12*s13*(-4*s13^2 - 139*s13*s23 + 15*s23^2) + 
              2*s13^2*(14*s13^2 - 47*s13*s23 + 55*s23^2))) + 
          p1q^3*s23*(p2q*(s12^3*(20*s13 - 3*s23) + s12^2*(-40*s13^2 - 
                23*s13*s23 + 17*s23^2) + 3*s23*(3*s13^3 + 3*s13^2*s23 - 
                5*s13*s23^2 - 5*s23^3) + s12*(20*s13^3 - 47*s13^2*s23 + 
                60*s13*s23^2 + 5*s23^3)) + p3q*(s12^3*(20*s13 - 9*s23) + 
              s12^2*(-40*s13^2 - 29*s13*s23 + 14*s23^2) + 3*s23*(s13^3 - 
                6*s13*s23^2 - 5*s23^3) + s12*(20*s13^3 - 53*s13^2*s23 + 
                60*s13*s23^2 + 8*s23^3))) - 
          p1q*(p2q^2*p3q*(-3*s13^5 + 20*s12^4*(s13 - 2*s23) + 6*s13^4*s23 + 
              84*s13^3*s23^2 + 75*s13^2*s23^3 - s12^3*(11*s13^2 + 
                340*s13*s23 + 10*s23^2) + s12*s13^2*(103*s13^2 - 
                244*s13*s23 + 296*s23^2) + 5*s12^2*(15*s13^3 - 62*s13^2*s23 + 
                22*s13*s23^2 + 6*s23^3)) + p2q^3*s13*(s12^3*(s13 - 60*s23) + 
              s12^2*(39*s13^2 - 55*s13*s23 + 30*s23^2) - 3*s13*(s13^3 + 
                s13^2*s23 - 15*s13*s23^2 - 15*s23^3) + s12*(35*s13^3 - 
                38*s13^2*s23 + 95*s13*s23^2 + 10*s23^3)) + 
            p3q^3*s12*(3*s12^4 + s12^3*(69*s13 - 66*s23) + s12^2*(73*s13^2 - 
                252*s13*s23 - 24*s23^2) + 2*s13*(12*s13^3 - 86*s13^2*s23 + 
                91*s13*s23^2 + 15*s23^3) + s12*(31*s13^3 - 198*s13^2*s23 + 
                66*s13*s23^2 + 45*s23^3)) + p2q*p3q^2*(3*s12^5 + 
              s12^4*(89*s13 - 103*s23) + s12^3*(61*s13^2 - 526*s13*s23 - 
                31*s23^2) + 6*s13^2*s23*(s13^2 + 6*s13*s23 + 5*s23^2) + 
              4*s12*s13*(23*s13^3 - 96*s13^2*s23 + 95*s13*s23^2 + 5*s23^3) + 
              s12^2*(67*s13^3 - 453*s13^2*s23 + 149*s13*s23^2 + 75*s23^3))) + 
          p1q^2*(p3q^2*(2*s12^3*(49*s13 - 30*s23)*s23 + s12^4*(-20*s13 + 
                9*s23) + 3*s13*s23^2*(s13^2 + 6*s13*s23 + 5*s23^2) + 
              s12^2*(20*s13^3 + 9*s13^2*s23 - 200*s13*s23^2 - 24*s23^3) + 
              15*s12*s23*(8*s13^3 - 15*s13^2*s23 + 4*s13*s23^2 + 3*s23^3)) + 
            p2q^2*(s12^2*s23*(31*s13^2 - 100*s13*s23 - 5*s23^2) + 
              20*s12^3*(s13^2 + 3*s13*s23 - s23^2) - 9*s13*s23*(s13^3 + 
                s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + s12*(-20*s13^4 + 
                82*s13^3*s23 - 101*s13^2*s23^2 + 80*s13*s23^3 + 15*s23^4)) + 
            p2q*p3q*(s12^4*(-20*s13 + 6*s23) + s12^3*(20*s13^2 + 
                152*s13*s23 - 77*s23^2) + s12^2*(20*s13^3 + 40*s13^2*s23 - 
                297*s13*s23^2 - 23*s23^3) + 3*s13*s23*(-2*s13^3 + s13^2*s23 + 
                23*s13*s23^2 + 20*s23^3) + s12*(-20*s13^4 + 208*s13^3*s23 - 
                317*s13^2*s23^2 + 140*s13*s23^3 + 60*s23^4)))))/
        (108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) - 
       (-3*p1q^4*s23^2*(s13*s23^2*(s13 + s23) + s12^2*(32*s13^2 + 
             16*s13*s23 + 5*s23^2) + s12*(32*s13^3 + 48*s13^2*s23 + 
             22*s13*s23^2 + 5*s23^3)) - (p2q + p3q)*
          (5*p2q^3*s13^2*s23*(12*s12^3 - 3*s13*s23*(s13 + s23) + 
             s12^2*(24*s13 + s23) + s12*(12*s13^2 - 2*s13*s23 - 11*s23^2)) + 
           p3q^3*s12*(5*s12^4*s23 - 48*s13^4*s23 + s12^3*(96*s13^2 - 25*s13*
                s23 - 10*s23^2) - 3*s12*s13*s23*(s13^2 + 6*s13*s23 + 5*
                s23^2) + s12^2*(96*s13^3 - 81*s13^2*s23 + 100*s13*s23^2 - 15*
                s23^3)) + p2q^2*p3q*s13*(-80*s12^4*s23 + 
             s12^3*s23*(-123*s13 + 70*s23) - 3*s13^2*s23*(s13^2 + 6*s13*s23 + 
               5*s23^2) + s12*s13*(96*s13^3 + 95*s13^2*s23 - 30*s13*s23^2 - 
               65*s23^3) + s12^2*(96*s13^3 + 151*s13^2*s23 + 26*s13*s23^2 - 
               10*s23^3)) + p2q*p3q^2*s12*(20*s12^4*s23 + 5*s12^3*s23*
              (-10*s13 + s23) + 6*s13^2*s23*(-15*s13^2 + 6*s13*s23 + 5*
                s23^2) - s12^2*(192*s13^3 + 282*s13^2*s23 - 250*s13*s23^2 + 
               15*s23^3) + s12*s13*(-192*s13^3 - 110*s13^2*s23 + 121*s13*
                s23^2 + 15*s23^3))) + p1q^3*s23*
          (p3q*(s12^3*(192*s13^2 + 56*s13*s23 + 45*s23^2) + 
             3*s23^2*(s13^3 - 6*s13*s23^2 - 5*s23^3) + 
             s12^2*(96*s13^3 + 80*s13^2*s23 + 69*s13*s23^2 + 50*s23^3) + 
             s12*(96*s13^4 - 136*s13^3*s23 - 373*s13^2*s23^2 - 190*s13*
                s23^3 - 10*s23^4)) + p2q*(s12^3*(96*s13^2 + 8*s13*s23 + 15*
                s23^2) + 3*s23^2*(3*s13^3 + 3*s13^2*s23 - 5*s13*s23^2 - 5*
                s23^3) + s12^2*(96*s13^3 + 80*s13^2*s23 + 63*s13*s23^2 + 35*
                s23^3) + s12*(192*s13^4 + 104*s13^3*s23 - 151*s13^2*s23^2 - 
               100*s13*s23^3 + 5*s23^4))) + 
         p1q*(p3q^3*s12*(15*s12^4*s23 + s12^3*(-192*s13^2 + 17*s13*s23 + 30*
                s23^2) + s12*s23*(-77*s13^3 + 174*s13^2*s23 + 182*s13*s23^2 - 
               45*s23^3) + 6*s13*s23*(24*s13^3 - s13^2*s23 - 6*s13*s23^2 - 5*
                s23^3) - s12^2*(192*s13^3 - 165*s13^2*s23 + 206*s13*s23^2 + 
               30*s23^3)) + p2q^2*p3q*(10*s12^4*s23*(5*s13 + 4*s23) + 
             s12^2*s23*(-89*s13^3 + 782*s13^2*s23 + 488*s13*s23^2 - 30*
                s23^3) + 3*s13^2*s23*(s13^3 - 2*s13^2*s23 - 28*s13*s23^2 - 25*
                s23^3) + s12^3*(192*s13^3 + 349*s13^2*s23 - 92*s13*s23^2 + 10*
                s23^3) + s12*s13*(-192*s13^4 + 191*s13^3*s23 + 716*s13^2*
                s23^2 + 410*s13*s23^3 - 100*s23^4)) + 
           p2q*p3q^2*(15*s12^5*s23 - 6*s13^2*s23^2*(s13^2 + 6*s13*s23 + 5*
                s23^2) + s12^4*(-96*s13^2 + 67*s13*s23 + 85*s23^2) + 
             2*s12*s13*s23*(301*s13^3 + 324*s13^2*s23 + 149*s13*s23^2 - 30*
                s23^3) + s12^3*(288*s13^3 + 723*s13^2*s23 - 298*s13*s23^2 - 5*
                s23^3) + s12^2*(384*s13^4 + 409*s13^3*s23 + 847*s13^2*s23^2 + 
               565*s13*s23^3 - 75*s23^4)) - p2q^3*s13*(17*s12^3*s13*s23 + 
             s12^2*(96*s13^3 + 191*s13^2*s23 - 259*s13*s23^2 - 90*s23^3) - 
             3*s13*s23*(s13^3 + s13^2*s23 - 15*s13*s23^2 - 15*s23^3) + 
             s12*(96*s13^4 + 75*s13^3*s23 - 230*s13^2*s23^2 - 145*s13*s23^3 + 
               70*s23^4))) + p1q^2*(p3q^2*(3*s13*s23^3*(s13^2 + 6*s13*s23 + 5*
                s23^2) - s12^4*(96*s13^2 + 8*s13*s23 + 45*s23^2) - 
             4*s12^3*(24*s13^3 - 84*s13^2*s23 + 5*s13*s23^2 + 15*s23^3) + 
             s12^2*s23*(56*s13^3 + 467*s13^2*s23 + 374*s13*s23^2 + 30*
                s23^3) + s12*s23*(192*s13^4 - 6*s13^3*s23 - 175*s13^2*s23^2 - 
               64*s13*s23^3 + 45*s23^4)) + p2q*p3q*
            (-2*s12^4*s23*(4*s13 + 15*s23) + s12^3*(192*s13^3 + 536*s13^2*
                s23 - 130*s13*s23^2 - 95*s23^3) + 3*s13*s23^2*
              (-2*s13^3 + s13^2*s23 + 23*s13*s23^2 + 20*s23^3) + 
             s12^2*(192*s13^4 + 392*s13^3*s23 + 760*s13^2*s23^2 + 323*s13*
                s23^3 - 5*s23^4) + s12*s23*(616*s13^4 + 598*s13^3*s23 - 83*
                s13^2*s23^2 - 200*s13*s23^3 + 60*s23^4)) + 
           p2q^2*(-2*s12^3*s23*(-52*s13^2 + 31*s13*s23 + 10*s23^2) - 
             9*s13*s23^2*(s13^3 + s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
             s12^2*(-96*s13^4 - 48*s13^3*s23 + 239*s13^2*s23^2 + 18*s13*
                s23^3 - 5*s23^4) + s12*(-96*s13^5 + 136*s13^4*s23 + 292*s13^3*
                s23^2 - 55*s13^2*s23^3 - 160*s13*s23^4 + 15*s23^5))))/
        (216*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       ((s12 + s13 + s23)*(3*p1q^3*(3*s12 - s13)*s23^2 + 
          (p3q*s12 - p2q*s13)^2*(29*p3q*s12 + 5*p2q*(4*s12 - 3*s23) - 
            3*p3q*(s13 + 5*s23)) + p1q^2*s23*(p2q*(-18*s12*s13 + 6*s13^2 + 
              20*s12*s23 - 15*s23^2) + p3q*(-18*s12^2 - 3*s23*(s13 + 5*s23) + 
              s12*(6*s13 + 29*s23))) + p1q*(p2q^2*s13*(9*s12*s13 - 3*s13^2 - 
              40*s12*s23 + 30*s23^2) + p3q^2*s12*(9*s12^2 + 6*s23*(s13 + 
                5*s23) - s12*(3*s13 + 58*s23)) + 2*p2q*p3q*
             (3*s13*s23*(s13 + 5*s23) - s12^2*(9*s13 + 20*s23) + 
              s12*(3*s13^2 - 29*s13*s23 + 15*s23^2))))*den[-1 + 2*ep])/
        (216*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] + 
     ((-5*ep^3*s12*s13*(-(p2q*s13*(s12 + s13 - s23)) - 
          p1q*s23*(s12 - s13 + s23) + p3q*(s12^2 + 2*s13*s23 + 
            s12*(s13 + s23))))/(27*(p1q + p2q + p3q)*s23^2) - 
       (5*ep^2*(p1q^2*s13*s23^2*(s12 + s13 + s23) + 2*p1q*p3q*s12*s23*
           (2*s13^2 - 3*s13*s23 + s23^2 + s12*(-4*s13 + s23)) + 
          p3q^2*s12*(s12^2*(7*s13 - 2*s23) + 4*s13*(2*s13 - s23)*s23 + 
            s12*(7*s13^2 + s13*s23 - 2*s23^2)) + p2q^2*s13*
           (s13^2*(s13 + s23) - 2*s12^2*(3*s13 + s23) + 
            s12*(-5*s13^2 + 4*s13*s23 - 2*s23^2)) + 
          2*p2q*(p1q*s23*(s12^2*(-3*s13 + s23) - s13^2*(s13 + s23) + 
              s12*(2*s13^2 - 2*s13*s23 + s23^2)) + p3q*s12*
             (s12^2*(3*s13 - s23) + s13*(-4*s13^2 + 5*s13*s23 - 3*s23^2) - 
              s12*(s13^2 + s13*s23 + s23^2)))))/(54*(p2q + p3q)*
         (p1q + p2q + p3q)*s23^2) + 
       (ep*(-3*p2q^4*s13^3*(s12 - s23)*(s12 + s13 + s23) + 
          5*p1q^4*s13*(s12 - 3*s23)*s23^2*(s12 + s13 + s23) + 
          p3q^4*s12*(23*s12^4 + s12^3*(8*s13 + 109*s23) + 
            4*s23^2*(10*s13^2 - 13*s13*s23 + 6*s23^2) + 
            s12*s23*(-15*s13^2 - 44*s13*s23 + 71*s23^2) + 
            s12^2*(-15*s13^2 - 24*s13*s23 + 133*s23^2)) + 
          p2q^3*p3q*s13*(s12^3*(9*s13 - 20*s23) + s12^2*(-14*s13^2 + 
              29*s13*s23 + 40*s23^2) + 3*s13*(5*s13^3 + 6*s13^2*s23 - 
              s23^3) - s12*(8*s13^3 + 60*s13^2*s23 - 53*s13*s23^2 + 
              20*s23^3)) - p2q^2*p3q^2*(s12^4*(9*s13 - 20*s23) + 
            s12^3*(-60*s13^2 + 98*s13*s23) + 3*s13^2*s23*(5*s13^2 + 
              6*s13*s23 + s23^2) + 15*s12*s13*(3*s13^3 + 4*s13^2*s23 - 
              15*s13*s23^2 + 8*s23^3) + s12^2*(-24*s13^3 - 200*s13^2*s23 + 
              9*s13*s23^2 + 20*s23^3)) + p2q*p3q^3*s12*
           (3*s12^4 + s12^3*(-66*s13 + 69*s23) + s12^2*(-24*s13^2 - 
              252*s13*s23 + 73*s23^2) + 2*s23*(15*s13^3 + 91*s13^2*s23 - 
              86*s13*s23^2 + 12*s23^3) + s12*(45*s13^3 + 66*s13^2*s23 - 
              198*s13*s23^2 + 31*s23^3)) - p1q^3*s23*
           (p3q*(20*s12^4 + s12^3*(50*s13 + 59*s23) + s12*s23*(-100*s13^2 + 
                28*s13*s23 - 15*s23^2) + 3*s23^2*(10*s13^2 + 11*s13*s23 + 
                s23^2) + s12^2*(-50*s13^2 + 5*s13*s23 + 21*s23^2)) + 
            p2q*(s12^3*(60*s13 - s23) + s12^2*(-30*s13^2 + 55*s13*s23 - 
                39*s23^2) + 3*s23*(-15*s13^3 - 15*s13^2*s23 + s13*s23^2 + 
                s23^3) - s12*(10*s13^3 + 95*s13^2*s23 - 38*s13*s23^2 + 
                35*s23^3))) + p1q*(p3q^3*s12*(43*s12^4 + 13*s12^3*(s13 + 
                13*s23) + s12*s23^2*(-183*s13 + 67*s23) - 3*s12^2*(10*s13^2 + 
                48*s13*s23 - 47*s23^2) + 2*s23^2*(75*s13^2 - 73*s13*s23 + 
                26*s23^2)) + p2q^3*s13*(s12^3*(3*s13 - 20*s23) + 
              s12^2*(-17*s13^2 + 23*s13*s23 + 40*s23^2) + 3*s13*(5*s13^3 + 
                5*s13^2*s23 - 3*s13*s23^2 - 3*s23^3) - s12*(5*s13^3 + 
                60*s13^2*s23 - 47*s13*s23^2 + 20*s23^3)) + 
            p2q*p3q^2*(3*s12^5 + s12^4*(-103*s13 + 89*s23) + 6*s13*s23^2*(
                5*s13^2 + 6*s13*s23 + s23^2) + s12^3*(-31*s13^2 - 
                526*s13*s23 + 61*s23^2) + 4*s12*s23*(5*s13^3 + 95*s13^2*s23 - 
                96*s13*s23^2 + 23*s23^3) + s12^2*(75*s13^3 + 149*s13^2*s23 - 
                453*s13*s23^2 + 67*s23^3)) - p2q^2*p3q*
             (s12^4*(6*s13 - 20*s23) + s12^3*(-77*s13^2 + 152*s13*s23 + 
                20*s23^2) + 3*s13*s23*(20*s13^3 + 23*s13^2*s23 + s13*s23^2 - 
                2*s23^3) + s12^2*(-23*s13^3 - 297*s13^2*s23 + 40*s13*s23^2 + 
                20*s23^3) + s12*(60*s13^4 + 140*s13^3*s23 - 317*s13^2*s23^2 + 
                208*s13*s23^3 - 20*s23^4))) + 
          p1q^2*(p3q^2*(20*s12^5 + 5*s12^4*(s13 + 8*s23) + s12^2*s23*(
                65*s13^2 - 149*s13*s23 - 25*s23^2) - 3*s23^3*(5*s13^2 + 
                6*s13*s23 + s23^2) + s12*s23^2*(205*s13^2 - 112*s13*s23 + 
                43*s23^2) - s12^3*(15*s13^2 + 170*s13*s23 + 51*s23^2)) + 
            p2q*p3q*(20*s12^4*(-2*s13 + s23) - s12^3*(10*s13^2 + 
                340*s13*s23 + 11*s23^2) + s12*s23^2*(296*s13^2 - 
                244*s13*s23 + 103*s23^2) + 3*s23^2*(25*s13^3 + 28*s13^2*s23 + 
                2*s13*s23^2 - s23^3) + 5*s12^2*(6*s13^3 + 22*s13^2*s23 - 
                62*s13*s23^2 + 15*s23^3)) + p2q^2*(s12^2*s13*(5*s13^2 + 
                100*s13*s23 - 31*s23^2) + 20*s12^3*(s13^2 - 3*s13*s23 - 
                s23^2) + 9*s13*s23*(-5*s13^3 - 5*s13^2*s23 + s13*s23^2 + 
                s23^3) + s12*(-15*s13^4 - 80*s13^3*s23 + 101*s13^2*s23^2 - 
                82*s13*s23^3 + 20*s23^4)))))/(108*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s23^2*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) + (5*p1q^4*s13*s23^2*(12*s12^3 - 
           3*s13*s23*(s13 + s23) + s12^2*(s13 + 24*s23) + 
           s12*(-11*s13^2 - 2*s13*s23 + 12*s23^2)) + 3*p2q^4*s13^2*
          (s13^2*s23*(s13 + s23) + s12^2*(5*s13^2 + 16*s13*s23 + 32*s23^2) + 
           s12*(5*s13^3 + 22*s13^2*s23 + 48*s13*s23^2 + 32*s23^3)) + 
         p3q^4*s12*(5*s12^4*s13 - 48*s13*s23^4 - 3*s12*s13*s23*
            (5*s13^2 + 6*s13*s23 + s23^2) + s12^3*(-10*s13^2 - 25*s13*s23 + 
             96*s23^2) + s12^2*(-15*s13^3 + 100*s13^2*s23 - 81*s13*s23^2 + 
             96*s23^3)) + p2q*p3q^3*s12*(-15*s12^4*s13 + 
           s12^3*(-30*s13^2 - 17*s13*s23 + 192*s23^2) + 
           6*s13*s23*(5*s13^3 + 6*s13^2*s23 + s13*s23^2 - 24*s23^3) + 
           s12*s13*(45*s13^3 - 182*s13^2*s23 - 174*s13*s23^2 + 77*s23^3) + 
           s12^2*(30*s13^3 + 206*s13^2*s23 - 165*s13*s23^2 + 192*s23^3)) + 
         p2q^2*p3q^2*(-3*s13^3*s23*(5*s13^2 + 6*s13*s23 + s23^2) + 
           s12^4*(45*s13^2 + 8*s13*s23 + 96*s23^2) + 
           4*s12^3*(15*s13^3 + 5*s13^2*s23 - 84*s13*s23^2 + 24*s23^3) - 
           s12^2*s13*(30*s13^3 + 374*s13^2*s23 + 467*s13*s23^2 + 56*s23^3) + 
           s12*s13*(-45*s13^4 + 64*s13^3*s23 + 175*s13^2*s23^2 + 
             6*s13*s23^3 - 192*s23^4)) - p2q^3*p3q*s13*
          (s12^3*(45*s13^2 + 56*s13*s23 + 192*s23^2) + 
           3*s13^2*(-5*s13^3 - 6*s13^2*s23 + s23^3) + 
           s12^2*(50*s13^3 + 69*s13^2*s23 + 80*s13*s23^2 + 96*s23^3) - 
           s12*(10*s13^4 + 190*s13^3*s23 + 373*s13^2*s23^2 + 136*s13*s23^3 - 
             96*s23^4)) + p1q^3*s23*
          (-(p3q*(80*s12^4*s13 + 7*s12^3*s13*(-10*s13 + 9*s23) + 
              3*s13*s23^2*(10*s13^2 + 11*s13*s23 + s23^2) + s12^2*(10*s13^3 - 
                31*s13^2*s23 - 271*s13*s23^2 - 96*s23^3) + 
              s12*s23*(120*s13^3 + 40*s13^2*s23 - 155*s13*s23^2 - 
                96*s23^3))) + p2q*(17*s12^3*s13*s23 + 3*s13*s23*
              (15*s13^3 + 15*s13^2*s23 - s13*s23^2 - s23^3) + 
             s12^2*(-90*s13^3 - 259*s13^2*s23 + 191*s13*s23^2 + 96*s23^3) + 
             s12*(70*s13^4 - 145*s13^3*s23 - 230*s13^2*s23^2 + 75*s13*s23^3 + 
               96*s23^4))) - p1q*(p3q^3*s12*(-25*s12^4*s13 + 
             s12^3*(5*s13^2 + 75*s13*s23 - 96*s23^2) - 6*s13*s23^2*
              (5*s13^2 + 6*s13*s23 - 23*s23^2) + s12*s23^2*(-103*s13^2 + 113*
                s13*s23 + 192*s23^2) + s12^2*(30*s13^3 - 350*s13^2*s23 + 363*
                s13*s23^2 + 96*s23^3)) + p2q^3*s13*
            (s12^3*(15*s13^2 + 8*s13*s23 + 96*s23^2) + 
             3*s13^2*(-5*s13^3 - 5*s13^2*s23 + 3*s13*s23^2 + 3*s23^3) + 
             s12^2*(35*s13^3 + 63*s13^2*s23 + 80*s13*s23^2 + 96*s23^3) + 
             s12*(5*s13^4 - 100*s13^3*s23 - 151*s13^2*s23^2 + 104*s13*s23^3 + 
               192*s23^4)) + p2q*p3q^2*(15*s12^5*s13 + 
             s12^4*(85*s13^2 + 67*s13*s23 - 96*s23^2) - 6*s13^2*s23^2*
              (5*s13^2 + 6*s13*s23 + s23^2) + s12^3*(-5*s13^3 - 298*s13^2*
                s23 + 723*s13*s23^2 + 288*s23^3) + 2*s12*s13*s23*
              (-30*s13^3 + 149*s13^2*s23 + 324*s13*s23^2 + 301*s23^3) + 
             s12^2*(-75*s13^4 + 565*s13^3*s23 + 847*s13^2*s23^2 + 409*s13*
                s23^3 + 384*s23^4)) + p2q^2*p3q*
            (-2*s12^4*s13*(15*s13 + 4*s23) + 3*s13^2*s23*(20*s13^3 + 23*s13^2*
                s23 + s13*s23^2 - 2*s23^3) + s12^3*(-95*s13^3 - 130*s13^2*
                s23 + 536*s13*s23^2 + 192*s23^3) + s12^2*(-5*s13^4 + 323*
                s13^3*s23 + 760*s13^2*s23^2 + 392*s13*s23^3 + 192*s23^4) + 
             s12*s13*(60*s13^4 - 200*s13^3*s23 - 83*s13^2*s23^2 + 598*s13*
                s23^3 + 616*s23^4))) + 
         p1q^2*(p3q^2*(20*s12^5*s13 + 5*s12^4*s13*(s13 - 26*s23) - 
             3*s13*s23^3*(5*s13^2 + 6*s13*s23 + s23^2) + 
             s12^2*s23*(5*s13^3 + 147*s13^2*s23 + 41*s13*s23^2 - 96*s23^3) + 
             s12*s23^2*(-35*s13^3 + 6*s13^2*s23 + 5*s13*s23^2 + 96*s23^3) - 
             s12^3*(15*s13^3 - 320*s13^2*s23 + 405*s13*s23^2 + 192*s23^3)) - 
           p2q*p3q*(10*s12^4*s13*(4*s13 + 5*s23) + s12^2*s13*(-30*s13^3 + 488*
                s13^2*s23 + 782*s13*s23^2 - 89*s23^3) + 3*s13*s23^2*
              (-25*s13^3 - 28*s13^2*s23 - 2*s13*s23^2 + s23^3) + 
             s12^3*(10*s13^3 - 92*s13^2*s23 + 349*s13*s23^2 + 192*s23^3) + 
             s12*s23*(-100*s13^4 + 410*s13^3*s23 + 716*s13^2*s23^2 + 191*s13*
                s23^3 - 192*s23^4)) + p2q^2*(2*s12^3*s13*(10*s13^2 + 31*s13*
                s23 - 52*s23^2) + 9*s13^2*s23*(-5*s13^3 - 5*s13^2*s23 + s13*
                s23^2 + s23^3) + s12^2*(5*s13^4 - 18*s13^3*s23 - 239*s13^2*
                s23^2 + 48*s13*s23^3 + 96*s23^4) + s12*(-15*s13^5 + 160*s13^4*
                s23 + 55*s13^3*s23^2 - 292*s13^2*s23^3 - 136*s13*s23^4 + 96*
                s23^5))))/(216*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*
         s23^2*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       ((s12 + s13 + s23)*(5*p1q^3*(4*s12 - 3*s13)*s23^2 + 
          (p3q*s12 - p2q*s13)^2*(29*p3q*s12 + p2q*(9*s12 - 3*s23) - 
            3*p3q*(5*s13 + s23)) + p1q^2*s23*(p2q*(-40*s12*s13 + 30*s13^2 + 
              9*s12*s23 - 3*s23^2) + p3q*(-40*s12^2 - 3*s23*(5*s13 + s23) + 
              s12*(30*s13 + 29*s23))) + 
          p1q*(p2q^2*s13*(20*s12*s13 - 15*s13^2 - 18*s12*s23 + 6*s23^2) + 
            p3q^2*s12*(20*s12^2 + 6*s23*(5*s13 + s23) - s12*(15*s13 + 
                58*s23)) + 2*p2q*p3q*(3*s13*s23*(5*s13 + s23) - 
              s12^2*(20*s13 + 9*s23) + s12*(15*s13^2 - 29*s13*s23 + 
                3*s23^2))))*den[-1 + 2*ep])/(216*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s23^2))*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*
        DS[k + p1 + p2 + p3]] + 
     ((ep^2*(p2q^3*s13*(2*s12 + s13)*s23*(s12 + s13 + s23) + 
          p1q^3*s13*s23*(2*s12 + s23)*(s12 + s13 + s23) + 
          p2q*p3q^2*s12^2*(-4*s12^2 - 4*s12*s13 + 8*s13^2 - 11*s12*s23 - 
            7*s13*s23 + s23^2) - p3q^3*s12^2*(4*s12^2 + s13^2 + 10*s13*s23 + 
            s23^2 + 9*s12*(s13 + s23)) + p2q^2*p3q*(s12^3*(4*s13 - 2*s23) + 
            s13^2*(s13 + s23)^2 + 2*s12^2*(4*s13^2 + 2*s13*s23 + s23^2) + 
            s12*s13*(s13^2 + 3*s13*s23 + 2*s23^2)) + 
          p1q^2*(p3q*(-2*s12^3*(s13 - 2*s23) + s23^2*(s13 + s23)^2 + 
              s12*s23*(2*s13^2 + 3*s13*s23 + s23^2) + 2*s12^2*(s13^2 + 
                2*s13*s23 + 4*s23^2)) + p2q*(4*s12^3*s23 + 2*s12^2*(s13^2 + 
                2*s13*s23 + 4*s23^2) + s12*(-2*s13^3 - 4*s13^2*s23 + s23^3) + 
              s23*(-2*s13^3 - 2*s13^2*s23 + s13*s23^2 + s23^3))) + 
          p1q*(p3q^2*s12^2*(-4*s12^2 - 11*s12*s13 + s13^2 - 4*s12*s23 - 
              7*s13*s23 + 8*s23^2) + p2q^2*(4*s12^3*s13 + 2*s12^2*(4*s13^2 + 
                2*s13*s23 + s23^2) + s12*(s13^3 - 4*s13*s23^2 - 2*s23^3) + 
              s13*(s13^3 + s13^2*s23 - 2*s13*s23^2 - 2*s23^3)) - 
            2*p2q*p3q*(2*s12^4 + 2*s12^3*(s13 + s23) + s13*s23*(s13 + s23)^
                2 - 5*s12^2*(s13^2 + s23^2) + s12*(s13^3 + 2*s13^2*s23 + 
                2*s13*s23^2 + s23^3)))))/(108*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2) + 
       (ep*(p1q^5*s23^2*(4*s12^4 - 9*s12^3*s23 + 20*s13*s23^2*(s13 + s23) + 
            s12^2*(-4*s13^2 + 3*s13*s23 - 30*s23^2) + 
            s12*s23*(20*s13^2 + 23*s13*s23 - 17*s23^2)) + 
          p1q^4*s23*(p3q*(-12*s12^5 + s12^4*(12*s13 + 211*s23) + 
              s12^3*(-4*s13^2 - 258*s13*s23 + 429*s23^2) + 20*s23^2*(-s13^3 + 
                s13^2*s23 + 3*s13*s23^2 + s23^3) + 5*s12*s23*(-4*s13^3 - 
                s13^2*s23 + 18*s13*s23^2 + 7*s23^3) + s12^2*(4*s13^3 - 
                49*s13^2*s23 - 232*s13*s23^2 + 221*s23^3)) + 
            p2q*(-8*s12^5 + s12^4*(8*s13 + 173*s23) + s12^3*(-8*s13^2 - 
                318*s13*s23 + 375*s23^2) + 20*s23^2*(-4*s13^3 - 4*s13^2*s23 + 
                s13*s23^2 + s23^3) + 3*s12*s23*(-20*s13^3 - 46*s13^2*s23 + 
                17*s13*s23^2 + 23*s23^3) + s12^2*(8*s13^3 - 95*s13^2*s23 - 
                287*s13*s23^2 + 243*s23^3))) + (p2q + p3q)*
           (p2q^4*s13^2*(4*s12^4 - 9*s12^3*s13 + 20*s13^2*s23*(s13 + s23) + 
              s12^2*(-30*s13^2 + 3*s13*s23 - 4*s23^2) + s12*s13*(-17*s13^2 + 
                23*s13*s23 + 20*s23^2)) + p2q^2*p3q^2*(8*s12^6 - 
              20*s13^3*s23*(s13 + s23)^2 - s12^5*(239*s13 + 4*s23) + 
              s12^4*(-100*s13^2 + 227*s13*s23 - 8*s23^2) + s12^3*(463*s13^3 - 
                451*s13^2*s23 + 412*s13*s23^2 + 4*s23^3) - 2*s12*s13^2*(
                7*s13^3 + 44*s13^2*s23 + 46*s13*s23^2 + 9*s23^3) + 
              2*s12^2*s13*(151*s13^3 - 363*s13^2*s23 + 166*s13*s23^2 + 
                9*s23^3)) + 2*p3q^4*s12^2*(29*s12^4 - 21*s12^3*(s13 + s23) + 
              s12^2*(-117*s13^2 + 31*s13*s23 - 117*s23^2) + 
              s13*s23*(-63*s13^2 + 94*s13*s23 - 63*s23^2) - s12*(67*s13^3 + 
                15*s13^2*s23 + 15*s13*s23^2 + 67*s23^3)) + 
            p2q*p3q^3*s12*(41*s12^5 - 2*s12^4*(183*s13 + 50*s23) + 
              s12^3*(-655*s13^2 + 121*s13*s23 - 275*s23^2) + 2*s13^2*s23*(
                -3*s13^2 - 2*s13*s23 + s23^2) + 2*s12*s13*(64*s13^3 - 
                265*s13^2*s23 + 277*s13*s23^2 - 58*s23^3) - 
              s12^2*(120*s13^3 + 327*s13^2*s23 - 323*s13*s23^2 + 
                134*s23^3)) + p2q^3*p3q*s13*(-12*s12^5 + 3*s12^4*(69*s13 + 
                4*s23) + s12^3*(438*s13^2 - 258*s13*s23 - 4*s23^2) + 
              s12*s13*(52*s13^3 + 67*s13^2*s23 - 25*s13*s23^2 - 20*s23^3) + 
              s12^2*(251*s13^3 - 235*s13^2*s23 - 45*s13*s23^2 + 4*s23^3) + 
              20*(s13^5 + 2*s13^4*s23 - s13^2*s23^3))) - 
          p1q*(p2q^4*s13*(8*s12^5 - s12^4*(173*s13 + 8*s23) + 
              s12^3*(-375*s13^2 + 318*s13*s23 + 8*s23^2) + 
              s12^2*(-243*s13^3 + 287*s13^2*s23 + 95*s13*s23^2 - 8*s23^3) - 
              20*s13^2*(s13^3 + s13^2*s23 - 4*s13*s23^2 - 4*s23^3) + 
              3*s12*s13*(-23*s13^3 - 17*s13^2*s23 + 46*s13*s23^2 + 
                20*s23^3)) + p3q^4*s12*(-99*s12^5 + 2*s12^4*(71*s13 + 
                204*s23) - 2*s13*s23^2*(s13^2 - 2*s13*s23 - 3*s23^2) + 
              s12^3*(509*s13^2 - 183*s13*s23 + 889*s23^2) + 2*s12*s23*(
                121*s13^3 - 371*s13^2*s23 + 328*s13*s23^2 - 64*s23^3) + 
              s12^2*(268*s13^3 - 293*s13^2*s23 + 357*s13*s23^2 + 
                254*s23^3)) + p2q^3*p3q*(-8*s12^6 + 2*s12^5*(199*s13 + 
                6*s23) + s12^4*(268*s13^2 - 622*s13*s23 + 4*s23^2) - 
              s12^3*(541*s13^3 - 1177*s13^2*s23 + 960*s13*s23^2 + 12*s23^3) + 
              s12*s13*(-35*s13^4 + 277*s13^3*s23 + 387*s13^2*s23^2 - 
                45*s13*s23^3 - 40*s23^4) - 2*s12^2*(209*s13^4 - 964*s13^3*
                 s23 + 503*s13^2*s23^2 + 78*s13*s23^3 - 2*s23^4) - 
              20*s13^2*(s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 4*s13*s23^3 + 
                3*s23^4)) + p2q^2*p3q^2*(-57*s12^6 + s12^5*(1095*s13 + 
                472*s23) + s12^4*(1716*s13^2 - 1351*s13*s23 + 941*s23^2) + 
              20*s13^2*s23*(4*s13^3 + 4*s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
              s12^3*(241*s13^3 + 903*s13^2*s23 - 1530*s13*s23^2 + 
                430*s23^3) + s12*s13*(34*s13^4 + 239*s13^3*s23 - 
                21*s13^2*s23^2 - 318*s13*s23^3 - 72*s23^4) + 
              s12^2*(-289*s13^4 + 2693*s13^3*s23 - 3245*s13^2*s23^2 + 
                556*s13*s23^3 + 18*s23^4)) - p2q*p3q^3*(148*s12^6 - 
              847*s12^5*(s13 + s23) + 40*s13^2*s23^2*(s13 + s23)^2 - 
              4*s12^4*(446*s13^2 - 245*s13*s23 + 446*s23^2) + 
              s12^3*(-675*s13^3 + 283*s13^2*s23 + 283*s13*s23^2 - 
                675*s23^3) + 2*s12*s13*s23*(13*s13^3 + 93*s13^2*s23 + 
                93*s13*s23^2 + 13*s23^3) + 2*s12^2*(57*s13^4 - 671*s13^3*
                 s23 + 1438*s13^2*s23^2 - 671*s13*s23^3 + 57*s23^4))) - 
          p1q^2*(p3q^3*(-49*s12^6 + 20*s13*s23^3*(s13 + s23)^2 + 
              s12^5*(104*s13 + 605*s23) + s12^4*(283*s13^2 - 348*s13*s23 + 
                755*s23^2) + s12^3*(130*s13^3 - 735*s13^2*s23 + 
                778*s13*s23^2 - 343*s23^3) + 2*s12^2*s23*(49*s13^3 - 
                443*s13^2*s23 + 628*s13*s23^2 - 215*s23^3) + 2*s12*s23^2*(
                8*s13^3 + 48*s13^2*s23 + 47*s13*s23^2 + 7*s23^3)) + 
            p2q^3*(8*s12^5*(22*s13 + s23) + s12^4*(353*s13^2 - 348*s13*s23 - 
                4*s23^2) + s12^3*(246*s13^3 + 375*s13^2*s23 - 573*s13*s23^2 - 
                8*s23^3) + 40*s13^2*s23*(2*s13^3 + 2*s13^2*s23 - 
                3*s13*s23^2 - 3*s23^3) + 2*s12*s13*(10*s13^4 + 115*s13^3*
                 s23 + 17*s13^2*s23^2 - 138*s13*s23^3 - 30*s23^4) + 
              s12^2*(89*s13^4 + 833*s13^3*s23 - 907*s13^2*s23^2 - 
                181*s13*s23^3 + 4*s23^4)) + p2q*p3q^2*(-57*s12^6 + 
              s12^5*(472*s13 + 1095*s23) + s12^4*(941*s13^2 - 1351*s13*s23 + 
                1716*s23^2) - 20*s13*s23^2*(5*s13^3 + 5*s13^2*s23 - 
                4*s13*s23^2 - 4*s23^3) + s12^3*(430*s13^3 - 1530*s13^2*s23 + 
                903*s13*s23^2 + 241*s23^3) + s12^2*(18*s13^4 + 556*s13^3*
                 s23 - 3245*s13^2*s23^2 + 2693*s13*s23^3 - 289*s23^4) + 
              s12*s23*(-72*s13^4 - 318*s13^3*s23 - 21*s13^2*s23^2 + 
                239*s13*s23^3 + 34*s23^4)) + p2q^2*p3q*(-8*s12^6 + 
              544*s12^5*(s13 + s23) + 60*s13*s23*(s13 + s23)^2*(s13^2 - 
                4*s13*s23 + s23^2) + s12^4*(1011*s13^2 - 1252*s13*s23 + 
                1011*s23^2) + 13*s12^3*(42*s13^3 - 31*s13^2*s23 - 
                31*s13*s23^2 + 42*s23^3) + s12^2*(107*s13^4 + 1192*s13^3*
                 s23 - 3414*s13^2*s23^2 + 1192*s13*s23^3 + 107*s23^4) + 
              s12*(20*s13^5 + 75*s13^4*s23 - 539*s13^3*s23^2 - 539*s13^2*
                 s23^3 + 75*s13*s23^4 + 20*s23^5))) + 
          p1q^3*(p3q^2*(8*s12^6 - s12^5*(4*s13 + 251*s23) + s12^4*(-8*s13^2 + 
                239*s13*s23 + 107*s23^2) + 20*s23^3*(-2*s13^3 - 2*s13^2*s23 + 
                s13*s23^2 + s23^3) + s12*s23^2*(-38*s13^3 - 117*s13^2*s23 - 
                21*s13*s23^2 + 38*s23^3) + s12^2*s23*(22*s13^3 + 
                287*s13^2*s23 - 961*s13*s23^2 + 553*s23^3) + s12^3*(4*s13^3 + 
                408*s13^2*s23 - 709*s13*s23^2 + 901*s23^3)) + 
            p2q*p3q*(8*s12^6 - 2*s12^5*(6*s13 + 199*s23) + s12^4*(-4*s13^2 + 
                622*s13*s23 - 268*s23^2) + s12^3*(12*s13^3 + 960*s13^2*s23 - 
                1177*s13*s23^2 + 541*s23^3) - 2*s12^2*(2*s13^4 - 
                78*s13^3*s23 - 503*s13^2*s23^2 + 964*s13*s23^3 - 209*s23^4) + 
              20*s23^2*(3*s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 
                4*s13*s23^3 + s23^4) + s12*s23*(40*s13^4 + 45*s13^3*s23 - 
                387*s13^2*s23^2 - 277*s13*s23^3 + 35*s23^4)) - 
            p2q^2*(8*s12^5*(s13 + 22*s23) + s12^4*(-4*s13^2 - 348*s13*s23 + 
                353*s23^2) - 40*s13*s23^2*(3*s13^3 + 3*s13^2*s23 - 
                2*s13*s23^2 - 2*s23^3) + s12^3*(-8*s13^3 - 573*s13^2*s23 + 
                375*s13*s23^2 + 246*s23^3) + s12^2*(4*s13^4 - 181*s13^3*s23 - 
                907*s13^2*s23^2 + 833*s13*s23^3 + 89*s23^4) + 
              s12*(-60*s13^4*s23 - 276*s13^3*s23^2 + 34*s13^2*s23^3 + 
                230*s13*s23^4 + 20*s23^5)))))/(216*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*(p1q^2*s23*(s12 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p2q*s13 - p3q*(s12 + s23)) - 
          p1q*(p3q*(s12 + s13 - s23)*(s12 + s23) + p2q*(s12^2 + 2*s13*s23 + 
              s12*(s13 + s23))))) + 
       (-(p1q^5*s13*s23^2*(102*s13*s23^3*(s13 + s23) + 
            8*s12^4*(84*s13 + s23) + 3*s12^2*s23*(336*s13^2 + 493*s13*s23 + 
              14*s23^2) + s12*s23^2*(446*s13^2 + 565*s13*s23 + 17*s23^2) + 
            s12^3*(672*s13^2 + 1688*s13*s23 + 33*s23^2))) + 
         p1q^4*s23*(p2q*(16*s12^5*s13*(42*s13 + s23) + s12^4*s13*
              (672*s13^2 + 664*s13*s23 - 311*s23^2) + 102*s13*s23^3*
              (4*s13^3 + 4*s13^2*s23 - s13*s23^2 - s23^3) + 
             3*s12*s13*s23^2*(446*s13^3 + 524*s13^2*s23 + 17*s13*s23^2 + 41*
                s23^3) + s12^2*s23*(2688*s13^4 + 2539*s13^3*s23 - 669*s13^2*
                s23^2 - 95*s13*s23^3 + 672*s23^4) + s12^3*(1344*s13^4 + 2040*
                s13^3*s23 - 478*s13^2*s23^2 + 25*s13*s23^3 + 672*s23^4)) + 
           p3q*(24*s12^5*s13*(56*s13 + s23) + s12^4*s13*(672*s13^2 + 1000*s13*
                s23 - 269*s23^2) + 102*s13*s23^3*(s13^3 - s13^2*s23 - 3*s13*
                s23^2 - s23^3) + s12*s13*s23^2*(446*s13^3 - 341*s13^2*s23 - 
               902*s13*s23^2 + 89*s23^3) + s12^2*s23*(1008*s13^4 - 1543*s13^3*
                s23 - 2902*s13^2*s23^2 - 137*s13*s23^3 + 672*s23^4) + 
             s12^3*(672*s13^4 - 656*s13^3*s23 - 2298*s13^2*s23^2 + 51*s13*
                s23^3 + 672*s23^4))) - (p2q + p3q)*
          (p2q^4*s13^2*s23*(102*s13^3*s23*(s13 + s23) + 
             8*s12^4*(s13 + 84*s23) + 3*s12^2*s13*(14*s13^2 + 493*s13*s23 + 
               336*s23^2) + s12*s13^2*(17*s13^2 + 565*s13*s23 + 446*s23^2) + 
             s12^3*(33*s13^2 + 1688*s13*s23 + 672*s23^2)) + 
           2*p3q^4*s12^2*(s13^2*s23^2*(-219*s13^2 + 554*s13*s23 - 219*
                s23^2) + s12^4*(336*s13^2 - s13*s23 + 336*s23^2) + 
             s12^2*s13*s23*(721*s13^2 + 769*s13*s23 + 721*s23^2) + 
             s12*s13*s23*(-219*s13^3 + 779*s13^2*s23 + 779*s13*s23^2 - 219*
                s23^3) + s12^3*(336*s13^3 + 603*s13^2*s23 + 603*s13*s23^2 + 
               336*s23^3)) + p2q*p3q^3*s12*(3*s12^5*s23*(5*s13 + 448*s23) + 
             4*s13^3*s23^2*(51*s13^2 + 22*s13*s23 - 29*s23^2) - 
             s12^3*s13*(2016*s13^3 + 2947*s13^2*s23 + 1507*s13*s23^2 - 2419*
                s23^3) + 2*s12*s13^2*s23*(321*s13^3 - 1124*s13^2*s23 + 586*
                s13*s23^2 - 785*s23^3) - 4*s12^4*(504*s13^3 + 161*s13^2*s23 - 
               300*s13*s23^2 - 336*s23^3) - s12^2*s13*s23*(3662*s13^3 + 2183*
                s13^2*s23 - 2191*s13*s23^2 + 1454*s23^3)) + 
           p2q^2*p3q^2*(-102*s13^4*s23^2*(s13 + s23)^2 + 16*s12^6*s23*
              (s13 + 42*s23) + 3*s12^5*s23*(-103*s13^2 - 448*s13*s23 + 224*
                s23^2) + 2*s12^2*s13^2*s23*(1163*s13^3 - 225*s13^2*s23 - 23*
                s13*s23^2 - 1066*s23^3) - 2*s12*s13^3*s23*(153*s13^3 + 93*
                s13^2*s23 + 221*s13*s23^2 + 281*s23^3) + 
             s12^4*s13*(2016*s13^3 + 688*s13^2*s23 - 4249*s13*s23^2 + 320*
                s23^3) + s12^3*s13*(2016*s13^4 + 1629*s13^3*s23 - 2311*s13^2*
                s23^2 + 200*s13*s23^3 - 1680*s23^4)) - p2q^3*p3q*s13*
            (24*s12^5*s23*(s13 + 56*s23) + s12^4*s23*(-261*s13^2 + 1672*s13*
                s23 + 672*s23^2) - 102*s13^3*s23*(s13^3 + 2*s13^2*s23 - s23^
                3) + s12*s13^2*s23*(106*s13^3 - 337*s13^2*s23 + 105*s13*
                s23^2 + 446*s23^3) + 2*s12^3*(336*s13^4 + 42*s13^3*s23 - 305*
                s13^2*s23^2 + 8*s13*s23^3 + 336*s23^4) + 
             s12^2*s13*(672*s13^4 - 95*s13^3*s23 - 1423*s13^2*s23^2 - 535*s13*
                s23^3 + 1008*s23^4))) + 
         p1q*(-(p3q^4*s12*(4*s13^2*s23^3*(-29*s13^2 + 22*s13*s23 + 
                51*s23^2) + s12^5*(2016*s13^2 + 13*s13*s23 + 672*s23^2) + 
              s12^3*s23*(3861*s13^3 + 31*s13^2*s23 - 1505*s13*s23^2 - 
                2016*s23^3) + 2*s12^4*(1008*s13^3 + 1203*s13^2*s23 + 
                281*s13*s23^2 - 672*s23^3) + 2*s12*s13*s23^2*(-1004*s13^3 + 
                1140*s13^2*s23 - 1343*s13*s23^2 + 321*s23^3) - 
              s12^2*s13*s23*(1892*s13^3 - 3749*s13^2*s23 + 625*s13*s23^2 + 
                4100*s23^3))) + p2q*p3q^3*(-204*s13^3*s23^3*(s13 + s23)^2 - 
             12*s12^6*(112*s13^2 + 5*s13*s23 + 112*s23^2) - 8*s12*s13^2*s23^2*
              (134*s13^3 + 53*s13^2*s23 + 53*s13*s23^2 + 134*s23^3) + 
             7*s12^5*(576*s13^3 + 227*s13^2*s23 + 227*s13*s23^2 + 576*
                s23^3) + s12^3*s13*s23*(12433*s13^3 + 3949*s13^2*s23 + 3949*
                s13*s23^2 + 12433*s23^3) + 16*s12^4*(336*s13^4 + 346*s13^3*
                s23 + 559*s13^2*s23^2 + 346*s13*s23^3 + 336*s23^4) - 
             2*s12^2*s13*s23*(1103*s13^4 - 4329*s13^3*s23 + 534*s13^2*s23^2 - 
               4329*s13*s23^3 + 1103*s23^4)) + p2q^4*s13*
            (16*s12^5*s23*(s13 + 42*s23) + s12^4*s23*(-311*s13^2 + 664*s13*
                s23 + 672*s23^2) - 102*s13^3*s23*(s13^3 + s13^2*s23 - 4*s13*
                s23^2 - 4*s23^3) + 3*s12*s13^2*s23*(41*s13^3 + 17*s13^2*s23 + 
               524*s13*s23^2 + 446*s23^3) + s12^3*(672*s13^4 + 25*s13^3*s23 - 
               478*s13^2*s23^2 + 2040*s13*s23^3 + 1344*s23^4) + 
             s12^2*s13*(672*s13^4 - 95*s13^3*s23 - 669*s13^2*s23^2 + 2539*s13*
                s23^3 + 2688*s23^4)) + p2q^2*p3q^2*
            (-21*s12^6*s23*(3*s13 + 32*s23) + 102*s13^3*s23^2*
              (4*s13^3 + 4*s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
             s12^5*(3360*s13^3 + 2673*s13^2*s23 + 5518*s13*s23^2 + 4032*
                s23^3) + s12^2*s13*s23*(-8337*s13^4 + 3905*s13^3*s23 + 2689*
                s13^2*s23^2 + 10722*s13*s23^3 - 2572*s23^4) + 
             s12*s13^2*s23*(752*s13^4 - 965*s13^3*s23 + 151*s13^2*s23^2 + 6*
                s13*s23^3 - 1760*s23^4) + s12^4*(-1344*s13^4 + 2030*s13^3*
                s23 + 12509*s13^2*s23^2 + 7053*s13*s23^3 + 4704*s23^4) + 
             s12^3*s13*(-4704*s13^4 + 2301*s13^3*s23 + 5213*s13^2*s23^2 + 
               5310*s13*s23^3 + 13684*s23^4)) + p2q^3*p3q*
            (-16*s12^6*s13*s23 + 2*s12^5*s23*(355*s13^2 + 2024*s13*s23 + 672*
                s23^2) + s12*s13^2*s23*(875*s13^4 + 239*s13^3*s23 + 2221*
                s13^2*s23^2 + 1557*s13*s23^3 - 892*s23^4) - 
             102*s13^3*s23*(s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 4*s13*
                s23^3 + 3*s23^4) + s12^4*(-2688*s13^4 - 1630*s13^3*s23 + 6688*
                s13^2*s23^2 + 3712*s13*s23^3 + 1344*s23^4) + 
             s12^3*s13*(-1344*s13^4 - 2167*s13^3*s23 + 1867*s13^2*s23^2 + 
               5628*s13*s23^3 + 6704*s23^4) + 2*s12^2*s13*(672*s13^5 - 2105*
                s13^4*s23 - 543*s13^3*s23^2 + 2677*s13^2*s23^3 + 3947*s13*
                s23^4 - 504*s23^5))) + 
         p1q^3*(p3q^2*(-16*s12^6*s13*(42*s13 + s23) + 3*s12^5*s13*
              (-224*s13^2 + 896*s13*s23 + 111*s23^2) + s12^4*s23*
              (352*s13^3 + 5921*s13^2*s23 - 949*s13*s23^2 - 2016*s23^3) + 
             102*s13*s23^4*(2*s13^3 + 2*s13^2*s23 - s13*s23^2 - s23^3) + 
             s12*s13*s23^3*(1008*s13^3 + 547*s13^2*s23 - 151*s13*s23^2 + 412*
                s23^3) + s12^3*s23*(2352*s13^4 - 184*s13^3*s23 + 1701*s13^2*
                s23^2 - 1545*s13*s23^3 - 1344*s23^4) + s12^2*s23^2*
              (3140*s13^4 - 489*s13^3*s23 - 973*s13^2*s23^2 - 2421*s13*
                s23^3 + 672*s23^4)) + p2q*p3q*(-16*s12^6*s13*s23 + 
             2*s12^5*s13*(672*s13^2 + 2024*s13*s23 + 355*s23^2) + 
             s12^3*s23*(6704*s13^4 + 5628*s13^3*s23 + 1867*s13^2*s23^2 - 2167*
                s13*s23^3 - 1344*s23^4) + 2*s12^4*(672*s13^4 + 1856*s13^3*
                s23 + 3344*s13^2*s23^2 - 815*s13*s23^3 - 1344*s23^4) - 
             102*s13*s23^3*(3*s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 4*s13*
                s23^3 + s23^4) + s12*s13*s23^2*(-892*s13^4 + 1557*s13^3*s23 + 
               2221*s13^2*s23^2 + 239*s13*s23^3 + 875*s23^4) + 
             2*s12^2*s23*(-504*s13^5 + 3947*s13^4*s23 + 2677*s13^3*s23^2 - 
               543*s13^2*s23^3 - 2105*s13*s23^4 + 672*s23^5)) + 
           p2q^2*(16*s12^5*s13*s23*(43*s13 + 23*s23) - 204*s13^2*s23^3*
              (3*s13^3 + 3*s13^2*s23 - 2*s13*s23^2 - 2*s23^3) - 
             2*s12*s13*s23^2*(669*s13^4 + 663*s13^3*s23 + 17*s13^2*s23^2 - 98*
                s13*s23^3 - 223*s23^4) - s12^3*s13*(672*s13^4 + 352*s13^3*
                s23 - 367*s13^2*s23^2 + 25*s13*s23^3 + 528*s23^4) - 
             s12^4*(672*s13^4 + 672*s13^3*s23 - 934*s13^2*s23^2 + 639*s13*
                s23^3 + 672*s23^4) + s12^2*s23*(-2352*s13^5 + 31*s13^4*s23 + 
               1369*s13^3*s23^2 - 563*s13^2*s23^3 - 1763*s13*s23^4 + 672*
                s23^5))) + p1q^2*(p3q^3*(102*s13^2*s23^4*(s13 + s23)^2 - 
             s12^6*s13*(2016*s13 + 31*s23) + s12^4*s13*s23*(-2739*s13^2 + 
               5756*s13*s23 + 2259*s23^2) + 2*s12^2*s13*s23^2*
              (1851*s13^3 - 563*s13^2*s23 + 1349*s13*s23^2 - 1484*s23^3) + 
             6*s12*s13*s23^3*(113*s13^3 + 59*s13^2*s23 - 3*s13*s23^2 + 51*
                s23^3) + s12^5*(-2016*s13^3 + 144*s13^2*s23 + 953*s13*s23^2 + 
               2016*s23^3) + s12^3*s23*(3134*s13^4 - 2391*s13^3*s23 + 4494*
                s13^2*s23^2 + 2033*s13*s23^3 - 2016*s23^4)) + 
           p2q*p3q^2*(-21*s12^6*s13*(32*s13 + 3*s23) - 102*s13^2*s23^3*
              (5*s13^3 + 5*s13^2*s23 - 4*s13*s23^2 - 4*s23^3) + 
             s12^5*(4032*s13^3 + 5518*s13^2*s23 + 2673*s13*s23^2 + 3360*
                s23^3) + s12^2*s13*s23*(-2572*s13^4 + 10722*s13^3*s23 + 2689*
                s13^2*s23^2 + 3905*s13*s23^3 - 8337*s23^4) + 
             s12^3*s23*(13684*s13^4 + 5310*s13^3*s23 + 5213*s13^2*s23^2 + 
               2301*s13*s23^3 - 4704*s23^4) + s12^4*(4704*s13^4 + 7053*s13^3*
                s23 + 12509*s13^2*s23^2 + 2030*s13*s23^3 - 1344*s23^4) + 
             s12*s13*s23^2*(-1760*s13^4 + 6*s13^3*s23 + 151*s13^2*s23^2 - 965*
                s13*s23^3 + 752*s23^4)) + p2q^3*(16*s12^5*s13*s23*
              (23*s13 + 43*s23) + 204*s13^3*s23^2*(2*s13^3 + 2*s13^2*s23 - 3*
                s13*s23^2 - 3*s23^3) + 2*s12*s13^2*s23*(223*s13^4 + 98*s13^3*
                s23 - 17*s13^2*s23^2 - 663*s13*s23^3 - 669*s23^4) - 
             s12^3*s23*(528*s13^4 + 25*s13^3*s23 - 367*s13^2*s23^2 + 352*s13*
                s23^3 + 672*s23^4) - s12^4*(672*s13^4 + 639*s13^3*s23 - 934*
                s13^2*s23^2 + 672*s13*s23^3 + 672*s23^4) + 
             s12^2*s13*(672*s13^5 - 1763*s13^4*s23 - 563*s13^3*s23^2 + 1369*
                s13^2*s23^3 + 31*s13*s23^4 - 2352*s23^5)) - 
           p2q^2*p3q*(32*s12^6*s13*s23 - 306*s13^2*s23^2*(s13 + s23)^2*
              (s13^2 - 4*s13*s23 + s23^2) - 6*s12^5*(224*s13^3 + 397*s13^2*
                s23 + 397*s13*s23^2 + 224*s23^3) + 9*s12^4*(224*s13^4 + 103*
                s13^3*s23 - 484*s13^2*s23^2 + 103*s13*s23^3 + 224*s23^4) + 
             s12^2*s13*s23*(7695*s13^4 - 1086*s13^3*s23 - 2446*s13^2*s23^2 - 
               1086*s13*s23^3 + 7695*s23^4) + s12*s13*s23*(-446*s13^5 + 2091*
                s13^4*s23 + 1647*s13^3*s23^2 + 1647*s13^2*s23^3 + 2091*s13*
                s23^4 - 446*s23^5) + s12^3*(3360*s13^5 + 58*s13^4*s23 + 575*
                s13^3*s23^2 + 575*s13^2*s23^3 + 58*s13*s23^4 + 3360*s23^5))))/
        (432*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13*s23*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) - 
       ((s12 + s13 + s23)*(p1q^3*(17*s12 - 58*s13)*s23^2 + 
          (p3q*s12 - p2q*s13)^2*(34*p3q*s12 + p2q*(17*s12 - 58*s23) - 
            58*p3q*(s13 + s23)) + p1q^2*s23*(-34*p3q*s12^2 + 
            17*p2q*s12*(-2*s13 + s23) - 58*p3q*s23*(s13 + s23) + 
            2*p3q*s12*(58*s13 + 17*s23) + 58*p2q*(2*s13^2 - s23^2)) + 
          p1q*(p3q^2*s12*(17*s12^2 + 116*s23*(s13 + s23) - 2*s12*(29*s13 + 
                34*s23)) - 2*p2q*p3q*(17*s12^2*(s13 + s23) - 
              58*s13*s23*(s13 + s23) + s12*(-58*s13^2 + 34*s13*s23 - 
                58*s23^2)) + p2q^2*s13*(17*s12*(s13 - 2*s23) - 
              58*(s13^2 - 2*s23^2))))*den[-1 + 2*ep])/(432*(p1q + p3q)*
         (p2q + p3q)*(p1q + p2q + p3q)*s12^2))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] + 
     ((ep^2*p1q*(s12 + s13 + s23)*(p2q*s13 + p3q*(s12 + 2*s13) - p1q*s23))/
        (54*(p1q + p2q + p3q)*s23) - 
       (ep*p1q*(-4*p2q^4*s13^2*(s12 + s13 + s23) + 2*p1q^4*s23*
           (s12 + s13 + s23)^2 + p2q^3*p3q*s13*(6*s12^2 + 19*s12*s13 + 
            13*s13^2 + 8*s12*s23 + 15*s13*s23 + 2*s23^2) + 
          p3q^4*(15*s12^3 + s12^2*(15*s13 + 118*s23) + 
            s12*s23*(107*s13 + 187*s23) + 4*s23*(s13^2 + 22*s13*s23 + 
              21*s23^2)) - p2q^2*p3q^2*(2*s12^3 + 30*s12^2*s13 + 
            s12*(13*s13^2 + 125*s13*s23 - 2*s23^2) + 
            3*s13*(-5*s13^2 + 28*s13*s23 + 33*s23^2)) - 
          p1q^3*(s12 + s13 + s23)*(p3q*(2*s12^2 - 2*s12*s13 - 69*s12*s23 - 
              10*s13*s23 - 67*s23^2) - p2q*(2*s12*s13 - 2*s13^2 + 
              65*s12*s23 + 2*s13*s23 + 61*s23^2)) + 
          p2q*p3q^3*(15*s12^3 + s12^2*(-15*s13 + 122*s23) + 
            s23*(-95*s13^2 - 11*s13*s23 + 84*s23^2) + 
            s12*(-30*s13^2 - 18*s13*s23 + 191*s23^2)) + 
          p1q^2*(s12 + s13 + s23)*(-(p2q^2*(23*s12*s13 + 4*s13^2 - 2*s12*
                s23 + 82*s13*s23 + 2*s23^2)) + p2q*p3q*(19*s12^2 - 
              17*s12*s13 - 6*s13^2 + 241*s12*s23 - 74*s13*s23 + 206*s23^2) + 
            p3q^2*(13*s12^2 + 2*s12*s13 + 239*s12*s23 + 16*s13*s23 + 
              214*s23^2)) + p1q*(s12 + s13 + s23)*
           (p2q^3*s13*(2*s12 + 21*s13 + 6*s23) - p2q^2*p3q*
             (2*s12^2 + 59*s12*s13 - 15*s13^2 - 4*s12*s23 + 181*s13*s23 + 
              2*s23^2) + p2q*p3q^2*(34*s12^2 - 53*s12*s13 - 4*s13^2 + 
              283*s12*s23 - 175*s13*s23 + 229*s23^2) + 
            p3q^3*(30*s12^2 + 275*s12*s23 + s23*(12*s13 + 233*s23)))))/
        (108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (p1q*(p1q^5*s13*s23*(s12 + s13 + s23)^2 - p1q^4*(s12 + s13 + s23)*
           (p2q*(s13^3 - s13^2*s23 + 84*s23^3 - s12*s13*(s13 + 44*s23)) + 
            p3q*(s12^2*s13 - s12*s13*(s13 + 45*s23) - 2*s23*(2*s13^2 + 
                s13*s23 - 42*s23^2))) + p1q^3*(s12 + s13 + s23)*
           (p2q^2*(-2*s13^3 + 3*s13^2*s23 + 125*s13*s23^2 - 84*s23^3 + 
              s12*s13*(2*s13 + 85*s23)) - 2*p2q*p3q*(s12^2*s13 + s13^3 - 
              3*s13^2*s23 - 83*s13*s23^2 + 126*s23^3 - 3*s12*(s13^2 + 
                36*s13*s23 + 28*s23^2)) + p3q^2*(-4*s12^2*s13 + 
              s23*(5*s13^2 + 43*s13*s23 - 168*s23^2) + s12*(2*s13^2 + 
                131*s13*s23 + 168*s23^2))) - 
          p3q*(2*p2q^4*s13^2*(s12 + s13 + s23)*(s13 + 42*s23) + 
            p2q^3*p3q*s13*(3*s13^3 + 128*s13^2*s23 + 41*s13*s23^2 - 
              84*s23^3 - 3*s12^2*(s13 + 56*s23) - 2*s12*s23*(23*s13 + 
                126*s23)) + 2*p3q^4*(-21*s12*s13*s23^2 - 21*s13*s23^2*(s13 + 
                s23) + s12^3*(s13 + 42*s23) + s12^2*(s13^2 + 43*s13*s23 + 
                42*s23^2)) + 2*p2q*p3q^3*(-63*s13*s23^2*(s13 + s23) + 
              s12^3*(s13 + 84*s23) + s12^2*(-s13^2 + 21*s13*s23 + 84*s23^2) - 
              s12*s13*(2*s13^2 + 66*s13*s23 + 127*s23^2)) + 
            p2q^2*p3q^2*(s12^3*(s13 + 84*s23) + s12^2*(-4*s13^2 - 
                210*s13*s23 + 84*s23^2) - s12*s13*(3*s13^2 + 258*s13*s23 + 
                463*s23^2) + 2*s13*(s13^3 + 22*s13^2*s23 - 63*s13*s23^2 - 
                84*s23^3))) + p1q^2*(s12 + s13 + s23)*
           (p2q^3*s13*(s12*(s13 + 84*s23) - 3*(s13^2 + 13*s13*s23 - 
                56*s23^2)) + p3q^3*(-7*s12^2*(s13 + 12*s23) + 
              2*s23*(s13^2 + 63*s13*s23 - 42*s23^2) + s12*(s13^2 + 
                131*s13*s23 + 336*s23^2)) - p2q*p3q^2*(s13^3 + 77*s13^2*s23 - 
              374*s13*s23^2 + 168*s23^3 + 6*s12^2*(s13 + 14*s23) - 
              s12*(11*s13^2 + 344*s13*s23 + 504*s23^2)) + 
            p2q^2*p3q*(-(s12^2*s13) + 3*s12*(3*s13^2 + 99*s13*s23 + 
                56*s23^2) - 2*(2*s13^3 + 58*s13^2*s23 - 209*s13*s23^2 + 
                42*s23^3))) + p1q*(-2*p2q^4*s13^2*(s12 + s13 + s23)*
             (s13 + 42*s23) - 2*p2q^3*p3q*s13*(3*s13^3 + 169*s13^2*s23 + 
              124*s13*s23^2 - 42*s23^3 - 2*s12^2*(s13 + 21*s23) + 
              s12*(s13^2 + 122*s13*s23 - 84*s23^2)) - 
            2*p3q^4*(-63*s13*s23^2*(s13 + s23) + 3*s12^3*(s13 + 28*s23) + 
              s12^2*s13*(3*s13 + 65*s23) - s12*s23*(22*s13^2 + 169*s13*s23 + 
                84*s23^2)) + p2q^2*p3q^2*(-2*s12^3*(s13 + 42*s23) + 
              s12^2*(10*s13^2 + 253*s13*s23 + 84*s23^2) - s13*(4*s13^3 + 
                333*s13^2*s23 + 36*s13*s23^2 - 293*s23^3) + 2*s12*(4*s13^3 + 
                11*s13^2*s23 + 400*s13*s23^2 + 84*s23^3)) + 
            2*p2q*p3q^3*(-3*s12^3*(s13 + 42*s23) + s12^2*(2*s13^2 + 
                21*s13*s23 + 42*s23^2) + s13*s23*(-41*s13^2 + 126*s13*s23 + 
                167*s23^2) + s12*(5*s13^3 + 114*s13^2*s23 + 485*s13*s23^2 + 
                168*s23^3)))))/(54*(p1q + p3q)^2*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*Eik[k]] + 
     ((-5*ep^2*p3q*(s12 + s13 + s23)*(p3q*s12*(s12 + s13) - 
          p2q*s13*(s12 + s13) + p1q*(-s12 + s13)*s23))/(27*(p1q + p2q + p3q)*
         s12*s23) - (ep*p3q*(s12 + s13 + s23)*(20*p2q^4*s12*s13^2 - 
          10*p1q^4*s12*s23*(s12 + s13 + s23) + p2q^3*p3q*s13*
           (-30*s12^2 + 60*s12*s13 + 10*s13^2 - 10*s12*s23 + 3*s13*s23) + 
          p3q^4*s12*(30*s12^2 - 10*s12*s13 + 19*s12*s23 - 30*s13*s23 + 
            9*s23^2) + p2q*p3q^3*(30*s12^3 - s12^2*(90*s13 + s23) - 
            s13*s23*(10*s13 + 3*s23) + s12*s23*(-92*s13 + 9*s23)) + 
          p2q^2*p3q^2*(10*s12^3 + 2*s12*s13*(25*s13 - 31*s23) - 
            10*s12^2*(9*s13 + s23) + s13*(10*s13^2 - 7*s13*s23 - 3*s23^2)) + 
          p1q^3*(p3q*(10*s12^3 - 5*s12*s23*(8*s13 + s23) + s23^2*(10*s13 + 
                3*s23) - 2*s12^2*(5*s13 + 9*s23)) + 
            p2q*(2*s12^2*(-5*s13 + s23) + s23^2*(10*s13 + 3*s23) + 
              5*s12*(2*s13^2 + 5*s23^2))) + 
          p1q*(p2q^3*s13*(-10*s12^2 + 20*s12*s13 + 10*s13^2 - 30*s12*s23 + 
              3*s13*s23) + p3q^3*(60*s12^3 - 20*s12^2*(s13 - s23) + 
              s23^2*(10*s13 + 3*s23) + s12*s23*(-70*s13 + 23*s23)) + 
            p2q^2*p3q*(10*s12^3 - 20*s12^2*(3*s13 + s23) + s13*(10*s13^2 - 
                27*s13*s23 - 9*s23^2) + s12*(40*s13^2 - 107*s13*s23 + 
                10*s23^2)) + p2q*p3q^2*(40*s12^3 - 10*s12^2*(11*s13 + 
                2*s23) + s23*(-30*s13^2 + s13*s23 + 3*s23^2) + 
              s12*(10*s13^2 - 147*s13*s23 + 43*s23^2))) + 
          p1q^2*(p3q^2*(40*s12^3 + 2*s23^2*(10*s13 + 3*s23) - 
              s12^2*(20*s13 + 7*s23) + s12*s23*(-70*s13 + 19*s23)) - 
            p2q^2*(10*s12^2*(s13 + s23) + 2*s13*s23*(10*s13 + 3*s23) - 
              5*s12*(2*s13^2 - 9*s13*s23 + 2*s23^2)) + 
            p2q*p3q*(10*s12^3 - s12^2*(50*s13 + 17*s23) + 2*s23*(-10*s13^2 + 
                7*s13*s23 + 3*s23^2) + s12*(20*s13^2 - 75*s13*s23 + 
                59*s23^2)))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (p3q*(-5*p1q^5*s13*s23*(s12 + s13 + s23)^2 + p1q^4*(s12 + s13 + s23)*
           (-(p2q*(-5*s13^3 + 5*s13^2*s23 + 12*s23^3 + s12*s13*(5*s13 + 
                 4*s23))) + p3q*(5*s12^2*s13 - s12*s13*(5*s13 + 9*s23) - 
              2*s23*(10*s13^2 + 5*s13*s23 + 6*s23^2))) - 
          p1q^3*(s12 + s13 + s23)*(-2*p2q*p3q*(5*s12^2*s13 - 15*s12*s13^2 + 
              5*s13^3 - 15*s13^2*s23 + 12*s12*s23^2 + 17*s13*s23^2 - 
              18*s23^3) + p2q^2*(-10*s13^3 + s12*s13*(10*s13 - 7*s23) + 
              15*s13^2*s23 - 23*s13*s23^2 + 12*s23^3) + 
            p3q^2*(-20*s12^2*s13 + s12*(10*s13^2 + 7*s13*s23 - 24*s23^2) + 
              s23*(25*s13^2 - s13*s23 + 24*s23^2))) + p1q^2*(s12 + s13 + s23)*
           (p2q^3*s13*(-5*s12*s13 + 15*s13^2 + 12*s12*s23 - 21*s13*s23 + 
              24*s23^2) + p2q^2*p3q*(5*s12^2*s13 + 20*s13^3 - 68*s13^2*s23 + 
              70*s13*s23^2 - 12*s23^3 + s12*(-45*s13^2 + 27*s13*s23 + 
                24*s23^2)) + p3q^3*(s12^2*(35*s13 - 12*s23) - 
              2*s23*(5*s13^2 - 9*s13*s23 + 6*s23^2) + s12*(-5*s13^2 - 
                7*s13*s23 + 48*s23^2)) + p2q*p3q^2*(5*s13^3 + 
              6*s12^2*(5*s13 - 2*s23) - 47*s13^2*s23 + 74*s13*s23^2 - 
              24*s23^3 + s12*(-55*s13^2 + 8*s13*s23 + 72*s23^2))) + 
          p3q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*(s12 + s13 + s23) + 
            p2q^3*p3q*s13*(15*s13^3 - 3*s12^2*(5*s13 - 8*s23) - 8*s13^2*s23 - 
              11*s13*s23^2 + 12*s23^3 + 2*s12*s23*(-7*s13 + 18*s23)) + 
            2*p3q^4*(s12^3*(5*s13 - 6*s23) + 3*s12*s13*s23^2 + 
              3*s13*s23^2*(s13 + s23) + s12^2*(5*s13^2 - s13*s23 - 
                6*s23^2)) + 2*p2q*p3q^3*(s12^3*(5*s13 - 12*s23) + 
              9*s13*s23^2*(s13 + s23) - s12^2*(5*s13^2 + 3*s13*s23 + 
                12*s23^2) + s12*s13*(-10*s13^2 - 6*s13*s23 + 13*s23^2)) + 
            p2q^2*p3q^2*(s12^3*(5*s13 - 12*s23) - 2*s12^2*(10*s13^2 - 
                15*s13*s23 + 6*s23^2) + s12*s13*(-15*s13^2 + 6*s13*s23 + 
                61*s23^2) + 2*s13*(5*s13^3 + 2*s13^2*s23 + 9*s13*s23^2 + 
                12*s23^3))) + p1q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*
             (s12 + s13 + s23) + 2*p2q^3*p3q*s13*(15*s13^3 - 19*s13^2*s23 - 
              28*s13*s23^2 + 6*s23^3 + s12^2*(-10*s13 + 6*s23) + 
              s12*(5*s13^2 - 38*s13*s23 + 12*s23^2)) + 
            2*p3q^4*(3*s12^3*(5*s13 - 4*s23) + 9*s13*s23^2*(s13 + s23) + 
              s12^2*s13*(15*s13 + s23) + s12*s23*(-2*s13^2 + 19*s13*s23 + 
                12*s23^2)) + 2*p2q*p3q^3*(3*s12^3*(5*s13 - 6*s23) + 
              s12^2*(-10*s13^2 + 3*s13*s23 + 6*s23^2) + s13*s23*(-11*s13^2 + 
                18*s13*s23 + 29*s23^2) + s12*(-25*s13^3 - 30*s13^2*s23 + 
                59*s13*s23^2 + 24*s23^3)) + p2q^2*p3q^2*
             (2*s12^3*(5*s13 - 6*s23) + s12^2*(-50*s13^2 + 31*s13*s23 + 
                12*s23^2) - 2*s12*(20*s13^3 + 55*s13^2*s23 - 52*s13*s23^2 - 
                12*s23^3) + s13*(20*s13^3 - 63*s13^2*s23 - 36*s13*s23^2 + 
                47*s23^3)))))/(27*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k]] + 
     ((ep^2*p2q*(s12 + s13 + s23)*(-(p2q*s13) + p1q*s23 + p3q*(s12 + 2*s23)))/
        (54*(p1q + p2q + p3q)*s13) - 
       (ep*p2q*(-4*p1q^4*s23^2*(s12 + s13 + s23) + p1q^3*s23*
           (s12 + s13 + s23)*(p3q*(6*s12 + 2*s13 + 13*s23) + 
            p2q*(2*s12 + 6*s13 + 21*s23)) + p1q*(s12 + s13 + s23)*
           (p3q^3*(15*s12^2 + 107*s12*s13 + 84*s13^2 - 30*s12*s23 - 
              95*s13*s23) + p2q^2*p3q*(19*s12^2 + 241*s12*s13 + 206*s13^2 - 
              17*s12*s23 - 74*s13*s23 - 6*s23^2) + p2q*p3q^2*
             (34*s12^2 + 283*s12*s13 + 229*s13^2 - 53*s12*s23 - 175*s13*s23 - 
              4*s23^2) + p2q^3*(65*s12*s13 + 61*s13^2 + 2*s12*s23 + 
              2*s13*s23 - 2*s23^2)) - p1q^2*(s12 + s13 + s23)*
           (p3q^2*(2*s12^2 - 2*s12*s13 + 28*s12*s23 + 99*s13*s23 - 
              15*s23^2) + p2q*p3q*(2*s12^2 - 4*s12*s13 + 2*s13^2 + 
              59*s12*s23 + 181*s13*s23 - 15*s23^2) + 
            p2q^2*(-2*s12*s13 + 2*s13^2 + 23*s12*s23 + 82*s13*s23 + 
              4*s23^2)) + (p2q + p3q)*(2*p2q^3*s13*(s12 + s13 + s23)^2 + 
            p3q^3*(15*s12^3 + s12^2*(118*s13 + 15*s23) + s12*s13*(187*s13 + 
                107*s23) + 4*s13*(21*s13^2 + 22*s13*s23 + s23^2)) + 
            p2q^2*p3q*(-2*s12^3 + 65*s12^2*s13 + s12*(132*s13^2 + 
                77*s13*s23 + 2*s23^2) + s13*(65*s13^2 + 73*s13*s23 + 
                8*s23^2)) + p2q*p3q^2*(15*s12^3 + s12^2*(187*s13 + 15*s23) + 
              3*s12*s13*(107*s13 + 60*s23) + s13*(149*s13^2 + 157*s13*s23 + 
                8*s23^2)))))/(108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       (p2q*(s12 + s13 + s23)*(-2*p1q^4*(p2q + p3q)*s23^2*(42*s13 + s23) + 
          p1q^3*s23*(2*p2q*p3q*(42*s13^2 - 166*s13*s23 - 3*s23^2 + 
              2*s12*(21*s13 + s23)) + p3q^2*(84*s13^2 - 125*s13*s23 - 
              3*s23^2 + 3*s12*(56*s13 + s23)) + p2q^2*(168*s13^2 - 
              39*s13*s23 - 3*s23^2 + s12*(84*s13 + s23))) - 
          (p2q + p3q)^2*(-(p2q^3*s13*s23*(s12 + s13 + s23)) + 
            2*p3q^3*(-21*s13^2*s23 + s12^2*(42*s13 + s23)) + 
            p2q^2*p3q*(84*s13^3 + s12*(s12 - s23)*s23 - s13*s23*(43*s12 + 
                2*s23)) + 2*p2q*p3q^2*(s12^2*s23 - 21*s13^2*s23 - 
              2*s12*s13*(42*s13 + 11*s23))) + p1q*(p2q + p3q)*
           (p2q^3*(-84*s13^3 + (s12 - s23)*s23^2 + s13*s23*(44*s12 + s23)) + 
            2*p3q^3*(63*s13^2*s23 + 2*s12*s23*(32*s13 + s23) - 
              s12^2*(84*s13 + s23)) + 2*p2q*p3q^2*(s13*(104*s13 - 41*s23)*
               s23 - 2*s12^2*(21*s13 + s23) + s12*(168*s13^2 + 86*s13*s23 + 
                3*s23^2)) + p2q^2*p3q*(-168*s13^3 - 2*s12^2*s23 + 
              166*s13^2*s23 + 5*s13*s23^2 - s23^3 + s12*(168*s13^2 + 
                172*s13*s23 + 5*s23^2))) + 
          p1q^2*(p2q^3*(-84*s13^3 + 125*s13^2*s23 + 2*(s12 - s23)*s23^2 + 
              s13*s23*(85*s12 + 3*s23)) - p3q^3*(-5*s12*s23*(59*s13 + s23) + 
              s12^2*(84*s13 + s23) + 2*s23*(-84*s13^2 + 21*s13*s23 + 
                s23^2)) + p2q*p3q^2*(-2*s12^2*(42*s13 + s23) + 
              s23*(293*s13^2 - 329*s13*s23 - 4*s23^2) + 3*s12*(56*s13^2 + 
                113*s13*s23 + 4*s23^2)) + p2q^2*p3q*(-(s12^2*s23) + 
              3*s12*(56*s13^2 + 99*s13*s23 + 3*s23^2) - 2*(42*s13^3 - 
                209*s13^2*s23 + 58*s13*s23^2 + 2*s23^3)))))/
        (54*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] + 
     ((-5*ep^2*p3q*(s12 + s13 + s23)*(p2q*s13*(-s12 + s23) + 
          p3q*s12*(s12 + s23) - p1q*s23*(s12 + s23)))/(27*(p1q + p2q + p3q)*
         s12*s13) - (ep*p3q*(s12 + s13 + s23)*(20*p1q^4*s12*s23^2 + 
          p1q^3*s23*(p2q*(-10*s12^2 - 30*s12*s13 + 20*s12*s23 + 3*s13*s23 + 
              10*s23^2) + p3q*(-30*s12^2 - 10*s12*s13 + 60*s12*s23 + 
              3*s13*s23 + 10*s23^2)) - (p2q + p3q)*
           (10*p2q^3*s12*s13*(s12 + s13 + s23) + p3q^3*s12*(-30*s12^2 - 
              19*s12*s13 - 9*s13^2 + 10*s12*s23 + 30*s13*s23) + 
            p2q^2*p3q*(-10*s12^3 - 5*s12*s13*(s13 - 6*s23) + 2*s12^2*(4*s13 + 
                5*s23) - s13^2*(3*s13 + 10*s23)) - p2q*p3q^2*
             (30*s12^3 + 2*s12*s13*(7*s13 - 20*s23) + s12^2*(s13 - 10*s23) + 
              s13^2*(3*s13 + 10*s23))) - 
          p1q^2*(p3q^2*(-10*s12^3 + 2*s12*(31*s13 - 25*s23)*s23 + 
              10*s12^2*(s13 + 9*s23) + s23*(3*s13^2 + 7*s13*s23 - 
                10*s23^2)) + p2q*p3q*(-10*s12^3 + 20*s12^2*(s13 + 3*s23) + 
              s12*(-10*s13^2 + 107*s13*s23 - 40*s23^2) + s23*(9*s13^2 + 
                27*s13*s23 - 10*s23^2)) + p2q^2*(10*s12^2*(s13 + s23) + 
              2*s13*s23*(3*s13 + 10*s23) - 5*s12*(2*s13^2 - 9*s13*s23 + 
                2*s23^2))) + p1q*(p3q^3*(30*s12^3 + s12*s13*(9*s13 - 
                92*s23) - s13*s23*(3*s13 + 10*s23) - s12^2*(s13 + 90*s23)) + 
            p2q^3*(2*s12^2*(s13 - 5*s23) + s13^2*(3*s13 + 10*s23) + 
              5*s12*(5*s13^2 + 2*s23^2)) + p2q*p3q^2*(40*s12^3 - 
              10*s12^2*(2*s13 + 11*s23) + s13*(3*s13^2 + s13*s23 - 
                30*s23^2) + s12*(43*s13^2 - 147*s13*s23 + 10*s23^2)) + 
            p2q^2*p3q*(10*s12^3 - s12^2*(17*s13 + 50*s23) + 2*s13*(3*s13^2 + 
                7*s13*s23 - 10*s23^2) + s12*(59*s13^2 - 75*s13*s23 + 
                20*s23^2)))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) - 
       (p3q*(s12 + s13 + s23)*(2*p1q^4*(p2q + p3q)*(6*s13 - 5*s23)*s23^2 - 
          p1q^3*s23*(2*p2q*p3q*(6*s12*s13 + 6*s13^2 - 10*s12*s23 - 
              34*s13*s23 + 15*s23^2) + p3q^2*(12*s13^2 + 3*s12*(8*s13 - 
                5*s23) - 23*s13*s23 + 15*s23^2) + p2q^2*(12*s12*s13 + 
              24*s13^2 - 5*s12*s23 - 21*s13*s23 + 15*s23^2)) + 
          (p2q + p3q)^2*(5*p2q^3*s13*s23*(s12 + s13 + s23) + 
            2*p3q^3*(s12^2*(6*s13 - 5*s23) - 3*s13^2*s23) - 
            2*p2q*p3q^2*(2*s12*s13*(6*s13 - s23) + 5*s12^2*s23 + 
              3*s13^2*s23) + p2q^2*p3q*(12*s13^3 + 5*s12*s23*(-s12 + s23) + 
              s13*s23*(-s12 + 10*s23))) - 
          p1q^2*(p2q^3*(-12*s13^3 + 23*s13^2*s23 + s13*(7*s12 - 15*s23)*s23 + 
              10*s23^2*(-s12 + s23)) + p2q^2*p3q*(-12*s13^3 + 5*s12^2*s23 + 
              70*s13^2*s23 - 68*s13*s23^2 + 20*s23^3 + 3*s12*(8*s13^2 + 
                9*s13*s23 - 15*s23^2)) + p3q^3*(s12*(37*s13 - 25*s23)*s23 + 
              s12^2*(-12*s13 + 5*s23) + 2*s23*(12*s13^2 - 3*s13*s23 + 
                5*s23^2)) + p2q*p3q^2*(-2*s12^2*(6*s13 - 5*s23) + 
              3*s12*(8*s13^2 + 11*s13*s23 - 20*s23^2) + s23*(47*s13^2 - 
                83*s13*s23 + 20*s23^2))) + p1q*(p2q + p3q)*
           (p2q^3*(12*s13^3 + 5*(s12 - s23)*s23^2 + s13*s23*(4*s12 + 
                5*s23)) + 2*p3q^3*(s12^2*(12*s13 - 5*s23) - 9*s13^2*s23 + 
              2*s12*s23*(-2*s13 + 5*s23)) + 2*p2q*p3q^2*
             (2*s12^2*(3*s13 - 5*s23) + s13*s23*(-20*s13 + 11*s23) + 
              s12*(-24*s13^2 - 2*s13*s23 + 15*s23^2)) + 
            p2q^2*p3q*(24*s13^3 - 10*s12^2*s23 - 34*s13^2*s23 + 
              25*s13*s23^2 - 5*s23^3 + s12*(-24*s13^2 - 4*s13*s23 + 
                25*s23^2)))))/(27*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*
         s13*s23*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] + 
     ((ep^2*p1q*(s12 + s13 + s23)*(-2*p1q^2*s23^2*(s12 - 3*s13 + s23) - 
          p1q*p3q*s23*(-3*s12^2 + 4*s12*s13 + 7*s13^2 - 2*s12*s23 - 
            8*s13*s23 + s23^2) + p2q^2*s13*(3*s12^2 + 6*s12*s13 + 3*s13^2 - 
            4*s12*s23 - 4*s13*s23 + s23^2) + 
          p3q^2*(-s12^3 + 2*s13*(s13 - s23)^2 + s12*(3*s13^2 - 4*s13*s23 + 
              s23^2)) + p2q*(p1q*s23*(s12^2 - 8*s12*s13 - (-3*s13 + s23)^2) + 
            p3q*(-s12^3 + 3*s12^2*s13 + s12*(9*s13^2 - 8*s13*s23 + s23^2) + 
              s13*(5*s13^2 - 8*s13*s23 + 3*s23^2)))))/(54*(p1q + p2q + p3q)*
         s13*s23*(-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) - 
       (ep*p1q*(s12 + s13 + s23)*(2*p1q^5*s23^2*(s12^2 - s13^2 + 2*s12*s23 + 
            s23^2) - 2*p1q^4*s23*(p3q*(3*s12^3 - s13^3 + 6*s13^2*s23 + 
              31*s13*s23^2 - 40*s23^3 - s12^2*(3*s13 + 40*s23) + 
              s12*(s13^2 + 30*s13*s23 - 83*s23^2)) + 
            p2q*(2*s12^3 - 2*s13^3 + 5*s13^2*s23 + 34*s13*s23^2 - 37*s23^3 - 
              s12^2*(2*s13 + 39*s23) + 2*s12*(s13^2 + 17*s13*s23 - 
                39*s23^2))) + (p2q + p3q)*(2*p2q^4*s13^2*(s12^2 + 2*s12*s13 + 
              s13^2 - s23^2) + p2q^3*p3q*s13*(-6*s12^3 + 5*s13^3 - 
              112*s13^2*s23 + 13*s13*s23^2 + 2*s23^3 + s12^2*(5*s13 + 
                6*s23) + 2*s12*(8*s13^2 - 55*s13*s23 - s23^2)) + 
            p3q^4*(31*s12^4 + s12^3*(62*s13 - 11*s23) + s12^2*(43*s13^2 + 
                92*s13*s23 - 103*s23^2) + 16*s13*s23*(s13^2 + 4*s13*s23 - 
                5*s23^2) + s12*(12*s13^3 + 115*s13^2*s23 - 54*s13*s23^2 - 
                61*s23^3)) + p2q^2*p3q^2*(4*s12^4 - 2*s12^3*(20*s13 + s23) + 
              s12^2*(-61*s13^2 + 161*s13*s23 - 4*s23^2) - 2*s12*(11*s13^3 + 
                9*s13^2*s23 - 75*s13*s23^2 - s23^3) - s13*(5*s13^3 + 
                169*s13^2*s23 - 205*s13*s23^2 + 15*s23^3)) + 
            p2q*p3q^3*(31*s12^4 + s12^3*(12*s13 - 23*s23) + 
              s12^2*(-45*s13^2 + 217*s13*s23 - 115*s23^2) + s12*(-38*s13^3 + 
                177*s13^2*s23 + 82*s13*s23^2 - 61*s23^3) - 3*s13*(4*s13^3 + 
                17*s13^2*s23 - 82*s13*s23^2 + 33*s23^3))) - 
          p1q*(-(p2q^4*s13*(-4*s12^3 + s13^3 - 118*s13^2*s23 + 13*s13*s23^2 + 
               4*s23^3 + s12^2*(5*s13 + 4*s23) + 2*s12*(5*s13^2 - 
                 59*s13*s23 - 2*s23^2))) + p2q^3*p3q*(-4*s12^4 + 16*s13^4 + 
              357*s13^3*s23 - 516*s13^2*s23^2 + 41*s13*s23^3 + 2*s23^4 + 
              s12^3*(55*s13 + 6*s23) + s12^2*(66*s13^2 - 345*s13*s23 + 
                2*s23^2) + s12*(23*s13^3 + 46*s13^2*s23 - 271*s13*s23^2 - 
                6*s23^3)) - p3q^4*(62*s12^4 + s12^3*(112*s13 - 145*s23) + 
              s12^2*(74*s13^2 + 90*s13*s23 - 367*s23^2) + 3*s12*(8*s13^3 + 
                81*s13^2*s23 - 128*s13*s23^2 - 33*s23^3) + s23*(36*s13^3 + 
                141*s13^2*s23 - 346*s13*s23^2 + 61*s23^3)) + 
            p2q^2*p3q^2*(-58*s12^4 + 33*s13^4 + 292*s13^3*s23 - 
              1160*s13^2*s23^2 + 484*s13*s23^3 - 17*s23^4 + 5*s12^3*(4*s13 + 
                27*s23) + s12^2*(103*s13^2 - 844*s13*s23 + 331*s23^2) + 
              s12*(58*s13^3 - 591*s13^2*s23 - 236*s13*s23^2 + 121*s23^3)) + 
            p2q*p3q^3*(-116*s12^4 + 16*s13^4 + 15*s13^3*s23 - 
              802*s13^2*s23^2 + 783*s13*s23^3 - 80*s23^4 + s12^3*(-143*s13 + 
                272*s23) + s12^2*(-42*s13^2 - 599*s13*s23 + 692*s23^2) + 
              s12*(s13^3 - 768*s13^2*s23 + 415*s13*s23^2 + 224*s23^3))) + 
          p1q^3*(p2q^2*(-2*s13^4 + 20*s13^3*s23 + 131*s13^2*s23^2 - 
              262*s13*s23^3 + 13*s23^4 - s12^3*(4*s13 + 65*s23) + 
              s12^2*(2*s13^2 + 26*s13*s23 - 93*s23^2) + s12*(4*s13^3 + 
                75*s13^2*s23 - 256*s13*s23^2 - 15*s23^3)) + 
            2*p2q*p3q*(2*s12^4 - s13^4 + 14*s13^3*s23 + 64*s13^2*s23^2 - 
              286*s13*s23^3 + 113*s23^4 - s12^3*(3*s13 + 89*s23) - 
              s12^2*(s13^2 + 12*s13*s23 + 35*s23^2) + s12*(3*s13^3 + 
                47*s13^2*s23 - 315*s13*s23^2 + 169*s23^3)) + 
            p3q^2*(4*s12^4 - s12^3*(2*s13 + 119*s23) + s12^2*(-4*s13^2 - 
                52*s13*s23 + 17*s23^2) + s23*(10*s13^3 + 3*s13^2*s23 - 
                300*s13*s23^2 + 219*s23^3) + s12*(2*s13^3 + 25*s13^2*s23 - 
                366*s13*s23^2 + 359*s23^3))) + 
          p1q^2*(p2q^2*p3q*(23*s12^4 - 16*s13^4 - 50*s13^3*s23 + 
              842*s13^2*s23^2 - 630*s13*s23^3 + 30*s23^4 - s12^3*(2*s13 + 
                175*s23) + s12^2*(-5*s13^2 + 482*s13*s23 - 305*s23^2) + 
              s12*(4*s13^3 + 499*s13^2*s23 - 254*s13*s23^2 - 77*s23^3)) + 
            p2q*p3q^2*(58*s12^4 - 6*s13^4 + s12^3*(61*s13 - 412*s23) + 
              42*s13^3*s23 + 626*s13^2*s23^2 - 1110*s13*s23^3 + 232*s23^4 + 
              s12^2*(38*s13^2 + 256*s13*s23 - 622*s23^2) + s12*(29*s13^3 + 
                566*s13^2*s23 - 1011*s13*s23^2 + 80*s23^3)) + 
            p3q^3*(35*s12^4 + s12^3*(48*s13 - 247*s23) + s12^2*(27*s13^2 - 
                60*s13*s23 - 325*s23^2) + 2*s23*(14*s13^3 + 45*s13^2*s23 - 
                252*s13*s23^2 + 101*s23^3) + s12*(14*s13^3 + 155*s13^2*s23 - 
                636*s13*s23^2 + 159*s23^3)) - p2q^3*(s12^3*(15*s13 + 4*s23) + 
              2*s12^2*(8*s13^2 - 88*s13*s23 - s23^2) + s12*(11*s13^3 - 
                90*s13^2*s23 - 129*s13*s23^2 - 4*s23^3) + 2*(5*s13^4 + 
                33*s13^3*s23 - 152*s13^2*s23^2 + 13*s13*s23^3 + s23^4)))))/
        (108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) - 
       (p1q*(s12 + s13 + s23)*(p1q^5*s13*s23^2*(s12^2*(12*s13 - s23) + 
            2*s12*(6*s13^2 + 12*s13*s23 - s23^2) + 
            s23*(13*s13^2 + 12*s13*s23 - s23^2)) + p1q^4*s23*
           (p3q*(3*s12^3*s13*(-8*s13 + s23) - s12^2*s13*(12*s13^2 + 
                9*s13*s23 + 40*s23^2) + s23*(-13*s13^4 + 34*s13^3*s23 + 
                37*s13^2*s23^2 + 2*s13*s23^3 + 84*s23^4) + s12*(-12*s13^4 + 
                19*s13^3*s23 + 96*s13^2*s23^2 + 43*s13*s23^3 + 84*s23^4)) + 
            p2q*(2*s12^3*s13*(-6*s13 + s23) - s12^2*s13*(12*s13^2 + 
                8*s13*s23 + 41*s23^2) + s23*(-38*s13^4 - 13*s13^3*s23 + 
                16*s13^2*s23^2 + 3*s13*s23^3 + 84*s23^4) + s12*(-24*s13^4 - 
                28*s13^3*s23 + 64*s13^2*s23^2 + 44*s13*s23^3 + 84*s23^4))) - 
          (p2q + p3q)*(p2q^4*s13^2*s23*(s12^2*(s13 + 84*s23) + 
              2*s12*(s13^2 + 84*s13*s23 + 42*s23^2) + s13*(s13^2 + 
                84*s13*s23 + 83*s23^2)) - 2*p3q^4*(s12^4*(6*s13^2 - 
                2*s13*s23 - 42*s23^2) + 2*s12^2*s13*s23*(5*s13^2 - s13*s23 - 
                31*s23^2) - 3*s13^2*s23^2*(s13^2 + 6*s13*s23 - 7*s23^2) + 
              s12^3*(6*s13^3 + 5*s13^2*s23 - 43*s13*s23^2 - 42*s23^3) - 
              3*s12*s13*s23*(s13^3 - 2*s13^2*s23 + 14*s13*s23^2 - 7*s23^3)) + 
            2*p2q*p3q^3*(2*s12^4*s23*(s13 + 42*s23) + s12*s13*s23*(26*s13^3 - 
                18*s13^2*s23 + 100*s13*s23^2 - 63*s23^3) - 3*s13^2*s23*(
                s13^3 - 4*s13^2*s23 - 20*s13*s23^2 + 21*s23^3) + 
              s12^3*(18*s13^3 + 6*s13^2*s23 + 19*s13*s23^2 + 84*s23^3) + 
              s12^2*s13*(18*s13^3 + 15*s13^2*s23 - 77*s13*s23^2 + 
                122*s23^3)) + p2q^3*p3q*s13*(-3*s12^3*s23*(s13 + 56*s23) - 
              3*s12^2*s23*(3*s13^2 + 41*s13*s23 + 28*s23^2) + 
              s12*(12*s13^4 + 3*s13^3*s23 + 168*s13^2*s23^2 + 41*s13*s23^3 - 
                84*s23^4) + s13*(12*s13^4 - 3*s13^3*s23 + 119*s13^2*s23^2 + 
                123*s13*s23^3 - 83*s23^4)) + p2q^2*p3q^2*
             (2*s12^4*s23*(s13 + 42*s23) + s12^3*s23*(3*s13^2 - 211*s13*s23 + 
                84*s23^2) + 2*s13^2*s23*(-16*s13^3 + 23*s13^2*s23 + 
                64*s13*s23^2 - 83*s23^3) - 2*s12^2*s13*(18*s13^3 + 
                10*s13^2*s23 + 181*s13*s23^2 - 20*s23^3) - 
              s12*s13*(36*s13^4 + 17*s13^3*s23 + 33*s13^2*s23^2 - 
                81*s13*s23^3 + 167*s23^4))) + 
          p1q^3*(p3q^2*(2*s12^4*s13*(6*s13 - s23) + s12^3*s13*(12*s13^2 - 
                53*s13*s23 + 48*s23^2) - s12^2*s23*(4*s13^3 + 91*s13^2*s23 + 
                211*s13*s23^2 + 252*s23^3) + s23^2*(-39*s13^4 + 
                37*s13^3*s23 + 75*s13^2*s23^2 - 205*s13*s23^3 + 84*s23^4) - 
              s12*s23*(37*s13^4 + 26*s13^3*s23 - 57*s13^2*s23^2 + 
                130*s13*s23^3 + 168*s23^4)) - p2q*p3q*(2*s12^4*s13*s23 + 
              3*s12^3*s13*(8*s13^2 + 25*s13*s23 - 31*s23^2) + 
              s12*s23*(117*s13^4 + 183*s13^3*s23 - 85*s13^2*s23^2 + 
                169*s13*s23^3 + 168*s23^4) + s12^2*(24*s13^4 + 59*s13^3*s23 + 
                112*s13^2*s23^2 + 337*s13*s23^3 + 336*s23^4) + 
              s23*(-13*s13^5 + 130*s13^4*s23 + 52*s13^3*s23^2 - 
                18*s13^2*s23^3 + 409*s13*s23^4 - 168*s23^5)) - 
            p2q^2*(2*s12^3*s13*(5*s13 - 23*s23)*s23 - 2*s12*s13*(6*s13^4 + 
                2*s13^3*s23 - 29*s13^2*s23^2 + 26*s13*s23^3 - 20*s23^4) + 
              s12^2*(-12*s13^4 - 17*s13^3*s23 + 14*s13^2*s23^2 + 
                125*s13*s23^3 + 84*s23^4) + s23*(-37*s13^5 + 22*s13^4*s23 + 
                26*s13^3*s23^2 + 40*s13^2*s23^3 + 205*s13*s23^4 - 
                84*s23^5))) + p1q*(2*p3q^4*(2*s12^4*(9*s13^2 - 2*s13*s23 - 
                21*s23^2) - 3*s13*s23^2*(4*s13^3 + 10*s13^2*s23 - 
                35*s13*s23^2 + 7*s23^3) + s12^3*(18*s13^3 + 10*s13^2*s23 + 
                23*s13*s23^2 + 84*s23^3) + s12^2*s23*(32*s13^3 + 
                27*s13^2*s23 + 67*s13*s23^2 + 126*s23^3) + s12*s13*s23*(
                -12*s13^3 + 2*s13^2*s23 - 24*s13*s23^2 + 187*s23^3)) + 
            p2q^4*s13*(2*s12^3*s23*(s13 + 42*s23) + s12^2*s23*(7*s13^2 + 
                40*s13*s23 + 84*s23^2) - 4*s12*(3*s13^4 + s13^3*s23 + 
                20*s13^2*s23^2 - 53*s13*s23^3 - 42*s23^4) + s13*(-12*s13^4 + 
                3*s13^3*s23 - 32*s13^2*s23^2 + 131*s13*s23^3 + 250*s23^4)) + 
            2*p2q*p3q^3*(4*s12^4*(3*s13^2 - 2*s13*s23 - 21*s23^2) - 
              4*s12^3*(9*s13^3 + 7*s13^2*s23 - 59*s13*s23^2 - 63*s23^3) + 
              6*s12*s13*s23*(-17*s13^3 + 6*s13^2*s23 + 18*s13*s23^2 + 
                107*s23^3) + s13*s23*(9*s13^4 - 22*s13^3*s23 - 26*s13^2*
                 s23^2 + 410*s13*s23^3 - 63*s23^4) + s12^2*(-48*s13^4 - 
                35*s13^3*s23 + 266*s13^2*s23^2 + 277*s13*s23^3 + 
                336*s23^4)) + p2q^2*p3q^2*(-2*s12^4*s23*(5*s13 + 42*s23) + 
              s12^3*(-60*s13^3 - 45*s13^2*s23 + 892*s13*s23^2 + 504*s23^3) + 
              s13*s23*(122*s13^4 + 79*s13^3*s23 + 247*s13^2*s23^2 + 
                1203*s13*s23^3 - 167*s23^4) + s12^2*(24*s13^4 + 
                14*s13^3*s23 + 1049*s13^2*s23^2 + 759*s13*s23^3 + 
                588*s23^4) + s12*s13*(84*s13^4 - 45*s13^3*s23 + 284*s13^2*
                 s23^2 + 773*s13*s23^3 + 1538*s23^4)) + 
            p2q^3*p3q*(-2*s12^4*s13*s23 + 3*s12^3*s23*(-s13^2 + 183*s13*s23 + 
                56*s23^2) + s12^2*(48*s13^4 + 47*s13^3*s23 + 560*s13^2*
                 s23^2 + 421*s13*s23^3 + 168*s23^4) + s12*s13*(24*s13^4 + 
                23*s13^3*s23 + 37*s13^2*s23^2 + 681*s13*s23^3 + 795*s23^4) + 
              s13*(-24*s13^5 + 71*s13^4*s23 + 18*s13^3*s23^2 + 332*s13^2*
                 s23^3 + 830*s13*s23^4 - 83*s23^5))) - 
          p1q^2*(p3q^3*(6*s12^4*s13*(-6*s13 + s23) - 2*s12^2*s13*s23*(
                26*s13^2 - 6*s13*s23 + 43*s23^2) + 2*s13*s23^2*(22*s13^3 + 
                4*s13^2*s23 - 109*s13*s23^2 + 125*s23^3) - s12^3*(36*s13^3 - 
                19*s13^2*s23 + 177*s13*s23^2 + 252*s23^3) + 
              s12*s23*(43*s13^4 + 41*s13^3*s23 - 21*s13^2*s23^2 - 
                157*s13*s23^3 + 252*s23^4)) + p2q*p3q^2*
             (-2*s12^4*s13*(6*s13 - 5*s23) + s12^3*(72*s13^3 + 116*s13^2*
                 s23 - 435*s13*s23^2 - 420*s23^3) + s12^2*(84*s13^4 + 
                105*s13^3*s23 + 55*s13^2*s23^2 + 130*s13*s23^3 + 168*s23^4) + 
              s12*s23*(238*s13^4 + 379*s13^3*s23 + 148*s13^2*s23^2 - 
                147*s13*s23^3 + 588*s23^4) + s13*s23*(-25*s13^4 + 
                189*s13^3*s23 + 185*s13^2*s23^2 - 319*s13*s23^3 + 
                790*s23^4)) + p2q^3*(2*s12^3*s13*(s13 - 43*s23)*s23 + 
              s12^2*(-12*s13^4 - 19*s13^3*s23 + 14*s13^2*s23^2 + 
                127*s13*s23^3 + 84*s23^4) + s12*(-8*s13^4*s23 + 
                92*s13^3*s23^2 - 38*s13^2*s23^3 + 44*s13*s23^4 + 84*s23^5) + 
              s13*(12*s13^5 - 35*s13^4*s23 - 8*s13^3*s23^2 - 70*s13^2*s23^3 - 
                74*s13*s23^4 + 251*s23^5)) + p2q^2*p3q*(4*s12^4*s13*s23 + 
              3*s12^3*(8*s13^3 + 13*s13^2*s23 - 115*s13*s23^2 - 56*s23^3) - 
              2*s12^2*(18*s13^4 + 21*s13^3*s23 + 7*s13^2*s23^2 - 
                171*s13*s23^3 - 126*s23^4) + 4*s13*s23*(-30*s13^4 + 
                11*s13^3*s23 + 10*s13^2*s23^2 - 49*s13*s23^3 + 198*s23^4) + 
              s12*(-60*s13^5 + 7*s13^4*s23 + 267*s13^3*s23^2 + 75*s13^2*
                 s23^3 + 55*s13*s23^4 + 420*s23^5)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23^2*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((ep^2*p2q*(s12 + s13 + s23)*(2*p2q^2*s13^2*(s12 + s13 - 3*s23) - 
          p1q^2*s23*(3*s12^2 - 4*s12*s13 + s13^2 + 6*s12*s23 - 4*s13*s23 + 
            3*s23^2) + p2q*p3q*s13*(-3*s12^2 - 2*s12*s13 + s13^2 + 
            4*s12*s23 - 8*s13*s23 + 7*s23^2) + 
          p3q^2*(s12^3 - 2*(s13 - s23)^2*s23 - s12*(s13^2 - 4*s13*s23 + 
              3*s23^2)) + p1q*(p2q*s13*(-s12^2 + (s13 - 3*s23)^2 + 
              8*s12*s23) + p3q*(s12^3 - 3*s12^2*s23 + s23*(-3*s13^2 + 
                8*s13*s23 - 5*s23^2) - s12*(s13^2 - 8*s13*s23 + 9*s23^2)))))/
        (54*(p1q + p2q + p3q)*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) - (ep*p2q*(s12 + s13 + s23)*
         (2*p1q^5*s23^2*(s12^2 - s13^2 + 2*s12*s23 + s23^2) + 
          p1q^4*s23*(p3q*(-6*s12^3 + 2*s13^3 + 11*s13^2*s23 - 112*s13*s23^2 + 
              7*s23^3 + s12^2*(6*s13 + 7*s23) - 2*s12*(s13^2 + 55*s13*s23 - 
                10*s23^2)) + p2q*(-4*s12^3 + 4*s13^3 + 13*s13^2*s23 - 
              118*s13*s23^2 + s23^3 + s12^2*(4*s13 + 5*s23) - 
              2*s12*(2*s13^2 + 59*s13*s23 - 5*s23^2))) + 
          (p2q + p3q)*(2*p2q^4*s13^2*(s12^2 + 2*s12*s13 + s13^2 - s23^2) + 
            2*p2q^3*p3q*s13*(-3*s12^3 + 39*s13^3 - 31*s13^2*s23 - 
              5*s13*s23^2 + s23^3 + 3*s12^2*(13*s13 + s23) + s12*(81*s13^2 - 
                30*s13*s23 - s23^2)) + p2q^2*p3q^2*(4*s12^4 - 
              s12^3*(113*s13 + 2*s23) - s12^2*(61*s13^2 + 58*s13*s23 + 
                4*s23^2) + s12*(197*s13^3 - 306*s13^2*s23 + 27*s13*s23^2 + 
                2*s23^3) + s13*(141*s13^3 - 238*s13^2*s23 + 13*s13*s23^2 + 
                8*s23^3)) + p3q^4*(31*s12^4 + s12^3*(-11*s13 + 62*s23) + 
              16*s13*s23*(-5*s13^2 + 4*s13*s23 + s23^2) + s12^2*(-103*s13^2 + 
                92*s13*s23 + 43*s23^2) + s12*(-61*s13^3 - 54*s13^2*s23 + 
                115*s13*s23^2 + 12*s23^3)) + p2q*p3q^3*(31*s12^4 + 
              s12^3*(-134*s13 + 50*s23) + s12^2*(-264*s13^2 - 2*s13*s23 + 
                31*s23^2) - 2*s12*(19*s13^3 + 165*s13^2*s23 - 64*s13*s23^2 - 
                6*s23^3) + s13*(61*s13^3 - 266*s13^2*s23 + 77*s13*s23^2 + 
                20*s23^3))) + p1q*(2*p2q^4*s13*(-2*s12^3 + 37*s13^3 - 
              34*s13^2*s23 - 5*s13*s23^2 + 2*s23^3 + s12^2*(39*s13 + 2*s23) + 
              s12*(78*s13^2 - 34*s13*s23 - 2*s23^2)) + p2q*p3q^3*
             (116*s12^4 + 80*s13^4 - 783*s13^3*s23 + 802*s13^2*s23^2 - 
              15*s13*s23^3 - 16*s23^4 + s12^3*(-272*s13 + 143*s23) + 
              s12^2*(-692*s13^2 + 599*s13*s23 + 42*s23^2) - s12*(224*s13^3 + 
                415*s13^2*s23 - 768*s13*s23^2 + s23^3)) + 
            2*p2q^3*p3q*(2*s12^4 + 113*s13^4 - 286*s13^3*s23 + 
              64*s13^2*s23^2 + 14*s13*s23^3 - s23^4 - s12^3*(89*s13 + 
                3*s23) - s12^2*(35*s13^2 + 12*s13*s23 + s23^2) + 
              s12*(169*s13^3 - 315*s13^2*s23 + 47*s13*s23^2 + 3*s23^3)) + 
            p3q^4*(62*s12^4 + s12^3*(-34*s13 + 74*s23) + s12^2*(-218*s13^2 + 
                309*s13*s23 - 2*s23^2) + s12*(-122*s13^3 + 28*s13^2*s23 + 
                292*s13*s23^2 - 26*s23^3) - s23*(179*s13^3 - 310*s13^2*s23 + 
                35*s13*s23^2 + 12*s23^3)) + p2q^2*p3q^2*(58*s12^4 + 
              232*s13^4 - 1110*s13^3*s23 + 626*s13^2*s23^2 + 42*s13*s23^3 - 
              6*s23^4 + s12^3*(-412*s13 + 61*s23) + s12^2*(-622*s13^2 + 
                256*s13*s23 + 38*s23^2) + s12*(80*s13^3 - 1011*s13^2*s23 + 
                566*s13*s23^2 + 29*s23^3))) - 
          p1q^2*(p2q^2*p3q*(-23*s12^4 - 30*s13^4 + 630*s13^3*s23 - 
              842*s13^2*s23^2 + 50*s13*s23^3 + 16*s23^4 + s12^3*(175*s13 + 
                2*s23) + s12^2*(305*s13^2 - 482*s13*s23 + 5*s23^2) + 
              s12*(77*s13^3 + 254*s13^2*s23 - 499*s13*s23^2 - 4*s23^3)) + 
            p2q^3*(-13*s13^4 + 262*s13^3*s23 - 131*s13^2*s23^2 - 
              20*s13*s23^3 + 2*s23^4 + s12^3*(65*s13 + 4*s23) + 
              s12^2*(93*s13^2 - 26*s13*s23 - 2*s23^2) + s12*(15*s13^3 + 
                256*s13^2*s23 - 75*s13*s23^2 - 4*s23^3)) + 
            p2q*p3q^2*(-58*s12^4 - 17*s13^4 + 484*s13^3*s23 - 
              1160*s13^2*s23^2 + 292*s13*s23^3 + 33*s23^4 + 5*s12^3*(27*s13 + 
                4*s23) + s12^2*(331*s13^2 - 844*s13*s23 + 103*s23^2) + 
              s12*(121*s13^3 - 236*s13^2*s23 - 591*s13*s23^2 + 58*s23^3)) + 
            p3q^3*(-35*s12^4 + s12^3*(25*s13 + 28*s23) + s12^2*(119*s13^2 - 
                378*s13*s23 + 106*s23^2) + s23*(114*s13^3 - 451*s13^2*s23 + 
                220*s13*s23^2 + 17*s23^3) + s12*(59*s13^3 - 232*s13^2*s23 - 
                159*s13*s23^2 + 60*s23^3))) - 
          p1q^3*(p3q^2*(-4*s12^4 + 2*s12^3*(s13 + 23*s23) + s12^2*(4*s13^2 - 
                167*s13*s23 + 56*s23^2) + s13*s23*(13*s13^2 - 218*s13*s23 + 
                281*s23^2) - 2*s12*(s13^3 + 74*s13^2*s23 - 64*s13*s23^2 - 
                3*s23^3)) + p2q*p3q*(-4*s12^4 + 2*s13^4 + 41*s13^3*s23 - 
              516*s13^2*s23^2 + 357*s13*s23^3 + 16*s23^4 + s12^3*(6*s13 + 
                55*s23) + s12^2*(2*s13^2 - 345*s13*s23 + 66*s23^2) + 
              s12*(-6*s13^3 - 271*s13^2*s23 + 46*s13*s23^2 + 23*s23^3)) + 
            p2q^2*(s12^3*(4*s13 + 15*s23) - 2*s12^2*(s13^2 + 88*s13*s23 - 
                8*s23^2) - s12*(4*s13^3 + 129*s13^2*s23 + 90*s13*s23^2 - 
                11*s23^3) + 2*(s13^4 + 13*s13^3*s23 - 152*s13^2*s23^2 + 
                33*s13*s23^3 + 5*s23^4)))))/(108*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23*(p1q^2*s23*(s12 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p2q*s13 - p3q*(s12 + s23)) - 
          p1q*(p3q*(s12 + s13 - s23)*(s12 + s23) + p2q*(s12^2 + 2*s13*s23 + 
              s12*(s13 + s23))))) + (p2q*(s12 + s13 + s23)*
         (p1q^5*s13*s23^2*(s12^2*(84*s13 + s23) + 2*s12*(42*s13^2 + 
              84*s13*s23 + s23^2) + s23*(83*s13^2 + 84*s13*s23 + s23^2)) - 
          p1q^4*s23*(p3q*(3*s12^3*s13*(56*s13 + s23) + s12^2*s13*(84*s13^2 + 
                39*s13*s23 + 8*s23^2) + s12*(84*s13^4 - 125*s13^3*s23 - 
                336*s13^2*s23^2 - 5*s13*s23^3 - 12*s23^4) + s23*(83*s13^4 - 
                206*s13^3*s23 - 203*s13^2*s23^2 + 2*s13*s23^3 - 12*s23^4)) + 
            p2q*(2*s12^3*s13*(42*s13 + s23) + s12^2*s13*(84*s13^2 + 
                40*s13*s23 + 7*s23^2) + s23*(250*s13^4 + 131*s13^3*s23 - 
                32*s13^2*s23^2 + 3*s13*s23^3 - 12*s23^4) + 4*s12*(42*s13^4 + 
                53*s13^3*s23 - 20*s13^2*s23^2 - s13*s23^3 - 3*s23^4))) + 
          (p2q + p3q)*(p2q^4*s13^2*s23*(s12^2*(s13 - 12*s23) + 
              s13*(s13^2 - 12*s13*s23 - 13*s23^2) + 2*s12*(s13^2 - 
                12*s13*s23 - 6*s23^2)) + 2*p3q^4*(2*s12^2*s13*s23*(31*s13^2 + 
                s13*s23 - 5*s23^2) + 2*s12^4*(21*s13^2 + s13*s23 - 3*s23^2) + 
              3*s13^2*s23^2*(-7*s13^2 + 6*s13*s23 + s23^2) + 
              s12^3*(42*s13^3 + 43*s13^2*s23 - 5*s13*s23^2 - 6*s23^3) + 
              3*s12*s13*s23*(-7*s13^3 + 14*s13^2*s23 - 2*s13*s23^2 + 
                s23^3)) + 2*p2q*p3q^3*(2*s12^4*(s13 - 6*s23)*s23 + 
              3*s13^2*s23*(7*s13^3 - 28*s13^2*s23 + 4*s13*s23^2 + 3*s23^3) + 
              s12*s13*s23*(-166*s13^3 - 18*s13^2*s23 + 4*s13*s23^2 + 
                9*s23^3) - s12^3*(126*s13^3 + 66*s13^2*s23 + 5*s13*s23^2 + 
                12*s23^3) - s12^2*s13*(126*s13^3 + 129*s13^2*s23 + 
                29*s13*s23^2 + 22*s23^3)) - p2q^3*p3q*s13*
             (3*s12^3*(s13 - 8*s23)*s23 - 3*s12^2*s23*(13*s13^2 + 7*s13*s23 + 
                4*s23^2) + s13*(84*s13^4 + 3*s13^3*s23 + 25*s13^2*s23^2 + 
                21*s13*s23^3 - 13*s23^4) + s12*(84*s13^4 + 45*s13^3*s23 + 
                72*s13^2*s23^2 + 7*s13*s23^3 - 12*s23^4)) + 
            p2q^2*p3q^2*(2*s12^4*(s13 - 6*s23)*s23 + s12^3*s23*(-45*s13^2 + 
                29*s13*s23 - 12*s23^2) + 2*s12^2*s13*(126*s13^3 + 
                86*s13^2*s23 + 35*s13*s23^2 - 4*s23^3) + 2*s13^2*s23*(
                104*s13^3 - 25*s13^2*s23 - 8*s13*s23^2 + 13*s23^3) + 
              s12*s13*(252*s13^4 + 175*s13^3*s23 + 15*s13^2*s23^2 + 
                33*s13*s23^3 + 25*s23^4))) + 
          p1q^2*(p3q^3*(6*s12^4*s13*(42*s13 + s23) + 2*s12^2*s13*s23*(
                142*s13^2 - 258*s13*s23 + 5*s23^2) + 2*s13*s23^2*(
                -146*s13^3 + 124*s13^2*s23 + 35*s13*s23^2 - 19*s23^3) + 
              s12^3*(252*s13^3 - 173*s13^2*s23 + 15*s13*s23^2 + 36*s23^3) + 
              s12*s23*(-293*s13^4 + 281*s13^3*s23 - 69*s13^2*s23^2 + 
                35*s13*s23^3 - 36*s23^4)) + p2q*p3q^2*
             (2*s12^4*s13*(42*s13 + 5*s23) + s12^3*(-504*s13^3 - 
                892*s13^2*s23 + 45*s13*s23^2 + 60*s23^3) + 
              s13*s23*(167*s13^4 - 1203*s13^3*s23 - 247*s13^2*s23^2 - 
                79*s13*s23^3 - 122*s23^4) - s12^2*(588*s13^4 + 759*s13^3*
                 s23 + 1049*s13^2*s23^2 + 14*s13*s23^3 + 24*s23^4) - 
              s12*s23*(1538*s13^4 + 773*s13^3*s23 + 284*s13^2*s23^2 - 
                45*s13*s23^3 + 84*s23^4)) + p2q^2*p3q*(4*s12^4*s13*s23 - 
              3*s12^3*(56*s13^3 + 115*s13^2*s23 - 13*s13*s23^2 - 8*s23^3) + 
              4*s13*s23*(198*s13^4 - 49*s13^3*s23 + 10*s13^2*s23^2 + 
                11*s13*s23^3 - 30*s23^4) + 2*s12^2*(126*s13^4 + 171*s13^3*
                 s23 - 7*s13^2*s23^2 - 21*s13*s23^3 - 18*s23^4) + 
              s12*(420*s13^5 + 55*s13^4*s23 + 75*s13^3*s23^2 + 267*s13^2*
                 s23^3 + 7*s13*s23^4 - 60*s23^5)) + 
            p2q^3*(2*s12^3*s13*s23*(-23*s13 + 5*s23) + s12^2*(84*s13^4 + 
                125*s13^3*s23 + 14*s13^2*s23^2 - 17*s13*s23^3 - 12*s23^4) - 
              2*s12*s23*(-20*s13^4 + 26*s13^3*s23 - 29*s13^2*s23^2 + 
                2*s13*s23^3 + 6*s23^4) + s13*(-84*s13^5 + 205*s13^4*s23 + 
                40*s13^3*s23^2 + 26*s13^2*s23^3 + 22*s13*s23^4 - 
                37*s23^5))) + p1q*(2*p3q^4*(2*s12^4*(63*s13^2 + 2*s13*s23 - 
                3*s23^2) - 3*s13*s23^2*(28*s13^3 - 26*s13^2*s23 - 
                5*s13*s23^2 + s23^3) + s12^3*(126*s13^3 + 62*s13^2*s23 + 
                s13*s23^2 + 12*s23^3) + s12^2*s23*(184*s13^3 - 75*s13^2*s23 + 
                5*s13*s23^2 + 18*s23^3) + s12*s13*s23*(-84*s13^3 + 
                142*s13^2*s23 - 24*s13*s23^2 + 29*s23^3)) + 
            p2q^4*s13*(-2*s12^3*(s13 - 6*s23)*s23 + s12^2*s23*(41*s13^2 + 
                8*s13*s23 + 12*s23^2) - 4*s12*(21*s13^4 + 11*s13^3*s23 + 
                16*s13^2*s23^2 - 7*s13*s23^3 - 6*s23^4) + s13*(-84*s13^4 - 
                3*s13^3*s23 - 16*s13^2*s23^2 + 13*s13*s23^3 + 38*s23^4)) + 
            2*p2q*p3q^3*(4*s12^4*(21*s13^2 + 2*s13*s23 - 3*s23^2) - 
              6*s12*s13*s23*(107*s13^3 + 18*s13^2*s23 + 6*s13*s23^2 - 
                17*s23^3) - 4*s12^3*(63*s13^3 + 59*s13^2*s23 - 7*s13*s23^2 - 
                9*s23^3) + s13*s23*(63*s13^4 - 410*s13^3*s23 + 26*s13^2*
                 s23^2 + 22*s13*s23^3 - 9*s23^4) + s12^2*(-336*s13^4 - 
                277*s13^3*s23 - 266*s13^2*s23^2 + 35*s13*s23^3 + 48*s23^4)) + 
            p2q^2*p3q^2*(2*s12^4*(5*s13 - 6*s23)*s23 + s12^3*(-420*s13^3 - 
                435*s13^2*s23 + 116*s13*s23^2 + 72*s23^3) + 
              s13*s23*(790*s13^4 - 319*s13^3*s23 + 185*s13^2*s23^2 + 
                189*s13*s23^3 - 25*s23^4) + s12^2*(168*s13^4 + 130*s13^3*
                 s23 + 55*s13^2*s23^2 + 105*s13*s23^3 + 84*s23^4) + 
              s12*s13*(588*s13^4 - 147*s13^3*s23 + 148*s13^2*s23^2 + 
                379*s13*s23^3 + 238*s23^4)) + p2q^3*p3q*(2*s12^4*s13*s23 + 
              3*s12^3*s23*(-31*s13^2 + 25*s13*s23 + 8*s23^2) + 
              s12^2*(336*s13^4 + 337*s13^3*s23 + 112*s13^2*s23^2 + 
                59*s13*s23^3 + 24*s23^4) + s12*s13*(168*s13^4 + 169*s13^3*
                 s23 - 85*s13^2*s23^2 + 183*s13*s23^3 + 117*s23^4) + 
              s13*(-168*s13^5 + 409*s13^4*s23 - 18*s13^3*s23^2 + 
                52*s13^2*s23^3 + 130*s13*s23^4 - 13*s23^5))) + 
          p1q^3*(p3q^2*(s12^3*s13^2*(84*s13 - 379*s23) + 2*s12^4*s13*(
                42*s13 + s23) - s12^2*s23*(44*s13^3 + 485*s13^2*s23 + 
                29*s13*s23^2 + 36*s23^3) + s12*s23*(-251*s13^4 + 
                122*s13^3*s23 + 135*s13^2*s23^2 - 14*s13*s23^3 - 24*s23^4) + 
              s23^2*(-249*s13^4 + 251*s13^3*s23 + 165*s13^2*s23^2 - 
                35*s13*s23^3 + 12*s23^4)) + p2q^2*(2*s12^3*s13*s23*(-43*s13 + 
                s23) + s12^2*(84*s13^4 + 127*s13^3*s23 + 14*s13^2*s23^2 - 
                19*s13*s23^3 - 12*s23^4) + 2*s12*s13*(42*s13^4 + 
                22*s13^3*s23 - 19*s13^2*s23^2 + 46*s13*s23^3 - 4*s23^4) + 
              s23*(251*s13^5 - 74*s13^4*s23 - 70*s13^3*s23^2 - 8*s13^2*
                 s23^3 - 35*s13*s23^4 + 12*s23^5)) + 
            p2q*p3q*(2*s12^4*s13*s23 - 3*s12^3*s13*(56*s13^2 + 183*s13*s23 - 
                s23^2) - s12*s23*(795*s13^4 + 681*s13^3*s23 + 37*s13^2*
                 s23^2 + 23*s13*s23^3 + 24*s23^4) - s12^2*(168*s13^4 + 
                421*s13^3*s23 + 560*s13^2*s23^2 + 47*s13*s23^3 + 48*s23^4) + 
              s23*(83*s13^5 - 830*s13^4*s23 - 332*s13^3*s23^2 - 
                18*s13^2*s23^3 - 71*s13*s23^4 + 24*s23^5)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23^2*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((-5*ep^2*p3q*(s12 + s13 + s23)*(2*p3q^2*s12^2*((s13 - s23)^2 + 
            s12*(s13 + s23)) + p1q^2*s23*(4*s12*s13*(s13 + s23) - 
            (s13 - s23)*(s13 + s23)^2 - s12^2*(3*s13 + s23)) + 
          p2q^2*s13*(4*s12*s23*(s13 + s23) + (s13 - s23)*(s13 + s23)^2 - 
            s12^2*(s13 + 3*s23)) + p2q*p3q*s12*(-3*s13^3 + s13^2*s23 + 
            3*s13*s23^2 - s23^3 + s12^2*(s13 + s23) - 2*s12*s13*
             (s13 + 5*s23)) + p1q*(p3q*s12*(-s13^3 + 3*s13^2*s23 + 
              s13*s23^2 - 3*s23^3 + s12^2*(s13 + s23) - 2*s12*s23*(5*s13 + 
                s23)) + p2q*(8*s12*s13*s23*(s13 + s23) + (s13^2 - s23^2)^2 - 
              s12^2*(s13^2 + 6*s13*s23 + s23^2)))))/(27*(p1q + p2q + p3q)*s12*
         s13*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) - 
       (p3q*(s12 + s13 + s23)*(-(p1q^5*s13*s23^2*(s12^2*(12*s13 - 5*s23) + 
             2*s12*(6*s13^2 + 12*s13*s23 - 5*s23^2) + 
             s23*(17*s13^2 + 12*s13*s23 - 5*s23^2))) + 
          p1q^4*s23*(p2q*(2*s12^3*s13*(6*s13 - 5*s23) + s12^2*s13*(12*s13^2 + 
                16*s13*s23 - 11*s23^2) + 4*s12*(6*s13^4 + 5*s13^3*s23 - 
                14*s13^2*s23^2 - s13*s23^3 + 3*s23^4) + s23*(46*s13^4 - 
                7*s13^3*s23 - 56*s13^2*s23^2 - 15*s13*s23^3 + 12*s23^4)) + 
            p3q*(3*s12^3*s13*(8*s13 - 5*s23) + s12^2*s13*(12*s13^2 + 
                21*s13*s23 - 16*s23^2) + s23*(17*s13^4 - 50*s13^3*s23 - 
                65*s13^2*s23^2 - 10*s13*s23^3 + 12*s23^4) + s12*(12*s13^4 - 
                23*s13^3*s23 - 72*s13^2*s23^2 + s13*s23^3 + 12*s23^4))) + 
          (p2q + p3q)*(p2q^4*s13^2*s23*(s12^2*(5*s13 - 12*s23) + 
              s13*(5*s13^2 - 12*s13*s23 - 17*s23^2) + 2*s12*(5*s13^2 - 
                12*s13*s23 - 6*s23^2)) - 2*p3q^4*(-3*s13^2*(s13 - s23)^2*s23^
                2 + 2*s12^4*(3*s13^2 - 5*s13*s23 + 3*s23^2) + 
              2*s12^2*s13*s23*(7*s13^2 - 5*s13*s23 + 7*s23^2) - 
              3*s12*s13*s23*(s13^3 - 2*s13^2*s23 - 2*s13*s23^2 + s23^3) + 
              s12^3*(6*s13^3 + s13^2*s23 + s13*s23^2 + 6*s23^3)) + 
            2*p2q*p3q^3*(2*s12^4*(5*s13 - 6*s23)*s23 + s12^2*s13*(18*s13^3 + 
                3*s13^2*s23 + 23*s13*s23^2 - 38*s23^3) + s12^3*(18*s13^3 - 
                6*s13^2*s23 - 13*s13*s23^2 - 12*s23^3) - 3*s13^2*s23*(s13^3 - 
                4*s13^2*s23 + 4*s13*s23^2 - 3*s23^3) + s12*s13*s23*(
                34*s13^3 + 6*s13^2*s23 - 28*s13*s23^2 + 9*s23^3)) + 
            p2q^3*p3q*s13*(-3*s12^3*(5*s13 - 8*s23)*s23 + 3*s12^2*s23*(
                -7*s13^2 + 11*s13*s23 + 4*s23^2) + s12*(12*s13^4 - 
                9*s13^3*s23 - 48*s13^2*s23^2 - 11*s13*s23^3 + 12*s23^4) + 
              s13*(12*s13^4 - 15*s13^3*s23 - 53*s13^2*s23^2 - 33*s13*s23^3 + 
                17*s23^4)) + p2q^2*p3q^2*(2*s12^4*(5*s13 - 6*s23)*s23 + 
              s12^3*s23*(-9*s13^2 + 25*s13*s23 - 12*s23^2) - 2*s13^2*s23*(
                20*s13^3 + 5*s13^2*s23 + 4*s13*s23^2 - 17*s23^3) - 
              2*s12^2*s13*(18*s13^3 + 2*s13^2*s23 - 67*s13*s23^2 + 8*s23^3) + 
              s12*s13*(-36*s13^4 + 11*s13^3*s23 + 51*s13^2*s23^2 - 
                3*s13*s23^3 + 29*s23^4))) + 
          p1q*(-2*p3q^4*(2*s12^4*(9*s13^2 - 10*s13*s23 + 3*s23^2) + 
              s12*s13*s23*(-12*s13^3 + 34*s13^2*s23 - 37*s23^3) + 
              s12^2*s23*(52*s13^3 - 33*s13^2*s23 + 11*s13*s23^2 - 18*s23^3) + 
              s12^3*(18*s13^3 + 14*s13^2*s23 + 7*s13*s23^2 - 12*s23^3) + 
              3*s13*s23^2*(-4*s13^3 + 6*s13^2*s23 - 5*s13*s23^2 + s23^3)) + 
            p2q^4*s13*(-2*s12^3*(5*s13 - 6*s23)*s23 + s12^2*s23*(-11*s13^2 + 
                16*s13*s23 + 12*s23^2) + 4*s12*(3*s13^4 - s13^3*s23 - 
                14*s13^2*s23^2 + 5*s13*s23^3 + 6*s23^4) + s13*(12*s13^4 - 
                15*s13^3*s23 - 56*s13^2*s23^2 - 7*s13*s23^3 + 46*s23^4)) + 
            2*p2q*p3q^3*(-4*s12^4*(3*s13^2 - 10*s13*s23 + 3*s23^2) + 
              4*s12^3*(9*s13^3 + 2*s13^2*s23 + 2*s13*s23^2 + 9*s23^3) + 
              6*s12*s13*s23*(23*s13^3 + 12*s13^2*s23 + 12*s13*s23^2 + 
                23*s23^3) + s13*s23*(-9*s13^4 + 86*s13^3*s23 + 34*s13^2*
                 s23^2 + 86*s13*s23^3 - 9*s23^4) + s12^2*(48*s13^4 + 
                19*s13^3*s23 + 206*s13^2*s23^2 + 19*s13*s23^3 + 48*s23^4)) + 
            p2q^2*p3q^2*(2*s12^4*(25*s13 - 6*s23)*s23 + s12^3*(60*s13^3 - 
                15*s13^2*s23 + 76*s13*s23^2 + 72*s23^3) + s13*s23*(
                -154*s13^4 + 61*s13^3*s23 + 133*s13^2*s23^2 + 249*s13*s23^3 - 
                29*s23^4) + s12^2*(-24*s13^4 + 2*s13^3*s23 + 491*s13^2*
                 s23^2 + 93*s13*s23^3 + 84*s23^4) + s12*s13*(-84*s13^4 + 
                129*s13^3*s23 + 140*s13^2*s23^2 + 167*s13*s23^3 + 
                302*s23^4)) + p2q^3*p3q*(10*s12^4*s13*s23 + 3*s12^3*s23*(
                -11*s13^2 + 21*s13*s23 + 8*s23^2) + s12^2*(-48*s13^4 - 
                43*s13^3*s23 + 224*s13^2*s23^2 + 55*s13*s23^3 + 24*s23^4) + 
              s12*s13*(-24*s13^4 - 19*s13^3*s23 - 17*s13^2*s23^2 + 
                99*s13*s23^3 + 129*s23^4) + s13*(24*s13^5 - 115*s13^4*s23 - 
                90*s13^3*s23^2 + 68*s13^2*s23^3 + 170*s13*s23^4 - 
                17*s23^5))) - p1q^3*(p3q^2*(2*s12^4*s13*(6*s13 - 5*s23) + 
              s12^3*s13*(12*s13^2 - 49*s13*s23 + 24*s23^2) + 
              s12^2*s23*(4*s13^3 - 167*s13^2*s23 + 25*s13*s23^2 + 36*s23^3) + 
              s23^2*(-51*s13^4 + 41*s13^3*s23 + 63*s13^2*s23^2 + 
                55*s13*s23^3 - 12*s23^4) + s12*s23*(-41*s13^4 + 
                14*s13^3*s23 - 3*s13^2*s23^2 - 2*s13*s23^3 + 24*s23^4)) + 
            p2q^2*(-2*s12^3*s13*(s13 - 7*s23)*s23 + 2*s12*s13*(6*s13^4 - 
                2*s13^3*s23 - 25*s13^2*s23^2 - 2*s13*s23^3 + 8*s23^4) + 
              s12^2*(12*s13^4 + 13*s13^3*s23 - 70*s13^2*s23^2 + 
                23*s13*s23^3 + 12*s23^4) + s23*(41*s13^5 - 62*s13^4*s23 - 
                82*s13^3*s23^2 + 16*s13^2*s23^3 + 55*s13*s23^4 - 12*s23^5)) - 
            p2q*p3q*(10*s12^4*s13*s23 + 3*s12^3*s13*(8*s13^2 + 21*s13*s23 - 
                11*s23^2) + s12^2*(24*s13^4 + 55*s13^3*s23 + 224*s13^2*
                 s23^2 - 43*s13*s23^3 - 48*s23^4) + s12*s23*(129*s13^4 + 
                99*s13^3*s23 - 17*s13^2*s23^2 - 19*s13*s23^3 - 24*s23^4) + 
              s23*(-17*s13^5 + 170*s13^4*s23 + 68*s13^3*s23^2 - 
                90*s13^2*s23^3 - 115*s13*s23^4 + 24*s23^5))) + 
          p1q^2*(p3q^3*(-6*s12^4*s13*(6*s13 - 5*s23) + 2*s12^2*s13*s23*(
                -46*s13^2 + 90*s13*s23 + s23^2) - s12^3*(36*s13^3 + 
                s13^2*s23 + 21*s13*s23^2 - 36*s23^3) + 2*s13*s23^2*(
                26*s13^3 - 16*s13^2*s23 + 7*s13*s23^2 - 23*s23^3) + 
              s12*s23*(47*s13^4 - 59*s13^3*s23 + 63*s13^2*s23^2 + 
                79*s13*s23^3 - 36*s23^4)) + p2q*p3q^2*
             (2*s12^4*s13*(-6*s13 + 25*s23) + s12^3*(72*s13^3 + 
                76*s13^2*s23 - 15*s13*s23^2 + 60*s23^3) + s13*s23*(
                -29*s13^4 + 249*s13^3*s23 + 133*s13^2*s23^2 + 61*s13*s23^3 - 
                154*s23^4) + s12*s23*(302*s13^4 + 167*s13^3*s23 + 
                140*s13^2*s23^2 + 129*s13*s23^3 - 84*s23^4) + 
              s12^2*(84*s13^4 + 93*s13^3*s23 + 491*s13^2*s23^2 + 
                2*s13*s23^3 - 24*s23^4)) + p2q^2*p3q*(20*s12^4*s13*s23 + 
              3*s12^3*(8*s13^3 + s13^2*s23 + s13*s23^2 + 8*s23^3) - 
              2*s12^2*(18*s13^4 + 9*s13^3*s23 - 157*s13^2*s23^2 + 
                9*s13*s23^3 + 18*s23^4) - 4*s13*s23*(36*s13^4 - 
                25*s13^3*s23 - 50*s13^2*s23^2 - 25*s13*s23^3 + 36*s23^4) + 
              s12*(-60*s13^5 + 59*s13^4*s23 + 87*s13^3*s23^2 + 87*s13^2*
                 s23^3 + 59*s13*s23^4 - 60*s23^5)) - 
            p2q^3*(2*s12^3*s13*(7*s13 - s23)*s23 + 2*s12*s23*(8*s13^4 - 
                2*s13^3*s23 - 25*s13^2*s23^2 - 2*s13*s23^3 + 6*s23^4) + 
              s12^2*(12*s13^4 + 23*s13^3*s23 - 70*s13^2*s23^2 + 
                13*s13*s23^3 + 12*s23^4) + s13*(-12*s13^5 + 55*s13^4*s23 + 
                16*s13^3*s23^2 - 82*s13^2*s23^3 - 62*s13*s23^4 + 
                41*s23^5)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23^2*(p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) - 
       (ep*p3q*(s12 + s13 + s23)*(-10*p1q^6*s12*s23^2*(s13 + s23)*
           (s12^2 - s13^2 + 2*s12*s23 + s23^2) - (p2q + p3q)*
           (10*p2q^5*s12*s13^2*(s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 - 
              s23^2) - 4*p3q^5*s12^2*(10*s12^4 + 8*s13*(s13 - s23)^2*s23 + 
              8*s12^3*(s13 + s23) + s12^2*(s13^2 + s23^2) + s12*(3*s13^3 - 
                5*s13^2*s23 - 5*s13*s23^2 + 3*s23^3)) - p2q^4*p3q*s13*
             (7*s13^2*(s13 - s23)*(s13 + s23)^2 + 10*s12^4*(4*s13 + 3*s23) + 
              s12^3*(69*s13^2 + 5*s13*s23 - 30*s23^2) + s12^2*(85*s13^3 + 
                11*s13^2*s23 - 50*s13*s23^2 + 10*s23^3) + s12*(63*s13^4 + 
                23*s13^3*s23 + 3*s13^2*s23^2 + 33*s13*s23^3 - 10*s23^4)) + 
            p2q*p3q^4*s12*(-40*s12^5 + s12^4*(69*s13 + 75*s23) + 
              s12^3*(35*s13^2 + 160*s13*s23 + 109*s23^2) + s12^2*(-57*s13^3 - 
                44*s13^2*s23 + 160*s13*s23^2 + 13*s23^3) + 
              s13*s23*(25*s13^3 - 39*s13^2*s23 - 25*s13*s23^2 + 39*s23^3) + 
              s12*(17*s13^4 - 184*s13^3*s23 + 132*s13^2*s23^2 - 
                32*s13*s23^3 + 19*s23^4)) - p2q^2*p3q^3*(20*s12^6 - 
              7*s13^2*(s13 - s23)*s23*(s13 + s23)^2 - 3*s12^5*(17*s13 + 
                19*s23) + s12^4*(83*s13^2 + 162*s13*s23 - 13*s23^2) + 
              s12^3*(37*s13^3 + 381*s13^2*s23 + 121*s13*s23^2 + 45*s23^3) + 
              s12^2*(-119*s13^4 + 125*s13^3*s23 + 49*s13^2*s23^2 + 
                156*s13*s23^3 - 19*s23^4) - 2*s12*s13*(s13^4 + 82*s13^3*s23 - 
                19*s13^2*s23^2 - 74*s13*s23^3 + 26*s23^4)) + 
            p2q^3*p3q^2*(10*s12^5*(5*s13 + 2*s23) + 2*s12^4*(19*s13^2 - 
                36*s13*s23 - 5*s23^2) - 7*(s13^3 - s13*s23^2)^2 + 
              s12^3*(129*s13^3 + 88*s13^2*s23 + 39*s13*s23^2 - 20*s23^3) + 
              s12^2*(97*s13^4 + 276*s13^3*s23 + 203*s13^2*s23^2 - 
                66*s13*s23^3 + 10*s23^4) + s12*s13*(-51*s13^4 + 176*s13^3*
                 s23 + 98*s13^2*s23^2 - 96*s13*s23^3 + 33*s23^4))) + 
          p1q^5*s23*(p3q*(-7*(s13 - s23)*s23^2*(s13 + s23)^2 + 
              10*s12^4*(3*s13 + 4*s23) + s12^3*(-30*s13^2 - 5*s13*s23 + 
                59*s23^2) + s12^2*(10*s13^3 - 50*s13^2*s23 - 9*s13*s23^2 + 
                65*s23^3) + s12*(-10*s13^4 + 43*s13^3*s23 + 13*s13^2*s23^2 + 
                13*s13*s23^3 + 53*s23^4)) + p2q*(20*s12^4*(s13 + s23) - 
              7*(s13 - s23)*s23^2*(s13 + s23)^2 + s12^3*(-20*s13^2 + 
                5*s13*s23 + 39*s23^2) + s12^2*(20*s13^3 + 10*s13^2*s23 + 
                61*s13*s23^2 + 85*s23^3) + s12*(-20*s13^4 + 33*s13^3*s23 + 
                43*s13^2*s23^2 + 63*s13*s23^3 + 73*s23^4))) + 
          p1q*(p2q^5*s13*(20*s12^4*(s13 + s23) + 7*s13^2*(s13 - s23)*
               (s13 + s23)^2 + s12^3*(39*s13^2 + 5*s13*s23 - 20*s23^2) + 
              s12^2*(85*s13^3 + 61*s13^2*s23 + 10*s13*s23^2 + 20*s23^3) + 
              s12*(73*s13^4 + 63*s13^3*s23 + 43*s13^2*s23^2 + 33*s13*s23^3 - 
                20*s23^4)) + p3q^5*s12*(80*s12^5 - s12^4*(43*s13 + 37*s23) - 
              s12^3*(105*s13^2 + 160*s13*s23 + 31*s23^2) - s12^2*(s13^3 + 
                180*s13^2*s23 - 24*s13*s23^2 - 69*s23^3) + 
              s13*s23*(-39*s13^3 + 25*s13^2*s23 + 39*s13*s23^2 - 25*s23^3) + 
              s12*(-19*s13^4 + 64*s13^3*s23 - 196*s13^2*s23^2 + 
                216*s13*s23^3 - 17*s23^4)) - p2q^4*p3q*
             (20*s12^5*(2*s13 + s23) + s12^4*(7*s13^2 - 127*s13*s23 - 
                30*s23^2) - 7*s13^2*(s13 + s23)^2*(3*s13^2 - 7*s13*s23 + 
                4*s23^2) + s12^3*(176*s13^3 + 273*s13^2*s23 + 145*s13*s23^2 - 
                10*s23^3) + s12^2*(-10*s13^4 + 386*s13^3*s23 + 227*s13^2*
                 s23^2 - 169*s13*s23^3 + 30*s23^4) + s12*(-240*s13^5 + 
                213*s13^4*s23 + 65*s13^3*s23^2 - 259*s13^2*s23^3 + 
                119*s13*s23^4 - 10*s23^5)) + p2q*p3q^4*(120*s12^6 - 
              308*s12^5*(s13 + s23) - 7*s13*s23*(s13^2 - s23^2)^2 - 
              8*s12^4*(11*s13^2 + 43*s13*s23 + 11*s23^2) + 
              4*s12^3*(55*s13^3 + 13*s13^2*s23 + 13*s13*s23^2 + 55*s23^3) + 
              s12^2*(-108*s13^4 + 489*s13^3*s23 - 442*s13^2*s23^2 + 
                489*s13*s23^3 - 108*s23^4) + 2*s12*(6*s13^5 - 133*s13^4*s23 + 
                111*s13^3*s23^2 + 111*s13^2*s23^3 - 133*s13*s23^4 + 
                6*s23^5)) + p2q^3*p3q^2*(20*s12^6 - 4*s12^5*(23*s13 + 
                31*s23) + s12^4*(288*s13^2 + 617*s13*s23 + 135*s23^2) + 
              7*s13*(s13 + s23)^2*(3*s13^3 - 11*s13^2*s23 + 10*s13*s23^2 - 
                2*s23^3) + s12^3*(-187*s13^3 + 299*s13^2*s23 + 91*s13*s23^2 + 
                85*s23^3) - s12^2*(365*s13^4 + 432*s13^3*s23 + 189*s13^2*
                 s23^2 - 421*s13*s23^3 + 171*s23^4) + s12*(243*s13^5 - 
                785*s13^4*s23 + 56*s13^3*s23^2 + 666*s13^2*s23^3 - 
                395*s13*s23^4 + 23*s23^5)) + p2q^2*p3q^3*(60*s12^6 - 
              s12^5*(317*s13 + 385*s23) + 2*s12^4*(166*s13^2 + 143*s13*s23 + 
                9*s23^2) + 7*s13*(s13 + s23)^2*(s13^3 - 6*s13^2*s23 + 
                8*s13*s23^2 - 3*s23^3) + s12^3*(249*s13^3 + 749*s13^2*s23 + 
                154*s13*s23^2 + 196*s23^3) + s12^2*(-379*s13^4 + 
                400*s13^3*s23 - 288*s13^2*s23^2 + 485*s13*s23^3 - 
                242*s23^4) + s12*(88*s13^5 - 746*s13^4*s23 + 331*s13^3*
                 s23^2 + 593*s13^2*s23^3 - 547*s13*s23^4 + 25*s23^5))) + 
          p1q^4*(-(p3q^2*(10*s12^5*(2*s13 + 5*s23) - 2*s12^4*(5*s13^2 + 
                 51*s13*s23 + s23^2) - 7*s23^2*(s13 + s23)^2*(s13^2 - 
                 3*s13*s23 + 2*s23^2) + s12^3*(-20*s13^3 + 69*s13^2*s23 + 
                 83*s13*s23^2 + 60*s23^3) + s12*s23*(43*s13^4 - 129*s13^3*
                  s23 + 95*s13^2*s23^2 + 153*s13*s23^3 - 114*s23^4) + s12^2*
                (10*s13^4 - 76*s13^3*s23 + 253*s13^2*s23^2 + 265*s13*s23^3 + 
                 12*s23^4))) - p2q*p3q*(20*s12^5*(s13 + 2*s23) - 
              7*s23^2*(s13 + s23)^2*(4*s13^2 - 7*s13*s23 + 3*s23^2) + 
              s12^4*(-30*s13^2 - 127*s13*s23 + 7*s23^2) + s12^3*(-10*s13^3 + 
                145*s13^2*s23 + 273*s13*s23^2 + 176*s23^3) + 
              s12^2*(30*s13^4 - 169*s13^3*s23 + 227*s13^2*s23^2 + 
                386*s13*s23^3 - 10*s23^4) + s12*(-10*s13^5 + 119*s13^4*s23 - 
                259*s13^3*s23^2 + 65*s13^2*s23^3 + 213*s13*s23^4 - 
                240*s23^5)) + p2q^2*(7*s23^2*(s13 + s23)^2*(3*s13^2 - 
                4*s13*s23 + s23^2) + s12^4*(20*s13^2 + 55*s13*s23 + 
                21*s23^2) - 2*s12^3*(5*s13^3 + 23*s13^2*s23 + 45*s13*s23^2 + 
                13*s23^3) + s12^2*(-20*s13^4 + 63*s13^3*s23 - 4*s13^2*s23^2 - 
                71*s13*s23^3 + 72*s23^4) + 2*s12*(5*s13^5 - 48*s13^4*s23 + 
                35*s13^3*s23^2 - 15*s13^2*s23^3 - 40*s13*s23^4 + 
                63*s23^5))) + p1q^2*(p3q^4*(60*s12^6 + 7*s13*(s13 - s23)*s23^
                2*(s13 + s23)^2 - 12*s12^5*(11*s13 + 10*s23) + 
              s12^4*(-122*s13^2 + 2*s13*s23 + 48*s23^2) + s12^3*(32*s13^3 - 
                39*s13^2*s23 + 425*s13*s23^2 + 94*s23^3) + s12^2*(-38*s13^4 + 
                188*s13^3*s23 - 83*s13^2*s23^2 + 309*s13*s23^3 - 136*s23^4) + 
              s12*s23*(-91*s13^4 + 173*s13^3*s23 + 77*s13^2*s23^2 - 
                189*s13*s23^3 - 2*s23^4)) + p2q^4*(7*s13^2*(s13 + s23)^2*(
                s13^2 - 4*s13*s23 + 3*s23^2) + s12^4*(21*s13^2 + 55*s13*s23 + 
                20*s23^2) - 2*s12^3*(13*s13^3 + 45*s13^2*s23 + 23*s13*s23^2 + 
                5*s23^3) + s12^2*(72*s13^4 - 71*s13^3*s23 - 4*s13^2*s23^2 + 
                63*s13*s23^3 - 20*s23^4) + 2*s12*(63*s13^5 - 40*s13^4*s23 - 
                15*s13^3*s23^2 + 35*s13^2*s23^3 - 48*s13*s23^4 + 5*s23^5)) - 
            p2q^3*p3q*(s12^5*(21*s13 + 47*s23) - s12^4*(234*s13^2 + 
                443*s13*s23 + 159*s23^2) - 7*s13*(s13 + s23)^2*(2*s13^3 - 
                11*s13^2*s23 + 14*s13*s23^2 - 5*s23^3) + s12^3*(130*s13^3 + 
                25*s13^2*s23 + 52*s13*s23^2 + 65*s23^3) + s12^2*(132*s13^4 + 
                220*s13^3*s23 - 87*s13^2*s23^2 - 140*s13*s23^3 + 195*s23^4) - 
              s12*(267*s13^5 - 614*s13^4*s23 + 160*s13^3*s23^2 + 
                426*s13^2*s23^3 - 539*s13*s23^4 + 76*s23^5)) + 
            p2q^2*p3q^2*(-274*s12^5*(s13 + s23) + 7*(s13^2 - s23^2)^2*(
                s13^2 - 8*s13*s23 + s23^2) + s12^4*(353*s13^2 + 602*s13*s23 + 
                353*s23^2) + 12*s12^3*(5*s13^3 + 19*s13^2*s23 + 
                19*s13*s23^2 + 5*s23^3) - 2*s12^2*(204*s13^4 - 89*s13^3*s23 + 
                42*s13^2*s23^2 - 89*s13*s23^3 + 204*s23^4) + 
              2*s12*(83*s13^5 - 485*s13^4*s23 + 330*s13^3*s23^2 + 
                330*s13^2*s23^3 - 485*s13*s23^4 + 83*s23^5)) + 
            p2q*p3q^3*(60*s12^6 - s12^5*(385*s13 + 317*s23) + 
              2*s12^4*(9*s13^2 + 143*s13*s23 + 166*s23^2) + 7*s23*(s13 + s23)^
                2*(-3*s13^3 + 8*s13^2*s23 - 6*s13*s23^2 + s23^3) + 
              s12^3*(196*s13^3 + 154*s13^2*s23 + 749*s13*s23^2 + 249*s23^3) + 
              s12^2*(-242*s13^4 + 485*s13^3*s23 - 288*s13^2*s23^2 + 
                400*s13*s23^3 - 379*s23^4) + s12*(25*s13^5 - 547*s13^4*s23 + 
                593*s13^3*s23^2 + 331*s13^2*s23^3 - 746*s13*s23^4 + 
                88*s23^5))) + p1q^3*(p3q^3*(20*s12^6 - s12^5*(77*s13 + 
                101*s23) - 3*s12^4*(s13^2 - 78*s13*s23 - 15*s23^2) + 
              7*s23^2*(s13 + s23)^2*(2*s13^2 - 3*s13*s23 + s23^2) + 
              s12^3*(65*s13^3 + 82*s13^2*s23 + 293*s13*s23^2 - 92*s23^3) + 
              s12*s23*(-85*s13^4 + 244*s13^3*s23 - 60*s13^2*s23^2 - 
                340*s13*s23^3 + 49*s23^4) - s12^2*(29*s13^4 - 222*s13^3*s23 + 
                154*s13^2*s23^2 + 151*s13*s23^3 + 216*s23^4)) + 
            p2q^3*(-21*s13*s23*(s13^2 - s23^2)^2 + 7*s12^4*(3*s13^2 + 
                10*s13*s23 + 3*s23^2) - s12^3*(85*s13^3 + 131*s13^2*s23 + 
                131*s13*s23^2 + 85*s23^3) - s12^2*(53*s13^4 + 109*s13^3*s23 + 
                28*s13^2*s23^2 + 109*s13*s23^3 + 53*s23^4) + s12*(53*s13^5 - 
                229*s13^4*s23 - 16*s13^3*s23^2 - 16*s13^2*s23^3 - 
                229*s13*s23^4 + 53*s23^5)) + p2q*p3q^2*(20*s12^6 - 
              4*s12^5*(31*s13 + 23*s23) + s12^4*(135*s13^2 + 617*s13*s23 + 
                288*s23^2) + s12^3*(85*s13^3 + 91*s13^2*s23 + 299*s13*s23^2 - 
                187*s23^3) + 7*s23*(s13 + s23)^2*(-2*s13^3 + 10*s13^2*s23 - 
                11*s13*s23^2 + 3*s23^3) - s12^2*(171*s13^4 - 421*s13^3*s23 + 
                189*s13^2*s23^2 + 432*s13*s23^3 + 365*s23^4) + 
              s12*(23*s13^5 - 395*s13^4*s23 + 666*s13^3*s23^2 + 
                56*s13^2*s23^3 - 785*s13*s23^4 + 243*s23^5)) - 
            p2q^2*p3q*(s12^5*(47*s13 + 21*s23) - s12^4*(159*s13^2 + 
                443*s13*s23 + 234*s23^2) + 7*s23*(s13 + s23)^2*(5*s13^3 - 
                14*s13^2*s23 + 11*s13*s23^2 - 2*s23^3) + s12^3*(65*s13^3 + 
                52*s13^2*s23 + 25*s13*s23^2 + 130*s23^3) + s12^2*(195*s13^4 - 
                140*s13^3*s23 - 87*s13^2*s23^2 + 220*s13*s23^3 + 132*s23^4) - 
              s12*(76*s13^5 - 539*s13^4*s23 + 426*s13^3*s23^2 + 160*s13^2*
                 s23^3 - 614*s13*s23^4 + 267*s23^5)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13*s23*
         (p1q^3*s23*(s12 + s23)*(s13 + s23) + (p2q + p3q)*(s12 + s13)*
           (p3q^2*s12*(s12 + s23) + p2q^2*s13*(s13 + s23) - 
            p2q*p3q*(s23*(s13 + s23) + s12*(2*s13 + s23))) - 
          p1q*(p2q^2*(s13 + s23)*(s12^2 - s13*(s13 - 2*s23) + s12*s23) - 
            p3q^2*(s12 + s23)*(s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))))*Int[DS[k]*DS[k + p3]*
        DS[k + p1 + p2 + p3]*Eik[k]] + 
     (-1/108*(ep*(s12 + s13 + s23)*(p1q^2*s23*(s12 + s23)*(15*s12 + 20*s13 + 
             6*s23) + p2q^2*s13^2*(43*s12 + 20*s13 + 6*s23) + 
           p1q*p3q*(s12 + s23)*(39*s12^2 + 16*s12*s13 + 63*s12*s23 + 
             20*s13*s23 + 6*s23^2) - p2q*p3q*s13*(82*s12^2 + 36*s12*s13 + 
             97*s12*s23 + 20*s13*s23 + 6*s23^2) - p1q*p2q*s13*
            (43*s12^2 + 20*s12*s13 + 64*s12*s23 + 40*s13*s23 + 12*s23^2) + 
           p3q^2*s12*(s12 + s23)*(39*s12 + 16*(s13 + 3*s23))))/
         ((p1q + p2q + p3q)*s12*s13*s23) + (ep^2*(s12 + s13 + s23)*
         (p1q^2*(9*s12 - 10*s13)*s23*(s12 + s23) - 
          (p3q*s12*(9*s12 + 8*s13) - p2q*s13*(11*s12 + 10*s13))*
           (-(p2q*s13) + p3q*(s12 + s23)) + 
          p1q*(-(p3q*(s12 + s23)*(9*s12^2 + 8*s12*s13 - 9*s12*s23 + 10*s13*
                s23)) + p2q*s13*(11*s12^2 + 20*s13*s23 + 2*s12*(5*s13 + 
                s23)))))/(54*(p1q + p2q + p3q)*s12*s13*s23))*
      Int[DS[k]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     (-1/108*(ep*(s12 + s13 + s23)*(p2q^2*s13*(s12 + s13)*(15*s12 + 6*s13 + 
             20*s23) + p1q^2*s23^2*(43*s12 + 6*s13 + 20*s23) + 
           p2q*p3q*(s12 + s13)*(39*s12^2 + 63*s12*s13 + 6*s13^2 + 
             16*s12*s23 + 20*s13*s23) - p1q*p3q*s23*(82*s12^2 + 97*s12*s13 + 
             6*s13^2 + 36*s12*s23 + 20*s13*s23) - p1q*p2q*s23*
            (43*s12^2 + 64*s12*s13 + 12*s13^2 + 20*s12*s23 + 40*s13*s23) + 
           p3q^2*s12*(s12 + s13)*(39*s12 + 16*(3*s13 + s23))))/
         ((p1q + p2q + p3q)*s12*s13*s23) + (ep^2*(s12 + s13 + s23)*
         (p2q^2*s13*(s12 + s13)*(9*s12 - 10*s23) - 
          (p3q*(s12 + s13) - p1q*s23)*(p3q*s12*(9*s12 + 8*s23) - 
            p1q*s23*(11*s12 + 10*s23)) + 
          p2q*(-(p3q*(s12 + s13)*(9*s12^2 - 9*s12*s13 + 8*s12*s23 + 10*s13*
                s23)) + p1q*s23*(11*s12^2 + 20*s13*s23 + 2*s12*(s13 + 
                5*s23)))))/(54*(p1q + p2q + p3q)*s12*s13*s23))*
      Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((ep^2*(p2q + p3q)^2*(s12 + s13 + s23)*(p2q*s13*(3*s12 + 3*s13 - s23) + 
          p1q*s23*(s12 - 3*s13 + s23) - p3q*(s12^2 + s12*(-s13 + s23) + 
            2*s13*(-s13 + s23))))/(54*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) - 
       ((s12 + s13 + s23)*(-2*p1q^4*(p2q + p3q)*(6*s13 - s23)*s23^2 + 
          p1q^3*s23*(2*p2q*p3q*(6*s12*s13 + 6*s13^2 - 2*s12*s23 - 
              26*s13*s23 + 3*s23^2) + p3q^2*(24*s12*s13 + 12*s13^2 - 
              3*s12*s23 - 19*s13*s23 + 3*s23^2) + p2q^2*(12*s12*s13 + 
              24*s13^2 - s12*s23 - 9*s13*s23 + 3*s23^2)) - 
          (p2q + p3q)^2*(p2q^3*s13*s23*(s12 + s13 + s23) + 
            2*p3q^3*(s12^2*(6*s13 - s23) - 3*s13^2*s23) - 
            2*p2q*p3q^2*(s12^2*s23 + 3*s13^2*s23 + 2*s12*s13*(6*s13 + s23)) + 
            p2q^2*p3q*(12*s13^3 + s12*s23*(-s12 + s23) + s13*s23*(-5*s12 + 
                2*s23))) + p1q*(p2q + p3q)*
           (p2q^3*(-12*s13^3 + s13*(4*s12 - s23)*s23 + s23^2*(-s12 + s23)) + 
            2*p3q^3*(9*s13^2*s23 + 2*s12*(4*s13 - s23)*s23 + s12^2*(-12*s13 + 
                s23)) + p2q^2*p3q*(-24*s13^3 + 2*s12^2*s23 + 26*s13^2*s23 - 
              5*s13*s23^2 + s23^3 + s12*(24*s13^2 + 20*s13*s23 - 5*s23^2)) + 
            2*p2q*p3q^2*(s13*(16*s13 - 7*s23)*s23 + s12^2*(-6*s13 + 2*s23) + 
              s12*(24*s13^2 + 10*s13*s23 - 3*s23^2))) + 
          p1q^2*(p2q^3*(-12*s13^3 + 19*s13^2*s23 + s13*(11*s12 - 3*s23)*s23 + 
              2*s23^2*(-s12 + s23)) + p2q^2*p3q*(-12*s13^3 + s12^2*s23 + 
              62*s13^2*s23 - 28*s13*s23^2 + 4*s23^3 + 3*s12*(8*s13^2 + 
                13*s13*s23 - 3*s23^2)) + p3q^3*(s12*(41*s13 - 5*s23)*s23 + 
              s12^2*(-12*s13 + s23) + 2*s23*(12*s13^2 - 3*s13*s23 + s23^2)) + 
            p2q*p3q^2*(2*s12^2*(-6*s13 + s23) + 3*s12*(8*s13^2 + 15*s13*s23 - 
                4*s23^2) + s23*(43*s13^2 - 55*s13*s23 + 4*s23^2)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       (ep*(2*p1q^3*(p3q*(3*s12 + s13 - 5*s23) + p2q*(s12 + 3*s13 - s23))*s23*
           (s12 + s13 + s23) - 4*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q*(s12 + s13 + s23)*(-(p2q*p3q^2*(50*s12^2 + 5*s13^2 + 5*s12*
                (7*s13 - 4*s23) + 117*s13*s23 - 38*s23^2)) - 
            p3q^3*(27*s12^2 + 27*s12*s13 + 8*s13^2 - 16*s12*s23 + 
              45*s13*s23 - 19*s23^2) + p2q^3*(15*s12*s13 + 11*s13^2 + 
              2*s12*s23 - 21*s13*s23 - 2*s23^2) + p2q^2*p3q*
             (-23*s12^2 + 7*s12*s13 + 14*s13^2 + 10*s12*s23 - 89*s13*s23 + 
              17*s23^2)) + p1q^2*(s12 + s13 + s23)*
           (p3q^2*(-2*s12^2 + 2*s12*s13 + 37*s12*s23 - 7*s13*s23 + 
              11*s23^2) + p2q^2*(2*s12*s13 - 2*s13^2 + 23*s12*s23 - 
              9*s13*s23 + 19*s23^2) - 2*p2q*p3q*(s12^2 + s13^2 + 8*s13*s23 - 
              17*s23^2 - 2*s12*(s13 + 13*s23))) + (p2q + p3q)*
           (2*p2q^3*s13*(s12 + s13 + s23)^2 - p3q^3*(27*s12^3 + 
              s12^2*(58*s13 + 46*s23) + 2*s13*(4*s13^2 + 23*s13*s23 + 
                19*s23^2) + s12*(39*s13^2 + 88*s13*s23 + 19*s23^2)) - 
            p2q*p3q^2*(27*s12^3 + s12^2*(39*s13 + 46*s23) + s12*(5*s13^2 + 
                88*s13*s23 + 19*s23^2) + s13*(-7*s13^2 + 50*s13*s23 + 
                57*s23^2)) + p2q^2*p3q*(-2*s12^3 + 15*s12^2*s13 + 
              2*s12*(16*s13^2 + 2*s13*s23 + s23^2) + 15*(s13^3 - 
                s13*s23^2)))))/(108*(p1q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)))*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] + 
     ((ep*(2*p2q^4*s13^2*(s12 + s13 + s23) - p1q^4*s23*(s12 + s13 + s23)^2 + 
          p2q^3*p3q*s13*(-3*s12^2 + 5*s13^2 + 2*s12*(s13 - 2*s23) + 
            4*s13*s23 - s23^2) + p2q^2*p3q^2*(s12^3 - 6*s12^2*s13 - 
            s12*(s13^2 - 9*s13*s23 + s23^2) + s13*(6*s13^2 + 23*s13*s23 + 
              17*s23^2)) + p2q*p3q^3*(2*s12^3 + 2*s13^3 + 15*s13^2*s23 - 
            8*s13*s23^2 - 21*s23^3 - 3*s12^2*(2*s13 + 7*s23) - 
            2*s12*(3*s13^2 + 9*s13*s23 + 22*s23^2)) + 
          p3q^4*(2*s12^3 - 19*s12^2*s23 - s23*(4*s13^2 + 25*s13*s23 + 
              21*s23^2) - s12*(2*s13^2 + 27*s13*s23 + 42*s23^2)) - 
          p1q*(s12 + s13 + s23)*(p2q^3*s13*(s12 - s13 + 3*s23) - 
            p2q^2*p3q*(s12^2 - 3*s12*s13 + 6*s13^2 - 2*s12*s23 + 35*s13*s23 + 
              s23^2) + p2q*p3q^2*(-2*s12^2 + 10*s12*s13 - 4*s13^2 + 
              69*s12*s23 - 28*s13*s23 + 61*s23^2) + 
            p3q^3*(-4*s12^2 + 4*s12*s13 + 65*s12*s23 + 10*s13*s23 + 
              63*s23^2)) + p1q^3*(s12 + s13 + s23)*
           (-(p2q*(-s13^2 + s13*s23 + 19*s23^2 + s12*(s13 + 21*s23))) + 
            p3q*(s12^2 - s23*(5*s13 + 22*s23) - s12*(s13 + 23*s23))) + 
          p1q^2*(s12 + s13 + s23)*(p2q*p3q*(-5*s12*s13 + 3*s13^2 - 
              67*s12*s23 + 12*s13*s23 - 59*s23^2) + 
            p2q^2*(2*s13^2 + 18*s13*s23 + s23*(-s12 + s23)) + 
            p3q^2*(3*s12^2 - 3*s12*(s13 + 22*s23) - s23*(10*s13 + 63*s23)))))/
        (54*(p2q + p3q)*(p1q + p2q + p3q)*s13*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) + (p1q^5*s13*s23*(s12 + s13 + s23)^2 - 
         p1q^4*(s12 + s13 + s23)*(p2q*(s13^3 - s13^2*s23 + 84*s23^3 - 
             s12*s13*(s13 + 44*s23)) + p3q*(s12^2*s13 - 
             s12*s13*(s13 + 45*s23) - 2*s23*(2*s13^2 + s13*s23 - 42*
                s23^2))) + p1q^3*(s12 + s13 + s23)*
          (p2q^2*(-2*s13^3 + 3*s13^2*s23 + 125*s13*s23^2 - 84*s23^3 + 
             s12*s13*(2*s13 + 85*s23)) - 2*p2q*p3q*(s12^2*s13 + s13^3 - 
             3*s13^2*s23 - 83*s13*s23^2 + 126*s23^3 - 
             3*s12*(s13^2 + 36*s13*s23 + 28*s23^2)) + 
           p3q^2*(-4*s12^2*s13 + s23*(5*s13^2 + 43*s13*s23 - 168*s23^2) + 
             s12*(2*s13^2 + 131*s13*s23 + 168*s23^2))) - 
         p3q*(2*p2q^4*s13^2*(s12 + s13 + s23)*(s13 + 42*s23) + 
           p2q^3*p3q*s13*(3*s13^3 + 128*s13^2*s23 + 41*s13*s23^2 - 84*s23^3 - 
             3*s12^2*(s13 + 56*s23) - 2*s12*s23*(23*s13 + 126*s23)) + 
           2*p3q^4*(-21*s12*s13*s23^2 - 21*s13*s23^2*(s13 + s23) + 
             s12^3*(s13 + 42*s23) + s12^2*(s13^2 + 43*s13*s23 + 42*s23^2)) + 
           2*p2q*p3q^3*(-63*s13*s23^2*(s13 + s23) + s12^3*(s13 + 84*s23) + 
             s12^2*(-s13^2 + 21*s13*s23 + 84*s23^2) - 
             s12*s13*(2*s13^2 + 66*s13*s23 + 127*s23^2)) + 
           p2q^2*p3q^2*(s12^3*(s13 + 84*s23) + s12^2*(-4*s13^2 - 210*s13*
                s23 + 84*s23^2) - s12*s13*(3*s13^2 + 258*s13*s23 + 463*
                s23^2) + 2*s13*(s13^3 + 22*s13^2*s23 - 63*s13*s23^2 - 84*
                s23^3))) + p1q^2*(s12 + s13 + s23)*
          (p2q^3*s13*(s12*(s13 + 84*s23) - 3*(s13^2 + 13*s13*s23 - 56*
                s23^2)) + p3q^3*(-7*s12^2*(s13 + 12*s23) + 
             2*s23*(s13^2 + 63*s13*s23 - 42*s23^2) + s12*(s13^2 + 131*s13*
                s23 + 336*s23^2)) - p2q*p3q^2*(s13^3 + 77*s13^2*s23 - 
             374*s13*s23^2 + 168*s23^3 + 6*s12^2*(s13 + 14*s23) - 
             s12*(11*s13^2 + 344*s13*s23 + 504*s23^2)) + 
           p2q^2*p3q*(-(s12^2*s13) + 3*s12*(3*s13^2 + 99*s13*s23 + 56*
                s23^2) - 2*(2*s13^3 + 58*s13^2*s23 - 209*s13*s23^2 + 42*
                s23^3))) + p1q*(-2*p2q^4*s13^2*(s12 + s13 + s23)*
            (s13 + 42*s23) - 2*p2q^3*p3q*s13*(3*s13^3 + 169*s13^2*s23 + 
             124*s13*s23^2 - 42*s23^3 - 2*s12^2*(s13 + 21*s23) + 
             s12*(s13^2 + 122*s13*s23 - 84*s23^2)) - 
           2*p3q^4*(-63*s13*s23^2*(s13 + s23) + 3*s12^3*(s13 + 28*s23) + 
             s12^2*s13*(3*s13 + 65*s23) - s12*s23*(22*s13^2 + 169*s13*s23 + 
               84*s23^2)) + p2q^2*p3q^2*(-2*s12^3*(s13 + 42*s23) + 
             s12^2*(10*s13^2 + 253*s13*s23 + 84*s23^2) - 
             s13*(4*s13^3 + 333*s13^2*s23 + 36*s13*s23^2 - 293*s23^3) + 
             2*s12*(4*s13^3 + 11*s13^2*s23 + 400*s13*s23^2 + 84*s23^3)) + 
           2*p2q*p3q^3*(-3*s12^3*(s13 + 42*s23) + s12^2*(2*s13^2 + 21*s13*
                s23 + 42*s23^2) + s13*s23*(-41*s13^2 + 126*s13*s23 + 167*
                s23^2) + s12*(5*s13^3 + 114*s13^2*s23 + 485*s13*s23^2 + 168*
                s23^3))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k - p1]] + 
     ((ep^2*(p1q + p3q)^2*(s12 + s13 + s23)*(-(p2q*s13*(s12 + s13 - 3*s23)) + 
          p1q*(-3*s12 + s13 - 3*s23)*s23 + p3q*(s12^2 + s12*(s13 - s23) + 
            2*(s13 - s23)*s23)))/(54*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (ep*(4*p2q^4*s13^2*(s12 + s13 + s23) - 2*p1q^4*s23*(s12 + s13 + s23)^
            2 - 2*p2q^3*p3q*s13*(3*s12^2 - 2*s12*s13 - 5*s13^2 + 4*s12*s23 - 
            4*s13*s23 + s23^2) + p1q^3*(s12 + s13 + s23)*
           (p3q*(2*s12^2 - 2*s12*s13 - 19*s12*s23 + 13*s13*s23 - 17*s23^2) + 
            p2q*(-2*s12*s13 + 2*s13^2 - 15*s12*s23 + 21*s13*s23 - 
              11*s23^2)) + p2q*p3q^3*(27*s12^3 - 19*s13^3 + 26*s13^2*s23 + 
            53*s13*s23^2 + 8*s23^3 + s12^2*(11*s13 + 54*s23) - 
            7*s12*(5*s13^2 - 8*s13*s23 - 5*s23^2)) + p1q^2*(s12 + s13 + s23)*
           (p3q^2*(29*s12^2 + 17*s12*s13 - 5*s12*s23 + 72*s13*s23 - 
              22*s23^2) + p2q*p3q*(23*s12^2 - 10*s12*s13 - 17*s13^2 - 
              7*s12*s23 + 89*s13*s23 - 14*s23^2) + p2q^2*(-23*s12*s13 - 
              19*s13^2 - 2*s12*s23 + 9*s13*s23 + 2*s23^2)) + 
          p2q^2*p3q^2*(2*s12^3 - 35*s12^2*s13 - 2*s12*(24*s13^2 + 
              16*s13*s23 + s23^2) + s13*(-11*s13^2 - 4*s13*s23 + 7*s23^2)) + 
          p3q^4*(27*s12^3 + s12^2*(46*s13 + 58*s23) + 
            2*s23*(19*s13^2 + 23*s13*s23 + 4*s23^2) + 
            s12*(19*s13^2 + 88*s13*s23 + 39*s23^2)) + p1q*(s12 + s13 + s23)*
           (2*p2q^3*s13*(-s12 + s13 - 3*s23) + p3q^3*(54*s12^2 + 38*s12*s13 + 
              43*s12*s23 + 95*s13*s23 + s23^2) + p2q*p3q^2*
             (50*s12^2 - 20*s12*s13 - 38*s13^2 + 35*s12*s23 + 117*s13*s23 + 
              5*s23^2) + 2*p2q^2*p3q*(s12^2 - 17*s13^2 + 8*s13*s23 + s23^2 - 
              2*s12*(13*s13 + s23)))))/(108*(p2q + p3q)*(p1q + p2q + p3q)*s13*
         s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) - 
       (-(p1q^5*s13*s23*(s12 + s13 + s23)^2) + p1q^4*(s12 + s13 + s23)*
          (p2q*(s13^3 - s12*s13*(s13 - 4*s23) - s13^2*s23 - 12*s23^3) + 
           p3q*(s12^2*s13 - s12*s13*(s13 - 3*s23) - 2*s23*(2*s13^2 + s13*
                s23 + 6*s23^2))) + p1q^3*(s12 + s13 + s23)*
          (p2q^2*(2*s13^3 - 3*s13^2*s23 + 19*s13*s23^2 - 12*s23^3 + 
             s12*s13*(-2*s13 + 11*s23)) + 2*p2q*p3q*(s12^2*s13 + s13^3 - 
             3*s13^2*s23 + 13*s13*s23^2 - 18*s23^3 - 3*s12*(s13^2 - 4*s13*
                s23 - 4*s23^2)) + p3q^2*(4*s12^2*s13 + 
             s23*(-5*s13^2 + 5*s13*s23 - 24*s23^2) + s12*(-2*s13^2 + 13*s13*
                s23 + 24*s23^2))) + p1q^2*(s12 + s13 + s23)*
          (p2q^3*s13*(-(s12*s13) + 3*s13^2 + 12*s12*s23 - 9*s13*s23 + 
             24*s23^2) + p2q^2*p3q*(s12^2*s13 + 4*s13^3 - 28*s13^2*s23 + 
             62*s13*s23^2 - 12*s23^3 + s12*(-9*s13^2 + 39*s13*s23 + 24*
                s23^2)) + p3q^3*(s12^2*(7*s13 - 12*s23) - 
             2*s23*(s13^2 - 9*s13*s23 + 6*s23^2) + s12*(-s13^2 + 13*s13*s23 + 
               48*s23^2)) + p2q*p3q^2*(s13^3 + 6*s12^2*(s13 - 2*s23) - 
             19*s13^2*s23 + 58*s13*s23^2 - 24*s23^3 + 
             s12*(-11*s13^2 + 40*s13*s23 + 72*s23^2))) + 
         p3q*(2*p2q^4*s13^2*(s13 - 6*s23)*(s12 + s13 + s23) + 
           p2q^3*p3q*s13*(3*s13^3 - 3*s12^2*(s13 - 8*s23) - 16*s13^2*s23 - 
             7*s13*s23^2 + 12*s23^3 + 2*s12*s23*(s13 + 18*s23)) + 
           2*p3q^4*(s12^3*(s13 - 6*s23) + 3*s12*s13*s23^2 + 
             3*s13*s23^2*(s13 + s23) + s12^2*(s13^2 - 5*s13*s23 - 6*s23^2)) + 
           2*p2q*p3q^3*(s12^3*(s13 - 12*s23) + 9*s13*s23^2*(s13 + s23) - 
             s12^2*(s13^2 + 3*s13*s23 + 12*s23^2) + s12*s13*(-2*s13^2 + 6*s13*
                s23 + 17*s23^2)) + p2q^2*p3q^2*(s12^3*(s13 - 12*s23) - 
             2*s12^2*(2*s13^2 - 15*s13*s23 + 6*s23^2) + 
             s12*s13*(-3*s13^2 + 30*s13*s23 + 65*s23^2) + 
             2*s13*(s13^3 - 2*s13^2*s23 + 9*s13*s23^2 + 12*s23^3))) + 
         p1q*(2*p2q^4*s13^2*(s13 - 6*s23)*(s12 + s13 + s23) + 
           2*p2q^3*p3q*s13*(3*s13^3 - 2*s12^2*(s13 - 3*s23) - 23*s13^2*s23 - 
             20*s13*s23^2 + 6*s23^3 + s12*(s13^2 - 22*s13*s23 + 12*s23^2)) + 
           2*p3q^4*(s12^2*s13*(3*s13 - 7*s23) + 3*s12^3*(s13 - 4*s23) + 
             9*s13*s23^2*(s13 + s23) + s12*s23*(2*s13^2 + 23*s13*s23 + 12*
                s23^2)) + 2*p2q*p3q^3*(3*s12^3*(s13 - 6*s23) + 
             s12^2*(-2*s13^2 + 3*s13*s23 + 6*s23^2) + 
             s13*s23*(-7*s13^2 + 18*s13*s23 + 25*s23^2) + 
             s12*(-5*s13^3 + 6*s13^2*s23 + 67*s13*s23^2 + 24*s23^3)) + 
           p2q^2*p3q^2*(2*s12^3*(s13 - 6*s23) + s12^2*(-10*s13^2 + 35*s13*
                s23 + 12*s23^2) + s12*(-8*s13^3 - 22*s13^2*s23 + 112*s13*
                s23^2 + 24*s23^3) + s13*(4*s13^3 - 51*s13^2*s23 - 12*s13*
                s23^2 + 43*s23^3))))/(54*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13^2*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))))*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] + 
     ((ep*(p1q^3*(p3q*(3*s12 + s13 - 5*s23) + p2q*(s12 + 3*s13 - s23))*s23*
           (s12 + s13 + s23) - 2*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q*(s12 + s13 + s23)*(p2q*p3q^2*(-2*s12^2 + 69*s12*s13 + 
              61*s13^2 + 10*s12*s23 - 28*s13*s23 - 4*s23^2) + 
            p2q^2*p3q*(67*s12*s13 + 59*s13^2 + 5*s12*s23 - 12*s13*s23 - 
              3*s23^2) + p3q^3*(-2*s12^2 + 23*s12*s13 + 21*s13^2 + 
              8*s12*s23 - 13*s13*s23 - 2*s23^2) + p2q^3*(19*s13^2 + s13*s23 - 
              s23^2 + s12*(21*s13 + s23))) - p1q^2*(s12 + s13 + s23)*
           (p2q^2*(-(s12*s13) + s13^2 + 18*s13*s23 + 2*s23^2) + 
            p2q*p3q*(s12^2 - 2*s12*s13 + s13^2 - 3*s12*s23 + 35*s13*s23 + 
              6*s23^2) + p3q^2*(s12^2 + s23*(17*s13 + 6*s23) - 
              s12*(s13 + 7*s23))) + (p2q + p3q)*
           (p2q^3*s13*(s12 + s13 + s23)^2 + 2*p2q*p3q^2*(-s12^3 + 
              21*s12^2*s13 + 3*s13*(7*s13^2 + 8*s13*s23 + s23^2) + 
              s12*(43*s13^2 + 26*s13*s23 + s23^2)) + p2q^2*p3q*
             (-s12^3 + 21*s12^2*s13 + s12*(43*s13^2 + 27*s13*s23 + s23^2) + 
              s13*(21*s13^2 + 25*s13*s23 + 4*s23^2)) + 
            p3q^3*(-2*s12^3 + 19*s12^2*s13 + s12*(42*s13^2 + 27*s13*s23 + 
                2*s23^2) + s13*(21*s13^2 + 25*s13*s23 + 4*s23^2)))))/
        (54*(p1q + p3q)*(p1q + p2q + p3q)*s23*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) - 
       ((s12 + s13 + s23)*(2*p1q^4*(p2q + p3q)*s23^2*(42*s13 + s23) - 
          p1q^3*s23*(2*p2q*p3q*(42*s13^2 - 166*s13*s23 - 3*s23^2 + 
              2*s12*(21*s13 + s23)) + p3q^2*(84*s13^2 - 125*s13*s23 - 
              3*s23^2 + 3*s12*(56*s13 + s23)) + p2q^2*(168*s13^2 - 
              39*s13*s23 - 3*s23^2 + s12*(84*s13 + s23))) + 
          (p2q + p3q)^2*(-(p2q^3*s13*s23*(s12 + s13 + s23)) + 
            2*p3q^3*(-21*s13^2*s23 + s12^2*(42*s13 + s23)) + 
            p2q^2*p3q*(84*s13^3 + s12*(s12 - s23)*s23 - s13*s23*(43*s12 + 
                2*s23)) + 2*p2q*p3q^2*(s12^2*s23 - 21*s13^2*s23 - 
              2*s12*s13*(42*s13 + 11*s23))) - p1q*(p2q + p3q)*
           (p2q^3*(-84*s13^3 + (s12 - s23)*s23^2 + s13*s23*(44*s12 + s23)) + 
            2*p3q^3*(63*s13^2*s23 + 2*s12*s23*(32*s13 + s23) - 
              s12^2*(84*s13 + s23)) + 2*p2q*p3q^2*(s13*(104*s13 - 41*s23)*
               s23 - 2*s12^2*(21*s13 + s23) + s12*(168*s13^2 + 86*s13*s23 + 
                3*s23^2)) + p2q^2*p3q*(-168*s13^3 - 2*s12^2*s23 + 
              166*s13^2*s23 + 5*s13*s23^2 - s23^3 + s12*(168*s13^2 + 
                172*s13*s23 + 5*s23^2))) - 
          p1q^2*(p2q^3*(-84*s13^3 + 125*s13^2*s23 + 2*(s12 - s23)*s23^2 + 
              s13*s23*(85*s12 + 3*s23)) - p3q^3*(-5*s12*s23*(59*s13 + s23) + 
              s12^2*(84*s13 + s23) + 2*s23*(-84*s13^2 + 21*s13*s23 + 
                s23^2)) + p2q*p3q^2*(-2*s12^2*(42*s13 + s23) + 
              s23*(293*s13^2 - 329*s13*s23 - 4*s23^2) + 3*s12*(56*s13^2 + 
                113*s13*s23 + 4*s23^2)) + p2q^2*p3q*(-(s12^2*s23) + 
              3*s12*(56*s13^2 + 99*s13*s23 + 3*s23^2) - 2*(42*s13^3 - 
                209*s13^2*s23 + 58*s13*s23^2 + 2*s23^3)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] + 
     ((-7*ep*(p1q + p2q)^2*(s12 + s13 + s23)*
         (p2q*s13*(s12*s13 + s13^2 + 3*s12*s23 - s23^2) + 
          p1q*s23*(3*s12*s13 - s13^2 + s12*s23 + s23^2) - 
          p3q*s12*((s13 - s23)^2 + s12*(s13 + s23))))/(54*(p1q + p2q + p3q)*
         s12*s13*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) - 
       (5*ep^2*(p1q + p2q)^2*(s12 + s13 + s23)*
         (p2q*s13*(s12*s13 + s13^2 + 3*s12*s23 - s23^2) + 
          p1q*s23*(3*s12*s13 - s13^2 + s12*s23 + s23^2) - 
          p3q*s12*((s13 - s23)^2 + s12*(s13 + s23))))/(27*(p1q + p2q + p3q)*
         s12*s13*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))))*
      Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((ep*s12*(-10*p2q^4*s13^2*(s12 + s13 + s23) + 5*p1q^4*s23*
           (s12 + s13 + s23)^2 + 5*p2q^3*p3q*s13*(3*s12^2 - 2*s12*s13 - 
            5*s13^2 + 4*s12*s23 - 4*s13*s23 + s23^2) + 
          p3q^4*(-10*s12^3 - 13*s12^2*s23 + s12*(10*s13^2 + 27*s13*s23 - 
              6*s23^2) + s23*(20*s13^2 + 17*s13*s23 - 3*s23^2)) + 
          p2q*p3q^3*(-10*s12^3 - 10*s13^3 + s12^2*(30*s13 - 3*s23) + 
            33*s13^2*s23 + 40*s13*s23^2 - 3*s23^3 + 
            s12*(30*s13^2 + 90*s13*s23 + 4*s23^2)) - p1q^3*(s12 + s13 + s23)*
           (p3q*(5*s12^2 - 5*s12*s13 - 7*s12*s23 - 25*s13*s23 - 2*s23^2) + 
            p2q*(-5*s12*s13 + 5*s13^2 + 3*s12*s23 - 5*s13*s23 + 13*s23^2)) + 
          p2q^2*p3q^2*(-5*s12^3 + 30*s12^2*s13 + s12*(5*s13^2 + 63*s13*s23 + 
              5*s23^2) + s13*(-30*s13^2 - 7*s13*s23 + 23*s23^2)) + 
          p1q*(s12 + s13 + s23)*(5*p2q^3*s13*(s12 - s13 + 3*s23) + 
            p2q*p3q^2*(-10*s12^2 + 50*s12*s13 - 20*s13^2 + 21*s12*s23 + 
              76*s13*s23 - 19*s23^2) + p3q^3*(-20*s12^2 + (50*s13 - 9*s23)*
               s23 + s12*(20*s13 + s23)) + p2q^2*p3q*(-5*s12^2 - 30*s13^2 + 
              41*s13*s23 - 5*s23^2 + 5*s12*(3*s13 + 2*s23))) - 
          p1q^2*(s12 + s13 + s23)*(p2q*p3q*(-25*s12*s13 + 15*s13^2 - 
              11*s12*s23 - 48*s13*s23 + 29*s23^2) + 
            p2q^2*(10*s13^2 - 18*s13*s23 + 5*s23*(-s12 + s23)) + 
            p3q^2*(15*s12^2 - 3*s12*(5*s13 + 2*s23) + s23*(-50*s13 + 
                9*s23)))))/(27*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (s12*(-5*p1q^5*s13*s23*(s12 + s13 + s23)^2 + p1q^4*(s12 + s13 + s23)*
           (-(p2q*(-5*s13^3 + 5*s13^2*s23 + 12*s23^3 + s12*s13*(5*s13 + 
                 4*s23))) + p3q*(5*s12^2*s13 - s12*s13*(5*s13 + 9*s23) - 
              2*s23*(10*s13^2 + 5*s13*s23 + 6*s23^2))) - 
          p1q^3*(s12 + s13 + s23)*(-2*p2q*p3q*(5*s12^2*s13 - 15*s12*s13^2 + 
              5*s13^3 - 15*s13^2*s23 + 12*s12*s23^2 + 17*s13*s23^2 - 
              18*s23^3) + p2q^2*(-10*s13^3 + s12*s13*(10*s13 - 7*s23) + 
              15*s13^2*s23 - 23*s13*s23^2 + 12*s23^3) + 
            p3q^2*(-20*s12^2*s13 + s12*(10*s13^2 + 7*s13*s23 - 24*s23^2) + 
              s23*(25*s13^2 - s13*s23 + 24*s23^2))) + p1q^2*(s12 + s13 + s23)*
           (p2q^3*s13*(-5*s12*s13 + 15*s13^2 + 12*s12*s23 - 21*s13*s23 + 
              24*s23^2) + p2q^2*p3q*(5*s12^2*s13 + 20*s13^3 - 68*s13^2*s23 + 
              70*s13*s23^2 - 12*s23^3 + s12*(-45*s13^2 + 27*s13*s23 + 
                24*s23^2)) + p3q^3*(s12^2*(35*s13 - 12*s23) - 
              2*s23*(5*s13^2 - 9*s13*s23 + 6*s23^2) + s12*(-5*s13^2 - 
                7*s13*s23 + 48*s23^2)) + p2q*p3q^2*(5*s13^3 + 
              6*s12^2*(5*s13 - 2*s23) - 47*s13^2*s23 + 74*s13*s23^2 - 
              24*s23^3 + s12*(-55*s13^2 + 8*s13*s23 + 72*s23^2))) + 
          p3q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*(s12 + s13 + s23) + 
            p2q^3*p3q*s13*(15*s13^3 - 3*s12^2*(5*s13 - 8*s23) - 8*s13^2*s23 - 
              11*s13*s23^2 + 12*s23^3 + 2*s12*s23*(-7*s13 + 18*s23)) + 
            2*p3q^4*(s12^3*(5*s13 - 6*s23) + 3*s12*s13*s23^2 + 
              3*s13*s23^2*(s13 + s23) + s12^2*(5*s13^2 - s13*s23 - 
                6*s23^2)) + 2*p2q*p3q^3*(s12^3*(5*s13 - 12*s23) + 
              9*s13*s23^2*(s13 + s23) - s12^2*(5*s13^2 + 3*s13*s23 + 
                12*s23^2) + s12*s13*(-10*s13^2 - 6*s13*s23 + 13*s23^2)) + 
            p2q^2*p3q^2*(s12^3*(5*s13 - 12*s23) - 2*s12^2*(10*s13^2 - 
                15*s13*s23 + 6*s23^2) + s12*s13*(-15*s13^2 + 6*s13*s23 + 
                61*s23^2) + 2*s13*(5*s13^3 + 2*s13^2*s23 + 9*s13*s23^2 + 
                12*s23^3))) + p1q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*
             (s12 + s13 + s23) + 2*p2q^3*p3q*s13*(15*s13^3 - 19*s13^2*s23 - 
              28*s13*s23^2 + 6*s23^3 + s12^2*(-10*s13 + 6*s23) + 
              s12*(5*s13^2 - 38*s13*s23 + 12*s23^2)) + 
            2*p3q^4*(3*s12^3*(5*s13 - 4*s23) + 9*s13*s23^2*(s13 + s23) + 
              s12^2*s13*(15*s13 + s23) + s12*s23*(-2*s13^2 + 19*s13*s23 + 
                12*s23^2)) + 2*p2q*p3q^3*(3*s12^3*(5*s13 - 6*s23) + 
              s12^2*(-10*s13^2 + 3*s13*s23 + 6*s23^2) + s13*s23*(-11*s13^2 + 
                18*s13*s23 + 29*s23^2) + s12*(-25*s13^3 - 30*s13^2*s23 + 
                59*s13*s23^2 + 24*s23^3)) + p2q^2*p3q^2*
             (2*s12^3*(5*s13 - 6*s23) + s12^2*(-50*s13^2 + 31*s13*s23 + 
                12*s23^2) - 2*s12*(20*s13^3 + 55*s13^2*s23 - 52*s13*s23^2 - 
                12*s23^3) + s13*(20*s13^3 - 63*s13^2*s23 - 36*s13*s23^2 + 
                47*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((ep*s12*(-5*p1q^3*(p3q*(3*s12 + s13 - 5*s23) + p2q*(s12 + 3*s13 - s23))*
           s23*(s12 + s13 + s23) + 10*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q*(s12 + s13 + s23)*(p2q^3*(3*s12*s13 + 13*s13^2 - 5*s12*s23 - 
              5*s13*s23 + 5*s23^2) + p3q^3*(10*s12^2 - 7*s12*s13 + 3*s13^2 - 
              40*s12*s23 - 43*s13*s23 + 10*s23^2) + p2q^2*p3q*
             (-11*s12*s13 + 29*s13^2 - 25*s12*s23 - 48*s13*s23 + 15*s23^2) + 
            p2q*p3q^2*(10*s12^2 - 21*s12*s13 + 19*s13^2 - 50*s12*s23 - 
              76*s13*s23 + 20*s23^2)) - p1q^2*(s12 + s13 + s23)*
           (p2q^2*(5*s12*s13 - 5*s13^2 + 18*s13*s23 - 10*s23^2) + 
            p2q*p3q*(-5*s12^2 - 5*s13^2 + 41*s13*s23 - 30*s23^2 + 
              5*s12*(2*s13 + 3*s23)) + p3q^2*(-5*s12^2 + (23*s13 - 30*s23)*
               s23 + 5*s12*(s13 + 7*s23))) - (p2q + p3q)*
           (5*p2q^3*s13*(s12 + s13 + s23)^2 - 2*p2q*p3q^2*
             (5*s12^3 + 3*s12^2*s13 + s12*(s13^2 - 22*s13*s23 - 5*s23^2) + 
              3*s13*(s13^2 - 4*s13*s23 - 5*s23^2)) + p2q^2*p3q*
             (-5*s12^3 - 3*s12^2*s13 + s12*(-s13^2 + 27*s13*s23 + 5*s23^2) + 
              s13*(-3*s13^2 + 17*s13*s23 + 20*s23^2)) + 
            p3q^3*(-10*s12^3 - 13*s12^2*s13 + s12*(-6*s13^2 + 27*s13*s23 + 
                10*s23^2) + s13*(-3*s13^2 + 17*s13*s23 + 20*s23^2)))))/
        (27*(p1q + p3q)*(p1q + p2q + p3q)*s13*s23*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) - (s12*(s12 + s13 + s23)*
         (2*p1q^4*(p2q + p3q)*(6*s13 - 5*s23)*s23^2 - 
          p1q^3*s23*(2*p2q*p3q*(6*s12*s13 + 6*s13^2 - 10*s12*s23 - 
              34*s13*s23 + 15*s23^2) + p3q^2*(12*s13^2 + 3*s12*(8*s13 - 
                5*s23) - 23*s13*s23 + 15*s23^2) + p2q^2*(12*s12*s13 + 
              24*s13^2 - 5*s12*s23 - 21*s13*s23 + 15*s23^2)) + 
          (p2q + p3q)^2*(5*p2q^3*s13*s23*(s12 + s13 + s23) + 
            2*p3q^3*(s12^2*(6*s13 - 5*s23) - 3*s13^2*s23) - 
            2*p2q*p3q^2*(2*s12*s13*(6*s13 - s23) + 5*s12^2*s23 + 
              3*s13^2*s23) + p2q^2*p3q*(12*s13^3 + 5*s12*s23*(-s12 + s23) + 
              s13*s23*(-s12 + 10*s23))) - 
          p1q^2*(p2q^3*(-12*s13^3 + 23*s13^2*s23 + s13*(7*s12 - 15*s23)*s23 + 
              10*s23^2*(-s12 + s23)) + p2q^2*p3q*(-12*s13^3 + 5*s12^2*s23 + 
              70*s13^2*s23 - 68*s13*s23^2 + 20*s23^3 + 3*s12*(8*s13^2 + 
                9*s13*s23 - 15*s23^2)) + p3q^3*(s12*(37*s13 - 25*s23)*s23 + 
              s12^2*(-12*s13 + 5*s23) + 2*s23*(12*s13^2 - 3*s13*s23 + 
                5*s23^2)) + p2q*p3q^2*(-2*s12^2*(6*s13 - 5*s23) + 
              3*s12*(8*s13^2 + 11*s13*s23 - 20*s23^2) + s23*(47*s13^2 - 
                83*s13*s23 + 20*s23^2))) + p1q*(p2q + p3q)*
           (p2q^3*(12*s13^3 + 5*(s12 - s23)*s23^2 + s13*s23*(4*s12 + 
                5*s23)) + 2*p3q^3*(s12^2*(12*s13 - 5*s23) - 9*s13^2*s23 + 
              2*s12*s23*(-2*s13 + 5*s23)) + 2*p2q*p3q^2*
             (2*s12^2*(3*s13 - 5*s23) + s13*s23*(-20*s13 + 11*s23) + 
              s12*(-24*s13^2 - 2*s13*s23 + 15*s23^2)) + 
            p2q^2*p3q*(24*s13^3 - 10*s12^2*s23 - 34*s13^2*s23 + 
              25*s13*s23^2 - 5*s23^3 + s12*(-24*s13^2 - 4*s13*s23 + 
                25*s23^2)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*s23^2*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((ep^2*(s12 + s13 + s23)*(2*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q^3*s23*(p2q*(-4*s12*s13 - 4*s13^2 + 21*s12*s23 - 4*s13*s23 + 
              17*s23^2) + p3q*(-4*s12^2 - 4*s12*s13 + 21*s12*s23 + 
              4*s13*s23 + 21*s23^2)) + (p3q*s12 - p2q*s13)^2*
           (p2q^2*(2*s12 - 19*s13 - 2*s23) + p3q^2*(25*s12 + 4*s13 + 
              21*s23) + p2q*p3q*(25*s12 + 17*(-s13 + s23))) + 
          p1q^2*(p3q^2*(2*s12^3 + 2*s12^2*(s13 - 24*s23) - s12*s23*(8*s13 + 
                17*s23) + s23^2*(4*s13 + 21*s23)) + 
            p2q^2*(2*s13^3 + 2*s13^2*s23 - 53*s13*s23^2 - 2*s23^3 + 
              2*s12*(s13^2 - 21*s13*s23 + s23^2)) - 
            p2q*p3q*(s12^2*(4*s13 + 42*s23) + s23*(8*s13^2 + 59*s13*s23 - 
                17*s23^2) + s12*(4*s13^2 + 54*s13*s23 + 9*s23^2))) + 
          p1q*(p3q^3*s12*(s12 - 2*s23)*(25*s12 + 4*s13 + 21*s23) + 
            p2q^3*s13*(21*s12*s13 - 4*s12*s23 + 55*s13*s23 + 4*s23^2) + 
            p2q^2*p3q*(-2*s12^2*(21*s13 + 2*s23) + s13*(4*s13^2 + 
                55*s13*s23 - 34*s23^2) + s12*(25*s13^2 - 46*s13*s23 + 
                4*s23^2)) + p2q*p3q^2*(21*s12^3 - 2*s13*s23*(4*s13 + 
                21*s23) - s12^2*(50*s13 + 33*s23) - 2*s12*(4*s13^2 + 
                29*s13*s23 + 17*s23^2)))))/(54*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) - 
       (ep*(p1q^5*s13*s23^2*(s12 + s13 + s23)^2 + p3q*(p3q*s12 - p2q*s13)^2*
           (s12 + s13 + s23)*(2*p3q^2*(21*s13*s23 + s12*(s13 + 42*s23)) + 
            p2q^2*(-(s13*(s13 - 41*s23)) + s12*(s13 + 84*s23)) + 
            2*p2q*p3q*(-(s13*(s13 - 41*s23)) + s12*(s13 + 84*s23))) - 
          p1q^4*s23*(s12 + s13 + s23)*(2*p2q*(s13^3 + s12*s13*(s13 - s23) + 
              s13^2*s23 + 21*s13*s23^2 + 42*s23^3) + 
            p3q*(2*s12^2*s13 + s12*s13*(2*s13 - s23) + s23*(-s13^2 + 
                41*s13*s23 + 84*s23^2))) + p1q^3*(s12 + s13 + s23)*
           (p2q^2*(s13^4 + s13^3*s23 + 83*s13^2*s23^2 + 125*s13*s23^3 - 
              84*s23^4 + s12*s13*(s13^2 - 4*s13*s23 + s23^2)) + 
            p3q^2*(s12^3*s13 + s12^2*s13*(s13 - 5*s23) - 84*s23^4 + 
              2*s12*s23*(-s13^2 + 43*s13*s23 + 126*s23^2)) - 
            2*p2q*p3q*(s12^2*s13*(s13 + 2*s23) + s12*(s13^3 + 4*s13^2*s23 - 
                44*s13*s23^2 - 126*s23^3) + s23*(s13^3 - 40*s13^2*s23 - 
                62*s13*s23^2 + 84*s23^3))) - 
          p1q*(p2q^4*s13^2*(-(s12^2*s13) + s13^3 + 44*s13^2*s23 + 
              127*s13*s23^2 + 84*s23^3 + 42*s12*s23*(s13 + 2*s23)) + 
            2*p2q^3*p3q*s13^2*(s12^3 + s13^3 + 22*s13^2*s23 + 146*s13*s23^2 + 
              125*s23^3 - s12^2*(2*s13 + 83*s23) + s12*(-2*s13^2 - 
                66*s13*s23 + 41*s23^2)) + 4*p3q^4*s12*
             (21*s13*s23^2*(s13 + s23) - s12^3*(s13 + 21*s23) - 
              s12^2*(s13^2 + 21*s13*s23 - 42*s23^2) + s12*s23*(s13^2 + 
                85*s13*s23 + 63*s23^2)) + 2*p2q*p3q^3*
             (42*s13^2*s23^2*(s13 + s23) - 2*s12^4*(s13 + 21*s23) + 
              2*s12*s13*s23^2*(62*s13 + 41*s23) + s12^3*(3*s13^2 + 
                64*s13*s23 + 210*s23^2) + s12^2*(5*s13^3 + 113*s13^2*s23 + 
                442*s13*s23^2 + 252*s23^3)) + p2q^2*p3q^2*(-(s12^4*s13) - 
              4*s13^2*s23*(s13^2 - 61*s13*s23 - 62*s23^2) + 
              4*s12^3*(2*s13^2 + 53*s13*s23 + 63*s23^2) - 2*s12*s13*(
                4*s13^3 + 91*s13^2*s23 - 80*s13*s23^2 - 41*s23^3) + 
              s12^2*(s13^3 + 52*s13^2*s23 + 547*s13*s23^2 + 252*s23^3))) + 
          p1q^2*(s12 + s13 + s23)*(p3q^3*(3*s12^3*s13 + 42*s13*s23^3 + 
              2*s12*s23^2*(s13 + 126*s23) + s12^2*(s13^2 - 49*s13*s23 - 
                252*s23^2)) + 2*p2q^3*s13*(s12*s13*(s13 - s23) + 
              s23*(-20*s13^2 + s13*s23 + 84*s23^2)) + 2*p2q*p3q^2*
             (s12^3*s13 - s13*(s13 - 125*s23)*s23^2 - s12^2*(3*s13^2 + 
                25*s13*s23 + 126*s23^2) + s12*(-s13^3 + 39*s13^2*s23 + 
                45*s13*s23^2 + 252*s23^3)) + p2q^2*p3q*
             (-2*s12^2*s13*(2*s13 + s23) + 3*s12*(s13^3 + 26*s13^2*s23 + 
                29*s13*s23^2 + 84*s23^3) + s13*(s13^3 - 37*s13^2*s23 + 
                3*s13*s23^2 + 377*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13^2*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep] + 
     ((10*ep^3*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(27*(p1q + p2q + p3q)*s12*s23) + 
       (ep^2*(s12 + s13 + s23)*(10*p1q^4*s12*s23^2*(s12 + s13 + s23) + 
          (p3q*s12 - p2q*s13)^2*(p2q*p3q*(20*s12^2 + 30*s12*s13 - 10*s13^2 - 
              17*s12*s23 + 7*s13*s23 + 3*s23^2) + p2q^2*(10*s12^2 + 
              10*s12*(s13 - s23) - s13*(10*s13 + 3*s23)) + 
            p3q^2*(20*s12^2 + 3*s12*(10*s13 + s23) + s23*(10*s13 + 3*s23))) + 
          p1q^3*s23*(p3q*(-20*s12^3 - 20*s12^2*s13 + 3*s12*s23*(10*s13 + 
                s23) + s23^2*(10*s13 + 3*s23)) - p2q*(20*s12^2*s13 - 
              s23^2*(10*s13 + 3*s23) + s12*(20*s13^2 + 10*s13*s23 + 
                17*s23^2))) + p1q*(p3q^3*s12*(s12 - 2*s23)*
             (20*s12^2 + 3*s12*(10*s13 + s23) + s23*(10*s13 + 3*s23)) - 
            p2q*p3q^2*(2*s13*s23^2*(10*s13 + 3*s23) + s12^3*(30*s13 + 
                57*s23) + s12^2*(60*s13^2 + 96*s13*s23 - 37*s23^2) + 
              2*s12*s23*(30*s13^2 + 13*s13*s23 + 3*s23^2)) + 
            p2q^3*s13*(-20*s12^2*s23 + 3*s13*s23*(10*s13 + 3*s23) + 
              s12*(10*s13^2 - 37*s13*s23 + 20*s23^2)) + 
            p2q^2*p3q*(-20*s12^3*s23 + s13*s23*(30*s13^2 - 11*s13*s23 - 
                6*s23^2) + s12^2*(-26*s13*s23 + 20*s23^2) + 
              s12*s13*(30*s13^2 - 57*s13*s23 + 34*s23^2))) + 
          p1q^2*(p3q^2*(10*s12^4 + 10*s12^3*(s13 - 3*s23) + s12*(10*s13 - 
                3*s23)*s23^2 + s23^3*(10*s13 + 3*s23) + 2*s12^2*s23*(
                -30*s13 + 7*s23)) + p2q*p3q*(-20*s12^3*s13 + 
              s12*s23*(-60*s13^2 + 4*s13*s23 - 23*s23^2) + s23^2*(-30*s13^2 + 
                s13*s23 + 3*s23^2) + s12^2*(-20*s13^2 - 80*s13*s23 + 
                54*s23^2)) + p2q^2*(-3*s13*s23^2*(10*s13 + 3*s23) + 
              10*s12^2*(s13^2 + s23^2) + 2*s12*(5*s13^3 - 5*s13^2*s23 + 
                22*s13*s23^2 - 5*s23^3)))))/(27*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) - 
       (2*ep*(5*p1q^5*s13*s23^2*(s12 + s13 + s23)^2 + 
          p3q*(p3q*s12 - p2q*s13)^2*(s12 + s13 + s23)*
           (p2q^2*(5*s12*s13 - 5*s13^2 - 12*s12*s23 - 11*s13*s23) + 
            2*p2q*p3q*(5*s12*s13 - 5*s13^2 - 12*s12*s23 - 11*s13*s23) + 
            2*p3q^2*(5*s12*s13 - 6*s12*s23 - 3*s13*s23)) - 
          p1q^4*s23*(s12 + s13 + s23)*(2*p2q*(5*s13^3 + 5*s12*s13*(s13 - 
                s23) + 5*s13^2*s23 - 3*s13*s23^2 - 6*s23^3) + 
            p3q*(10*s12^2*s13 + 5*s12*s13*(2*s13 - s23) - s23*(5*s13^2 + 
                11*s13*s23 + 12*s23^2))) + p1q^3*(s12 + s13 + s23)*
           (p2q^2*(5*s13^4 + 5*s13^3*s23 - 17*s13^2*s23^2 - 23*s13*s23^3 + 
              12*s23^4 + 5*s12*s13*(s13^2 - 4*s13*s23 + s23^2)) + 
            p3q^2*(5*s12^3*s13 + 5*s12^2*s13*(s13 - 5*s23) + 12*s23^4 - 
              2*s12*s23*(5*s13^2 + s13*s23 + 18*s23^2)) - 
            2*p2q*p3q*(5*s12^2*s13*(s13 + 2*s23) + s23*(5*s13^3 + 
                16*s13^2*s23 + 14*s13*s23^2 - 12*s23^3) + s12*(5*s13^3 + 
                20*s13^2*s23 - 4*s13*s23^2 + 18*s23^3))) + 
          p1q^2*(s12 + s13 + s23)*(2*p2q^3*s13*(5*s12*s13*(s13 - s23) + 
              s23*(8*s13^2 + 5*s13*s23 - 12*s23^2)) + 
            p3q^3*(15*s12^3*s13 + 2*s12*(5*s13 - 18*s23)*s23^2 - 
              6*s13*s23^3 + s12^2*(5*s13^2 - 29*s13*s23 + 36*s23^2)) + 
            p2q^2*p3q*(-10*s12^2*s13*(2*s13 + s23) + s13*(5*s13^3 + 
                31*s13^2*s23 + 15*s13*s23^2 - 59*s23^3) + 3*s12*(5*s13^3 - 
                14*s13^2*s23 + s13*s23^2 - 12*s23^3)) + 2*p2q*p3q^2*
             (5*s12^3*s13 - s13*s23^2*(5*s13 + 23*s23) + s12^2*(-15*s13^2 - 
                17*s13*s23 + 18*s23^2) - s12*(5*s13^3 + 21*s13^2*s23 - 
                9*s13*s23^2 + 36*s23^3))) + 
          p1q*(p2q^4*s13^2*(5*s12^2*s13 - 5*s13^3 - 4*s13^2*s23 + 
              13*s13*s23^2 + 12*s23^3 + 6*s12*s23*(s13 + 2*s23)) + 
            4*p3q^4*s12*(s12^3*(5*s13 - 3*s23) + 3*s13*s23^2*(s13 + s23) + 
              s12^2*(5*s13^2 - 3*s13*s23 + 6*s23^2) + s12*s23*(-5*s13^2 + 
                7*s13*s23 + 9*s23^2)) + 2*p2q^3*p3q*s13^2*(-5*s12^3 - 
              5*s13^3 + s12^2*(10*s13 - 17*s23) - 2*s13^2*s23 + 
              26*s13*s23^2 + 23*s23^3 + s12*(10*s13^2 + 6*s13*s23 + 
                11*s23^2)) + 2*p2q*p3q^3*(2*s12^4*(5*s13 - 3*s23) + 
              6*s13^2*s23^2*(s13 + s23) + 2*s12*s13*s23^2*(14*s13 + 11*s23) + 
              s12^3*(-15*s13^2 + 4*s13*s23 + 30*s23^2) + s12^2*(-25*s13^3 - 
                25*s13^2*s23 + 58*s13*s23^2 + 36*s23^3)) + 
            p2q^2*p3q^2*(5*s12^4*s13 + 4*s13^2*s23*(5*s13^2 + 19*s13*s23 + 
                14*s23^2) + s12^3*(-40*s13^2 + 20*s13*s23 + 36*s23^2) + 
              2*s12*s13*(20*s13^3 + 23*s13^2*s23 + 32*s13*s23^2 + 11*s23^3) + 
              s12^2*(-5*s13^3 - 44*s13^2*s23 + 73*s13*s23^2 + 36*s23^3)))))/
        (27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] + 
     ((ep^2*(s12 + s13 + s23)*(p1q^4*s23^2*(-2*s12 + 2*s13 + 19*s23) - 
          (p3q*s12 - p2q*s13)^2*(2*p2q^2*(s12 + s13 + s23) + 
            p2q*p3q*(25*s12 + 21*s13 + 4*s23) + p3q^2*(25*s12 + 21*s13 + 
              4*s23)) + p1q^3*s23*(p2q*(4*s12*s13 - 4*s13^2 - 21*s12*s23 - 
              55*s13*s23) + p3q*(4*s12^2 + 17*s23*(-s13 + s23) - 
              s12*(4*s13 + 63*s23))) + 
          p1q*(p2q^3*s13*(-21*s12*s13 - 17*s13^2 + 4*s12*s23 + 4*s13*s23 + 
              4*s23^2) + p3q^3*s12*(-25*s12^2 - 17*s12*s13 + 67*s12*s23 + 
              42*s13*s23 + 8*s23^2) + p2q*p3q^2*(-21*s12^3 + 
              2*s13*s23*(21*s13 + 4*s23) + s12^2*(33*s13 + 50*s23) + 
              s12*(34*s13^2 + 58*s13*s23 + 8*s23^2)) + p2q^2*p3q*
             (s12^2*(42*s13 + 4*s23) + s12*(9*s13^2 + 54*s13*s23 + 4*s23^2) + 
              s13*(-17*s13^2 + 59*s13*s23 + 8*s23^2))) - 
          p1q^2*(p3q^2*(2*s12^3 + s23^2*(21*s13 + 4*s23) + s12*s23*(-34*s13 + 
                59*s23) - s12^2*(2*s13 + 69*s23)) + 
            p2q^2*(-2*s13^3 - 53*s13^2*s23 + 2*s13*s23^2 + 2*s23^3 + 
              2*s12*(s13^2 - 21*s13*s23 + s23^2)) + 
            p2q*p3q*(-2*s12^2*(2*s13 + 21*s23) + s23*(-34*s13^2 + 
                55*s13*s23 + 4*s23^2) + s12*(4*s13^2 - 46*s13*s23 + 
                25*s23^2)))))/(54*(p1q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) - 
       (ep*(s12 + s13 + s23)*((p2q + p3q)*(p3q*s12 - p2q*s13)^2*
           (p2q^2*s23*(s12 + s13 + s23) + 2*p2q*p3q*(-42*s13^2 + s12*s23 - 
              21*s13*s23) + 2*p3q^2*(21*s13*s23 + s12*(42*s13 + s23))) + 
          p1q^4*s23^2*(-(p2q*(84*s13^2 + 43*s13*s23 + s23*(-s12 + s23))) + 
            p3q*((41*s13 - s23)*s23 + s12*(84*s13 + s23))) - 
          2*p1q^3*s23*(p2q*p3q*s23*(s12^2 + 125*s13^2 + 21*s13*s23 + s23^2 - 
              3*s12*(28*s13 + s23)) + p3q^2*(s12 - s23)*((41*s13 - s23)*s23 + 
              s12*(84*s13 + s23)) - p2q^2*(84*s13^3 + s13^2*s23 + s12*s23^2 - 
              s13*s23*(s12 + 20*s23))) + 
          2*p1q*(-(p2q^4*s13*(42*s13^3 + 21*s13^2*s23 + s13*s23*
                (-s12 + s23) + s23^2*(s12 + s23))) + p3q^4*s12*
             (-42*s13*s23^2 + s12^2*(84*s13 + s23) - s12*s23*(43*s13 + 
                3*s23)) + p2q*p3q^3*(-82*s12*s13^2*s23 - 42*s13^2*s23^2 + 
              2*s12^3*(21*s13 + s23) - s12^2*(252*s13^2 + 108*s13*s23 + 
                5*s23^2)) + p2q^2*p3q^2*(s12^3*s23 + s13^2*(125*s13 - s23)*
               s23 - s12^2*(126*s13^2 + 25*s13*s23 + 3*s23^2) + 
              s12*(252*s13^3 + 45*s13^2*s23 + 39*s13*s23^2 - s23^3)) - 
            p2q^3*p3q*(s12^2*s23*(2*s13 + s23) + s13*(84*s13^3 - 
                62*s13^2*s23 - 40*s13*s23^2 + s23^3) + s12*(-126*s13^3 - 
                44*s13^2*s23 + 4*s13*s23^2 + s23^3))) + 
          p1q^2*(p2q^3*(-84*s13^4 + 125*s13^3*s23 + s13*s23^2*(-4*s12 + 
                s23) + s23^3*(s12 + s23) + s13^2*s23*(s12 + 83*s23)) + 
            p2q*p3q^2*(s12^3*s23 + 4*s13*s23^2*(-62*s13 + s23) - 
              3*s12^2*(84*s13^2 + 71*s13*s23 + 3*s23^2) + 2*s12*s23*(
                -41*s13^2 + 85*s13*s23 + 4*s23^2)) + p2q^2*p3q*
             (-2*s12^2*s23*(s13 + 2*s23) + s23*(377*s13^3 + 3*s13^2*s23 - 
                37*s13*s23^2 + s23^3) + 3*s12*(84*s13^3 + 29*s13^2*s23 + 
                26*s13*s23^2 + s23^3)) + p3q^3*(42*s13*s23^3 - 
              5*s12^2*s23*(59*s13 + s23) + s12^3*(84*s13 + s23) + 
              s12*(-80*s13*s23^2 + 6*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23^2*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23)))*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep] + 
     ((10*ep^3*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(27*(p1q + p2q + p3q)*s12*s13) - 
       (ep^2*(s12 + s13 + s23)*(p1q^4*s23^2*(10*s12^2 - 10*s12*(s13 - s23) - 
            s23*(3*s13 + 10*s23)) + (p3q*s12 - p2q*s13)^2*
           (10*p2q^2*s12*(s12 + s13 + s23) + p2q*p3q*(20*s12^2 + 3*s12*s13 + 
              3*s13^2 + 30*s12*s23 + 10*s13*s23) + 
            p3q^2*(20*s12^2 + 3*s12*s13 + 3*s13^2 + 30*s12*s23 + 
              10*s13*s23)) + p1q^3*s23*(p3q*(-20*s12^3 + 20*s12^2*s13 + 
              s12*s23*(-11*s13 + 50*s23) + s23*(3*s13^2 + 7*s13*s23 - 
                10*s23^2)) + p2q*(-20*s12^2*s13 + 3*s13*s23*(3*s13 + 
                10*s23) + s12*(20*s13^2 - 37*s13*s23 + 10*s23^2))) + 
          p1q*(p3q^3*s12*(20*s12^3 - 2*s13*s23*(3*s13 + 10*s23) - 
              s12^2*(17*s13 + 10*s23) + s12*(3*s13^2 + s13*s23 - 70*s23^2)) + 
            p2q^2*p3q*(-20*s12^3*s23 + s12*s13*(-23*s13^2 + 4*s13*s23 - 
                60*s23^2) + s13^2*(3*s13^2 + s13*s23 - 30*s23^2) + 
              s12^2*(54*s13^2 - 80*s13*s23 - 20*s23^2)) + 
            p2q^3*s13*(-20*s12^2*s23 + s13^2*(3*s13 + 10*s23) - 
              s12*(17*s13^2 + 10*s13*s23 + 20*s23^2)) - 
            p2q*p3q^2*(2*s13^2*s23*(3*s13 + 10*s23) + s12^3*(57*s13 + 
                30*s23) + 2*s12*s13*(3*s13^2 + 13*s13*s23 + 30*s23^2) + 
              s12^2*(-37*s13^2 + 96*s13*s23 + 60*s23^2))) + 
          p1q^2*(p2q*p3q*(-20*s12^3*s13 + 2*s12^2*s13*(10*s13 - 13*s23) + 
              s12*s23*(34*s13^2 - 57*s13*s23 + 30*s23^2) + 
              s13*s23*(-6*s13^2 - 11*s13*s23 + 30*s23^2)) + 
            p3q^2*(10*s12^4 + s12^2*(31*s13 - 50*s23)*s23 - 10*s12^3*(s13 + 
                3*s23) + s13*s23^2*(3*s13 + 10*s23) + s12*s23*(-6*s13^2 - 
                11*s13*s23 + 50*s23^2)) + p2q^2*(-3*s13^2*s23*(3*s13 + 
                10*s23) + 10*s12^2*(s13^2 + s23^2) - 2*s12*(5*s13^3 - 
                22*s13^2*s23 + 5*s13*s23^2 - 5*s23^3)))))/
        (27*(p1q + p3q)*(p1q + p2q + p3q)*s12*s13*s23*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) + (2*ep*(s12 + s13 + s23)*
         (-((p2q + p3q)*(p3q*s12 - p2q*s13)^2*(5*p2q^2*s23*(s12 + s13 + 
               s23) - 2*p3q^2*(6*s12*s13 - 5*s12*s23 + 3*s13*s23) + 
             2*p2q*p3q*(6*s13^2 + 5*s12*s23 + 3*s13*s23))) + 
          p1q^4*s23^2*(-(p2q*(12*s13^2 + s13*s23 + 5*(s12 - s23)*s23)) + 
            p3q*(12*s12*s13 - 5*s12*s23 + 11*s13*s23 + 5*s23^2)) + 
          2*p1q^3*s23*(p3q^2*(s12 - s23)*(-12*s12*s13 + 5*s12*s23 - 
              11*s13*s23 - 5*s23^2) + p2q*p3q*s23*(5*s12^2 - 23*s13^2 + 
              3*s12*(4*s13 - 5*s23) - 3*s13*s23 + 5*s23^2) + 
            p2q^2*(12*s13^3 - 5*s13^2*s23 + s13*(5*s12 - 8*s23)*s23 - 
              5*s12*s23^2)) - 2*p1q*(p2q^4*s13*(6*s13^3 + 3*s13^2*s23 + 
              5*s13*(s12 - s23)*s23 - 5*s23^2*(s12 + s23)) + 
            p3q^4*s12*(s12*(s13 - 15*s23)*s23 + 6*s13*s23^2 + 
              s12^2*(-12*s13 + 5*s23)) + p2q*p3q^3*(22*s12*s13^2*s23 + 
              6*s13^2*s23^2 + s12^3*(-6*s13 + 10*s23) + s12^2*(36*s13^2 - 
                25*s23^2)) - p2q^3*p3q*(5*s12^2*s23*(2*s13 + s23) + 
              s13*(-12*s13^3 + 14*s13^2*s23 + 16*s13*s23^2 + 5*s23^3) + 
              s12*(18*s13^3 - 4*s13^2*s23 + 20*s13*s23^2 + 5*s23^3)) + 
            p2q^2*p3q^2*(5*s12^3*s23 - s13^2*s23*(23*s13 + 5*s23) + 
              s12^2*(18*s13^2 - 17*s13*s23 - 15*s23^2) - s12*(36*s13^3 - 
                9*s13^2*s23 + 21*s13*s23^2 + 5*s23^3))) + 
          p1q^2*(-(p2q^3*(12*s13^4 - 23*s13^3*s23 + s13^2*(5*s12 - 17*s23)*
                s23 + 5*s13*s23^2*(-4*s12 + s23) + 5*s23^3*(s12 + s23))) + 
            p3q^3*(s12^3*(12*s13 - 5*s23) + 6*s13*s23^3 - 2*s12*s23^2*(
                16*s13 + 15*s23) + s12^2*s23*(-37*s13 + 25*s23)) - 
            p2q*p3q^2*(5*s12^3*s23 + 4*s13*s23^2*(14*s13 + 5*s23) + 
              3*s12^2*(12*s13^2 + 5*s13*s23 - 15*s23^2) + 2*s12*s23*(
                11*s13^2 - 7*s13*s23 + 20*s23^2)) + p2q^2*p3q*
             (10*s12^2*s23*(s13 + 2*s23) + 3*s12*(12*s13^3 - s13^2*s23 + 
                14*s13*s23^2 - 5*s23^3) - s23*(-59*s13^3 + 15*s13^2*s23 + 
                31*s13*s23^2 + 5*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23^2*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23)))*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep]
 
P1Avg = ((10*ep^3*(p2q*s13*(2*s13^4 - s13^3*s23 + s13*s23^3 - 2*s23^4 + 
            s12*(2*s13^3 + s13^2*s23 - s13*s23^2 + 2*s23^3)) + 
          p1q*s23*(-2*s13^4 + s13^3*s23 - s13*s23^3 + 2*s23^4 + 
            s12*(2*s13^3 - s13^2*s23 + s13*s23^2 + 2*s23^3)) - 
          p3q*(4*s13*s23*(s13^3 + s13^2*s23 + s13*s23^2 + s23^3) + 
            s12^2*(2*s13^3 + s13^2*s23 + s13*s23^2 + 2*s23^3) + 
            s12*(2*s13^4 + 3*s13^3*s23 + 6*s13^2*s23^2 + 3*s13*s23^3 + 
              2*s23^4))))/(27*(p1q + p2q + p3q)*s13^2*s23^2*(s13 + s23)) + 
       (2*(p1q^3*s23^2*(s12 + s13 + s23)*(2*s13 + s23) + 
          p2q^3*s13^2*(s12 + s13 + s23)*(s13 + 2*s23) + 
          p3q^3*(s12^2*(s13 - s23)^2 + 4*s13^2*s23^2 + s12^3*(s13 + s23)) + 
          p1q*p3q^2*s23*(s12^3 + 8*s13^2*s23 - s12^2*(5*s13 + s23) + 
            2*s12*(s13^2 - s23^2)) + p1q^2*p3q*s23*(-2*s12^2*(s13 + s23) + 
            s12*(2*s13^2 + s13*s23 - s23^2) + s23*(5*s13^2 + 2*s13*s23 + 
              s23^2)) + p2q*s13*(-4*p1q*p3q*s23*(s12^2 + s13^2 - s13*s23 + 
              s23^2 - s12*(s13 + s23)) + p1q^2*s23*(-2*s13^2 - s13*s23 - 
              3*s23^2 + s12*(2*s13 + s23)) + p3q^2*(s12^3 + 8*s13*s23^2 - 
              s12^2*(s13 + 5*s23) - 2*s12*(s13^2 - s23^2))) + 
          p2q^2*s13*(p1q*s23*(-3*s13^2 - s13*s23 - 2*s23^2 + 
              s12*(s13 + 2*s23)) + p3q*(-2*s12^2*(s13 + s23) + 
              s12*(-s13^2 + s13*s23 + 2*s23^2) + s13*(s13^2 + 2*s13*s23 + 
                5*s23^2)))))/(9*ep*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23^2) + (10*ep^2*(-(p1q^4*s13^2*s23^2*(s13 + s23)*
            (-s12^2 + (s13 + s23)^2)) - p2q^4*s13^2*s23^2*(s13 + s23)*
           (-s12^2 + (s13 + s23)^2) + p3q^4*s12^2*
           (4*s13*s23*(s13^3 + 2*s13^2*s23 + 2*s13*s23^2 + s23^3) + 
            s12^2*(6*s13^3 + 5*s13^2*s23 + 5*s13*s23^2 + 6*s23^3) + 
            3*s12*(2*s13^4 + s13^3*s23 + 2*s13^2*s23^2 + s13*s23^3 + 
              2*s23^4)) - p2q^3*p3q*s13*(s13^2*(s13 + s23)^4 + 
            s12^3*s23^2*(2*s13 + s23) - s12*(s13 + s23)^2*
             (4*s13^3 - 5*s13^2*s23 + 3*s13*s23^2 - 3*s23^3) - 
            s12^2*(5*s13^4 + 13*s13^3*s23 + 17*s13^2*s23^2 + 17*s13*s23^3 + 
              8*s23^4)) + p2q^2*p3q^2*(s12^4*s13*s23^2 - s13^2*(s13 - s23)*
             s23*(s13 + s23)^3 + s12*s13*(s13 + s23)^2*(8*s13^3 - 
              5*s13^2*s23 - s13*s23^2 - 8*s23^3) - 
            s12^3*(10*s13^4 + 16*s13^3*s23 + 17*s13^2*s23^2 + 21*s13*s23^3 + 
              6*s23^4) - 2*s12^2*(s13^5 - 7*s13^4*s23 - 10*s13^3*s23^2 - 
              5*s13^2*s23^3 + 3*s23^5)) + p2q*p3q^3*s12*
           (-(s13*s23*(s13 + s23)^2*(3*s13^2 + 4*s13*s23 + 5*s23^2)) + 
            s12^3*(5*s13^3 + 3*s13^2*s23 + 6*s13*s23^2 + 6*s23^3) - 
            s12^2*s13*(8*s13^3 + 22*s13^2*s23 + 13*s13*s23^2 + 17*s23^3) - 
            s12*(13*s13^5 + 10*s13^4*s23 - s13^3*s23^2 + 4*s13*s23^4 + 
              6*s23^5)) - p1q^3*s23*(-(p2q*(s13 + s23)^2*(2*s13^4 + 2*s13^3*
                s23 - s13^2*s23^2 - 2*s13*s23^3 - s23^4 + s12^2*(6*s13^2 + 
                 3*s13*s23 + 5*s23^2) + s12*(-4*s13^3 + s13^2*s23 - 
                 5*s13*s23^2 + 4*s23^3))) + p3q*(s23^2*(s13 + s23)^4 + 
              s12^3*s13^2*(s13 + 2*s23) + s12*(s13 + s23)^2*(3*s13^3 - 
                3*s13^2*s23 + 5*s13*s23^2 - 4*s23^3) - s12^2*(8*s13^4 + 
                17*s13^3*s23 + 17*s13^2*s23^2 + 13*s13*s23^3 + 5*s23^4))) + 
          p1q^2*(-(p2q^2*(s13 + s23)*((s13 + s23)^2*(s13^4 - s13^3*s23 - 
                 2*s13^2*s23^2 - s13*s23^3 + s23^4) - s12^2*(5*s13^4 + 
                 14*s13^3*s23 + 16*s13^2*s23^2 + 14*s13*s23^3 + 5*s23^4) + 
               s12*(-4*s13^5 + 5*s13^4*s23 + 7*s13^3*s23^2 + 7*s13^2*s23^3 + 
                 5*s13*s23^4 - 4*s23^5))) + p3q^2*(s12^4*s13^2*s23 + 
              s13*(s13 - s23)*s23^2*(s13 + s23)^3 - s12*s23*(s13 + s23)^2*(
                8*s13^3 + s13^2*s23 + 5*s13*s23^2 - 8*s23^3) - 
              s12^3*(6*s13^4 + 21*s13^3*s23 + 17*s13^2*s23^2 + 16*s13*s23^3 + 
                10*s23^4) - 2*s12^2*(3*s13^5 - 5*s13^3*s23^2 - 10*s13^2*
                 s23^3 - 7*s13*s23^4 + s23^5)) + p2q*p3q*
             (s23*(s13 + s23)^4*(s13^2 + s13*s23 - s23^2) - s12^3*(5*s13^4 + 
                16*s13^3*s23 + 14*s13^2*s23^2 + 16*s13*s23^3 + 10*s23^4) + 
              s12*(s13 + s23)^2*(7*s13^4 - 16*s13^3*s23 - 14*s13*s23^3 + 
                12*s23^4) + s12^2*(2*s13^5 + 29*s13^4*s23 + 51*s13^3*s23^2 + 
                54*s13^2*s23^3 + 33*s13*s23^4 + 3*s23^5))) + 
          p1q*(p2q^3*s13*(s13 + s23)^2*(-s13^4 - 2*s13^3*s23 - s13^2*s23^2 + 
              2*s13*s23^3 + 2*s23^4 + s12^2*(5*s13^2 + 3*s13*s23 + 6*s23^2) + 
              s12*(4*s13^3 - 5*s13^2*s23 + s13*s23^2 - 4*s23^3)) + 
            p2q*p3q^2*(-(s13*(s13 - s23)^2*s23*(s13 + s23)^3) + 
              s12^4*(5*s13^3 + 3*s13^2*s23 + 3*s13*s23^2 + 5*s23^3) + 
              s12*(s13 + s23)^2*(7*s13^4 - 15*s13^3*s23 - 4*s13^2*s23^2 - 
                15*s13*s23^3 + 7*s23^4) - s12^3*(13*s13^4 + 38*s13^3*s23 + 
                30*s13^2*s23^2 + 38*s13*s23^3 + 13*s23^4) + 
              s12^2*(-11*s13^5 + 13*s13^4*s23 + 38*s13^3*s23^2 + 
                38*s13^2*s23^3 + 13*s13*s23^4 - 11*s23^5)) + 
            p2q^2*p3q*(-(s13*(s13 + s23)^4*(s13^2 - s13*s23 - s23^2)) - 
              s12^3*(10*s13^4 + 16*s13^3*s23 + 14*s13^2*s23^2 + 
                16*s13*s23^3 + 5*s23^4) + s12*(s13 + s23)^2*(12*s13^4 - 
                14*s13^3*s23 - 16*s13*s23^3 + 7*s23^4) + s12^2*(3*s13^5 + 
                33*s13^4*s23 + 54*s13^3*s23^2 + 51*s13^2*s23^3 + 
                29*s13*s23^4 + 2*s23^5)) + p3q^3*s12*(-(s13*s23*(s13 + s23)^2*
                (5*s13^2 + 4*s13*s23 + 3*s23^2)) + s12^3*(6*s13^3 + 
                6*s13^2*s23 + 3*s13*s23^2 + 5*s23^3) - s12^2*s23*(17*s13^3 + 
                13*s13^2*s23 + 22*s13*s23^2 + 8*s23^3) - s12*(6*s13^5 + 
                4*s13^4*s23 - s13^2*s23^3 + 10*s13*s23^4 + 13*s23^5)))))/
        (27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13^2*s23^2*
         (s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) - 
       (ep*(p1q^4*s23^2*(s13 + s23)*(3*s12*(2*s13 - s23)*(s13 + s23)^2 + 
            s13*(s13 + s23)^2*(10*s13 + 3*s23) - s12^2*(4*s13^2 + 3*s23^2)) + 
          p2q^4*s13^2*(s13 + s23)*(-3*s12*(s13 - 2*s23)*(s13 + s23)^2 + 
            s23*(s13 + s23)^2*(3*s13 + 10*s23) - s12^2*(3*s13^2 + 4*s23^2)) + 
          p3q^4*s12^2*(4*s13*(s13 - s23)^2*s23*(s13 + s23) + 
            23*s12^3*(s13^2 + s23^2) + s12^2*(43*s13^3 + 52*s13^2*s23 + 
              52*s13*s23^2 + 43*s23^3) + s12*(20*s13^4 - 39*s13^3*s23 - 
              2*s13^2*s23^2 - 39*s13*s23^3 + 20*s23^4)) + 
          p2q^3*p3q*s13*(2*s13*(s13 + s23)^3*(5*s13^2 + 4*s13*s23 + 
              4*s23^2) + s12*(s13 + s23)^2*(17*s13^3 - 6*s13^2*s23 - 
              14*s13*s23^2 - 50*s23^3) + s12^3*(9*s13^3 + 6*s13^2*s23 + 
              28*s13*s23^2 + 24*s23^3) + 2*s12^2*(8*s13^4 + 50*s13^3*s23 + 
              71*s13^2*s23^2 + 62*s13*s23^3 + 33*s23^4)) - 
          p2q^2*p3q^2*(-2*s13^2*(s13 - s23)*s23*(s13 + s23)^3 + 
            s12*s13*s23*(s13 + s23)^2*(31*s13^2 + 15*s13*s23 + 52*s23^2) + 
            s12^4*(9*s13^3 + 3*s13^2*s23 + 44*s13*s23^2 + 20*s23^3) + 
            s12^3*s23*(103*s13^3 + 117*s13^2*s23 + 126*s13*s23^2 + 
              40*s23^3) - s12^2*(9*s13^5 + 161*s13^4*s23 + 225*s13^3*s23^2 + 
              235*s13^2*s23^3 + 142*s13*s23^4 - 20*s23^5)) - 
          p2q*p3q^3*s12*(2*s13*s23*(s13 + s23)^2*(3*s13^2 - 4*s13*s23 + 
              s23^2) - s12^4*(3*s13^2 + 20*s23^2) + 
            s12^3*(36*s13^3 - 6*s13^2*s23 + s13*s23^2 - 17*s23^3) + 
            s12^2*(69*s13^4 + 244*s13^3*s23 + 179*s13^2*s23^2 + 
              201*s13*s23^3 + 23*s23^4) + s12*(30*s13^5 - 32*s13^4*s23 - 
              65*s13^3*s23^2 - 100*s13^2*s23^3 - 77*s13*s23^4 + 20*s23^5)) + 
          p1q^3*s23*(p3q*(2*s23*(s13 + s23)^3*(4*s13^2 + 4*s13*s23 + 
                5*s23^2) - s12*(s13 + s23)^2*(50*s13^3 + 14*s13^2*s23 + 
                6*s13*s23^2 - 17*s23^3) + s12^3*(24*s13^3 + 28*s13^2*s23 + 
                6*s13*s23^2 + 9*s23^3) + 2*s12^2*(33*s13^4 + 62*s13^3*s23 + 
                71*s13^2*s23^2 + 50*s13*s23^3 + 8*s23^4)) + 
            p2q*(s13 + s23)*(-2*(s13 + s23)^2*(10*s13^3 - s13^2*s23 - 
                4*s13*s23^2 - 5*s23^3) + s12^2*(86*s13^3 + 70*s13^2*s23 + 
                81*s13*s23^2 + 7*s23^3) + s12*(-26*s13^4 - 6*s13^3*s23 + 
                17*s13^2*s23^2 + 14*s13*s23^3 + 17*s23^4))) - 
          p1q^2*(p3q^2*(2*s13*(s13 - s23)*s23^2*(s13 + s23)^3 + 
              s12*s13*s23*(s13 + s23)^2*(52*s13^2 + 15*s13*s23 + 31*s23^2) + 
              s12^4*(20*s13^3 + 44*s13^2*s23 + 3*s13*s23^2 + 9*s23^3) + 
              s12^3*s13*(40*s13^3 + 126*s13^2*s23 + 117*s13*s23^2 + 
                103*s23^3) + s12^2*(20*s13^5 - 142*s13^4*s23 - 235*s13^3*
                 s23^2 - 225*s13^2*s23^3 - 161*s13*s23^4 - 9*s23^5)) - 
            p2q^2*(s13 + s23)*((s13 + s23)^2*(10*s13^4 - 15*s13^3*s23 - 
                16*s13^2*s23^2 - 15*s13*s23^3 + 10*s23^4) + s12^2*(10*s13^4 + 
                167*s13^3*s23 + 148*s13^2*s23^2 + 167*s13*s23^3 + 10*s23^4) + 
              4*s12*(5*s13^5 - 3*s13^4*s23 - s13^3*s23^2 - s13^2*s23^3 - 
                3*s13*s23^4 + 5*s23^5)) + p2q*p3q*(2*s23*(s13 + s23)^3*(
                9*s13^3 + 4*s13^2*s23 + 5*s13*s23^2 - 5*s23^3) + 
              s12^3*(-10*s13^4 + 73*s13^3*s23 + 98*s13^2*s23^2 + 
                88*s13*s23^3 - 6*s23^4) - s12*(s13 + s23)^2*(10*s13^4 - 
                77*s13^3*s23 + 32*s13^2*s23^2 - 57*s13*s23^3 + 17*s23^4) - 
              s12^2*(20*s13^5 + 348*s13^4*s23 + 530*s13^3*s23^2 + 
                527*s13^2*s23^3 + 338*s13*s23^4 + 13*s23^5))) - 
          p1q*(-(p2q^3*s13*(s13 + s23)*(2*(s13 + s23)^2*(5*s13^3 + 
                 4*s13^2*s23 + s13*s23^2 - 10*s23^3) + s12^2*(7*s13^3 + 
                 81*s13^2*s23 + 70*s13*s23^2 + 86*s23^3) + s12*(17*s13^4 + 
                 14*s13^3*s23 + 17*s13^2*s23^2 - 6*s13*s23^3 - 26*s23^4))) + 
            p2q*p3q^2*(-2*s13*(s13 - s23)^2*s23*(s13 + s23)^3 + 
              33*s12^4*(s13^3 + s23^3) - s12*(s13 + s23)^2*(10*s13^4 - 
                57*s13^3*s23 + 2*s13^2*s23^2 - 57*s13*s23^3 + 10*s23^4) + 
              s12^3*(47*s13^4 + 308*s13^3*s23 + 262*s13^2*s23^2 + 
                308*s13*s23^3 + 47*s23^4) + s12^2*(4*s13^5 - 306*s13^4*s23 - 
                418*s13^3*s23^2 - 418*s13^2*s23^3 - 306*s13*s23^4 + 
                4*s23^5)) + p2q^2*p3q*(-2*s13*(s13 + s23)^3*(5*s13^3 - 
                5*s13^2*s23 - 4*s13*s23^2 - 9*s23^3) + s12^3*(-6*s13^4 + 
                88*s13^3*s23 + 98*s13^2*s23^2 + 73*s13*s23^3 - 10*s23^4) - 
              s12*(s13 + s23)^2*(17*s13^4 - 57*s13^3*s23 + 32*s13^2*s23^2 - 
                77*s13*s23^3 + 10*s23^4) - s12^2*(13*s13^5 + 338*s13^4*s23 + 
                527*s13^3*s23^2 + 530*s13^2*s23^3 + 348*s13*s23^4 + 
                20*s23^5)) + p3q^3*s12*(-(s12^4*(20*s13^2 + 3*s23^2)) + 
              2*s13*s23*(s13 + s23)^2*(s13^2 - 4*s13*s23 + 3*s23^2) + 
              s12^3*(-17*s13^3 + s13^2*s23 - 6*s13*s23^2 + 36*s23^3) + 
              s12^2*(23*s13^4 + 201*s13^3*s23 + 179*s13^2*s23^2 + 
                244*s13*s23^3 + 69*s23^4) + s12*(20*s13^5 - 77*s13^4*s23 - 
                100*s13^3*s23^2 - 65*s13^2*s23^3 - 32*s13*s23^4 + 
                30*s23^5)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13^2*s23^2*(s13 + s23)*(-(p3q*s12) + (p1q + p2q)*
           (s13 + s23))) + (-18*p1q^4*s12*s23^2*(s13 + s23)^2*
          (s12 + s13 + s23)*(2*s13 + s23) - 18*p2q^4*s12*s13^2*(s13 + s23)^2*
          (s12 + s13 + s23)*(s13 + 2*s23) + 2*p3q^4*s12^2*
          (s12^3*(9*s13^2 + 6*s13*s23 + 9*s23^2) - s12*s13*s23*
            (13*s13^2 + 2*s13*s23 + 13*s23^2) + s13*s23*(-13*s13^3 + 
             21*s13^2*s23 + 21*s13*s23^2 - 13*s23^3) + 
           3*s12^2*(3*s13^3 - 7*s13^2*s23 - 7*s13*s23^2 + 3*s23^3)) + 
         p1q^3*p3q*s23*(s13 + s23)*(-7*s13*(s13 - s23)*s23*(s13 + s23)^2 + 
           6*s12^3*(6*s13^2 + 16*s13*s23 + 9*s23^2) - 
           2*s12*s23*(45*s13^3 + 37*s13^2*s23 + s13*s23^2 + 9*s23^3) + 
           s12^2*(-36*s13^3 - 23*s13^2*s23 + 87*s13*s23^2 + 36*s23^3)) + 
         p1q*p3q^3*s12*(6*s12^4*s23*(s13 + 3*s23) + s13*s23*(s13 + s23)^2*
            (33*s13^2 - 68*s13*s23 + 19*s23^2) + 2*s12*s13*s23*
            (7*s13^3 + 78*s13^2*s23 + 51*s13*s23^2 - 20*s23^3) - 
           6*s12^3*(3*s13^3 + 20*s13^2*s23 + 19*s13*s23^2 + 6*s23^3) + 
           s12^2*(-18*s13^4 + 53*s13^3*s23 + 162*s13^2*s23^2 - 35*s13*s23^3 - 
             54*s23^4)) + p1q^2*p3q^2*s23*(-7*s13*(s13 - s23)*s23*
            (s13 + s23)^3 - 6*s12^4*(7*s13^2 + 14*s13*s23 + 9*s23^2) + 
           s12*s13*(s13 + s23)^2*(33*s13^2 - 152*s13*s23 + 59*s23^2) + 
           s12^3*s13*(133*s13^2 + 226*s13*s23 + 69*s23^2) + 
           s12^2*(-8*s13^4 - 17*s13^3*s23 + 34*s13^2*s23^2 + 97*s13*s23^3 + 
             54*s23^4)) + p2q^2*s13*(p1q^2*s23*(s13 + s23)*
            (7*(s13^2 - s23^2)^2 - s12^2*(21*s13^2 + 118*s13*s23 + 21*
                s23^2) + 2*s12*(65*s13^3 + 71*s13^2*s23 + 71*s13*s23^2 + 65*
                s23^3)) + p1q*p3q*(7*s23*(s13 + s23)^3*(2*s13^2 - 3*s13*s23 + 
               s23^2) - s12*(s13 + s23)^2*(18*s13^3 - 135*s13^2*s23 + 206*s13*
                s23^2 - 133*s23^3) + s12^3*(36*s13^3 + 117*s13^2*s23 + 220*
                s13*s23^2 + 115*s23^3) + s12^2*(18*s13^4 - 104*s13^3*s23 - 
               447*s13^2*s23^2 - 444*s13*s23^3 - 119*s23^4)) + 
           p3q^2*(7*s13*(s13 - s23)*s23*(s13 + s23)^3 - 
             6*s12^4*(9*s13^2 + 14*s13*s23 + 7*s23^2) + s12*s23*(s13 + s23)^2*
              (59*s13^2 - 152*s13*s23 + 33*s23^2) + s12^3*s23*
              (69*s13^2 + 226*s13*s23 + 133*s23^2) + s12^2*(54*s13^4 + 97*
                s13^3*s23 + 34*s13^2*s23^2 - 17*s13*s23^3 - 8*s23^4))) + 
         p2q^3*s13*(s13 + s23)*(p3q*(7*s13*(s13 - s23)*s23*(s13 + s23)^2 + 
             6*s12^3*(9*s13^2 + 16*s13*s23 + 6*s23^2) + 
             s12^2*(36*s13^3 + 87*s13^2*s23 - 23*s13*s23^2 - 36*s23^3) - 
             2*s12*s13*(9*s13^3 + s13^2*s23 + 37*s13*s23^2 + 45*s23^3)) + 
           p1q*(7*s13*(s13 - s23)*s23*(s13 + s23)^2 - 
             s12^2*(18*s13^3 + 39*s13^2*s23 + 95*s13*s23^2 + 36*s23^3) + 
             s12*(-18*s13^4 + 22*s13^3*s23 + 10*s13^2*s23^2 + 6*s13*s23^3 + 
               36*s23^4))) + p2q*(p3q^3*s12*(6*s12^4*s13*(3*s13 + s23) + 
             s13*s23*(s13 + s23)^2*(19*s13^2 - 68*s13*s23 + 33*s23^2) - 
             6*s12^3*(6*s13^3 + 19*s13^2*s23 + 20*s13*s23^2 + 3*s23^3) + 
             2*s12*s13*s23*(-20*s13^3 + 51*s13^2*s23 + 78*s13*s23^2 + 7*
                s23^3) + s12^2*(-54*s13^4 - 35*s13^3*s23 + 162*s13^2*s23^2 + 
               53*s13*s23^3 - 18*s23^4)) + p1q^2*p3q*s23*
            (7*s13*(s13 + s23)^3*(s13^2 - 3*s13*s23 + 2*s23^2) + 
             s12*(s13 + s23)^2*(133*s13^3 - 206*s13^2*s23 + 135*s13*s23^2 - 
               18*s23^3) + s12^3*(115*s13^3 + 220*s13^2*s23 + 117*s13*s23^2 + 
               36*s23^3) - s12^2*(119*s13^4 + 444*s13^3*s23 + 447*s13^2*
                s23^2 + 104*s13*s23^3 - 18*s23^4)) - p1q^3*s23*(s13 + s23)*
            (7*s13*(s13 - s23)*s23*(s13 + s23)^2 + s12^2*(36*s13^3 + 95*s13^2*
                s23 + 39*s13*s23^2 + 18*s23^3) - 2*s12*(18*s13^4 + 3*s13^3*
                s23 + 5*s13^2*s23^2 + 11*s13*s23^3 - 9*s23^4)) + 
           p1q*p3q^2*(7*s13*(s13 - s23)^2*s23*(s13 + s23)^3 + 
             4*s12*s13*s23*(s13 + s23)^2*(23*s13^2 - 76*s13*s23 + 23*s23^2) - 
             6*s12^4*(3*s13^3 + 11*s13^2*s23 + 11*s13*s23^2 + 3*s23^3) + 
             2*s12^3*(9*s13^4 + 130*s13^3*s23 + 290*s13^2*s23^2 + 130*s13*
                s23^3 + 9*s23^4) + s12^2*(36*s13^5 - 39*s13^4*s23 - 157*s13^3*
                s23^2 - 157*s13^2*s23^3 - 39*s13*s23^4 + 36*s23^5))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13^2*s23^2*
         (s13 + s23)*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))))*
      Int[DS[k]*DS[k + p1 + p2]] + 
     ((ep^3*(p2q*s13*(s12*s13*(20*s13 - 9*s23) + s12^2*(20*s13 + s23) - 
            s23*(-10*s13^2 + 7*s13*s23 + s23^2)) + 
          p1q*s23*(s12^2*(20*s13 + s23) + s23*(-10*s13^2 + 7*s13*s23 + 
              s23^2) + s12*(-20*s13^2 + 27*s13*s23 + 2*s23^2)) - 
          p3q*(4*s13*s23^2*(5*s13 + s23) + s12^3*(20*s13 + s23) + 
            s12*s23*(50*s13^2 + 15*s13*s23 + s23^2) + 
            s12^2*(20*s13^2 + 31*s13*s23 + 2*s23^2))))/(27*(p1q + p2q + p3q)*
         s13*s23^2*(s12 + s23)) + 
       (ep^2*(2*p1q^4*s23^2*(s12 + s23)*(s12^4 + s13*s23^2*(s13 + s23) + 
            s12^2*s23*(3*s13 + s23) + s12^3*(s13 + 2*s23) + 
            s12*s13*s23*(2*s13 + 3*s23)) - 2*p2q^4*s13^2*s23*
           (s12^4 + s13*s23^2*(s13 + s23) + s12*s23^2*(3*s13 + 2*s23) + 
            s12^3*(s13 + 4*s23) + s12^2*s23*(3*s13 + 5*s23)) - 
          p3q^4*s12^2*(s12 + s23)*(3*s12^3*(40*s13 + s23) + 
            2*s23^2*(33*s13^2 - 7*s13*s23 + 9*s23^2) + 
            3*s12^2*(40*s13^2 + 51*s13*s23 + 10*s23^2) + 
            s12*s23*(194*s13^2 + 21*s13*s23 + 45*s23^2)) + 
          p2q*p3q^3*s12^2*(-(s12^4*(100*s13 + 3*s23)) + 
            s12^3*(160*s13^2 - 129*s13*s23 - 33*s23^2) + 
            s12^2*(260*s13^3 + 148*s13^2*s23 + 121*s13*s23^2 - 71*s23^3) + 
            s12*s23*(406*s13^3 - 79*s13^2*s23 + 225*s13*s23^2 - 55*s23^3) + 
            s23^2*(136*s13^3 - 69*s13^2*s23 + 75*s13*s23^2 - 14*s23^3)) + 
          p2q^2*p3q^2*(-2*s12^6*s23 + 2*s13^2*s23^3*(s13 + s23)^2 + 
            s12^5*(200*s13^2 + 82*s13*s23 - 6*s23^2) + 
            s12^4*(40*s13^3 + 201*s13^2*s23 + 233*s13*s23^2 - 2*s23^3) + 
            2*s12*s13*s23^2*(s13^3 + 3*s13^2*s23 + 4*s13*s23^2 + 2*s23^3) + 
            s12^2*s23*(-92*s13^4 + 83*s13^3*s23 - 60*s13^2*s23^2 + 
              67*s13*s23^3 + 4*s23^4) + s12^3*(-160*s13^4 + 157*s13^3*s23 - 
              63*s13^2*s23^2 + 214*s13*s23^3 + 6*s23^4)) + 
          p2q^3*p3q*s13*(4*s12^5*s23 + s12^4*(-100*s13^2 - 77*s13*s23 + 
              14*s23^2) - s12^3*(80*s13^3 + 69*s13^2*s23 + 118*s13*s23^2 - 
              16*s23^3) - 2*s12*s23^2*(s13^3 + 2*s13^2*s23 - 2*s13*s23^2 - 
              2*s23^3) - 2*s13*s23^2*(s13^3 + 2*s13^2*s23 - s23^3) + 
            s12^2*(20*s13^4 - 32*s13^3*s23 + 3*s13^2*s23^2 - 39*s13*s23^3 + 
              10*s23^4)) + p1q^3*s23*(-(p3q*(s12 + s23)*(2*s12^5 + s12^4*
                (-122*s13 + 15*s23) - 2*s23^3*(2*s13^2 + 3*s13*s23 + s23^2) - 
               2*s12*s23^2*(4*s13^2 + 6*s13*s23 + s23^2) + s12^2*s23*
                (30*s13^2 - 69*s13*s23 + 7*s23^2) + s12^3*(40*s13^2 - 
                 183*s13*s23 + 20*s23^2))) + p2q*(17*s12^5*(6*s13 - s23) + 
              s12^4*(-42*s13^2 + 239*s13*s23 - 47*s23^2) + s12^3*(20*s13^3 - 
                76*s13^2*s23 + 172*s13*s23^2 - 43*s23^3) + s12^2*s23*(
                16*s13^3 - 46*s13^2*s23 + 35*s13*s23^2 - 11*s23^3) + 
              2*s23^3*(-3*s13^3 - 3*s13^2*s23 + s13*s23^2 + s23^3) + 
              2*s12*s23^2*(-6*s13^3 - 9*s13^2*s23 + s13*s23^2 + 2*s23^3))) + 
          p1q^2*(-(p3q^2*(s12 + s23)*(-2*s23^4*(s13 + s23)^2 + 5*s12^5*
                (24*s13 + s23) - 2*s12*s23^3*(2*s13^2 + 3*s13*s23 + s23^2) + 
               2*s12^2*s23^2*(63*s13^2 - 71*s13*s23 + 15*s23^2) + s12^4*
                (120*s13^2 - 93*s13*s23 + 56*s23^2) + s12^3*s23*(274*s13^2 - 
                 347*s13*s23 + 81*s23^2))) - p2q*p3q*(s12^6*(100*s13 - s23) + 
              2*s12*s13*s23^3*(10*s13^2 + 17*s13*s23 + 6*s23^2) + 
              s12^5*(-40*s13^2 - 78*s13*s23 + 47*s23^2) + 2*s23^4*(5*s13^3 + 
                8*s13^2*s23 + 2*s13*s23^2 - s23^3) + 2*s12^2*s23^2*(
                -67*s13^3 + 98*s13^2*s23 - 69*s13*s23^2 + 20*s23^3) + 
              s12^3*s23*(-294*s13^3 + 425*s13^2*s23 - 574*s13*s23^2 + 
                121*s23^3) + s12^4*(-140*s13^3 + 209*s13^2*s23 - 
                606*s13*s23^2 + 131*s23^3)) + p2q^2*(6*s13*(s13 - s23)*s23^
                3*(s13 + s23)^2 + s12^5*(100*s13^2 + 79*s13*s23 + 2*s23^2) + 
              s12^4*(80*s13^3 + 67*s13^2*s23 + 216*s13*s23^2 + 6*s23^3) - 
              2*s12*s23^2*(-3*s13^4 - 6*s13^3*s23 + 2*s13^2*s23^2 + 
                7*s13*s23^3 + 2*s23^4) + s12^3*(-20*s13^4 + 156*s13^3*s23 - 
                81*s13^2*s23^2 + 187*s13*s23^3 + 2*s23^4) - 2*s12^2*s23*(
                20*s13^4 - 33*s13^3*s23 + 24*s13^2*s23^2 - 21*s13*s23^3 + 
                3*s23^4))) + p1q*(-(p3q^3*s12^2*(s12 + s23)*
              (6*s12^3*(40*s13 + s23) + 3*s23^2*(54*s13^2 - 31*s13*s23 + 
                 13*s23^2) + s12^2*(240*s13^2 + 182*s13*s23 + 69*s23^2) + s12*
                s23*(428*s13^2 - 145*s13*s23 + 102*s23^2))) - 
            p2q*p3q^2*(4*s13*s23^4*(s13 + s23)^2 + 2*s12^6*(100*s13 + s23) + 
              s12^5*(-200*s13^2 + 155*s13*s23 + 63*s23^2) + 4*s12*s23^3*(
                2*s13^3 + 4*s13^2*s23 + 3*s13*s23^2 + s23^3) + 
              s12^2*s23^2*(-254*s13^3 + 227*s13^2*s23 - 170*s13*s23^2 + 
                43*s23^3) + s12^3*s23*(-680*s13^3 + 436*s13^2*s23 - 
                611*s13*s23^2 + 133*s23^3) + s12^4*(-400*s13^3 + 
                21*s13^2*s23 - 478*s13*s23^2 + 155*s23^3)) + 
            p2q^2*p3q*(-2*s12^6*s23 + s12^5*(300*s13^2 + 157*s13*s23 - 
                4*s23^2) + 2*s13*s23^3*(4*s13^3 + 7*s13^2*s23 + s13*s23^2 - 
                2*s23^3) + s12^4*(120*s13^3 + 266*s13^2*s23 + 433*s13*s23^2 + 
                4*s23^3) + 2*s12*s23^2*(4*s13^4 + 9*s13^3*s23 + 
                6*s13^2*s23^2 - 2*s13*s23^3 - 2*s23^4) + s12^2*s23*(
                -132*s13^4 + 151*s13^3*s23 - 112*s13^2*s23^2 + 107*s13*
                 s23^3 - 2*s23^4) + s12^3*(-180*s13^4 + 315*s13^3*s23 - 
                152*s13^2*s23^2 + 383*s13*s23^3 + 8*s23^4)) + 
            p2q^3*s13*(2*s12^5*s23 + s12^4*(-100*s13^2 - 75*s13*s23 + 
                8*s23^2) - s12^3*(80*s13^3 + 65*s13^2*s23 + 110*s13*s23^2 - 
                14*s23^3) - 2*s13*s23^2*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 
                3*s23^3) + 2*s12*s23^2*(-s13^3 + s13^2*s23 + 8*s13*s23^2 + 
                4*s23^3) + s12^2*(20*s13^4 - 32*s13^3*s23 + 11*s13^2*s23^2 - 
                25*s13*s23^3 + 16*s23^4)))))/(54*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13*s23^2*(s12 + s23)*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (p1q^5*s13*s23^2*(-39*s12^4 + 6*s12^3*(8*s13 - 13*s23) + 
           40*s13*s23^2*(s13 + s23) + 2*s12*s13*s23*(63*s13 + 83*s23) + 
           3*s12^2*(29*s13^2 + 58*s13*s23 - 13*s23^2)) + 
         p3q*(2*p3q^4*s12^2*(6*s12^4*s13 + 3*s12^3*(2*s13^2 + 13*s13*s23 - 78*
                s23^2) + s12*s13*s23*(20*s13^2 - 106*s13*s23 - 37*s23^2) + 
             s13*s23^2*(20*s13^2 - 31*s13*s23 + 137*s23^2) - 
             s12^2*s23*(73*s13^2 + 135*s13*s23 + 234*s23^2)) - 
           2*p2q^4*s13^2*(20*s13^2*s23^2*(s13 + s23) + s12*s13*s23^2*
              (63*s13 + 43*s23) + s12^3*(6*s13^2 - 7*s13*s23 + 234*s23^2) + 
             s12^2*(6*s13^3 - s13^2*s23 + 270*s13*s23^2 + 234*s23^3)) + 
           2*p2q*p3q^3*s12*(6*s12^5*s13 - 40*s13^3*s23^2*(s13 + s23) - 
             3*s12^4*(4*s13^2 - 9*s13*s23 + 156*s23^2) + s12^2*s13*s23*
              (169*s13^2 + 249*s13*s23 + 161*s23^2) - 
             2*s12^3*(9*s13^3 + 73*s13^2*s23 - 10*s13*s23^2 + 234*s23^3) + 
             s12*s13*s23*(-60*s13^3 + 89*s13^2*s23 + 39*s13*s23^2 + 414*
                s23^3)) + p2q^2*p3q^2*(40*s13^3*s23^2*(s13 + s23)^2 - 
             4*s12^4*s23*(26*s13^2 - 331*s13*s23 + 117*s23^2) - 
             3*s12^5*(12*s13^2 - 5*s13*s23 + 156*s23^2) - 2*s12^2*s13*s23*
              (119*s13^3 + 93*s13^2*s23 - 99*s13*s23^2 - 511*s23^3) + 
             2*s12*s13^2*s23*(60*s13^3 + 57*s13^2*s23 + 40*s13*s23^2 + 43*
                s23^3) + s12^3*s13*(36*s13^3 + 351*s13^2*s23 + 1396*s13*
                s23^2 + 1359*s23^3)) + p2q^3*p3q*s13*
            (s12^4*(36*s13^2 - 29*s13*s23 + 936*s23^2) - 40*s13^2*s23*
              (s13^3 + 2*s13^2*s23 - s23^3) + 2*s12*s13*s23*(23*s13^3 + 40*
                s13*s23^2 + 43*s23^3) + 2*s12^3*(12*s13^3 + 24*s13^2*s23 + 77*
                s13*s23^2 + 462*s23^3) - s12^2*(12*s13^4 + 137*s13^3*s23 + 
               838*s13^2*s23^2 + 403*s13*s23^3 - 468*s23^4))) + 
         p1q^3*s23*(p3q^2*(132*s12^5*s13 + 2*s12*s13*s23^2*(189*s13^2 + 163*
                s13*s23 - 46*s23^2) + 40*s13*s23^3*(3*s13^2 + 5*s13*s23 + 2*
                s23^2) + 6*s12^3*s13*(50*s13^2 - 17*s13*s23 + 153*s23^2) + 
             s12^4*(-576*s13^2 + 865*s13*s23 + 936*s23^2) + 
             s12^2*s23*(561*s13^3 + 604*s13^2*s23 + 61*s13*s23^2 - 936*
                s23^3)) + 2*p2q*p3q*(27*s12^5*s13 + s12^4*(-153*s13^2 + 620*
                s13*s23 + 468*s23^2) + s12^3*(363*s13^3 + 559*s13^2*s23 + 766*
                s13*s23^2 - 234*s23^3) - 20*s13*s23^2*(8*s13^3 + 11*s13^2*
                s23 + s13*s23^2 - 2*s23^3) - s12*s13*s23*(375*s13^3 + 360*
                s13^2*s23 + 14*s13*s23^2 + 89*s23^3) + 
             s12^2*(-213*s13^4 + 74*s13^3*s23 + 854*s13^2*s23^2 + 314*s13*
                s23^3 - 702*s23^4)) + p2q^2*(120*s13^2*(s13 - s23)*s23*
              (s13 + s23)^2 + s12^4*(-78*s13^2 + 453*s13*s23) + 
             2*s12^3*(63*s13^3 + 146*s13^2*s23 + 268*s13*s23^2 - 234*s23^3) + 
             s12^2*(-174*s13^4 - 211*s13^3*s23 + 644*s13^2*s23^2 + 489*s13*
                s23^3 - 468*s23^4) + 2*s12*s13*(63*s13^4 + 37*s13^3*s23 - 40*
                s13^2*s23^2 - 57*s13*s23^3 - 43*s23^4))) + 
         p1q^4*s23*(p3q*(39*s12^5*s13 - 42*s12^4*s13*(3*s13 - 4*s23) + 
             2*s12*s13*s23^2*(189*s13^2 + 226*s13*s23 - 3*s23^2) + 
             40*s13*s23^3*(3*s13^2 + 4*s13*s23 + s23^2) + 
             s12^3*(87*s13^3 + 140*s13^2*s23 - 139*s13*s23^2 - 468*s23^3) + 
             2*s12^2*s23*(174*s13^3 + 281*s13^2*s23 - 151*s13*s23^2 - 234*
                s23^3)) - p2q*(3*s12^4*s13*(13*s13 - 56*s23) + 
             40*s13*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - s23^3) + 
             2*s12*s13*s23*(126*s13^3 + 143*s13^2*s23 - 20*s13*s23^2 + 3*
                s23^3) + s12^3*(-126*s13^3 - 296*s13^2*s23 + 22*s13*s23^2 + 
               468*s23^3) + s12^2*(87*s13^4 - 339*s13^2*s23^2 + 224*s13*
                s23^3 + 468*s23^4))) + 
         p1q*(-2*p2q^4*s13^2*(20*s13^2*s23^2*(s13 + s23) + s12*s13*s23^2*
              (63*s13 + 43*s23) + s12^3*(6*s13^2 - 7*s13*s23 + 234*s23^2) + 
             s12^2*(6*s13^3 - s13^2*s23 + 270*s13*s23^2 + 234*s23^3)) + 
           2*p3q^4*s12*(12*s12^5*s13 - 40*s13*s23^4*(s13 + s23) - 
             4*s12^3*s13*s23*(77*s13 + 16*s23) + 3*s12^4*(4*s13^2 + 35*s13*
                s23 - 156*s23^2) + s12*s13*s23^2*(103*s13^2 - 61*s13*s23 + 
               548*s23^2) + s12^2*s23*(103*s13^3 - 331*s13^2*s23 + 407*s13*
                s23^2 + 468*s23^3)) + 2*p2q*p3q^3*(12*s12^6*s13 - 
             40*s13^2*s23^3*(s13 + s23)^2 - 9*s12^5*(2*s13^2 - 9*s13*s23 + 78*
                s23^2) - s12*s13*s23^2*(203*s13^3 + 157*s13^2*s23 + 37*s13*
                s23^2 + 83*s23^3) + s12^4*(-30*s13^3 - 381*s13^2*s23 + 732*
                s13*s23^2 + 234*s23^3) + 2*s12^3*s23*(297*s13^3 + 391*s13^2*
                s23 + 795*s13*s23^2 + 468*s23^3) + 2*s12^2*s13*s23*
              (-123*s13^3 + 124*s13^2*s23 + 296*s13*s23^2 + 803*s23^3)) + 
           2*p2q^3*p3q*s13*(s12^4*(24*s13^2 - 22*s13*s23 + 474*s23^2) + 
             20*s13^2*s23*(-2*s13^3 - 3*s13^2*s23 + 3*s13*s23^2 + 4*s23^3) + 
             s12*s13*s23*(46*s13^3 + 20*s13^2*s23 + 163*s13*s23^2 + 129*
                s23^3) + s12^3*(18*s13^3 + 67*s13^2*s23 - 345*s13*s23^2 + 468*
                s23^3) - s12^2*(6*s13^4 + 107*s13^3*s23 + 858*s13^2*s23^2 + 
               398*s13*s23^3 - 474*s23^4)) + p2q^2*p3q^2*
            (-6*s12^5*(10*s13^2 - 5*s13*s23 + 78*s23^2) + 40*s13^2*s23^2*
              (5*s13^3 + 9*s13^2*s23 + 2*s13*s23^2 - 2*s23^3) + 
             s12^4*(-12*s13^3 - 298*s13^2*s23 + 2657*s13*s23^2 + 468*s23^3) + 
             s12^2*s13*s23*(-664*s13^3 - 1323*s13^2*s23 + 504*s13*s23^2 + 
               3025*s23^3) + 2*s12*s13*s23*(183*s13^4 + 108*s13^3*s23 + 77*
                s13^2*s23^2 + 89*s13*s23^3 - 43*s23^4) + 
             2*s12^3*(24*s13^4 + 383*s13^3*s23 + 754*s13^2*s23^2 + 1651*s13*
                s23^3 + 468*s23^4))) + 
         p1q^2*(p2q^3*s13*(3*s12^4*(4*s13^2 - 5*s13*s23 + 156*s23^2) - 
             40*s13^2*s23*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             2*s12*s13*s23*(23*s13^3 + 20*s13^2*s23 + 123*s13*s23^2 + 86*
                s23^3) + 2*s12^3*(6*s13^3 + 43*s13^2*s23 + 34*s13*s23^2 + 462*
                s23^3) + s12^2*s23*(-77*s13^3 - 422*s13^2*s23 + 519*s13*
                s23^2 + 936*s23^3)) + p3q^3*(12*s12^6*s13 + 
             40*s13*s23^4*(s13 + s23)^2 + 3*s12^5*(4*s13^2 + 75*s13*s23 - 156*
                s23^2) + 2*s12*s13*s23^3*(63*s13^2 - 20*s13*s23 - 83*s23^2) + 
             4*s12^4*s23*(-230*s13^2 + 200*s13*s23 + 351*s23^2) + 
             2*s12^2*s23^2*(233*s13^3 + 78*s13^2*s23 + 573*s13*s23^2 - 234*
                s23^3) + s12^3*s23*(379*s13^3 - 644*s13^2*s23 + 1867*s13*
                s23^2 + 1404*s23^3)) + p2q*p3q^2*(12*s12^6*s13 - 
             6*s12^5*(2*s13^2 - 27*s13*s23 + 78*s23^2) - 40*s13*s23^3*
              (7*s13^3 + 12*s13^2*s23 + 4*s13*s23^2 - s23^3) - 
             2*s12*s13*s23^2*(412*s13^3 + 334*s13^2*s23 + 71*s13*s23^2 + 169*
                s23^3) + 2*s12^3*s23*(725*s13^3 + 944*s13^2*s23 + 2206*s13*
                s23^2 + 936*s23^3) + s12^4*(-24*s13^3 - 737*s13^2*s23 + 2496*
                s13*s23^2 + 2340*s23^3) + s12^2*s23*(-711*s13^4 + 466*s13^3*
                s23 + 2475*s13^2*s23^2 + 3236*s13*s23^3 - 936*s23^4)) + 
           p2q^2*p3q*(-3*s12^5*s13*(8*s13 - 5*s23) + 40*s13^2*s23^2*
              (7*s13^3 + 10*s13^2*s23 - 2*s13*s23^2 - 5*s23^3) + 
             s12^4*(-12*s13^3 - 272*s13^2*s23 + 2242*s13*s23^2 + 936*s23^3) + 
             2*s12*s13*s23*(186*s13^4 + 88*s13^3*s23 - 3*s13^2*s23^2 - 11*s13*
                s23^3 - 86*s23^4) - 2*s12^2*s23*(300*s13^4 + 446*s13^3*s23 - 
               931*s13^2*s23^2 - 1474*s13*s23^3 + 234*s23^4) + 
             s12^3*(12*s13^4 + 541*s13^3*s23 + 1316*s13^2*s23^2 + 3391*s13*
                s23^3 + 468*s23^4))))/(54*ep*(p1q + p3q)^2*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) + (ep*(-2*p1q^5*s13*s23^2*(s12 + s23)^2*
           (s12^4 - 19*s13*s23^2*(s13 + s23) + s12^3*(53*s13 + 19*s23) + 
            s12*s23*(4*s13^2 + 2*s13*s23 + 17*s23^2) + 
            s12^2*(52*s13^2 + 74*s13*s23 + 35*s23^2)) - p1q^4*s23*(s12 + s23)*
           (p3q*(78*s12^6*s13 + s12^5*s13*(218*s13 + 9*s23) - 
              38*s13*s23^4*(3*s13^2 + 4*s13*s23 + s23^2) - 2*s12*s13*s23^3*(
                43*s13^2 + 95*s13*s23 + 14*s23^2) + s12^4*(-136*s13^3 + 
                803*s13^2*s23 - 503*s13*s23^2 + 48*s23^3) + s12^2*s23^2*(
                366*s13^3 + 591*s13^2*s23 - 277*s13*s23^2 + 48*s23^3) + 
              s12^3*s23*(182*s13^3 + 1214*s13^2*s23 - 721*s13*s23^2 + 
                96*s23^3)) + p2q*(s12^5*s13*(362*s13 - 237*s23) + 
              2*s12*s13*s23^2*(28*s13^3 + 80*s13^2*s23 - 51*s13*s23^2 - 
                65*s23^3) + 38*s13*s23^3*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - 
                s23^3) + s12^4*(-58*s13^3 + 879*s13^2*s23 - 875*s13*s23^2 + 
                48*s23^3) + s12^2*s23*(-264*s13^4 - 80*s13^3*s23 + 
                213*s13^2*s23^2 - 595*s13*s23^3 + 48*s23^4) + 
              s12^3*(-144*s13^4 - 204*s13^3*s23 + 794*s13^2*s23^2 - 
                1141*s13*s23^3 + 96*s23^4))) + 
          p1q^3*(p3q^2*(s12 + s23)*(80*s12^7*s13 + s12^6*s13*(160*s13 + 
                69*s23) + 38*s13*s23^5*(3*s13^2 + 5*s13*s23 + 2*s23^2) + 
              2*s12*s13*s23^4*(39*s13^2 + 143*s13*s23 + 85*s23^2) - 
              s12^3*s23^2*(46*s13^3 + 3325*s13^2*s23 - 3186*s13*s23^2 + 
                96*s23^3) - s12^2*s23^3*(524*s13^3 + 1489*s13^2*s23 - 
                1539*s13*s23^2 + 96*s23^3) + s12^5*(80*s13^3 - 593*s13^2*
                 s23 + 404*s13*s23^2 + 96*s23^3) + s12^4*s23*(442*s13^3 - 
                2493*s13^2*s23 + 2156*s13*s23^2 + 96*s23^3)) - 
            p2q*p3q*(s12^7*s13*(40*s13 - 23*s23) + 2*s12*s13*s23^4*(
                232*s13^3 + 516*s13^2*s23 + 51*s13*s23^2 - 176*s23^3) + 
              s12^6*(80*s13^3 + 1920*s13^2*s23 - 767*s13*s23^2 - 96*s23^3) + 
              38*s13*s23^5*(8*s13^3 + 11*s13^2*s23 + s13*s23^2 - 2*s23^3) + 
              s12^5*(40*s13^4 + 17*s13^3*s23 + 6683*s13^2*s23^2 - 
                3586*s13*s23^3 - 144*s23^4) + 3*s12^3*s23^2*(-350*s13^4 - 
                353*s13^3*s23 + 2481*s13^2*s23^2 - 1997*s13*s23^3 + 
                112*s23^4) + s12^4*s23*(-270*s13^4 - 752*s13^3*s23 + 
                9969*s13^2*s23^2 - 6798*s13*s23^3 + 144*s23^4) + 
              s12^2*s23^3*(-600*s13^4 + 244*s13^3*s23 + 2341*s13^2*s23^2 - 
                2311*s13*s23^3 + 144*s23^4)) - 
            p2q^2*(-114*s13^2*(s13 - s23)*s23^4*(s13 + s23)^2 + 
              s12^6*s13*(40*s13^2 + 263*s13*s23 + 34*s23^2) - 
              2*s12*s13*s23^3*(68*s13^4 + 166*s13^3*s23 - 89*s13^2*s23^2 - 
                185*s13*s23^3 + 2*s23^4) + s12^5*(80*s13^4 - 411*s13^3*s23 + 
                1089*s13^2*s23^2 + 48*s13*s23^3 + 48*s23^4) + 
              2*s12^2*s23^2*(85*s13^5 - 191*s13^4*s23 - 341*s13^3*s23^2 + 
                581*s13^2*s23^3 - 81*s13*s23^4 + 24*s23^5) + 
              s12^3*s23*(232*s13^5 - 114*s13^4*s23 - 1833*s13^3*s23^2 + 
                2185*s13^2*s23^3 - 332*s13*s23^4 + 144*s23^5) + 
              s12^4*(40*s13^5 + 110*s13^4*s23 - 1538*s13^3*s23^2 + 
                2105*s13^2*s23^3 - 160*s13*s23^4 + 144*s23^5))) + 
          p3q*(p3q^4*s12^2*(s12 + s23)*(92*s12^5*s13 - 2*s13*s23^3*(
                47*s13^2 + 259*s13*s23 - 111*s23^2) + s12^4*(172*s13^2 + 
                421*s13*s23 - 48*s23^2) + s12*s13*s23^2*(-116*s13^2 - 
                989*s13*s23 + 543*s23^2) + s12^3*(80*s13^3 + 171*s13^2*s23 + 
                713*s13*s23^2 - 96*s23^3) + s12^2*s23*(38*s13^3 - 
                472*s13^2*s23 + 705*s13*s23^2 - 48*s23^3)) - 
            2*p2q^4*s13^2*(s12 + s23)*(19*s13^2*s23^3*(s13 + s23) - 
              s12*s13*s23^2*(19*s13^2 + 2*s13*s23 + 2*s23^2) + 
              3*s12^4*(2*s13^2 - 13*s13*s23 + 8*s23^2) + s12^2*s23*(
                -6*s13^3 - 78*s13^2*s23 - 31*s13*s23^2 + 24*s23^3) + 
              s12^3*(6*s13^3 - 39*s13^2*s23 - 68*s13*s23^2 + 48*s23^3)) + 
            p2q*p3q^3*s12*(12*s12^7*s13 + s12^6*(-144*s13^2 + 227*s13*s23 - 
                96*s23^2) + 4*s13^2*s23^4*(3*s13^2 + 2*s13*s23 - s23^2) + 
              s12*s13*s23^3*(112*s13^3 + 537*s13^2*s23 - 1263*s13*s23^2 + 
                266*s23^3) - s12^5*(276*s13^3 + 1327*s13^2*s23 - 
                702*s13*s23^2 + 288*s23^3) + s12^2*s13*s23^2*(92*s13^3 + 
                664*s13^2*s23 - 3884*s13*s23^2 + 747*s23^3) - 
              s12^3*s23*(108*s13^4 + 375*s13^3*s23 + 5082*s13^2*s23^2 - 
                980*s13*s23^3 + 96*s23^4) - 2*s12^4*(60*s13^4 + 393*s13^3*
                 s23 + 1820*s13^2*s23^2 - 493*s13*s23^3 + 144*s23^4)) + 
            p2q^2*p3q^2*(38*s13^3*s23^4*(s13 + s23)^2 + s12^7*(-36*s13^2 + 
                82*s13*s23 - 48*s23^2) - 16*s12^6*s23*(41*s13^2 - 
                21*s13*s23 + 9*s23^2) + 2*s12*s13^2*s23^3*(30*s13^3 + 
                99*s13^2*s23 + 65*s13*s23^2 - 4*s23^3) + s12^5*(36*s13^4 + 
                651*s13^3*s23 - 1839*s13^2*s23^2 + 464*s13*s23^3 - 
                144*s23^4) + s12^4*s23*(435*s13^4 + 1988*s13^3*s23 - 
                2549*s13^2*s23^2 + 340*s13*s23^3 - 48*s23^4) + 
              s12^2*s13*s23^2*(-52*s13^4 + 137*s13^3*s23 + 1276*s13^2*s23^2 - 
                807*s13*s23^3 + 92*s23^4) + s12^3*s13*s23*(-54*s13^4 + 
                354*s13^3*s23 + 2521*s13^2*s23^2 - 2129*s13*s23^3 + 
                222*s23^4)) + p2q^3*p3q*s13*(4*s12^6*(9*s13^2 - 40*s13*s23 + 
                24*s23^2) - 38*s13^2*s23^3*(s13^3 + 2*s13^2*s23 - s23^3) + 
              s12^5*(64*s13^3 + 363*s13^2*s23 - 446*s13*s23^2 + 288*s23^3) - 
              2*s12*s13*s23^2*(17*s13^4 + 65*s13^3*s23 + 25*s13^2*s23^2 - 
                40*s13*s23^3 + 2*s23^4) + s12^4*(68*s13^4 + 163*s13^3*s23 + 
                655*s13^2*s23^2 - 522*s13*s23^3 + 336*s23^4) + 
              s12^2*s23*(44*s13^5 - 134*s13^4*s23 - 329*s13^3*s23^2 + 
                355*s13^2*s23^3 - 166*s13*s23^4 + 48*s23^5) + 
              s12^3*(40*s13^5 + 8*s13^4*s23 - 220*s13^3*s23^2 + 641*s13^2*
                 s23^3 - 398*s13*s23^4 + 192*s23^5))) + 
          p1q*(-2*p2q^4*s13^2*(s12 + s23)*(19*s13^2*s23^3*(s13 + s23) - 
              s12*s13*s23^2*(19*s13^2 + 2*s13*s23 + 2*s23^2) + 
              3*s12^4*(2*s13^2 - 13*s13*s23 + 8*s23^2) + s12^2*s23*(
                -6*s13^3 - 78*s13^2*s23 - 31*s13*s23^2 + 24*s23^3) + 
              s12^3*(6*s13^3 - 39*s13^2*s23 - 68*s13*s23^2 + 48*s23^3)) + 
            p3q^4*s12*(s12 + s23)*(264*s12^6*s13 + s12^5*(504*s13^2 + 
                1067*s13*s23 - 96*s23^2) - 4*s13*s23^4*(s13^2 - 2*s13*s23 - 
                3*s23^2) + s12*s13*s23^3*(-316*s13^2 - 1799*s13*s23 + 
                1117*s23^2) + s12^4*(240*s13^3 + 185*s13^2*s23 + 
                1842*s13*s23^2 - 96*s23^3) + s12^3*s23*(246*s13^3 - 
                2149*s13^2*s23 + 2440*s13*s23^2 + 96*s23^3) + 
              s12^2*s23^2*(-226*s13^3 - 3637*s13^2*s23 + 2506*s13*s23^2 + 
                96*s23^3)) + p2q*p3q^3*(24*s12^8*s13 - 76*s13^2*s23^5*
               (s13 + s23)^2 + s12^7*(-316*s13^2 + 477*s13*s23 - 144*s23^2) - 
              4*s12*s13*s23^4*(25*s13^3 + 97*s13^2*s23 + 68*s13*s23^2 - 
                4*s23^3) - s12^6*(620*s13^3 + 3736*s13^2*s23 - 1745*s13*
                 s23^2 + 240*s23^3) + s12^2*s13*s23^3*(408*s13^3 + 
                1092*s13^2*s23 - 4463*s13*s23^2 + 1441*s23^3) + 
              s12^5*(-280*s13^4 - 1603*s13^3*s23 - 11155*s13^2*s23^2 + 
                3526*s13*s23^3 + 144*s23^4) + s12^3*s23^2*(418*s13^4 + 
                2013*s13^3*s23 - 12901*s13^2*s23^2 + 4205*s13*s23^3 + 
                192*s23^4) + s12^4*s23*(-234*s13^4 - 298*s13^3*s23 - 
                16369*s13^2*s23^2 + 5014*s13*s23^3 + 432*s23^4)) + 
            2*p2q^3*p3q*s13*(s12^6*(24*s13^2 - 121*s13*s23 + 48*s23^2) + 
              19*s13^2*s23^3*(-2*s13^3 - 3*s13^2*s23 + 3*s13*s23^2 + 
                4*s23^3) + 2*s12^5*(29*s13^3 + 152*s13^2*s23 - 201*s13*
                 s23^2 + 72*s23^3) + s12*s13*s23^2*(-34*s13^4 - 130*s13^3*
                 s23 + 11*s13^2*s23^2 + 158*s13*s23^3 - 6*s23^4) + 
              s12^4*(74*s13^4 + 83*s13^3*s23 + 492*s13^2*s23^2 - 
                602*s13*s23^3 + 192*s23^4) + s12^2*s23*(44*s13^5 - 
                159*s13^4*s23 - 406*s13^3*s23^2 + 292*s13^2*s23^3 - 
                221*s13*s23^4 + 48*s23^5) + s12^3*(40*s13^5 + 8*s13^4*s23 - 
                375*s13^3*s23^2 + 422*s13^2*s23^3 - 536*s13*s23^4 + 
                144*s23^5)) + p2q^2*p3q^2*(-4*s12^7*(15*s13^2 - 41*s13*s23 + 
                12*s23^2) + 38*s13^2*s23^4*(5*s13^3 + 9*s13^2*s23 + 
                2*s13*s23^2 - 2*s23^3) - s12^6*(52*s13^3 + 1391*s13^2*s23 - 
                590*s13*s23^2 + 48*s23^3) + 2*s12*s13*s23^3*(128*s13^4 + 
                408*s13^3*s23 + 161*s13^2*s23^2 - 136*s13*s23^3 + 2*s23^4) + 
              s12^5*(-32*s13^4 + 1759*s13^3*s23 - 4433*s13^2*s23^2 + 
                784*s13*s23^3 + 144*s23^4) + 2*s12^2*s13*s23^2*(-137*s13^4 + 
                327*s13^3*s23 + 1630*s13^2*s23^2 - 1380*s13*s23^3 + 
                197*s23^4) + s12^3*s23*(-340*s13^5 + 730*s13^4*s23 + 
                6781*s13^3*s23^2 - 6599*s13^2*s23^3 + 872*s13*s23^4 + 
                96*s23^5) + s12^4*(-40*s13^5 + 658*s13^4*s23 + 5578*s13^3*
                 s23^2 - 7137*s13^2*s23^3 + 840*s13*s23^4 + 240*s23^5))) + 
          p1q^2*(p2q*p3q^2*(12*s12^8*s13 + s12^7*(-212*s13^2 + 273*s13*s23 - 
                48*s23^2) - 2*s12*s13*s23^4*(203*s13^3 + 577*s13^2*s23 + 
                255*s13*s23^2 - 100*s23^3) - 38*s13*s23^5*(7*s13^3 + 
                12*s13^2*s23 + 4*s13*s23^2 - s23^3) + s12^6*(-424*s13^3 - 
                3967*s13^2*s23 + 1573*s13*s23^2 + 144*s23^3) + 
              s12^4*s23^2*(567*s13^3 - 19583*s13^2*s23 + 8816*s13*s23^2 + 
                528*s23^3) + s12^3*s13*s23^2*(968*s13^3 + 2124*s13^2*s23 - 
                15453*s13*s23^2 + 7713*s23^3) + s12^2*s23^3*(688*s13^4 + 
                391*s13^3*s23 - 5430*s13^2*s23^2 + 2761*s13*s23^3 - 
                96*s23^4) + s12^5*(-200*s13^4 - 892*s13^3*s23 - 12957*s13^2*
                 s23^2 + 5014*s13*s23^3 + 624*s23^4)) + p3q^3*(s12 + s23)*
             (252*s12^7*s13 + 38*s13*s23^5*(s13 + s23)^2 + s12^6*(492*s13^2 + 
                793*s13*s23 - 48*s23^2) + 6*s12*s13*s23^4*(3*s13^2 + 
                23*s13*s23 + 20*s23^2) - s12^2*s23^3*(492*s13^3 + 
                2331*s13^2*s23 - 2053*s13*s23^2 + 48*s23^3) + 
              s12^5*(240*s13^3 - 361*s13^2*s23 + 1540*s13*s23^2 + 96*s23^3) + 
              s12^4*s23*(514*s13^3 - 3473*s13^2*s23 + 3348*s13*s23^2 + 
                288*s23^3) + s12^3*(-78*s13^3*s23^2 - 5013*s13^2*s23^3 + 
                4320*s13*s23^4 + 96*s23^5)) + p2q^2*p3q*
             (s12^7*(-24*s13^2 + 82*s13*s23) + 38*s13^2*s23^4*(7*s13^3 + 
                10*s13^2*s23 - 2*s13*s23^2 - 5*s23^3) + s12^6*(-92*s13^3 - 
                998*s13^2*s23 + 268*s13*s23^2 + 96*s23^3) + 2*s12*s13*s23^3*(
                166*s13^4 + 475*s13^3*s23 + 7*s13^2*s23^2 - 317*s13*s23^3 + 
                4*s23^4) + s12^5*(-148*s13^4 + 1519*s13^3*s23 - 3587*s13^2*
                 s23^2 + 464*s13*s23^3 + 240*s23^4) + s12^2*s23^2*(
                -392*s13^5 + 899*s13^4*s23 + 2714*s13^3*s23^2 - 3019*s13^2*
                 s23^3 + 512*s13*s23^4 - 48*s23^5) + s12^3*s23*(-518*s13^5 + 
                490*s13^4*s23 + 6189*s13^3*s23^2 - 6367*s13^2*s23^3 + 
                1174*s13*s23^4 - 48*s23^5) + s12^4*(-80*s13^5 + 113*s13^4*
                 s23 + 5176*s13^3*s23^2 - 6405*s13^2*s23^3 + 948*s13*s23^4 + 
                144*s23^5)) + p2q^3*s13*(2*s12^6*(6*s13^2 - 41*s13*s23 + 
                24*s23^2) - 38*s13^2*s23^3*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 
                3*s23^3) + s12^5*(52*s13^3 + 245*s13^2*s23 - 262*s13*s23^2 + 
                192*s23^3) - 2*s12*s13*s23^2*(17*s13^4 + 65*s13^3*s23 - 
                36*s13^2*s23^2 - 118*s13*s23^3 + 4*s23^4) + s12^4*(80*s13^4 + 
                3*s13^3*s23 + 377*s13^2*s23^2 - 394*s13*s23^3 + 336*s23^4) + 
              s12^2*s23*(44*s13^5 - 184*s13^4*s23 - 483*s13^3*s23^2 + 
                277*s13^2*s23^3 - 180*s13*s23^4 + 96*s23^5) + 
              s12^3*(40*s13^5 + 8*s13^4*s23 - 530*s13^3*s23^2 + 299*s13^2*
                 s23^3 - 386*s13*s23^4 + 288*s23^5)))))/
        (108*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*s23^2*
         (s12 + s23)^2*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (2*p1q^5*s13*s23^2*(s12 + s23)^2*(147*s12^4 - 
           3*s12^3*(57*s13 - 98*s23) - 122*s13*s23^2*(s13 + s23) - 
           2*s12*s13*s23*(193*s13 + 254*s23) + s12^2*(-318*s13^2 - 
             557*s13*s23 + 147*s23^2)) - p1q^4*s23*(s12 + s23)*
          (p3q*(294*s12^6*s13 + s12^5*s13*(-930*s13 + 1213*s23) + 
             4*s12*s13*s23^3*(819*s13^2 + 935*s13*s23 - 6*s23^2) + 
             244*s13*s23^4*(3*s13^2 + 4*s13*s23 + s23^2) + 
             s12^3*s23*(3474*s13^3 + 5072*s13^2*s23 - 521*s13*s23^2 - 3744*
                s23^3) + s12^2*s23^2*(5342*s13^3 + 7111*s13^2*s23 - 353*s13*
                s23^2 - 1872*s23^3) + s12^4*(636*s13^3 + 35*s13^2*s23 + 483*
                s13*s23^2 - 1872*s23^3)) + 
           p2q*(s12^5*s13*(-294*s13 + 1195*s23) + 3*s12^4*(310*s13^3 + 633*
                s13^2*s23 + 731*s13*s23^2 - 624*s23^3) - 244*s13*s23^3*
              (3*s13^3 + 3*s13^2*s23 - s13*s23^2 - s23^3) - 
             4*s12*s13*s23^2*(529*s13^3 + 563*s13^2*s23 - 82*s13*s23^2 + 6*
                s23^3) + s12^3*(-636*s13^4 + 1420*s13^3*s23 + 4944*s13^2*
                s23^2 + 1777*s13*s23^3 - 3744*s23^4) + s12^2*s23*
              (-2076*s13^4 - 1070*s13^3*s23 + 3075*s13^2*s23^2 + 511*s13*
                s23^3 - 1872*s23^4))) + 
         p3q*(-(p3q^4*s12^2*(s12 + s23)*(72*s12^5*s13 + 3*s12^4*(24*s13^2 + 
                223*s13*s23 - 624*s23^2) - 6*s13*s23^3*(14*s13^2 + 
                281*s13*s23 - 282*s23^2) - 3*s12^3*s23*(503*s13^2 - 
                245*s13*s23 + 1248*s23^2) + s12*s13*s23^2*(-290*s13^2 - 
                3865*s13*s23 + 1509*s23^2) - s12^2*s23*(246*s13^3 + 
                3520*s13^2*s23 + 45*s13*s23^2 + 1872*s23^3))) + 
           2*p2q^4*s13^2*(122*s13^2*s23^4*(s13 + s23) + 
             9*s12^5*(4*s13^2 - 5*s13*s23 + 104*s23^2) + 2*s12*s13*s23^3*
              (82*s13^2 + 315*s13*s23 + 172*s23^2) + 3*s12^2*s23^2*
              (-22*s13^3 + 111*s13^2*s23 + 505*s13*s23^2 + 312*s23^3) + 
             s12^4*(36*s13^3 + 39*s13^2*s23 + 737*s13*s23^2 + 2808*s23^3) + 
             s12^3*s23*(48*s13^3 - 172*s13^2*s23 + 1953*s13*s23^2 + 2808*
                s23^3)) + p2q*p3q^3*s12*(-72*s12^7*s13 + 12*s13^2*s23^4*
              (33*s13^2 + 14*s13*s23 - 19*s23^2) + 9*s12^6*(16*s13^2 - 61*s13*
                s23 + 416*s23^2) + s12^2*s13*s23^2*(216*s13^3 - 7278*s13^2*
                s23 + 3488*s13*s23^2 - 8837*s23^3) + s12*s13*s23^3*
              (822*s13^3 - 2199*s13^2*s23 + 1985*s13*s23^2 - 4252*s23^3) + 
             2*s12^4*s23*(-1336*s13^3 + 2434*s13^2*s23 - 1967*s13*s23^2 + 
               5616*s23^3) + s12^5*(216*s13^3 + 2897*s13^2*s23 - 2480*s13*
                s23^2 + 11232*s23^3) + s12^3*s23*(-250*s13^4 - 7559*s13^3*
                s23 + 3390*s13^2*s23^2 - 6516*s13*s23^3 + 3744*s23^4)) + 
           p2q^2*p3q^2*(-244*s13^3*s23^4*(s13 + s23)^2 + 
             6*s12^7*(36*s13^2 - 17*s13*s23 + 312*s23^2) + 
             2*s12^6*s23*(675*s13^2 - 2998*s13*s23 + 2808*s23^2) - 
             4*s12*s13^2*s23^3*(242*s13^3 + 240*s13^2*s23 + 227*s13*s23^2 + 
               229*s23^3) - s12^5*(216*s13^4 + 2893*s13^3*s23 + 2035*s13^2*
                s23^2 + 16144*s13*s23^3 - 5616*s23^4) + s12^4*s23*
              (1627*s13^4 - 3770*s13^3*s23 - 8617*s13^2*s23^2 - 19140*s13*
                s23^3 + 1872*s23^4) - s12^2*s13*s23^2*(844*s13^4 - 1491*s13^3*
                s23 + 1628*s13^2*s23^2 + 649*s13*s23^3 + 4432*s23^4) - 
             s12^3*s13*s23*(40*s13^4 - 4166*s13^3*s23 + 2561*s13^2*s23^2 + 
               5181*s13*s23^3 + 13322*s23^4)) + p2q^3*p3q*s13*
            (-24*s12^6*(9*s13^2 - 8*s13*s23 + 156*s23^2) + 244*s13^2*s23^3*
              (s13^3 + 2*s13^2*s23 - s23^3) - s12^5*(144*s13^3 + 879*s13^2*
                s23 - 754*s13*s23^2 + 11136*s23^3) + s12^4*(72*s13^4 + 641*
                s13^3*s23 + 3175*s13^2*s23^2 + 1450*s13*s23^3 - 12912*
                s23^4) + s12^3*s23*(-392*s13^4 + 1122*s13^3*s23 + 5991*s13^2*
                s23^2 + 2350*s13*s23^3 - 7392*s23^4) + 4*s12*s13*s23^2*
              (82*s13^4 + 76*s13^3*s23 + 80*s13^2*s23^2 - 147*s13*s23^3 - 172*
                s23^4) + s12^2*s23*(44*s13^5 - 928*s13^4*s23 + 337*s13^3*
                s23^2 + 2289*s13^2*s23^3 + 774*s13*s23^4 - 1872*s23^5))) - 
         p1q^3*s23*(p3q^2*(s12 + s23)*(1137*s12^6*s13 + 4*s12*s13*s23^3*
              (933*s13^2 + 883*s13*s23 - 111*s23^2) + 244*s13*s23^4*
              (3*s13^2 + 5*s13*s23 + 2*s23^2) + s12^5*(-4653*s13^2 + 7102*s13*
                s23 + 3744*s23^2) + s12^2*s23^2*(7482*s13^3 + 7233*s13^2*
                s23 + 4519*s13*s23^2 - 3744*s23^3) + s12^3*s23*
              (6292*s13^3 + 2545*s13^2*s23 + 11198*s13*s23^2 - 3744*s23^3) + 
             3*s12^4*(550*s13^3 - 2023*s13^2*s23 + 3904*s13*s23^2 + 1248*
                s23^3)) + p2q*p3q*(273*s12^7*s13 + s12^6*(-2888*s13^2 + 7693*
                s13*s23 + 3744*s23^2) - 244*s13*s23^4*(8*s13^3 + 11*s13^2*
                s23 + s13*s23^2 - 2*s23^3) - 4*s12*s13*s23^3*
              (2038*s13^3 + 2149*s13^2*s23 + 89*s13*s23^2 + 161*s23^3) + 
             s12^5*(5521*s13^3 - 119*s13^2*s23 + 23330*s13*s23^2 + 5616*
                s23^3) + s12^3*s23*(-9460*s13^4 + 7105*s13^3*s23 + 24279*
                s13^2*s23^2 + 26001*s13*s23^3 - 13104*s23^4) + 
             s12^2*s23^2*(-13142*s13^4 - 7174*s13^3*s23 + 9289*s13^2*s23^2 + 
               6677*s13*s23^3 - 5616*s23^4) + s12^4*(-2478*s13^4 + 13648*
                s13^3*s23 + 17647*s13^2*s23^2 + 34102*s13*s23^3 - 5616*
                s23^4)) + p2q^2*(732*s13^2*(s13 - s23)*s23^3*(s13 + s23)^2 + 
             s12^6*s13*(-481*s13 + 1770*s23) + s12^5*(1175*s13^3 - 425*s13^2*
                s23 + 5140*s13*s23^2 - 1872*s23^3) + s12^4*(-1396*s13^4 + 706*
                s13^3*s23 + 2775*s13^2*s23^2 + 7808*s13*s23^3 - 5616*s23^4) + 
             4*s12*s13*s23^2*(479*s13^4 + 364*s13^3*s23 - 368*s13^2*s23^2 - 
               425*s13*s23^3 - 172*s23^4) + s12^3*(668*s13^5 - 3024*s13^4*
                s23 - 2361*s13^3*s23^2 + 3753*s13^2*s23^3 + 6588*s13*s23^4 - 
               5616*s23^5) + 2*s12^2*s23*(906*s13^5 - 432*s13^4*s23 - 1436*
                s13^3*s23^2 + 33*s13^2*s23^3 + 731*s13*s23^4 - 936*s23^5))) - 
         p1q^2*(p3q^3*(s12 + s23)*(72*s12^7*s13 + 244*s13*s23^5*
              (s13 + s23)^2 + 9*s12^6*(8*s13^2 + 229*s13*s23 - 208*s23^2) + 
             68*s12*s13*s23^4*(25*s13^2 + 13*s13*s23 - 12*s23^2) + 
             s12^5*s23*(-8025*s13^2 + 10124*s13*s23 + 3744*s23^2) + 
             s12^2*s23^3*(4486*s13^3 - 33*s13^2*s23 + 10613*s13*s23^2 - 1872*
                s23^3) + s12^3*s23^2*(4416*s13^3 - 8167*s13^2*s23 + 21940*s13*
                s23^2 + 3744*s23^3) + s12^4*s23*(1146*s13^3 - 14395*s13^2*
                s23 + 18402*s13*s23^2 + 11232*s23^3)) + 
           p2q*p3q^2*(72*s12^8*s13 - 3*s12^7*(24*s13^2 - 365*s13*s23 + 624*
                s23^2) - 244*s13*s23^5*(7*s13^3 + 12*s13^2*s23 + 4*s13*
                s23^2 - s23^3) - 4*s12*s13*s23^4*(2039*s13^3 + 2070*s13^2*
                s23 + 457*s13*s23^2 + 487*s23^3) + s12^6*(-144*s13^3 - 7389*
                s13^2*s23 + 16249*s13*s23^2 + 5616*s23^3) + 
             s12^5*s23*(11254*s13^3 - 8869*s13^2*s23 + 48302*s13*s23^2 + 
               24336*s23^3) + s12^3*s13*s23^2*(-11000*s13^3 + 20628*s13^2*
                s23 + 21197*s13*s23^2 + 61847*s23^3) + s12^2*s23^3*
              (-14530*s13^4 - 2477*s13^3*s23 + 6314*s13^2*s23^2 + 18113*s13*
                s23^3 - 3744*s23^4) + s12^4*s23*(-2798*s13^4 + 28431*s13^3*
                s23 + 12479*s13^2*s23^2 + 74618*s13*s23^3 + 20592*s23^4)) + 
           p2q^2*p3q*(-6*s12^7*s13*(24*s13 - 17*s23) - 
             4*s12^6*(18*s13^3 + 529*s13^2*s23 - 2408*s13*s23^2 - 936*
                s23^3) + 244*s13^2*s23^4*(7*s13^3 + 10*s13^2*s23 - 2*s13*
                s23^2 - 5*s23^3) + 4*s12*s13*s23^3*(1200*s13^4 + 1040*s13^3*
                s23 - 111*s13^2*s23^2 - 356*s13*s23^3 - 344*s23^4) + 
             s12^4*s23*(-4797*s13^4 + 4212*s13^3*s23 + 11063*s13^2*s23^2 + 
               46564*s13*s23^3 + 5616*s23^4) + s12^5*(72*s13^4 + 4845*s13^3*
                s23 - 511*s13^2*s23^2 + 30552*s13*s23^3 + 9360*s23^4) + 
             s12^2*s23^2*(4468*s13^5 - 4213*s13^4*s23 - 5630*s13^3*s23^2 + 
               2757*s13^2*s23^3 + 11196*s13*s23^4 - 1872*s23^5) + 
             s12^3*s23*(1376*s13^5 - 10762*s13^4*s23 - 5179*s13^3*s23^2 + 
               12563*s13^2*s23^3 + 38114*s13*s23^4 - 1872*s23^5)) + 
           p2q^3*s13*(6*s12^6*(12*s13^2 - 17*s13*s23 + 312*s23^2) - 
             244*s13^2*s23^3*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             3*s12^4*s23*(-215*s13^3 - 507*s13^2*s23 + 578*s13*s23^2 + 4304*
                s23^3) + s12^5*(72*s13^3 + 653*s13^2*s23 - 446*s13*s23^2 + 
               7392*s23^3) - 4*s12*s13*s23^2*(82*s13^4 - 6*s13^3*s23 - 307*
                s13^2*s23^2 - 685*s13*s23^3 - 344*s23^4) + 
             s12^3*s23*(488*s13^4 - 1422*s13^3*s23 - 3517*s13^2*s23^2 + 4142*
                s13*s23^3 + 11136*s23^4) + s12^2*s23*(-44*s13^5 + 796*s13^4*
                s23 - 369*s13^3*s23^2 + 113*s13^2*s23^3 + 3440*s13*s23^4 + 
               3744*s23^5))) + p1q*(2*p2q^4*s13^2*
            (122*s13^2*s23^4*(s13 + s23) + 9*s12^5*(4*s13^2 - 5*s13*s23 + 104*
                s23^2) + 2*s12*s13*s23^3*(82*s13^2 + 315*s13*s23 + 172*
                s23^2) + 3*s12^2*s23^2*(-22*s13^3 + 111*s13^2*s23 + 505*s13*
                s23^2 + 312*s23^3) + s12^4*(36*s13^3 + 39*s13^2*s23 + 737*s13*
                s23^2 + 2808*s23^3) + s12^3*s23*(48*s13^3 - 172*s13^2*s23 + 
               1953*s13*s23^2 + 2808*s23^3)) - p3q^4*s12*(s12 + s23)*
            (144*s12^6*s13 + s12^4*s23*(-5811*s13^2 + 5264*s13*s23 - 3744*
                s23^2) + 3*s12^5*(48*s13^2 + 629*s13*s23 - 1248*s23^2) + 
             12*s13*s23^4*(19*s13^2 - 14*s13*s23 - 33*s23^2) + 
             s12*s13*s23^3*(854*s13^2 - 3971*s13*s23 + 7727*s23^2) + 
             3*s12^3*s23*(-38*s13^3 - 4051*s13^2*s23 + 2670*s13*s23^2 + 1248*
                s23^3) + s12^2*s23^2*(672*s13^3 - 10961*s13^2*s23 + 12612*s13*
                s23^2 + 3744*s23^3)) + p2q*p3q^3*(-144*s12^8*s13 + 
             488*s13^2*s23^5*(s13 + s23)^2 + 3*s12^7*(72*s13^2 - 457*s13*
                s23 + 1872*s23^2) + s12^2*s13*s23^3*(6402*s13^3 - 3574*s13^2*
                s23 + 1557*s13*s23^2 - 16175*s23^3) + 4*s12*s13*s23^4*
              (812*s13^3 + 709*s13^2*s23 + 168*s13*s23^2 + 271*s23^3) + 
             3*s12^6*(120*s13^3 + 2564*s13^2*s23 - 4077*s13*s23^2 + 3120*
                s23^3) - s12^5*s23*(9335*s13^3 - 12013*s13^2*s23 + 32294*s13*
                s23^2 + 5616*s23^3) + s12^4*s23*(706*s13^4 - 24692*s13^3*
                s23 + 1715*s13^2*s23^2 - 51002*s13*s23^3 - 16848*s23^4) - 
             s12^3*s23^2*(-4468*s13^4 + 21151*s13^3*s23 + 1449*s13^2*s23^2 + 
               46971*s13*s23^3 + 7488*s23^4)) + 2*p2q^3*p3q*s13*
            (-3*s12^6*(48*s13^2 - 49*s13*s23 + 640*s23^2) + 
             122*s13^2*s23^3*(2*s13^3 + 3*s13^2*s23 - 3*s13*s23^2 - 4*
                s23^3) - 2*s12^5*(54*s13^3 + 383*s13^2*s23 - 1188*s13*s23^2 + 
               2856*s23^3) + s12^4*(36*s13^4 + 643*s13^3*s23 + 3236*s13^2*
                s23^2 + 5186*s13*s23^3 - 7584*s23^4) + 2*s12^3*s23*
              (-220*s13^4 + 636*s13^3*s23 + 3265*s13^2*s23^2 + 2216*s13*
                s23^3 - 2856*s23^4) + 2*s12*s13*s23^2*(164*s13^4 + 70*s13^3*
                s23 - 227*s13^2*s23^2 - 832*s13*s23^3 - 516*s23^4) + 
             s12^2*s23*(44*s13^5 - 862*s13^4*s23 + 353*s13^3*s23^2 + 1976*
                s13^2*s23^3 + 443*s13*s23^4 - 1920*s23^5)) + 
           p2q^2*p3q^2*(12*s12^7*(30*s13^2 - 17*s13*s23 + 156*s23^2) - 
             244*s13^2*s23^4*(5*s13^3 + 9*s13^2*s23 + 2*s13*s23^2 - 2*
                s23^3) + s12^6*(72*s13^3 + 2985*s13^2*s23 - 12082*s13*s23^2 + 
               1872*s23^3) + 2*s12^2*s13*s23^2*(-1750*s13^4 + 2420*s13^3*
                s23 + 1453*s13^2*s23^2 + 106*s13*s23^3 - 6195*s23^4) - 
             4*s12*s13*s23^3*(963*s13^4 + 916*s13^3*s23 + 484*s13^2*s23^2 + 
               298*s13*s23^3 - 172*s23^4) - s12^5*(288*s13^4 + 6563*s13^3*
                s23 - 1603*s13^2*s23^2 + 34452*s13*s23^3 + 5616*s23^4) - 
             s12^4*s23*(-5028*s13^4 + 5500*s13^3*s23 + 6249*s13^2*s23^2 + 
               47240*s13*s23^3 + 9360*s23^4) - s12^3*s23*(748*s13^5 - 11904*
                s13^4*s23 - 3809*s13^3*s23^2 + 3335*s13^2*s23^3 + 37744*s13*
                s23^4 + 3744*s23^5))))/(216*(p1q + p3q)^2*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(s12 + s23)^2*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       ((-2*p1q^4*s13*s23*(s12 + s13 + s23) + 
          p3q*(-2*p2q^3*s13*(s12 + s13 + s23)*(s13 + 24*s23) + 
            p3q^3*(6*s13*s23*(s13 + 2*s23) + 15*s12*s13*(s13 + 5*s23) + 
              s12^2*(19*s13 + 48*s23)) + p2q*p3q^2*(s12*s13*(-4*s13 + 
                71*s23) + s12^2*(19*s13 + 96*s23) - 3*s13*(5*s13^2 + 
                21*s13*s23 + 12*s23^2)) + p2q^2*p3q*(2*s12^2*(s13 + 24*s23) - 
              s12*s13*(17*s13 + 50*s23) - 3*s13*(5*s13^2 + 39*s13*s23 + 
                32*s23^2))) + p1q^3*(p2q*(2*s13^3 + 5*s13^2*s23 + 
              57*s13*s23^2 + 48*s23^3 + s12*s13*(-2*s13 + 5*s23)) + 
            p3q*(2*s12^2*s13 - s12*s13*(2*s13 + 7*s23) + s23*(-11*s13^2 + 
                43*s13*s23 + 48*s23^2))) + 
          p1q^2*(-(p2q^2*(3*s13^3 + 55*s13^2*s23 - 2*s13*s23^2 - 48*s23^3 + 
               s12*s13*(7*s13 + 50*s23))) + 3*p3q^2*(7*s12^2*s13 + 
              s12*(3*s13^2 + 5*s13*s23 - 32*s23^2) + 2*s23*(-2*s13^2 + 
                9*s13*s23 + 8*s23^2)) + p2q*p3q*(7*s12^2*s13 - 9*s13^3 - 
              59*s13^2*s23 + 70*s13*s23^2 + 96*s23^3 - s12*(18*s13^2 + 
                35*s13*s23 + 96*s23^2))) - p1q*(2*p2q^3*s13*(s12 + s13 + s23)*
             (s13 + 24*s23) - p3q^3*(3*s13*s23*(s13 + 7*s23) + 
              s12^2*(38*s13 + 48*s23) + s12*(26*s13^2 + 95*s13*s23 - 
                96*s23^2)) + 2*p2q^2*p3q*(-(s12^2*s13) + 2*s12*(6*s13^2 + 
                49*s13*s23 + 24*s23^2) + s13*(9*s13^2 + 110*s13*s23 + 
                95*s23^2)) + p2q*p3q^2*(-2*s12^2*(13*s13 + 24*s23) + 
              s13*(26*s13^2 + 175*s13*s23 + 119*s23^2) + s12*(20*s13^2 + 
                65*s13*s23 + 192*s23^2))))*den[-3 + 2*ep])/
        (24*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23) + 
       nl*(-1/9*(ep^2*(p2q*s13*(s12 + s13 - s23) + p1q*s23*(s12 - s13 + 
               s23) - p3q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))/
           ((p1q + p2q + p3q)*s13*s23) + 
         (ep*(-2*p2q^3*s13*(s12 + s13 + s23) - 2*p1q^3*s23*(s12 + s13 + 
              s23) + p2q^2*p3q*(2*s12^2 - 5*s12*s13 - 3*s13^2 - 2*s12*s23 - 
              17*s13*s23) + p2q*p3q^2*(7*s12^2 - 4*s12*s13 - 3*s13^2 + 
              11*s12*s23 - 19*s13*s23 + 12*s23^2) + 
            p3q^3*(7*s12^2 + 3*s12*(s13 + 5*s23) + 2*s23*(-s13 + 6*s23)) + 
            p1q^2*(p3q*(2*s12^2 - 2*s12*s13 + 7*s12*s23 - 5*s13*s23 + 
                9*s23^2) + p2q*(-2*s12*s13 + 2*s13^2 + 9*s12*s23 + s13*s23 + 
                13*s23^2)) + p1q*(p2q^2*(-3*s12*s13 + s13^2 - 2*s12*s23 - 
                11*s13*s23 + 2*s23^2) + p3q^2*(7*s12^2 - s12*s13 + 
                20*s12*s23 - 7*s13*s23 + 21*s23^2) + p2q*p3q*(3*s12^2 - 
                8*s12*s13 + s13^2 + 16*s12*s23 - 16*s13*s23 + 25*s23^2))))/
          (18*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23) + 
         (2*p1q^4*s13*s23*(s12 + s13 + s23) - 
           p1q^3*(p2q*(2*s13^3 + s13^2*s23 - 35*s13*s23^2 - 48*s23^3 + s12*
                s13*(-2*s13 + 9*s23)) + p3q*(2*s12^2*s13 + s12*s13*
                (-2*s13 + 13*s23) + s23*(s13^2 - 33*s13*s23 - 48*s23^2))) + 
           p1q^2*(-(p2q^2*(s13^3 + 37*s13^2*s23 + 2*s13*s23^2 - 48*s23^3 + 
                s12*s13*(-3*s13 + 46*s23))) - p3q^2*(s12^2*s13 - 2*s23*
                (-2*s13^2 + s13*s23 + 24*s23^2) + s12*(-11*s13^2 + 
                 35*s13*s23 + 96*s23^2)) - p2q*p3q*(3*s12^2*s13 + 11*s13^3 + 
               49*s13^2*s23 - 2*s13*s23^2 - 96*s23^3 + s12*(-2*s13^2 + 
                 81*s13*s23 + 96*s23^2))) + p3q*(2*p2q^3*s13*(s13 - 24*s23)*
              (s12 + s13 + s23) + p3q^3*(2*s13*(s13 - 6*s23)*s23 + s12*s13*
                (5*s13 + 41*s23) + s12^2*(s13 + 48*s23)) + 
             p2q*p3q^2*(s12*s13*(4*s13 + 45*s23) + s12^2*(s13 + 96*s23) - s13*
                (5*s13^2 + 37*s13*s23 + 60*s23^2)) - p2q^2*p3q*
              (2*s12^2*(s13 - 24*s23) + s12*s13*(3*s13 + 46*s23) + s13*
                (5*s13^2 + 87*s13*s23 + 96*s23^2))) + 
           p1q*(2*p2q^3*s13*(s13 - 24*s23)*(s12 + s13 + s23) + 
             p3q^3*(s13*(s13 - 41*s23)*s23 + 2*s12^2*(s13 + 24*s23) + s12*
                (14*s13^2 + 21*s13*s23 - 96*s23^2)) - 2*p2q^2*p3q*
              (s12^2*s13 + 2*s12*s23*(47*s13 + 24*s23) + s13*(3*s13^2 + 
                 86*s13*s23 + 97*s23^2)) - p2q*p3q^2*(2*s12^2*(s13 - 
                 24*s23) + 7*s13*(2*s13^2 + 19*s13*s23 + 27*s23^2) + s12*
                (-4*s13^2 + 123*s13*s23 + 192*s23^2))))/(36*(p1q + p3q)^2*
           (p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23) + 
         ((-2*p1q^4*s13*s23*(s12 + s13 + s23) + 
            p3q*(-2*p2q^3*s13*(s12 + s13 + s23)*(s13 + 24*s23) + 
              p3q^3*(6*s13*s23*(s13 + 2*s23) + 15*s12*s13*(s13 + 5*s23) + 
                s12^2*(19*s13 + 48*s23)) + p2q*p3q^2*(s12*s13*(-4*s13 + 
                  71*s23) + s12^2*(19*s13 + 96*s23) - 3*s13*(5*s13^2 + 
                  21*s13*s23 + 12*s23^2)) + p2q^2*p3q*(2*s12^2*(s13 + 
                  24*s23) - s12*s13*(17*s13 + 50*s23) - 3*s13*(5*s13^2 + 
                  39*s13*s23 + 32*s23^2))) + p1q^3*(p2q*(2*s13^3 + 
                5*s13^2*s23 + 57*s13*s23^2 + 48*s23^3 + s12*s13*(-2*s13 + 
                  5*s23)) + p3q*(2*s12^2*s13 - s12*s13*(2*s13 + 7*s23) + 
                s23*(-11*s13^2 + 43*s13*s23 + 48*s23^2))) + 
            p1q^2*(-(p2q^2*(3*s13^3 + 55*s13^2*s23 - 2*s13*s23^2 - 48*s23^3 + 
                 s12*s13*(7*s13 + 50*s23))) + 3*p3q^2*(7*s12^2*s13 + 
                s12*(3*s13^2 + 5*s13*s23 - 32*s23^2) + 2*s23*(-2*s13^2 + 
                  9*s13*s23 + 8*s23^2)) + p2q*p3q*(7*s12^2*s13 - 9*s13^3 - 
                59*s13^2*s23 + 70*s13*s23^2 + 96*s23^3 - s12*(18*s13^2 + 
                  35*s13*s23 + 96*s23^2))) - p1q*(2*p2q^3*s13*(s12 + s13 + 
                s23)*(s13 + 24*s23) - p3q^3*(3*s13*s23*(s13 + 7*s23) + 
                s12^2*(38*s13 + 48*s23) + s12*(26*s13^2 + 95*s13*s23 - 
                  96*s23^2)) + 2*p2q^2*p3q*(-(s12^2*s13) + 2*s12*(6*s13^2 + 
                  49*s13*s23 + 24*s23^2) + s13*(9*s13^2 + 110*s13*s23 + 
                  95*s23^2)) + p2q*p3q^2*(-2*s12^2*(13*s13 + 24*s23) + 
                s13*(26*s13^2 + 175*s13*s23 + 119*s23^2) + s12*(20*s13^2 + 
                  65*s13*s23 + 192*s23^2))))*den[-3 + 2*ep])/
          (36*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23)))*
      Int[DS[k]*DS[k + p1 + p3]] + 
     ((ep^3*(p1q*s23*(s12*s23*(-9*s13 + 20*s23) + s12^2*(s13 + 20*s23) - 
            s13*(s13^2 + 7*s13*s23 - 10*s23^2)) + 
          p2q*s13*(s12^2*(s13 + 20*s23) + s12*(2*s13^2 + 27*s13*s23 - 
              20*s23^2) + s13*(s13^2 + 7*s13*s23 - 10*s23^2)) - 
          p3q*(4*s13^2*s23*(s13 + 5*s23) + s12^3*(s13 + 20*s23) + 
            s12^2*(2*s13^2 + 31*s13*s23 + 20*s23^2) + 
            s12*s13*(s13^2 + 15*s13*s23 + 50*s23^2))))/(27*(p1q + p2q + p3q)*
         s13^2*(s12 + s13)*s23) - 
       (ep^2*(2*p1q^4*s13*s23^2*(s12^4 + s13^2*s23*(s13 + s23) + 
            s12^3*(4*s13 + s23) + s12*s13^2*(2*s13 + 3*s23) + 
            s12^2*s13*(5*s13 + 3*s23)) - (p2q + p3q)*(s12 + s13)*
           (2*p2q^3*s13^2*(s12^4 + s13^2*s23*(s13 + s23) + s12^3*(2*s13 + 
                s23) + s12*s13*s23*(3*s13 + 2*s23) + s12^2*s13*(s13 + 
                3*s23)) + p2q^2*p3q*s13*(-2*s12^5 + 2*s13^3*(s13 + s23)^2 + 
              s12^4*(-17*s13 + 122*s23) + s12^3*(-24*s13^2 + 181*s13*s23 - 
                40*s23^2) + 2*s12*s13^2*(s13^2 + 3*s13*s23 + 2*s23^2) - 
              3*s12^2*s13*(3*s13^2 - 21*s13*s23 + 10*s23^2)) - 
            p3q^3*s12^2*(3*s12^3*(s13 + 40*s23) + 2*s13^2*(9*s13^2 - 
                7*s13*s23 + 33*s23^2) + 3*s12^2*(10*s13^2 + 51*s13*s23 + 
                40*s23^2) + s12*s13*(45*s13^2 + 21*s13*s23 + 194*s23^2)) - 
            p2q*p3q^2*s12^2*(3*s12^3*(s13 + 40*s23) + s13^2*(21*s13^2 - 
                79*s13*s23 + 96*s23^2) + s12^2*(39*s13^2 + 29*s13*s23 + 
                120*s23^2) + s12*s13*(57*s13^2 - 166*s13*s23 + 234*s23^2))) + 
          p1q*(p3q^3*s12^2*(s12^4*(3*s13 + 100*s23) + s12^3*(33*s13^2 + 
                129*s13*s23 - 160*s23^2) + s12*s13*(55*s13^3 - 225*s13^2*
                 s23 + 79*s13*s23^2 - 406*s23^3) + s12^2*(71*s13^3 - 
                121*s13^2*s23 - 148*s13*s23^2 - 260*s23^3) + 
              s13^2*(14*s13^3 - 75*s13^2*s23 + 69*s13*s23^2 - 136*s23^3)) + 
            p2q^3*s13*(17*s12^5*(s13 - 6*s23) + s12^4*(47*s13^2 - 
                239*s13*s23 + 42*s23^2) + s12^3*(43*s13^3 - 172*s13^2*s23 + 
                76*s13*s23^2 - 20*s23^3) + s12^2*s13*(11*s13^3 - 
                35*s13^2*s23 + 46*s13*s23^2 - 16*s23^3) - 2*s12*s13^2*(
                2*s13^3 + s13^2*s23 - 9*s13*s23^2 - 6*s23^3) - 
              2*s13^3*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3)) + 
            p2q*p3q^2*(4*s13^4*s23*(s13 + s23)^2 + 2*s12^6*(s13 + 100*s23) + 
              s12^5*(63*s13^2 + 155*s13*s23 - 200*s23^2) + s12^3*s13*(
                133*s13^3 - 611*s13^2*s23 + 436*s13*s23^2 - 680*s23^3) + 
              s12^4*(155*s13^3 - 478*s13^2*s23 + 21*s13*s23^2 - 400*s23^3) + 
              s12^2*s13^2*(43*s13^3 - 170*s13^2*s23 + 227*s13*s23^2 - 
                254*s23^3) + 4*s12*s13^3*(s13^3 + 3*s13^2*s23 + 4*s13*s23^2 + 
                2*s23^3)) + p2q^2*p3q*(-(s12^6*(s13 - 100*s23)) + 
              s12^5*(47*s13^2 - 78*s13*s23 - 40*s23^2) + 2*s12*s13^3*s23*(
                6*s13^2 + 17*s13*s23 + 10*s23^2) + s12^3*s13*(121*s13^3 - 
                574*s13^2*s23 + 425*s13*s23^2 - 294*s23^3) + 
              s12^4*(131*s13^3 - 606*s13^2*s23 + 209*s13*s23^2 - 140*s23^3) + 
              2*s12^2*s13^2*(20*s13^3 - 69*s13^2*s23 + 98*s13*s23^2 - 
                67*s23^3) + 2*s13^4*(-s13^3 + 2*s13^2*s23 + 8*s13*s23^2 + 
                5*s23^3))) + p1q^3*s23*(p2q*(-2*s12^5*s13 + s12^4*(-8*s13^2 + 
                75*s13*s23 + 100*s23^2) - 2*s12*s13^2*(4*s13^3 + 
                8*s13^2*s23 + s13*s23^2 - s23^3) + 2*s13^2*s23*(-3*s13^3 - 
                3*s13^2*s23 + s13*s23^2 + s23^3) + s12^3*(-14*s13^3 + 
                110*s13^2*s23 + 65*s13*s23^2 + 80*s23^3) + s12^2*(-16*s13^4 + 
                25*s13^3*s23 - 11*s13^2*s23^2 + 32*s13*s23^3 - 20*s23^4)) + 
            p3q*(-4*s12^5*s13 + s12^4*(-14*s13^2 + 77*s13*s23 + 100*s23^2) + 
              2*s13^2*s23*(-s13^3 + 2*s13*s23^2 + s23^3) + 2*s12*s13^2*(
                -2*s13^3 - 2*s13^2*s23 + 2*s13*s23^2 + s23^3) + 
              s12^3*(-16*s13^3 + 118*s13^2*s23 + 69*s13*s23^2 + 80*s23^3) + 
              s12^2*(-10*s13^4 + 39*s13^3*s23 - 3*s13^2*s23^2 + 
                32*s13*s23^3 - 20*s23^4))) - 
          p1q^2*(p3q^2*(-2*s12^6*s13 + 2*s13^3*s23^2*(s13 + s23)^2 + 
              s12^5*(-6*s13^2 + 82*s13*s23 + 200*s23^2) + 2*s12*s13^2*s23*(
                2*s13^3 + 4*s13^2*s23 + 3*s13*s23^2 + s23^3) + 
              s12^4*(-2*s13^3 + 233*s13^2*s23 + 201*s13*s23^2 + 40*s23^3) + 
              s12^3*(6*s13^4 + 214*s13^3*s23 - 63*s13^2*s23^2 + 
                157*s13*s23^3 - 160*s23^4) + s12^2*s13*(4*s13^4 + 
                67*s13^3*s23 - 60*s13^2*s23^2 + 83*s13*s23^3 - 92*s23^4)) + 
            p2q*p3q*(-2*s12^6*s13 + s12^5*(-4*s13^2 + 157*s13*s23 + 
                300*s23^2) + 2*s13^3*s23*(-2*s13^3 + s13^2*s23 + 
                7*s13*s23^2 + 4*s23^3) + s12^4*(4*s13^3 + 433*s13^2*s23 + 
                266*s13*s23^2 + 120*s23^3) + s12^3*(8*s13^4 + 383*s13^3*s23 - 
                152*s13^2*s23^2 + 315*s13*s23^3 - 180*s23^4) + 
              s12^2*s13*(-2*s13^4 + 107*s13^3*s23 - 112*s13^2*s23^2 + 
                151*s13*s23^3 - 132*s23^4) + 2*s12*s13^2*(-2*s13^4 - 
                2*s13^3*s23 + 6*s13^2*s23^2 + 9*s13*s23^3 + 4*s23^4)) + 
            p2q^2*(-6*s13^3*(s13 - s23)*s23*(s13 + s23)^2 + s12^5*(2*s13^2 + 
                79*s13*s23 + 100*s23^2) + s12^4*(6*s13^3 + 216*s13^2*s23 + 
                67*s13*s23^2 + 80*s23^3) + s12^3*(2*s13^4 + 187*s13^3*s23 - 
                81*s13^2*s23^2 + 156*s13*s23^3 - 20*s23^4) - 2*s12*s13^2*(
                2*s13^4 + 7*s13^3*s23 + 2*s13^2*s23^2 - 6*s13*s23^3 - 
                3*s23^4) - 2*s12^2*s13*(3*s13^4 - 21*s13^3*s23 + 
                24*s13^2*s23^2 - 33*s13*s23^3 + 20*s23^4)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)*
         s23*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       (2*p1q^4*(p2q + p3q)*s23^2*(20*s13^2*s23^2*(s13 + s23) + 
           s12*s13^2*s23*(43*s13 + 63*s23) + s12^3*(234*s13^2 - 7*s13*s23 + 
             6*s23^2) + s12^2*(234*s13^3 + 270*s13^2*s23 - s13*s23^2 + 
             6*s23^3)) + (p2q + p3q)^2*(-2*p3q^3*s12^2*(6*s12^4*s23 + 
             s12^3*(-234*s13^2 + 39*s13*s23 + 6*s23^2) + s12*s13*s23*
              (-37*s13^2 - 106*s13*s23 + 20*s23^2) + s13^2*s23*
              (137*s13^2 - 31*s13*s23 + 20*s23^2) - s12^2*s13*
              (234*s13^2 + 135*s13*s23 + 73*s23^2)) - p2q^3*s13^2*s23*
            (-39*s12^4 + 40*s13^2*s23*(s13 + s23) + s12^3*(-78*s13 + 48*
                s23) + 2*s12*s13*s23*(83*s13 + 63*s23) + 
             s12^2*(-39*s13^2 + 174*s13*s23 + 87*s23^2)) - 
           2*p2q*p3q^2*s12*s13*(27*s12^4*s23 - 40*s13^3*s23*(s13 + s23) + 
             2*s12^3*(234*s13^2 + 103*s13*s23 - 81*s23^2) + 
             s12*s13*s23*(274*s13^2 + s13*s23 + 63*s23^2) + 
             s12^2*(468*s13^3 + 481*s13^2*s23 - 119*s13*s23^2 + 63*s23^3)) - 
           p2q^2*p3q*s13*(39*s12^5*s23 + 6*s12^4*(41*s13 - 21*s23)*s23 + 
             40*s13^3*s23*(s13 + s23)^2 - 6*s12*s13^2*s23*(s13^2 - 20*s13*
                s23 - 21*s23^2) + s12^3*(-468*s13^3 + 17*s13^2*s23 + 44*s13*
                s23^2 + 87*s23^3) + 2*s12^2*s13*(-234*s13^3 - 112*s13^2*s23 + 
               107*s13*s23^2 + 87*s23^3))) - p1q^3*s23*
          (p2q^2*(3*s12^4*(156*s13^2 - 5*s13*s23 + 4*s23^2) + 
             s12^2*s13*(936*s13^3 + 519*s13^2*s23 - 422*s13*s23^2 - 77*
                s23^3) + 40*s13*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - 
               s23^3) + 2*s12^3*(462*s13^3 + 34*s13^2*s23 + 43*s13*s23^2 + 6*
                s23^3) + 2*s12*s13*s23*(86*s13^3 + 123*s13^2*s23 + 20*s13*
                s23^2 + 23*s23^3)) + p3q^2*(s12^4*(936*s13^2 - 29*s13*s23 + 
               36*s23^2) + 40*s13*s23^2*(s13^3 - 2*s13*s23^2 - s23^3) + 
             2*s12^3*(462*s13^3 + 77*s13^2*s23 + 24*s13*s23^2 + 12*s23^3) + 
             2*s12*s13*s23*(43*s13^3 + 40*s13^2*s23 + 23*s23^3) + 
             s12^2*(468*s13^4 - 403*s13^3*s23 - 838*s13^2*s23^2 - 137*s13*
                s23^3 - 12*s23^4)) + 2*p2q*p3q*(s12^4*(474*s13^2 - 22*s13*
                s23 + 24*s23^2) + 20*s13*s23^2*(4*s13^3 + 3*s13^2*s23 - 3*s13*
                s23^2 - 2*s23^3) + s12^3*(468*s13^3 - 345*s13^2*s23 + 67*s13*
                s23^2 + 18*s23^3) + s12*s13*s23*(129*s13^3 + 163*s13^2*s23 + 
               20*s13*s23^2 + 46*s23^3) + s12^2*(474*s13^4 - 398*s13^3*s23 - 
               858*s13^2*s23^2 - 107*s13*s23^3 - 6*s23^4))) - 
         p1q^2*(p3q^3*(40*s13^2*s23^3*(s13 + s23)^2 - 
             3*s12^5*(156*s13^2 - 5*s13*s23 + 12*s23^2) - 4*s12^4*s13*
              (117*s13^2 - 331*s13*s23 + 26*s23^2) + 2*s12^2*s13*s23*
              (511*s13^3 + 99*s13^2*s23 - 93*s13*s23^2 - 119*s23^3) + 
             s12^3*s23*(1359*s13^3 + 1396*s13^2*s23 + 351*s13*s23^2 + 36*
                s23^3) + 2*s12*s13*s23^2*(43*s13^3 + 40*s13^2*s23 + 57*s13*
                s23^2 + 60*s23^3)) + p2q^3*s13*(3*s12^4*(151*s13 - 26*s23)*
              s23 - 120*s13*(s13 - s23)*s23^2*(s13 + s23)^2 + 
             s12^3*(-468*s13^3 + 536*s13^2*s23 + 292*s13*s23^2 + 126*s23^3) + 
             s12^2*(-468*s13^4 + 489*s13^3*s23 + 644*s13^2*s23^2 - 211*s13*
                s23^3 - 174*s23^4) + 2*s12*s23*(-43*s13^4 - 57*s13^3*s23 - 40*
                s13^2*s23^2 + 37*s13*s23^3 + 63*s23^4)) + 
           p2q*p3q^2*(-6*s12^5*(78*s13^2 - 5*s13*s23 + 10*s23^2) + 
             s12^2*s13*s23*(3025*s13^3 + 504*s13^2*s23 - 1323*s13*s23^2 - 664*
                s23^3) + s12^4*(468*s13^3 + 2657*s13^2*s23 - 298*s13*s23^2 - 
               12*s23^3) + 40*s13^2*s23^2*(-2*s13^3 + 2*s13^2*s23 + 9*s13*
                s23^2 + 5*s23^3) + 2*s12^3*(468*s13^4 + 1651*s13^3*s23 + 754*
                s13^2*s23^2 + 383*s13*s23^3 + 24*s23^4) + 2*s12*s13*s23*
              (-43*s13^4 + 89*s13^3*s23 + 77*s13^2*s23^2 + 108*s13*s23^3 + 
               183*s23^4)) + p2q^2*p3q*(3*s12^5*(5*s13 - 8*s23)*s23 - 
             40*s13^2*s23^2*(5*s13^3 + 2*s13^2*s23 - 10*s13*s23^2 - 7*
                s23^3) + 2*s12^4*(468*s13^3 + 1121*s13^2*s23 - 136*s13*
                s23^2 - 6*s23^3) - 2*s12*s13*s23*(86*s13^4 + 11*s13^3*s23 + 3*
                s13^2*s23^2 - 88*s13*s23^3 - 186*s23^4) + 
             s12^3*(468*s13^4 + 3391*s13^3*s23 + 1316*s13^2*s23^2 + 541*s13*
                s23^3 + 12*s23^4) - 2*s12^2*s13*(234*s13^4 - 1474*s13^3*s23 - 
               931*s13^2*s23^2 + 446*s13*s23^3 + 300*s23^4))) + 
         p1q*(-2*p3q^4*s12*(6*s12^5*s23 - 40*s13^2*s23^3*(s13 + s23) - 
             3*s12^4*(156*s13^2 - 9*s13*s23 + 4*s23^2) + s12^2*s13*s23*
              (161*s13^2 + 249*s13*s23 + 169*s23^2) + s12*s13*s23*
              (414*s13^3 + 39*s13^2*s23 + 89*s13*s23^2 - 60*s23^3) - 
             2*s12^3*(234*s13^3 - 10*s13^2*s23 + 73*s13*s23^2 + 9*s23^3)) - 
           2*p2q*p3q^3*(12*s12^6*s23 - 40*s13^3*s23^2*(s13 + s23)^2 - 
             9*s12^5*(78*s13^2 - 9*s13*s23 + 2*s23^2) + 2*s12^2*s13*s23*
              (803*s13^3 + 296*s13^2*s23 + 124*s13*s23^2 - 123*s23^3) + 
             3*s12^4*(78*s13^3 + 244*s13^2*s23 - 127*s13*s23^2 - 10*s23^3) - 
             s12*s13^2*s23*(83*s13^3 + 37*s13^2*s23 + 157*s13*s23^2 + 203*
                s23^3) + 2*s12^3*s13*(468*s13^3 + 795*s13^2*s23 + 391*s13*
                s23^2 + 297*s23^3)) - 2*p2q^3*p3q*s13*(27*s12^5*s23 + 
             s12^4*(468*s13^2 + 620*s13*s23 - 153*s23^2) + 20*s13^2*s23*
              (2*s13^3 - s13^2*s23 - 11*s13*s23^2 - 8*s23^3) + 
             s12^3*(-234*s13^3 + 766*s13^2*s23 + 559*s13*s23^2 + 363*s23^3) - 
             s12*s13*s23*(89*s13^3 + 14*s13^2*s23 + 360*s13*s23^2 + 375*
                s23^3) + s12^2*(-702*s13^4 + 314*s13^3*s23 + 854*s13^2*
                s23^2 + 74*s13*s23^3 - 213*s23^4)) + p2q^4*s13*
            (3*s12^4*s23*(-56*s13 + 13*s23) + 2*s12^3*(234*s13^3 + 11*s13^2*
                s23 - 148*s13*s23^2 - 63*s23^3) - 40*s13^2*s23*
              (s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             2*s12*s13*s23*(3*s13^3 - 20*s13^2*s23 + 143*s13*s23^2 + 126*
                s23^3) + s12^2*(468*s13^4 + 224*s13^3*s23 - 339*s13^2*s23^2 + 
               87*s23^4)) + p2q^2*p3q^2*(-12*s12^6*s23 + 
             6*s12^5*(78*s13^2 - 27*s13*s23 + 2*s23^2) - 40*s13^3*s23*
              (s13^3 - 4*s13^2*s23 - 12*s13*s23^2 - 7*s23^3) + 
             s12^4*(-2340*s13^3 - 2496*s13^2*s23 + 737*s13*s23^2 + 24*
                s23^3) + 2*s12*s13^2*s23*(169*s13^3 + 71*s13^2*s23 + 334*s13*
                s23^2 + 412*s23^3) - 2*s12^3*s13*(936*s13^3 + 2206*s13^2*
                s23 + 944*s13*s23^2 + 725*s23^3) + s12^2*s13*
              (936*s13^4 - 3236*s13^3*s23 - 2475*s13^2*s23^2 - 466*s13*
                s23^3 + 711*s23^4))))/(54*ep*(p1q + p3q)*(p2q + p3q)^2*
         (p1q + p2q + p3q)*s12^2*s13^2*s23^2*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) + 
       (ep*(2*p1q^4*(p2q + p3q)*(s12 + s13)*s23^2*
           (19*s13^3*s23^2*(s13 + s23) + 3*s12^4*(8*s13^2 - 13*s13*s23 + 
              2*s23^2) - s12*s13^2*s23*(2*s13^2 + 2*s13*s23 + 19*s23^2) + 
            s12^2*s13*(24*s13^3 - 31*s13^2*s23 - 78*s13*s23^2 - 6*s23^3) + 
            s12^3*(48*s13^3 - 68*s13^2*s23 - 39*s13*s23^2 + 6*s23^3)) + 
          (p2q + p3q)^2*(s12 + s13)*(2*p2q^3*s13^2*(s12 + s13)*s23*
             (s12^4 - 19*s13^2*s23*(s13 + s23) + s12^3*(19*s13 + 53*s23) + 
              s12*s13*(17*s13^2 + 2*s13*s23 + 4*s23^2) + s12^2*(35*s13^2 + 
                74*s13*s23 + 52*s23^2)) - p3q^3*s12^2*(92*s12^5*s23 + 
              s12*s13^2*s23*(543*s13^2 - 989*s13*s23 - 116*s23^2) + 
              2*s13^3*s23*(111*s13^2 - 259*s13*s23 - 47*s23^2) + 
              s12^4*(-48*s13^2 + 421*s13*s23 + 172*s23^2) + s12^2*s13*(
                -48*s13^3 + 705*s13^2*s23 - 472*s13*s23^2 + 38*s23^3) + 
              s12^3*(-96*s13^3 + 713*s13^2*s23 + 171*s13*s23^2 + 80*s23^3)) + 
            p2q^2*p3q*s13*(78*s12^6*s23 - 38*s13^4*s23*(s13 + s23)^2 + 
              s12^5*s23*(5*s13 + 218*s23) - 2*s12*s13^3*s23*(48*s13^2 + 
                61*s13*s23 + 13*s23^2) + s12^4*(48*s13^3 - 583*s13^2*s23 + 
                591*s13*s23^2 - 136*s23^3) + s12^3*s13*(96*s13^3 - 
                937*s13^2*s23 + 706*s13*s23^2 - 26*s23^3) + s12^2*s13^2*(
                48*s13^3 - 485*s13^2*s23 + 287*s13*s23^2 + 142*s23^3)) - 
            p2q*p3q^2*s12*(80*s12^6*s23 + 5*s12^5*s23*(45*s13 + 32*s23) + 
              s12*s13^3*s23*(673*s13^2 - 763*s13*s23 - 128*s23^2) + 
              4*s13^4*s23*(3*s13^2 + 2*s13*s23 - s23^2) + s12^2*s13^2*(
                96*s13^3 + 1420*s13^2*s23 - 1659*s13*s23^2 + 6*s23^3) + 
              s12^4*(96*s13^3 + 416*s13^2*s23 - 157*s13*s23^2 + 80*s23^3) + 
              s12^3*s13*(192*s13^3 + 1030*s13^2*s23 - 1205*s13*s23^2 + 
                170*s23^3))) + p1q*(p2q^3*p3q*(s12^7*s23*(-23*s13 + 40*s23) + 
              38*s13^5*s23*(-2*s13^3 + s13^2*s23 + 11*s13*s23^2 + 8*s23^3) + 
              s12^6*(-96*s13^3 - 767*s13^2*s23 + 1920*s13*s23^2 + 80*s23^3) + 
              2*s12*s13^4*s23*(-176*s13^3 + 51*s13^2*s23 + 516*s13*s23^2 + 
                232*s23^3) + s12^2*s13^3*(144*s13^4 - 2311*s13^3*s23 + 
                2341*s13^2*s23^2 + 244*s13*s23^3 - 600*s23^4) + 
              3*s12^3*s13^2*(112*s13^4 - 1997*s13^3*s23 + 2481*s13^2*s23^2 - 
                353*s13*s23^3 - 350*s23^4) + s12^4*s13*(144*s13^4 - 
                6798*s13^3*s23 + 9969*s13^2*s23^2 - 752*s13*s23^3 - 
                270*s23^4) + s12^5*(-144*s13^4 - 3586*s13^3*s23 + 
                6683*s13^2*s23^2 + 17*s13*s23^3 + 40*s23^4)) + 
            p3q^4*s12*(-12*s12^7*s23 + 4*s13^4*s23^2*(s13^2 - 2*s13*s23 - 
                3*s23^2) + s12^6*(96*s13^2 - 227*s13*s23 + 144*s23^2) - 
              s12^2*s13^2*s23*(747*s13^3 - 3884*s13^2*s23 + 664*s13*s23^2 + 
                92*s23^3) - s12*s13^3*s23*(266*s13^3 - 1263*s13^2*s23 + 
                537*s13*s23^2 + 112*s23^3) + s12^5*(288*s13^3 - 702*s13^2*
                 s23 + 1327*s13*s23^2 + 276*s23^3) + 2*s12^4*(144*s13^4 - 
                493*s13^3*s23 + 1820*s13^2*s23^2 + 393*s13*s23^3 + 
                60*s23^4) + s12^3*s13*(96*s13^4 - 980*s13^3*s23 + 
                5082*s13^2*s23^2 + 375*s13*s23^3 + 108*s23^4)) + 
            p2q^2*p3q^2*(-12*s12^8*s23 + s12^7*(48*s13^2 - 273*s13*s23 + 
                212*s23^2) - 38*s13^5*s23*(s13^3 - 4*s13^2*s23 - 
                12*s13*s23^2 - 7*s23^3) + 2*s12*s13^4*s23*(-100*s13^3 + 
                255*s13^2*s23 + 577*s13*s23^2 + 203*s23^3) + 
              s12^6*(-144*s13^3 - 1573*s13^2*s23 + 3967*s13*s23^2 + 
                424*s23^3) - s12^4*s13^2*(528*s13^3 + 8816*s13^2*s23 - 
                19583*s13*s23^2 + 567*s23^3) - s12^3*s13^2*s23*(7713*s13^3 - 
                15453*s13^2*s23 + 2124*s13*s23^2 + 968*s23^3) + 
              s12^2*s13^3*(96*s13^4 - 2761*s13^3*s23 + 5430*s13^2*s23^2 - 
                391*s13*s23^3 - 688*s23^4) + s12^5*(-624*s13^4 - 
                5014*s13^3*s23 + 12957*s13^2*s23^2 + 892*s13*s23^3 + 
                200*s23^4)) - p2q^4*s13*(s12 + s13)*(s12^5*(237*s13 - 
                362*s23)*s23 + 2*s12*s13^2*s23*(65*s13^3 + 51*s13^2*s23 - 
                80*s13*s23^2 - 28*s23^3) + 38*s13^3*s23*(s13^3 + s13^2*s23 - 
                3*s13*s23^2 - 3*s23^3) + s12^4*(-48*s13^3 + 875*s13^2*s23 - 
                879*s13*s23^2 + 58*s23^3) + s12^3*(-96*s13^4 + 1141*s13^3*
                 s23 - 794*s13^2*s23^2 + 204*s13*s23^3 + 144*s23^4) + 
              s12^2*s13*(-48*s13^4 + 595*s13^3*s23 - 213*s13^2*s23^2 + 
                80*s13*s23^3 + 264*s23^4)) + p2q*p3q^3*(-24*s12^8*s23 + 
              76*s13^5*s23^2*(s13 + s23)^2 + s12^7*(144*s13^2 - 477*s13*s23 + 
                316*s23^2) - 4*s12*s13^4*s23*(4*s13^3 - 68*s13^2*s23 - 
                97*s13*s23^2 - 25*s23^3) - s12^2*s13^3*s23*(1441*s13^3 - 
                4463*s13^2*s23 + 1092*s13*s23^2 + 408*s23^3) + 
              s12^6*(240*s13^3 - 1745*s13^2*s23 + 3736*s13*s23^2 + 
                620*s23^3) + s12^4*s13*(-432*s13^4 - 5014*s13^3*s23 + 
                16369*s13^2*s23^2 + 298*s13*s23^3 + 234*s23^4) + 
              s12^5*(-144*s13^4 - 3526*s13^3*s23 + 11155*s13^2*s23^2 + 
                1603*s13*s23^3 + 280*s23^4) - s12^3*s13^2*(192*s13^4 + 
                4205*s13^3*s23 - 12901*s13^2*s23^2 + 2013*s13*s23^3 + 
                418*s23^4))) - p1q^3*s23*
           (p2q^2*(2*s12^6*(24*s13^2 - 41*s13*s23 + 6*s23^2) + 
              38*s13^3*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - s23^3) + 
              s12^5*(192*s13^3 - 262*s13^2*s23 + 245*s13*s23^2 + 52*s23^3) - 
              2*s12*s13^2*s23*(4*s13^4 - 118*s13^3*s23 - 36*s13^2*s23^2 + 
                65*s13*s23^3 + 17*s23^4) + s12^4*(336*s13^4 - 394*s13^3*s23 + 
                377*s13^2*s23^2 + 3*s13*s23^3 + 80*s23^4) + 
              s12^3*(288*s13^5 - 386*s13^4*s23 + 299*s13^3*s23^2 - 
                530*s13^2*s23^3 + 8*s13*s23^4 + 40*s23^5) + s12^2*s13*(
                96*s13^5 - 180*s13^4*s23 + 277*s13^3*s23^2 - 483*s13^2*
                 s23^3 - 184*s13*s23^4 + 44*s23^5)) + 2*p2q*p3q*
             (s12^6*(48*s13^2 - 121*s13*s23 + 24*s23^2) + 19*s13^3*s23^2*(
                4*s13^3 + 3*s13^2*s23 - 3*s13*s23^2 - 2*s23^3) + 
              2*s12^5*(72*s13^3 - 201*s13^2*s23 + 152*s13*s23^2 + 29*s23^3) + 
              s12*s13^2*s23*(-6*s13^4 + 158*s13^3*s23 + 11*s13^2*s23^2 - 
                130*s13*s23^3 - 34*s23^4) + s12^4*(192*s13^4 - 602*s13^3*
                 s23 + 492*s13^2*s23^2 + 83*s13*s23^3 + 74*s23^4) + 
              s12^3*(144*s13^5 - 536*s13^4*s23 + 422*s13^3*s23^2 - 
                375*s13^2*s23^3 + 8*s13*s23^4 + 40*s23^5) + s12^2*s13*(
                48*s13^5 - 221*s13^4*s23 + 292*s13^3*s23^2 - 406*s13^2*
                 s23^3 - 159*s13*s23^4 + 44*s23^5)) + 
            p3q^2*(4*s12^6*(24*s13^2 - 40*s13*s23 + 9*s23^2) + 
              38*s13^3*s23^2*(s13^3 - 2*s13*s23^2 - s23^3) + 
              s12^5*(288*s13^3 - 446*s13^2*s23 + 363*s13*s23^2 + 64*s23^3) - 
              2*s12*s13^2*s23*(2*s13^4 - 40*s13^3*s23 + 25*s13^2*s23^2 + 
                65*s13*s23^3 + 17*s23^4) + s12^4*(336*s13^4 - 522*s13^3*s23 + 
                655*s13^2*s23^2 + 163*s13*s23^3 + 68*s23^4) + 
              s12^3*(192*s13^5 - 398*s13^4*s23 + 641*s13^3*s23^2 - 
                220*s13^2*s23^3 + 8*s13*s23^4 + 40*s23^5) + s12^2*s13*(
                48*s13^5 - 166*s13^4*s23 + 355*s13^3*s23^2 - 329*s13^2*
                 s23^3 - 134*s13*s23^4 + 44*s23^5))) + 
          p1q^2*(p3q^3*(-38*s13^4*s23^3*(s13 + s23)^2 + s12^7*(48*s13^2 - 
                82*s13*s23 + 36*s23^2) + 16*s12^6*s13*(9*s13^2 - 21*s13*s23 + 
                41*s23^2) + 2*s12*s13^3*s23^2*(4*s13^3 - 65*s13^2*s23 - 
                99*s13*s23^2 - 30*s23^3) + s12^4*s13*(48*s13^4 - 
                340*s13^3*s23 + 2549*s13^2*s23^2 - 1988*s13*s23^3 - 
                435*s23^4) + s12^5*(144*s13^4 - 464*s13^3*s23 + 1839*s13^2*
                 s23^2 - 651*s13*s23^3 - 36*s23^4) + s12^2*s13^2*s23*(
                -92*s13^4 + 807*s13^3*s23 - 1276*s13^2*s23^2 - 137*s13*
                 s23^3 + 52*s23^4) + s12^3*s13*s23*(-222*s13^4 + 
                2129*s13^3*s23 - 2521*s13^2*s23^2 - 354*s13*s23^3 + 
                54*s23^4)) - p2q^2*p3q*(2*s12^7*(41*s13 - 12*s23)*s23 + 
              s12^6*(96*s13^3 + 268*s13^2*s23 - 998*s13*s23^2 - 92*s23^3) - 
              38*s13^4*s23^2*(5*s13^3 + 2*s13^2*s23 - 10*s13*s23^2 - 
                7*s23^3) + s12^5*(240*s13^4 + 464*s13^3*s23 - 3587*s13^2*
                 s23^2 + 1519*s13*s23^3 - 148*s23^4) + 2*s12*s13^3*s23*(
                4*s13^4 - 317*s13^3*s23 + 7*s13^2*s23^2 + 475*s13*s23^3 + 
                166*s23^4) + s12^3*s13*(-48*s13^5 + 1174*s13^4*s23 - 
                6367*s13^3*s23^2 + 6189*s13^2*s23^3 + 490*s13*s23^4 - 
                518*s23^5) + s12^2*s13^2*(-48*s13^5 + 512*s13^4*s23 - 
                3019*s13^3*s23^2 + 2714*s13^2*s23^3 + 899*s13*s23^4 - 
                392*s23^5) + s12^4*(144*s13^5 + 948*s13^4*s23 - 6405*s13^3*
                 s23^2 + 5176*s13^2*s23^3 + 113*s13*s23^4 - 80*s23^5)) + 
            p2q*p3q^2*(4*s12^7*(12*s13^2 - 41*s13*s23 + 15*s23^2) + 
              38*s13^4*s23^2*(2*s13^3 - 2*s13^2*s23 - 9*s13*s23^2 - 
                5*s23^3) + s12^6*(48*s13^3 - 590*s13^2*s23 + 1391*s13*s23^2 + 
                52*s23^3) - 2*s12^2*s13^2*s23*(197*s13^4 - 1380*s13^3*s23 + 
                1630*s13^2*s23^2 + 327*s13*s23^3 - 137*s23^4) + 
              s12^5*(-144*s13^4 - 784*s13^3*s23 + 4433*s13^2*s23^2 - 
                1759*s13*s23^3 + 32*s23^4) - 2*s12*s13^3*s23*(2*s13^4 - 
                136*s13^3*s23 + 161*s13^2*s23^2 + 408*s13*s23^3 + 
                128*s23^4) - s12^3*s13*(96*s13^5 + 872*s13^4*s23 - 
                6599*s13^3*s23^2 + 6781*s13^2*s23^3 + 730*s13*s23^4 - 
                340*s23^5) - s12^4*(240*s13^5 + 840*s13^4*s23 - 7137*s13^3*
                 s23^2 + 5578*s13^2*s23^3 + 658*s13*s23^4 - 40*s23^5)) + 
            p2q^3*(114*s13^4*(s13 - s23)*s23^2*(s13 + s23)^2 + 
              s12^6*s23*(34*s13^2 + 263*s13*s23 + 40*s23^2) - 
              2*s12*s13^3*s23*(2*s13^4 - 185*s13^3*s23 - 89*s13^2*s23^2 + 
                166*s13*s23^3 + 68*s23^4) + s12^5*(48*s13^4 + 48*s13^3*s23 + 
                1089*s13^2*s23^2 - 411*s13*s23^3 + 80*s23^4) + 
              s12^4*(144*s13^5 - 160*s13^4*s23 + 2105*s13^3*s23^2 - 
                1538*s13^2*s23^3 + 110*s13*s23^4 + 40*s23^5) + 
              2*s12^2*s13^2*(24*s13^5 - 81*s13^4*s23 + 581*s13^3*s23^2 - 
                341*s13^2*s23^3 - 191*s13*s23^4 + 85*s23^5) + 
              s12^3*s13*(144*s13^5 - 332*s13^4*s23 + 2185*s13^3*s23^2 - 
                1833*s13^2*s23^3 - 114*s13*s23^4 + 232*s23^5)))))/
        (108*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*
         (s12 + s13)^2*s23^2*(-(p2q*(s12 + s13)) - p3q*(s12 + s13) + 
          p1q*s23)) + (-2*p1q^4*(p2q + p3q)*s23^2*
          (122*s13^4*s23^2*(s13 + s23) + 9*s12^5*(104*s13^2 - 5*s13*s23 + 
             4*s23^2) + 2*s12*s13^3*s23*(172*s13^2 + 315*s13*s23 + 
             82*s23^2) + 3*s12^2*s13^2*(312*s13^3 + 505*s13^2*s23 + 
             111*s13*s23^2 - 22*s23^3) + s12^4*(2808*s13^3 + 737*s13^2*s23 + 
             39*s13*s23^2 + 36*s23^3) + s12^3*s13*(2808*s13^3 + 
             1953*s13^2*s23 - 172*s13*s23^2 + 48*s23^3)) - 
         (p2q + p3q)^2*(s12 + s13)*(2*p2q^3*s13^2*(s12 + s13)*s23*
            (147*s12^4 + 3*s12^3*(98*s13 - 57*s23) - 122*s13^2*s23*
              (s13 + s23) - 2*s12*s13*s23*(254*s13 + 193*s23) + 
             s12^2*(147*s13^2 - 557*s13*s23 - 318*s23^2)) + 
           p3q^3*s12^2*(-72*s12^5*s23 + 3*s12^4*(624*s13^2 - 223*s13*s23 - 24*
                s23^2) + 6*s13^3*s23*(-282*s13^2 + 281*s13*s23 + 14*s23^2) + 
             s12*s13^2*s23*(-1509*s13^2 + 3865*s13*s23 + 290*s23^2) + 
             3*s12^3*s13*(1248*s13^2 - 245*s13*s23 + 503*s23^2) + 
             s12^2*s13*(1872*s13^3 + 45*s13^2*s23 + 3520*s13*s23^2 + 246*
                s23^3)) - p2q*p3q^2*s12*s13*(549*s12^5*s23 + 
             s12^4*(3744*s13^2 + 3794*s13*s23 - 2793*s23^2) - 
             12*s13^3*s23*(33*s13^2 + 14*s13*s23 - 19*s23^2) + 
             s12*s13^2*s23*(4343*s13^2 - 599*s13*s23 + 1022*s23^2) + 
             s12^3*(7488*s13^3 + 8100*s13^2*s23 - 5113*s13*s23^2 + 378*
                s23^3) + s12^2*s13*(3744*s13^3 + 9594*s13^2*s23 - 3231*s13*
                s23^2 + 1252*s23^3)) - p2q^2*p3q*s13*(294*s12^6*s23 + 
             s12^5*(1801*s13 - 930*s23)*s23 + 244*s13^4*s23*(s13 + s23)^2 - 
             4*s12*s13^3*s23*(6*s13^2 - 305*s13*s23 - 311*s23^2) + 
             s12^4*(-1872*s13^3 + 2247*s13^2*s23 - 649*s13*s23^2 + 636*
                s23^3) + s12^3*s13*(-3744*s13^3 + 1243*s13^2*s23 + 2160*s13*
                s23^2 + 2202*s23^3) + s12^2*s13^2*(-1872*s13^3 + 235*s13^2*
                s23 + 2851*s13*s23^2 + 2526*s23^3))) + 
         p1q*(p2q^2*p3q^2*(72*s12^8*s23 - 3*s12^7*(624*s13^2 - 365*s13*s23 + 
               24*s23^2) + s12^3*s13^2*s23*(61847*s13^3 + 21197*s13^2*s23 + 
               20628*s13*s23^2 - 11000*s23^3) + s12^6*(5616*s13^3 + 16249*
                s13^2*s23 - 7389*s13*s23^2 - 144*s23^3) + 244*s13^5*s23*
              (s13^3 - 4*s13^2*s23 - 12*s13*s23^2 - 7*s23^3) - 
             4*s12*s13^4*s23*(487*s13^3 + 457*s13^2*s23 + 2070*s13*s23^2 + 
               2039*s23^3) + s12^5*s13*(24336*s13^3 + 48302*s13^2*s23 - 8869*
                s13*s23^2 + 11254*s23^3) + s12^2*s13^3*(-3744*s13^4 + 18113*
                s13^3*s23 + 6314*s13^2*s23^2 - 2477*s13*s23^3 - 14530*
                s23^4) + s12^4*s13*(20592*s13^4 + 74618*s13^3*s23 + 12479*
                s13^2*s23^2 + 28431*s13*s23^3 - 2798*s23^4)) + 
           p2q^3*p3q*s13*(273*s12^7*s23 + s12^6*(3744*s13^2 + 7693*s13*s23 - 
               2888*s23^2) + 244*s13^4*s23*(2*s13^3 - s13^2*s23 - 11*s13*
                s23^2 - 8*s23^3) - 4*s12*s13^3*s23*(161*s13^3 + 89*s13^2*
                s23 + 2149*s13*s23^2 + 2038*s23^3) + 
             s12^5*(5616*s13^3 + 23330*s13^2*s23 - 119*s13*s23^2 + 5521*
                s23^3) + s12^2*s13^2*(-5616*s13^4 + 6677*s13^3*s23 + 9289*
                s13^2*s23^2 - 7174*s13*s23^3 - 13142*s23^4) + 
             s12^3*s13*(-13104*s13^4 + 26001*s13^3*s23 + 24279*s13^2*s23^2 + 
               7105*s13*s23^3 - 9460*s23^4) + s12^4*(-5616*s13^4 + 34102*
                s13^3*s23 + 17647*s13^2*s23^2 + 13648*s13*s23^3 - 2478*
                s23^4)) + p2q*p3q^3*(144*s12^8*s23 - 488*s13^5*s23^2*
              (s13 + s23)^2 - 3*s12^7*(1872*s13^2 - 457*s13*s23 + 72*s23^2) + 
             s12^2*s13^3*s23*(16175*s13^3 - 1557*s13^2*s23 + 3574*s13*s23^2 - 
               6402*s23^3) - 3*s12^6*(3120*s13^3 - 4077*s13^2*s23 + 2564*s13*
                s23^2 + 120*s23^3) - 4*s12*s13^4*s23*(271*s13^3 + 168*s13^2*
                s23 + 709*s13*s23^2 + 812*s23^3) + s12^5*s13*
              (5616*s13^3 + 32294*s13^2*s23 - 12013*s13*s23^2 + 9335*s23^3) + 
             s12^3*s13^2*(7488*s13^4 + 46971*s13^3*s23 + 1449*s13^2*s23^2 + 
               21151*s13*s23^3 - 4468*s23^4) + s12^4*s13*(16848*s13^4 + 51002*
                s13^3*s23 - 1715*s13^2*s23^2 + 24692*s13*s23^3 - 706*
                s23^4)) + p2q^4*s13*(s12 + s13)*(s12^5*(1195*s13 - 294*s23)*
              s23 + 244*s13^3*s23*(s13^3 + s13^2*s23 - 3*s13*s23^2 - 3*
                s23^3) + 3*s12^4*(-624*s13^3 + 731*s13^2*s23 + 633*s13*
                s23^2 + 310*s23^3) - 4*s12*s13^2*s23*(6*s13^3 - 82*s13^2*
                s23 + 563*s13*s23^2 + 529*s23^3) + s12^2*s13*
              (-1872*s13^4 + 511*s13^3*s23 + 3075*s13^2*s23^2 - 1070*s13*
                s23^3 - 2076*s23^4) + s12^3*(-3744*s13^4 + 1777*s13^3*s23 + 
               4944*s13^2*s23^2 + 1420*s13*s23^3 - 636*s23^4)) + 
           p3q^4*s12*(72*s12^7*s23 + 12*s13^4*s23^2*(19*s13^2 - 14*s13*s23 - 
               33*s23^2) - 9*s12^6*(416*s13^2 - 61*s13*s23 + 16*s23^2) + 
             s12*s13^3*s23*(4252*s13^3 - 1985*s13^2*s23 + 2199*s13*s23^2 - 
               822*s23^3) + s12^2*s13^2*s23*(8837*s13^3 - 3488*s13^2*s23 + 
               7278*s13*s23^2 - 216*s23^3) - s12^5*(11232*s13^3 - 2480*s13^2*
                s23 + 2897*s13*s23^2 + 216*s23^3) + 2*s12^4*s13*
              (-5616*s13^3 + 1967*s13^2*s23 - 2434*s13*s23^2 + 1336*s23^3) + 
             s12^3*s13*(-3744*s13^4 + 6516*s13^3*s23 - 3390*s13^2*s23^2 + 
               7559*s13*s23^3 + 250*s23^4))) + p1q^3*s23*
          (p2q^2*(6*s12^6*(312*s13^2 - 17*s13*s23 + 12*s23^2) + 
             3*s12^4*s13*(4304*s13^3 + 578*s13^2*s23 - 507*s13*s23^2 - 215*
                s23^3) + 244*s13^3*s23^2*(3*s13^3 + 3*s13^2*s23 - s13*s23^2 - 
               s23^3) + s12^5*(7392*s13^3 - 446*s13^2*s23 + 653*s13*s23^2 + 
               72*s23^3) + 4*s12*s13^2*s23*(344*s13^4 + 685*s13^3*s23 + 307*
                s13^2*s23^2 + 6*s13*s23^3 - 82*s23^4) + s12^3*s13*
              (11136*s13^4 + 4142*s13^3*s23 - 3517*s13^2*s23^2 - 1422*s13*
                s23^3 + 488*s23^4) + s12^2*s13*(3744*s13^5 + 3440*s13^4*s23 + 
               113*s13^3*s23^2 - 369*s13^2*s23^3 + 796*s13*s23^4 - 44*
                s23^5)) + 2*p2q*p3q*(3*s12^6*(640*s13^2 - 49*s13*s23 + 48*
                s23^2) + 122*s13^3*s23^2*(4*s13^3 + 3*s13^2*s23 - 3*s13*
                s23^2 - 2*s23^3) + 2*s12^5*(2856*s13^3 - 1188*s13^2*s23 + 383*
                s13*s23^2 + 54*s23^3) + 2*s12*s13^2*s23*(516*s13^4 + 832*
                s13^3*s23 + 227*s13^2*s23^2 - 70*s13*s23^3 - 164*s23^4) + 
             s12^4*(7584*s13^4 - 5186*s13^3*s23 - 3236*s13^2*s23^2 - 643*s13*
                s23^3 - 36*s23^4) + 2*s12^3*s13*(2856*s13^4 - 2216*s13^3*
                s23 - 3265*s13^2*s23^2 - 636*s13*s23^3 + 220*s23^4) + 
             s12^2*s13*(1920*s13^5 - 443*s13^4*s23 - 1976*s13^3*s23^2 - 353*
                s13^2*s23^3 + 862*s13*s23^4 - 44*s23^5)) + 
           p3q^2*(24*s12^6*(156*s13^2 - 8*s13*s23 + 9*s23^2) + 
             244*s13^3*s23^2*(s13^3 - 2*s13*s23^2 - s23^3) + 
             s12^5*(11136*s13^3 - 754*s13^2*s23 + 879*s13*s23^2 + 144*
                s23^3) + 4*s12*s13^2*s23*(172*s13^4 + 147*s13^3*s23 - 80*
                s13^2*s23^2 - 76*s13*s23^3 - 82*s23^4) + 
             s12^4*(12912*s13^4 - 1450*s13^3*s23 - 3175*s13^2*s23^2 - 641*s13*
                s23^3 - 72*s23^4) + s12^3*s13*(7392*s13^4 - 2350*s13^3*s23 - 
               5991*s13^2*s23^2 - 1122*s13*s23^3 + 392*s23^4) + 
             s12^2*s13*(1872*s13^5 - 774*s13^4*s23 - 2289*s13^3*s23^2 - 337*
                s13^2*s23^3 + 928*s13*s23^4 - 44*s23^5))) + 
         p1q^2*(p3q^3*(244*s13^4*s23^3*(s13 + s23)^2 - 
             6*s12^7*(312*s13^2 - 17*s13*s23 + 36*s23^2) - 
             2*s12^6*s13*(2808*s13^2 - 2998*s13*s23 + 675*s23^2) + 
             4*s12*s13^3*s23^2*(229*s13^3 + 227*s13^2*s23 + 240*s13*s23^2 + 
               242*s23^3) + s12^4*s13*(-1872*s13^4 + 19140*s13^3*s23 + 8617*
                s13^2*s23^2 + 3770*s13*s23^3 - 1627*s23^4) + 
             s12^3*s13*s23*(13322*s13^4 + 5181*s13^3*s23 + 2561*s13^2*s23^2 - 
               4166*s13*s23^3 + 40*s23^4) + s12^5*(-5616*s13^4 + 16144*s13^3*
                s23 + 2035*s13^2*s23^2 + 2893*s13*s23^3 + 216*s23^4) + 
             s12^2*s13^2*s23*(4432*s13^4 + 649*s13^3*s23 + 1628*s13^2*s23^2 - 
               1491*s13*s23^3 + 844*s23^4)) + p2q^3*s13*
            (s12^6*(1770*s13 - 481*s23)*s23 - 732*s13^3*(s13 - s23)*s23^2*
              (s13 + s23)^2 + s12^5*(-1872*s13^3 + 5140*s13^2*s23 - 425*s13*
                s23^2 + 1175*s23^3) + s12^4*(-5616*s13^4 + 7808*s13^3*s23 + 
               2775*s13^2*s23^2 + 706*s13*s23^3 - 1396*s23^4) - 
             4*s12*s13^2*s23*(172*s13^4 + 425*s13^3*s23 + 368*s13^2*s23^2 - 
               364*s13*s23^3 - 479*s23^4) - 2*s12^2*s13*(936*s13^5 - 731*
                s13^4*s23 - 33*s13^3*s23^2 + 1436*s13^2*s23^3 + 432*s13*
                s23^4 - 906*s23^5) + s12^3*(-5616*s13^5 + 6588*s13^4*s23 + 
               3753*s13^3*s23^2 - 2361*s13^2*s23^3 - 3024*s13*s23^4 + 668*
                s23^5)) + p2q*p3q^2*(-12*s12^7*(156*s13^2 - 17*s13*s23 + 30*
                s23^2) - 244*s13^4*s23^2*(2*s13^3 - 2*s13^2*s23 - 9*s13*
                s23^2 - 5*s23^3) - s12^6*(1872*s13^3 - 12082*s13^2*s23 + 2985*
                s13*s23^2 + 72*s23^3) + s12^4*s13*(9360*s13^4 + 47240*s13^3*
                s23 + 6249*s13^2*s23^2 + 5500*s13*s23^3 - 5028*s23^4) + 
             s12^5*(5616*s13^4 + 34452*s13^3*s23 - 1603*s13^2*s23^2 + 6563*
                s13*s23^3 + 288*s23^4) + 4*s12*s13^3*s23*(-172*s13^4 + 298*
                s13^3*s23 + 484*s13^2*s23^2 + 916*s13*s23^3 + 963*s23^4) + 
             2*s12^2*s13^2*s23*(6195*s13^4 - 106*s13^3*s23 - 1453*s13^2*
                s23^2 - 2420*s13*s23^3 + 1750*s23^4) + s12^3*s13*
              (3744*s13^5 + 37744*s13^4*s23 + 3335*s13^3*s23^2 - 3809*s13^2*
                s23^3 - 11904*s13*s23^4 + 748*s23^5)) + 
           p2q^2*p3q*(6*s12^7*(17*s13 - 24*s23)*s23 + 
             4*s12^6*(936*s13^3 + 2408*s13^2*s23 - 529*s13*s23^2 - 18*
                s23^3) - 244*s13^4*s23^2*(5*s13^3 + 2*s13^2*s23 - 10*s13*
                s23^2 - 7*s23^3) + s12^4*s13*(5616*s13^4 + 46564*s13^3*s23 + 
               11063*s13^2*s23^2 + 4212*s13*s23^3 - 4797*s23^4) - 
             4*s12*s13^3*s23*(344*s13^4 + 356*s13^3*s23 + 111*s13^2*s23^2 - 
               1040*s13*s23^3 - 1200*s23^4) + s12^5*(9360*s13^4 + 30552*s13^3*
                s23 - 511*s13^2*s23^2 + 4845*s13*s23^3 + 72*s23^4) + 
             s12^3*s13*(-1872*s13^5 + 38114*s13^4*s23 + 12563*s13^3*s23^2 - 
               5179*s13^2*s23^3 - 10762*s13*s23^4 + 1376*s23^5) + 
             s12^2*s13^2*(-1872*s13^5 + 11196*s13^4*s23 + 2757*s13^3*s23^2 - 
               5630*s13^2*s23^3 - 4213*s13*s23^4 + 4468*s23^5))))/
        (216*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s12^2*s13^2*
         (s12 + s13)^2*s23^2*(-(p2q*(s12 + s13)) - p3q*(s12 + s13) + 
          p1q*s23)) + ((-2*p1q^3*(p2q + p3q)*s23*(s12 + s13 + s23)*
           (24*s13 + s23) + p1q^2*(p2q^2*(48*s13^3 + 2*s13^2*s23 - 
              s23^2*(7*s12 + 3*s23) - 5*s13*s23*(10*s12 + 11*s23)) + 
            p3q^2*(2*s12^2*(24*s13 + s23) - s12*s23*(50*s13 + 17*s23) - 
              3*s23*(32*s13^2 + 39*s13*s23 + 5*s23^2)) + 
            2*p2q*p3q*(s12^2*s23 - 2*s12*(24*s13^2 + 49*s13*s23 + 6*s23^2) - 
              s23*(95*s13^2 + 110*s13*s23 + 9*s23^2))) - 
          (p2q + p3q)*(2*p2q^3*s13*s23*(s12 + s13 + s23) + 
            p2q^2*p3q*(-48*s13^3 - 45*s13^2*s23 + 2*s12*s23*(-s12 + s23) + 
              s13*s23*(5*s12 + 9*s23)) - p3q^3*(6*s13*s23*(2*s13 + s23) + 
              15*s12*s23*(5*s13 + s23) + s12^2*(48*s13 + 19*s23)) - 
            p2q*p3q^2*(19*s12^2*s23 + 3*s13*(3*s13 - s23)*s23 + 
              s12*(-96*s13^2 + 20*s13*s23 + 11*s23^2))) + 
          p1q*(p2q^3*(48*s13^3 + 57*s13^2*s23 + 2*s23^2*(-s12 + s23) + 
              5*s13*s23*(s12 + s23)) + p3q^3*(s12*(71*s13 - 4*s23)*s23 + 
              s12^2*(96*s13 + 19*s23) - 3*s23*(12*s13^2 + 21*s13*s23 + 
                5*s23^2)) + p2q^2*p3q*(96*s13^3 + 7*s12^2*s23 + 
              70*s13^2*s23 - 59*s13*s23^2 - 9*s23^3 - s12*(96*s13^2 + 
                35*s13*s23 + 18*s23^2)) + p2q*p3q^2*(s12^2*(48*s13 + 
                26*s23) - s12*(192*s13^2 + 65*s13*s23 + 20*s23^2) - 
              s23*(119*s13^2 + 175*s13*s23 + 26*s23^2))))*den[-3 + 2*ep])/
        (24*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23^2) + 
       nl*(-1/9*(ep^2*(p2q*s13*(s12 + s13 - s23) + p1q*s23*(s12 - s13 + 
               s23) - p3q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))/
           ((p1q + p2q + p3q)*s13*s23) + 
         (ep*(-2*p2q^3*s13*(s12 + s13 + s23) - 2*p1q^3*s23*(s12 + s13 + 
              s23) + p2q*p3q^2*(7*s12^2 + 20*s12*s13 + 21*s13^2 - s12*s23 - 
              7*s13*s23) + p2q^2*p3q*(2*s12^2 + 7*s12*s13 + 9*s13^2 - 
              2*s12*s23 - 5*s13*s23) + p3q^3*(7*s12^2 + 2*s13*(6*s13 - s23) + 
              3*s12*(5*s13 + s23)) + p1q^2*(p3q*(2*s12^2 - 2*s12*s13 - 
                5*s12*s23 - 17*s13*s23 - 3*s23^2) + p2q*(-2*s12*s13 + 
                2*s13^2 - 3*s12*s23 - 11*s13*s23 + s23^2)) + 
            p1q*(p3q^2*(7*s12^2 + 11*s12*s13 + 12*s13^2 - 4*s12*s23 - 
                19*s13*s23 - 3*s23^2) + p2q*p3q*(3*s12^2 + 16*s12*s13 + 
                25*s13^2 - 8*s12*s23 - 16*s13*s23 + s23^2) + 
              p2q^2*(9*s12*s13 + 13*s13^2 - 2*s12*s23 + s13*s23 + 2*s23^2))))/
          (18*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23) + 
         (-2*p1q^3*(p2q + p3q)*(24*s13 - s23)*s23*(s12 + s13 + s23) - 
           p1q*(p2q^3*(-48*s13^3 - 35*s13^2*s23 + 2*s23^2*(-s12 + s23) + s13*
                s23*(9*s12 + s23)) + p2q^2*p3q*(-96*s13^3 + 3*s12^2*s23 - 2*
                s13^2*s23 + 49*s13*s23^2 + 11*s23^3 + s12*(96*s13^2 + 
                 81*s13*s23 - 2*s23^2)) + p2q*p3q^2*(s12^2*(-48*s13 + 
                 2*s23) + s12*(192*s13^2 + 123*s13*s23 - 4*s23^2) + 7*s23*
                (27*s13^2 + 19*s13*s23 + 2*s23^2)) - 
             p3q^3*(s12^2*(96*s13 + s23) + s12*s23*(45*s13 + 4*s23) - s23*
                (60*s13^2 + 37*s13*s23 + 5*s23^2))) + 
           p1q^2*(p2q^2*(48*s13^3 - 2*s13^2*s23 + (3*s12 - s23)*s23^2 - s13*
                s23*(46*s12 + 37*s23)) - 2*p2q*p3q*(s12^2*s23 + 2*s12*s13*
                (24*s13 + 47*s23) + s23*(97*s13^2 + 86*s13*s23 + 3*s23^2)) + 
             p3q^2*(s12^2*(48*s13 - 2*s23) - s12*s23*(46*s13 + 3*s23) - s23*
                (96*s13^2 + 87*s13*s23 + 5*s23^2))) + (p2q + p3q)*
            (2*p2q^3*s13*s23*(s12 + s13 + s23) + p2q^2*p3q*(48*s13^3 + 31*
                s13^2*s23 + 2*s12*s23*(-s12 + s23) - 3*s13*s23*(5*s12 + 
                 s23)) + p3q^3*(2*s13*s23*(-6*s13 + s23) + s12^2*
                (48*s13 + s23) + s12*s23*(41*s13 + 5*s23)) + 
             p2q*p3q^2*(s12^2*s23 - s13*s23*(29*s13 + s23) + s12*
                (-96*s13^2 - 20*s13*s23 + 9*s23^2))))/(36*(p1q + p3q)*
           (p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23^2) + 
         ((-2*p1q^3*(p2q + p3q)*s23*(s12 + s13 + s23)*(24*s13 + s23) + 
            p1q^2*(p2q^2*(48*s13^3 + 2*s13^2*s23 - s23^2*(7*s12 + 3*s23) - 
                5*s13*s23*(10*s12 + 11*s23)) + p3q^2*(2*s12^2*(24*s13 + 
                  s23) - s12*s23*(50*s13 + 17*s23) - 3*s23*(32*s13^2 + 
                  39*s13*s23 + 5*s23^2)) + 2*p2q*p3q*(s12^2*s23 - 
                2*s12*(24*s13^2 + 49*s13*s23 + 6*s23^2) - s23*(95*s13^2 + 
                  110*s13*s23 + 9*s23^2))) - (p2q + p3q)*
             (2*p2q^3*s13*s23*(s12 + s13 + s23) + p2q^2*p3q*(-48*s13^3 - 
                45*s13^2*s23 + 2*s12*s23*(-s12 + s23) + s13*s23*(5*s12 + 
                  9*s23)) - p3q^3*(6*s13*s23*(2*s13 + s23) + 15*s12*s23*
                 (5*s13 + s23) + s12^2*(48*s13 + 19*s23)) - p2q*p3q^2*(
                19*s12^2*s23 + 3*s13*(3*s13 - s23)*s23 + s12*(-96*s13^2 + 
                  20*s13*s23 + 11*s23^2))) + p1q*(p2q^3*(48*s13^3 + 
                57*s13^2*s23 + 2*s23^2*(-s12 + s23) + 5*s13*s23*
                 (s12 + s23)) + p3q^3*(s12*(71*s13 - 4*s23)*s23 + 
                s12^2*(96*s13 + 19*s23) - 3*s23*(12*s13^2 + 21*s13*s23 + 
                  5*s23^2)) + p2q^2*p3q*(96*s13^3 + 7*s12^2*s23 + 
                70*s13^2*s23 - 59*s13*s23^2 - 9*s23^3 - s12*(96*s13^2 + 
                  35*s13*s23 + 18*s23^2)) + p2q*p3q^2*(s12^2*(48*s13 + 
                  26*s23) - s12*(192*s13^2 + 65*s13*s23 + 20*s23^2) - 
                s23*(119*s13^2 + 175*s13*s23 + 26*s23^2))))*den[-3 + 2*ep])/
          (36*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23^2)))*
      Int[DS[k]*DS[k + p2 + p3]] + 
     ((2*ep^3*(p1q*s23*(s12^2*s23*(-4*s13^3 + 21*s13^2*s23 + 5*s13*s23^2 - 
              20*s23^3) - 10*s12^3*(s13^3 - s13^2*s23 + s23^3) + 
            s13*s23*(5*s13^4 - 9*s13^3*s23 + 9*s13*s23^3 - 5*s23^4) + 
            s12*(10*s13^5 - 9*s13^4*s23 + s13^3*s23^2 + 20*s13^2*s23^3 - 
              10*s23^5)) + p3q*(10*s12^4*(s13^3 + s23^3) + 
            2*s13^2*s23^2*(5*s13^3 + s13^2*s23 + s13*s23^2 + 5*s23^3) + 
            5*s12^3*(4*s13^4 + 3*s13^3*s23 + 2*s13^2*s23^2 + 3*s13*s23^3 + 
              4*s23^4) + s12*s13*s23*(25*s13^4 + 22*s13^3*s23 + 
              14*s13^2*s23^2 + 22*s13*s23^3 + 25*s23^4) + 
            2*s12^2*(5*s13^5 + 20*s13^4*s23 + 11*s13^3*s23^2 + 
              11*s13^2*s23^3 + 20*s13*s23^4 + 5*s23^5)) + 
          p2q*s13*(s12^2*s13*(-20*s13^3 + 5*s13^2*s23 + 21*s13*s23^2 - 
              4*s23^3) - 10*s12^3*(s13^3 - s13*s23^2 + s23^3) + 
            s13*s23*(-5*s13^4 + 9*s13^3*s23 - 9*s13*s23^3 + 5*s23^4) + 
            s12*(-10*s13^5 + 20*s13^3*s23^2 + s13^2*s23^3 - 9*s13*s23^4 + 
              10*s23^5))))/(27*(p1q + p2q + p3q)*s13^2*(s12 + s13)*s23^2*
         (s12 + s23)*(s13 + s23)) + 
       (-(p1q^5*s23^2*(20*s13^2*s23^3*(s13 + s23) + s12*s13^2*s23^2*
             (63*s13 + 83*s23) + s12^4*(12*s13^2 + 11*s13*s23 + 6*s23^2) + 
            s12^2*s23*(56*s13^3 + 130*s13^2*s23 + 17*s13*s23^2 + 6*s23^3) + 
            s12^3*(12*s13^3 + 79*s13^2*s23 + 28*s13*s23^2 + 12*s23^3))) + 
         p1q^4*s23*(p3q*(3*s12^5*(8*s13^2 + 7*s13*s23 + 6*s23^2) + 
             2*s12^2*s13*s23*(28*s13^3 + 9*s13^2*s23 - 98*s13*s23^2 - 23*
                s23^3) + 20*s13*s23^3*(s13^3 - s13^2*s23 - 3*s13*s23^2 - s23^
                3) + s12*s13*s23^2*(63*s13^3 - 23*s13^2*s23 - 123*s13*s23^2 + 
               3*s23^3) + s12^4*(12*s13^3 + 107*s13^2*s23 + 22*s13*s23^2 + 24*
                s23^3) + 2*s12^3*(6*s13^4 + 18*s13^3*s23 - 23*s13^2*s23^2 - 
               28*s13*s23^3 + 3*s23^4)) + 
           p2q*(2*s12^5*(6*s13^2 + 5*s13*s23 + 3*s23^2) + 20*s13*s23^3*
              (4*s13^3 + 4*s13^2*s23 - s13*s23^2 - s23^3) + 
             3*s12*s13*s23^2*(63*s13^3 + 82*s13^2*s23 + s23^3) + 
             s12^4*(12*s13^3 + 63*s13^2*s23 + 23*s13*s23^2 + 12*s23^3) + 
             s12^2*s23*(124*s13^4 + 258*s13^3*s23 - 26*s13^2*s23^2 + 7*s13*
                s23^3 + 12*s23^4) + s12^3*(24*s13^4 + 95*s13^3*s23 + 3*s13^2*
                s23^2 + 9*s13*s23^3 + 18*s23^4))) - (p2q + p3q)*
          (2*p3q^4*s12^2*(-2*s12^4*s13*s23 - 3*s12^5*(s13 + s23) + 
             s13^2*s23^2*(-13*s13^2 + 14*s13*s23 - 13*s23^2) + 
             6*s12^2*s13*s23*(5*s13^2 + 13*s13*s23 + 5*s23^2) + 
             s12*s13*s23*(-13*s13^3 + 37*s13^2*s23 + 37*s13*s23^2 - 13*
                s23^3) + s12^3*(3*s13^3 + 38*s13^2*s23 + 38*s13*s23^2 + 3*
                s23^3)) + p2q^4*s13^2*(20*s13^3*s23^2*(s13 + s23) + 
             s12*s13^2*s23^2*(83*s13 + 63*s23) + s12^4*(6*s13^2 + 11*s13*
                s23 + 12*s23^2) + s12^3*(12*s13^3 + 28*s13^2*s23 + 79*s13*
                s23^2 + 12*s23^3) + s12^2*s13*(6*s13^3 + 17*s13^2*s23 + 130*
                s13*s23^2 + 56*s23^3)) + p2q*p3q^3*s12*(-6*s12^6*s13 + 
             40*s13^4*s23^2*(s13 + s23) + s12^5*(6*s13^2 + 26*s13*s23 + 24*
                s23^2) + s12*s13^2*s23*(66*s13^3 - 49*s13^2*s23 + 4*s13*
                s23^2 - 81*s23^3) - 2*s12^3*s13*(9*s13^3 + 68*s13^2*s23 + 4*
                s13*s23^2 - 39*s23^3) + s12^4*(-6*s13^3 + 55*s13^2*s23 + 143*
                s13*s23^2 + 24*s23^3) - s12^2*s13*s23*(135*s13^3 + 180*s13^2*
                s23 - 14*s13*s23^2 + 81*s23^3)) + p2q^2*p3q^2*
            (-20*s13^4*s23^2*(s13 + s23)^2 + 2*s12^6*(9*s13^2 + 5*s13*s23 + 6*
                s23^2) + 2*s12^2*s13^2*s23*(39*s13^3 - 25*s13^2*s23 - 63*s13*
                s23^2 - 56*s23^3) + 2*s12^4*s13*(9*s13^3 - 48*s13^2*s23 - 126*
                s13*s23^2 - 2*s23^3) + s12^5*(18*s13^3 - 15*s13^2*s23 + 14*
                s13*s23^2 + 12*s23^3) - s12*s13^3*s23*(60*s13^3 + 77*s13^2*
                s23 + 80*s13*s23^2 + 63*s23^3) + s12^3*s13*(18*s13^4 + 31*
                s13^3*s23 - 235*s13^2*s23^2 - 99*s13*s23^3 - 68*s23^4)) - 
           p2q^3*p3q*s13*(3*s12^5*(6*s13^2 + 7*s13*s23 + 8*s23^2) - 
             20*s13^3*s23*(s13^3 + 2*s13^2*s23 - s23^3) + 
             s12^4*(30*s13^3 + 33*s13^2*s23 + 119*s13*s23^2 + 12*s23^3) + 
             s12*s13^2*s23*(3*s13^3 - 40*s13^2*s23 + 40*s13*s23^2 + 63*
                s23^3) + s12^3*(18*s13^4 - 28*s13^3*s23 + 33*s13^2*s23^2 + 48*
                s13*s23^3 + 12*s23^4) + s12^2*s13*(6*s13^4 - 29*s13^3*s23 - 
               66*s13^2*s23^2 + 74*s13*s23^3 + 56*s23^4))) + 
         p1q*(p3q^4*s12*(-40*s13^2*s23^4*(s13 + s23) + 
             6*s12^6*(s13 + 2*s23) - 2*s12^5*(12*s13^2 + 11*s13*s23 + 3*
                s23^2) - s12^4*s13*(30*s13^2 + 219*s13*s23 + 131*s23^2) + 
             s12*s13*s23^2*(107*s13^3 - 32*s13^2*s23 + 75*s13*s23^2 - 66*
                s23^3) + 2*s12^3*s23*(-69*s13^3 - 74*s13^2*s23 + 38*s13*
                s23^2 + 9*s23^3) + s12^2*s13*s23*(107*s13^3 - 88*s13^2*s23 + 
               106*s13*s23^2 + 161*s23^3)) + p2q*p3q^3*
            (12*s12^7*(s13 + s23) - 40*s13^3*s23^3*(s13 + s23)^2 - 
             4*s12^6*(3*s13^2 + 17*s13*s23 + 3*s23^2) + 
             s12^5*(60*s13^3 - 217*s13^2*s23 - 217*s13*s23^2 + 60*s23^3) - 
             s12*s13^2*s23^2*(163*s13^3 + 117*s13^2*s23 + 117*s13*s23^2 + 163*
                s23^3) + s12^3*s13*s23*(383*s13^3 + 314*s13^2*s23 + 314*s13*
                s23^2 + 383*s23^3) - 4*s12^2*s13*s23*(51*s13^4 - 40*s13^3*
                s23 - 25*s13^2*s23^2 - 40*s13*s23^3 + 51*s23^4) + 
             s12^4*(84*s13^4 + 258*s13^3*s23 + 220*s13^2*s23^2 + 258*s13*
                s23^3 + 84*s23^4)) + p2q^4*s13*
            (2*s12^5*(3*s13^2 + 5*s13*s23 + 6*s23^2) - 20*s13^3*s23*
              (s13^3 + s13^2*s23 - 4*s13*s23^2 - 4*s23^3) + 
             s12^4*(12*s13^3 + 23*s13^2*s23 + 63*s13*s23^2 + 12*s23^3) + 
             3*s12*s13^2*s23*(s13^3 + 82*s13*s23^2 + 63*s23^3) + 
             s12^3*(18*s13^4 + 9*s13^3*s23 + 3*s13^2*s23^2 + 95*s13*s23^3 + 
               24*s23^4) + s12^2*s13*(12*s13^4 + 7*s13^3*s23 - 26*s13^2*
                s23^2 + 258*s13*s23^3 + 124*s23^4)) + p2q^2*p3q^2*
            (6*s12^7*s13 - 4*s12^6*(3*s13^2 + 14*s13*s23 + 3*s23^2) + 
             20*s13^3*s23^2*(4*s13^3 + 4*s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
             s12^5*(24*s13^3 - 17*s13^2*s23 - 67*s13*s23^2 + 72*s23^3) + 
             s12*s13^2*s23*(123*s13^4 - 92*s13^3*s23 - 37*s13^2*s23^2 - 91*
                s13*s23^3 - 249*s23^4) + s12^2*s13*s23*(-333*s13^4 - 101*
                s13^3*s23 + 366*s13^2*s23^2 + 215*s13*s23^3 - 194*s23^4) + 
             s12^4*(-36*s13^4 + 347*s13^3*s23 + 671*s13^2*s23^2 + 270*s13*
                s23^3 + 84*s23^4) + s12^3*s13*(-78*s13^4 + 68*s13^3*s23 + 443*
                s13^2*s23^2 + 388*s13*s23^3 + 345*s23^4)) + 
           p2q^3*p3q*(-2*s12^6*s13*(6*s13 + 5*s23) + s12^5*(-12*s13^3 + 27*
                s13^2*s23 + 44*s13*s23^2 + 24*s23^3) + 2*s12*s13^2*s23*
              (63*s13^4 + 54*s13^3*s23 + 180*s13^2*s23^2 + 86*s13*s23^3 - 63*
                s23^4) - 20*s13^3*s23*(s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 
               4*s13*s23^3 + 3*s23^4) + s12^4*(-36*s13^4 + 82*s13^3*s23 + 394*
                s13^2*s23^2 + 114*s13*s23^3 + 24*s23^4) + 
             s12^3*s13*(-12*s13^4 - 91*s13^3*s23 + 82*s13^2*s23^2 + 257*s13*
                s23^3 + 148*s23^4) + 2*s12^2*s13*(12*s13^5 - 43*s13^4*s23 - 
               73*s13^3*s23^2 + 233*s13^2*s23^3 + 119*s13*s23^4 - 28*
                s23^5))) + p1q^3*(p3q^2*(-2*s12^6*(6*s13^2 + 5*s13*s23 + 9*
                s23^2) + 2*s12^5*s13*(-6*s13^2 + 5*s13*s23 + 18*s23^2) + 
             s12^3*s13*s23*(80*s13^3 + 147*s13^2*s23 + 268*s13*s23^2 - 59*
                s23^3) + 20*s13*s23^4*(2*s13^3 + 2*s13^2*s23 - s13*s23^2 - 
               s23^3) + s12^4*s23*(16*s13^3 + 371*s13^2*s23 + 129*s13*s23^2 + 
               12*s23^3) + s12*s13*s23^3*(126*s13^3 + 120*s13^2*s23 + 37*s13*
                s23^2 + 63*s23^3) + s12^2*s23^2*(168*s13^4 + 200*s13^3*s23 - 
               16*s13^2*s23^2 - 107*s13*s23^3 + 6*s23^4)) + 
           p2q^2*(2*s12^5*s13*s23*(11*s13 + 4*s23) - 40*s13^2*s23^3*
              (3*s13^3 + 3*s13^2*s23 - 2*s13*s23^2 - 2*s23^3) + 
             s12^3*s13*(-12*s13^4 - 16*s13^3*s23 + 62*s13^2*s23^2 + 3*s13*
                s23^3 - 55*s23^4) + s12^4*(-12*s13^4 + 26*s13^3*s23 + 143*
                s13^2*s23^2 - 6*s13*s23^3 - 12*s23^4) + s12*s13*s23^2*
              (-189*s13^4 - 240*s13^3*s23 + 74*s13*s23^3 + 63*s23^4) - 
             2*s12^2*s23*(40*s13^5 + 57*s13^4*s23 - 49*s13^3*s23^2 + 28*s13^2*
                s23^3 + 13*s13*s23^4 - 6*s23^5)) + 
           p2q*p3q*(-2*s12^6*s23*(5*s13 + 6*s23) + s12^5*(24*s13^3 + 44*s13^2*
                s23 + 27*s13*s23^2 - 12*s23^3) + 2*s12^4*(12*s13^4 + 57*s13^3*
                s23 + 197*s13^2*s23^2 + 41*s13*s23^3 - 18*s23^4) + 
             s12^3*s23*(148*s13^4 + 257*s13^3*s23 + 82*s13^2*s23^2 - 91*s13*
                s23^3 - 12*s23^4) - 20*s13*s23^3*(3*s13^4 - 4*s13^3*s23 - 12*
                s13^2*s23^2 - 4*s13*s23^3 + s23^4) + 2*s12*s13*s23^2*
              (-63*s13^4 + 86*s13^3*s23 + 180*s13^2*s23^2 + 54*s13*s23^3 + 63*
                s23^4) + 2*s12^2*s23*(-28*s13^5 + 119*s13^4*s23 + 233*s13^3*
                s23^2 - 73*s13^2*s23^3 - 43*s13*s23^4 + 12*s23^5))) + 
         p1q^2*(p2q*p3q^2*(6*s12^7*s23 - 4*s12^6*(3*s13^2 + 14*s13*s23 + 3*
                s23^2) - 20*s13^2*s23^3*(5*s13^3 + 5*s13^2*s23 - 4*s13*
                s23^2 - 4*s23^3) + s12^5*(72*s13^3 - 67*s13^2*s23 - 17*s13*
                s23^2 + 24*s23^3) + s12^2*s13*s23*(-194*s13^4 + 215*s13^3*
                s23 + 366*s13^2*s23^2 - 101*s13*s23^3 - 333*s23^4) - 
             s12*s13*s23^2*(249*s13^4 + 91*s13^3*s23 + 37*s13^2*s23^2 + 92*
                s13*s23^3 - 123*s23^4) + s12^3*s23*(345*s13^4 + 388*s13^3*
                s23 + 443*s13^2*s23^2 + 68*s13*s23^3 - 78*s23^4) + 
             s12^4*(84*s13^4 + 270*s13^3*s23 + 671*s13^2*s23^2 + 347*s13*
                s23^3 - 36*s23^4)) + p3q^3*(6*s12^7*s23 + 20*s13^2*s23^4*
              (s13 + s23)^2 - 12*s12^6*(3*s13^2 + 3*s13*s23 + 2*s23^2) + 
             2*s12^4*s13*s23*(-37*s13^2 + 130*s13*s23 + 116*s23^2) + 
             s12^2*s13*s23^2*(193*s13^3 + 122*s13^2*s23 + 99*s13*s23^2 - 144*
                s23^3) - s12^5*(36*s13^3 + 157*s13^2*s23 + 40*s13*s23^2 + 12*
                s23^3) + s12*s13*s23^3*(63*s13^3 + 40*s13^2*s23 + 37*s13*
                s23^2 + 60*s23^3) + s12^3*s23*(149*s13^4 + 85*s13^3*s23 + 415*
                s13^2*s23^2 + 104*s13*s23^3 - 18*s23^4)) + 
           p2q^3*(2*s12^5*s13*s23*(4*s13 + 11*s23) + 40*s13^3*s23^2*
              (2*s13^3 + 2*s13^2*s23 - 3*s13*s23^2 - 3*s23^3) + 
             s12*s13^2*s23*(63*s13^4 + 74*s13^3*s23 - 240*s13*s23^3 - 189*
                s23^4) + s12^3*s23*(-55*s13^4 + 3*s13^3*s23 + 62*s13^2*
                s23^2 - 16*s13*s23^3 - 12*s23^4) + s12^4*(-12*s13^4 - 6*s13^3*
                s23 + 143*s13^2*s23^2 + 26*s13*s23^3 - 12*s23^4) + 
             2*s12^2*s13*(6*s13^5 - 13*s13^4*s23 - 28*s13^3*s23^2 + 49*s13^2*
                s23^3 - 57*s13*s23^4 - 40*s23^5)) - p2q^2*p3q*
            (20*s12^6*s13*s23 - 60*s13^2*s23^2*(s13 + s23)^2*(s13^2 - 4*s13*
                s23 + s23^2) - 2*s12^5*(12*s13^3 + 19*s13^2*s23 + 19*s13*
                s23^2 + 12*s23^3) + 2*s12^4*(18*s13^4 - 79*s13^3*s23 - 295*
                s13^2*s23^2 - 79*s13*s23^3 + 18*s23^4) + 8*s12^2*s13*s23*
              (35*s13^4 + 23*s13^3*s23 - 48*s13^2*s23^2 + 23*s13*s23^3 + 35*
                s23^4) + s12*s13*s23*(-63*s13^5 + 275*s13^4*s23 + 348*s13^3*
                s23^2 + 348*s13^2*s23^3 + 275*s13*s23^4 - 63*s23^5) + 
             3*s12^3*(20*s13^5 + 13*s13^4*s23 - 89*s13^3*s23^2 - 89*s13^2*
                s23^3 + 13*s13*s23^4 + 20*s23^5))))/(27*ep*(p1q + p3q)*
         (p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*s23^2*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) + 
       (ep^2*(-(p1q^6*s13*s23^3*(s12 + s23)*(s13 + s23)*
            (5*s12^5*(s13 - s23) + s13^2*s23^2*(s13 + s23)^2 + 
             10*s12^4*(s13^2 - s23^2) + 4*s12^2*s13*s23*(2*s13^2 + s13*s23 - 
               s23^2) + s12*s13^2*s23*(2*s13^2 + 5*s13*s23 + 3*s23^2) + 
             s12^3*(5*s13^3 + 11*s13^2*s23 - 9*s13*s23^2 - 5*s23^3))) + 
          p1q^5*s23^2*(p2q*(s13 + s23)*(5*s12^7*s13*(s13 - s23) + 
              s13^2*s23^3*(s13 + s23)^2*(4*s13^2 - s13*s23 - s23^2) - 
              2*s12^6*(20*s13^3 + 62*s13^2*s23 + 57*s13*s23^2 + 25*s23^3) + 
              s12*s13^2*s23^2*(9*s13^4 + 20*s13^3*s23 + 7*s13^2*s23^2 - 
                6*s13*s23^3 - 2*s23^4) - s12^5*(15*s13^4 + 213*s13^3*s23 + 
                401*s13^2*s23^2 + 293*s13*s23^3 + 140*s23^4) + 
              s12^4*(20*s13^5 - 32*s13^4*s23 - 351*s13^3*s23^2 - 
                428*s13^2*s23^3 - 269*s13*s23^4 - 120*s23^5) + 
              s12^2*s23*(-6*s13^6 + 39*s13^5*s23 + 15*s13^4*s23^2 - 
                38*s13^3*s23^3 - 23*s13^2*s23^4 - 5*s13*s23^5 + 10*s23^6) - 
              s12^3*(10*s13^6 - 46*s13^5*s23 + 9*s13^4*s23^2 + 213*s13^3*
                 s23^3 + 178*s13^2*s23^4 + 90*s13*s23^5 + 20*s23^6)) + 
            p3q*(5*s12^7*s13*(2*s13^2 + s13*s23 - 3*s23^2) + 
              s13^2*s23^3*(s13 + s23)^3*(s13^2 - 2*s13*s23 - s23^2) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(3*s13^3 - s13^2*s23 - 
                7*s13*s23^2 - 2*s23^3) - s12^6*(45*s13^4 + 149*s13^3*s23 + 
                228*s13^2*s23^2 + 184*s13*s23^3 + 50*s23^4) - 
              s12^5*(30*s13^5 + 246*s13^4*s23 + 569*s13^3*s23^2 + 
                656*s13^2*s23^3 + 433*s13*s23^4 + 140*s23^5) + 
              s12^4*(25*s13^6 - 33*s13^5*s23 - 369*s13^4*s23^2 - 
                674*s13^3*s23^3 - 622*s13^2*s23^4 - 369*s13*s23^5 - 
                120*s23^6) - s12^3*s23*(-51*s13^6 - 31*s13^5*s23 + 
                175*s13^4*s23^2 + 292*s13^3*s23^3 + 217*s13^2*s23^4 + 
                100*s13*s23^5 + 20*s23^6) + s12^2*s23*(2*s13^7 + 
                30*s13^6*s23 + 32*s13^5*s23^2 - 16*s13^4*s23^3 - 
                34*s13^3*s23^4 - 19*s13^2*s23^5 + 5*s13*s23^6 + 10*s23^7))) + 
          (s12 + s13)*(-(p2q^6*s13^3*s23*(s13 + s23)*(-5*s12^5*(s13 - s23) + 
               s13^2*s23^2*(s13 + s23)^2 - 10*s12^4*(s13^2 - s23^2) + 4*s12^2*
                s13*s23*(-s13^2 + s13*s23 + 2*s23^2) + s12*s13*s23^2*
                (3*s13^2 + 5*s13*s23 + 2*s23^2) + s12^3*(-5*s13^3 - 
                 9*s13^2*s23 + 11*s13*s23^2 + 5*s23^3))) + 
            p3q^6*s12^3*(-3*s13^2*s23^3*(5*s13^3 - 9*s13^2*s23 - 
                9*s13*s23^2 + 5*s23^3) + s12^5*(60*s13^3 + 26*s13^2*s23 + 
                26*s13*s23^2 + 60*s23^3) + s12*s13*s23^2*(33*s13^4 + 
                28*s13^3*s23 + 53*s13^2*s23^2 - 14*s13*s23^3 + 48*s23^4) + 
              2*s12^4*(60*s13^4 + 68*s13^3*s23 + 29*s13^2*s23^2 + 
                51*s13*s23^3 + 90*s23^4) + s12^2*s23*(108*s13^5 + 
                99*s13^4*s23 + 44*s13^3*s23^2 + 19*s13^2*s23^3 + 
                146*s13*s23^4 + 60*s23^5) + 2*s12^3*(30*s13^5 + 109*s13^4*
                 s23 + 47*s13^3*s23^2 + 25*s13^2*s23^3 + 87*s13*s23^4 + 
                90*s23^5)) - p2q^5*p3q*s13^2*(s13^2*s23^2*(s13 + s23)^3*(
                s13^2 + 2*s13*s23 - s23^2) - 5*s12^6*s23*(-3*s13^2 + 
                s13*s23 + 2*s23^2) + s12^5*(s13 + s23)^2*(50*s13^2 + 
                69*s13*s23 + 45*s23^2) + s12*s13*s23^2*(s13 + s23)^2*(s13^3 + 
                4*s13^2*s23 - 2*s23^3) + s12^4*(90*s13^5 + 264*s13^4*s23 + 
                423*s13^3*s23^2 + 410*s13^2*s23^3 + 201*s13*s23^4 + 
                30*s23^5) + s12^2*s13*(-10*s13^6 - 5*s13^5*s23 + 
                18*s13^4*s23^2 + 28*s13^3*s23^3 + 7*s13^2*s23^4 - 
                34*s13*s23^5 - 26*s23^6) + s12^3*(30*s13^6 + 105*s13^5*s23 + 
                199*s13^4*s23^2 + 264*s13^3*s23^3 + 168*s13^2*s23^4 + 
                3*s13*s23^5 - 25*s23^6)) + p2q*p3q^5*s12^2*
             (s13^2*s23^3*(s13 + s23)^2*(15*s13^2 - 22*s13*s23 - 5*s23^2) + 
              2*s12^6*(55*s13^3 + 16*s13^2*s23 + 31*s13*s23^2 + 60*s23^3) + 
              s12^5*(30*s13^4 - 35*s13^3*s23 - 87*s13^2*s23^2 - 2*s13*s23^3 + 
                300*s23^4) - s12^4*(270*s13^5 + 308*s13^4*s23 + 473*s13^3*
                 s23^2 + 399*s13^2*s23^3 + 224*s13*s23^4 - 180*s23^5) - 
              s12*s13*s23^2*(52*s13^5 + 133*s13^4*s23 - 26*s13^3*s23^2 - 
                27*s13^2*s23^3 + 148*s13*s23^4 + 68*s23^5) - 
              s12^2*s23*(262*s13^6 + 370*s13^5*s23 + 219*s13^4*s23^2 - 
                7*s13^3*s23^3 + 412*s13^2*s23^4 + 170*s13*s23^5 + 60*s23^6) - 
              s12^3*(190*s13^6 + 503*s13^5*s23 + 622*s13^4*s23^2 + 
                376*s13^3*s23^3 + 549*s13^2*s23^4 + 262*s13*s23^5 + 
                60*s23^6)) + p2q^2*p3q^4*s12*(-(s13^4*s23^3*(s13 + s23)^3) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(18*s13^3 + 71*s13^2*s23 - 
                42*s13*s23^2 - 26*s23^3) + s12^7*(50*s13^3 + s13^2*s23 + 
                41*s13*s23^2 + 60*s23^3) - s12^6*(240*s13^4 + 337*s13^3*s23 + 
                322*s13^2*s23^2 + 335*s13*s23^3 - 60*s23^4) - 
              s12^5*(420*s13^5 + 526*s13^4*s23 + 564*s13^3*s23^2 + 
                613*s13^2*s23^3 + 885*s13*s23^4 + 180*s23^5) + 
              s12^4*(80*s13^6 - 77*s13^5*s23 - 12*s13^4*s23^2 + 256*s13^3*
                 s23^3 - 516*s13^2*s23^4 - 757*s13*s23^5 - 300*s23^6) + 
              2*s12^2*s13*s23*(100*s13^6 + 185*s13^5*s23 + 143*s13^4*s23^2 + 
                176*s13^3*s23^3 + 100*s13^2*s23^4 - 96*s13*s23^5 - 
                78*s23^6) + s12^3*(210*s13^7 + 311*s13^6*s23 + 501*s13^5*
                 s23^2 + 693*s13^4*s23^3 + 705*s13^3*s23^4 - 392*s13^2*
                 s23^5 - 404*s13*s23^6 - 120*s23^7)) + p2q^3*p3q^3*
             (5*s12^8*s13*s23*(-s13 + s23) + s13^4*s23^3*(s13 + s23)^4 + 
              s12*s13^3*s23^2*(s13 + s23)^2*(2*s13^3 + 3*s13^2*s23 + 
                2*s13*s23^2 + 2*s23^3) - s12^7*(150*s13^4 + 151*s13^3*s23 + 
                187*s13^2*s23^2 + 236*s13*s23^3 + 60*s23^4) + 
              s12^6*(60*s13^5 + 324*s13^4*s23 + 367*s13^3*s23^2 + 
                171*s13^2*s23^3 - 372*s13*s23^4 - 180*s23^5) + 
              2*s12^5*(240*s13^6 + 474*s13^5*s23 + 622*s13^4*s23^2 + 
                696*s13^3*s23^3 + 341*s13^2*s23^4 - 62*s13*s23^5 - 
                90*s23^6) + s12^2*s13^2*s23*(-46*s13^6 - 99*s13^5*s23 + 
                19*s13^4*s23^2 + 160*s13^3*s23^3 + 61*s13^2*s23^4 - 
                64*s13*s23^5 - 37*s23^6) + s12^3*s13*(-90*s13^7 + 
                15*s13^6*s23 + 167*s13^5*s23^2 + 201*s13^4*s23^3 + 
                433*s13^3*s23^4 + 435*s13^2*s23^5 + 33*s13*s23^6 - 
                108*s23^7) + s12^4*(180*s13^7 + 539*s13^6*s23 + 913*s13^5*
                 s23^2 + 1197*s13^4*s23^3 + 1333*s13^3*s23^4 + 399*s13^2*
                 s23^5 - 101*s13*s23^6 - 60*s23^7)) + p2q^4*p3q^2*s13*
             (-(s13^3*s23^2*(s13 + s23)^3*(s13^2 - 2*s23^2)) - 
              5*s12^7*s23*(-3*s13^2 + 2*s13*s23 + s23^2) + s12*s13^2*s23^
                2*(s13 + s23)^2*(s13^3 + 3*s13^2*s23 + 5*s13*s23^2 + 
                4*s23^3) + s12^6*(150*s13^4 + 309*s13^3*s23 + 369*s13^2*
                 s23^2 + 345*s13*s23^3 + 115*s23^4) + s12^5*(160*s13^5 + 
                240*s13^4*s23 + 302*s13^3*s23^2 + 562*s13^2*s23^3 + 
                585*s13*s23^4 + 225*s23^5) + s12^4*(-120*s13^6 - 
                308*s13^5*s23 - 424*s13^4*s23^2 - 143*s13^3*s23^3 + 
                391*s13^2*s23^4 + 363*s13*s23^5 + 85*s23^6) + 
              s12^2*s13*(10*s13^7 - 41*s13^6*s23 - 139*s13^5*s23^2 - 
                101*s13^4*s23^3 + 55*s13^3*s23^4 + 108*s13^2*s23^5 + 
                24*s13*s23^6 - 16*s23^7) - s12^3*(120*s13^7 + 295*s13^6*s23 + 
                468*s13^5*s23^2 + 465*s13^4*s23^3 + 72*s13^3*s23^4 - 
                237*s13^2*s23^5 - 117*s13*s23^6 + 20*s23^7))) + 
          p1q^4*s23*(p2q^2*(s13 + s23)*(-(s13^2*s23^3*(s13 + s23)^2*
                (6*s13^3 - 4*s13^2*s23 - 4*s13*s23^2 + s23^3)) + 
              s12^7*(55*s13^3 + 126*s13^2*s23 + 101*s13*s23^2 + 50*s23^3) + 
              s12^6*(35*s13^4 + 206*s13^3*s23 + 248*s13^2*s23^2 + 
                177*s13*s23^3 + 90*s23^4) + s12^5*(-75*s13^5 + 87*s13^4*s23 + 
                276*s13^3*s23^2 + 132*s13^2*s23^3 + 88*s13*s23^4 - 
                20*s23^5) + s12*s13^2*s23^2*(-9*s13^5 - 18*s13^4*s23 + 
                5*s13^3*s23^2 + 24*s13^2*s23^3 + 11*s13*s23^4 + s23^5) + 
              s12^4*(-35*s13^6 - 106*s13^5*s23 + 162*s13^4*s23^2 + 
                120*s13^3*s23^3 + 11*s13^2*s23^4 + 14*s13*s23^5 - 
                100*s23^6) + s12^3*(20*s13^7 - 85*s13^6*s23 - 36*s13^5*
                 s23^2 + 158*s13^4*s23^3 + 19*s13^3*s23^4 - 3*s13^2*s23^5 - 
                33*s13*s23^6 - 30*s23^7) + s12^2*s23*(28*s13^7 - 
                54*s13^6*s23 - 21*s13^5*s23^2 + 55*s13^4*s23^3 + 
                37*s13^3*s23^4 - 2*s13^2*s23^5 - 35*s13*s23^6 + 10*s23^7)) + 
            p3q^2*(s12 + s23)*(-5*s12^7*s13*(s13^2 + 2*s13*s23 - 3*s23^2) + 
              s13^2*s23^3*(s13 + s23)^3*(2*s13^2 - s23^2) + s12*s13^2*s23^
                2*(s13 + s23)^2*(4*s13^3 + 5*s13^2*s23 + 3*s13*s23^2 + 
                s23^3) + s12^6*(115*s13^4 + 345*s13^3*s23 + 369*s13^2*s23^2 + 
                309*s13*s23^3 + 150*s23^4) + s12^5*(225*s13^5 + 585*s13^4*
                 s23 + 562*s13^3*s23^2 + 302*s13^2*s23^3 + 240*s13*s23^4 + 
                160*s23^5) + s12^4*(85*s13^6 + 363*s13^5*s23 + 391*s13^4*
                 s23^2 - 143*s13^3*s23^3 - 424*s13^2*s23^4 - 308*s13*s23^5 - 
                120*s23^6) + s12^2*s23*(-16*s13^7 + 24*s13^6*s23 + 
                108*s13^5*s23^2 + 55*s13^4*s23^3 - 101*s13^3*s23^4 - 
                139*s13^2*s23^5 - 41*s13*s23^6 + 10*s23^7) - 
              s12^3*(20*s13^7 - 117*s13^6*s23 - 237*s13^5*s23^2 + 
                72*s13^4*s23^3 + 465*s13^3*s23^4 + 468*s13^2*s23^5 + 
                295*s13*s23^6 + 120*s23^7)) + p2q*p3q*
             (-5*s12^8*s13*(s13^2 + s13*s23 - 2*s23^2) - s13^2*s23^3*
               (s13 + s23)^3*(3*s13^3 - 8*s13^2*s23 - 3*s13*s23^2 + 
                2*s23^3) - s12*s13^2*s23^2*(s13 + s23)^2*(6*s13^4 - 
                7*s13^3*s23 - 21*s13^2*s23^2 - 6*s13*s23^3 - s23^4) + 
              s12^7*(160*s13^4 + 486*s13^3*s23 + 581*s13^2*s23^2 + 
                485*s13*s23^3 + 200*s23^4) + s12^6*(220*s13^5 + 800*s13^4*
                 s23 + 1211*s13^3*s23^2 + 1107*s13^2*s23^3 + 876*s13*s23^4 + 
                400*s23^5) + s12^5*(-50*s13^6 + 387*s13^5*s23 + 961*s13^4*
                 s23^2 + 603*s13^3*s23^3 + 159*s13^2*s23^4 + 70*s13*s23^5 + 
                20*s23^6) - s12^4*(95*s13^7 + 127*s13^6*s23 - 254*s13^5*
                 s23^2 - 130*s13^4*s23^3 + 666*s13^3*s23^4 + 824*s13^2*
                 s23^5 + 664*s13*s23^6 + 340*s23^7) + s12^3*(10*s13^8 - 
                197*s13^7*s23 - 220*s13^6*s23^2 + 110*s13^5*s23^3 - 
                156*s13^4*s23^4 - 661*s13^3*s23^5 - 641*s13^2*s23^6 - 
                399*s13*s23^7 - 140*s23^8) + s12^2*s23*(8*s13^8 - 
                101*s13^7*s23 - 134*s13^6*s23^2 + 41*s13^5*s23^3 + 
                59*s13^4*s23^4 - 97*s13^3*s23^5 - 176*s13^2*s23^6 - 
                66*s13*s23^7 + 20*s23^8))) + 
          p1q*(-(p2q^5*s13^2*(s13 + s23)*(5*s12^7*(s13 - s23)*s23 + s13^3*
                s23^2*(s13 + s23)^2*(s13^2 + s13*s23 - 4*s23^2) + 2*s12^6*
                (25*s13^3 + 57*s13^2*s23 + 62*s13*s23^2 + 20*s23^3) + s12*
                s13^2*s23^2*(2*s13^4 + 6*s13^3*s23 - 7*s13^2*s23^2 - 
                 20*s13*s23^3 - 9*s23^4) + s12^5*(140*s13^4 + 293*s13^3*s23 + 
                 401*s13^2*s23^2 + 213*s13*s23^3 + 15*s23^4) + s12^4*
                (120*s13^5 + 269*s13^4*s23 + 428*s13^3*s23^2 + 351*s13^2*
                  s23^3 + 32*s13*s23^4 - 20*s23^5) + s12^2*s13*(-10*s13^6 + 
                 5*s13^5*s23 + 23*s13^4*s23^2 + 38*s13^3*s23^3 - 
                 15*s13^2*s23^4 - 39*s13*s23^5 + 6*s23^6) + s12^3*
                (20*s13^6 + 90*s13^5*s23 + 178*s13^4*s23^2 + 213*s13^3*
                  s23^3 + 9*s13^2*s23^4 - 46*s13*s23^5 + 10*s23^6))) + 
            p3q^5*s12^2*(-(s13^3*s23^3*(s13 + s23)^2*(5*s13^2 + 22*s13*s23 - 
                 15*s23^2)) + 2*s12^7*(60*s13^3 + 31*s13^2*s23 + 
                16*s13*s23^2 + 55*s23^3) + s12^6*(300*s13^4 + 118*s13^3*s23 - 
                25*s13^2*s23^2 - 3*s13*s23^3 + 140*s23^4) + 
              s12^5*(180*s13^5 + 76*s13^4*s23 - 401*s13^3*s23^2 - 
                560*s13^2*s23^3 - 343*s13*s23^4 - 240*s23^5) - 
              s12*s13^2*s23^2*(73*s13^5 + 180*s13^4*s23 + 7*s13^3*s23^2 - 
                34*s13^2*s23^3 + 118*s13*s23^4 + 52*s23^5) - s12^2*s13*s23*(
                128*s13^6 + 318*s13^5*s23 + 385*s13^4*s23^2 - 33*s13^3*
                 s23^3 + 352*s13^2*s23^4 + 422*s13*s23^5 + 262*s23^6) - 
              s12^4*(60*s13^6 + 82*s13^5*s23 + 773*s13^4*s23^2 + 
                775*s13^3*s23^3 + 1095*s13^2*s23^4 + 811*s13*s23^5 + 
                460*s23^6) - s12^3*(60*s13^7 + 230*s13^6*s23 + 674*s13^5*
                 s23^2 + 542*s13^4*s23^3 + 595*s13^3*s23^4 + 992*s13^2*
                 s23^5 + 765*s13*s23^6 + 190*s23^7)) + p2q^4*p3q*s13*
             (-5*s12^8*s23*(-2*s13^2 + s13*s23 + s23^2) - s13^3*s23^2*
               (s13 + s23)^3*(2*s13^3 - 3*s13^2*s23 - 8*s13*s23^2 + 
                3*s23^3) + s12*s13^2*s23^2*(s13 + s23)^2*(s13^4 + 
                6*s13^3*s23 + 21*s13^2*s23^2 + 7*s13*s23^3 - 6*s23^4) + 
              s12^7*(200*s13^4 + 485*s13^3*s23 + 581*s13^2*s23^2 + 
                486*s13*s23^3 + 160*s23^4) + s12^6*(400*s13^5 + 876*s13^4*
                 s23 + 1107*s13^3*s23^2 + 1211*s13^2*s23^3 + 800*s13*s23^4 + 
                220*s23^5) + s12^5*(20*s13^6 + 70*s13^5*s23 + 159*s13^4*
                 s23^2 + 603*s13^3*s23^3 + 961*s13^2*s23^4 + 387*s13*s23^5 - 
                50*s23^6) - s12^4*(340*s13^7 + 664*s13^6*s23 + 824*s13^5*
                 s23^2 + 666*s13^4*s23^3 - 130*s13^3*s23^4 - 254*s13^2*
                 s23^5 + 127*s13*s23^6 + 95*s23^7) - s12^3*(140*s13^8 + 
                399*s13^7*s23 + 641*s13^6*s23^2 + 661*s13^5*s23^3 + 
                156*s13^4*s23^4 - 110*s13^3*s23^5 + 220*s13^2*s23^6 + 
                197*s13*s23^7 - 10*s23^8) + s12^2*s13*(20*s13^8 - 
                66*s13^7*s23 - 176*s13^6*s23^2 - 97*s13^5*s23^3 + 
                59*s13^4*s23^4 + 41*s13^3*s23^5 - 134*s13^2*s23^6 - 
                101*s13*s23^7 + 8*s23^8)) + p2q*p3q^4*s12*
             (2*s13^4*s23^4*(s13 + s23)^3 + 4*s12^8*(55*s13^3 + 
                21*s13^2*s23 + 21*s13*s23^2 + 55*s23^3) + 3*s12*s13^2*s23^
                2*(s13 + s23)^2*(13*s13^4 + 17*s13^3*s23 - 38*s13^2*s23^2 + 
                17*s13*s23^3 + 13*s23^4) + s12^7*(230*s13^4 - 304*s13^3*s23 - 
                348*s13^2*s23^2 - 304*s13*s23^3 + 230*s23^4) - 
              s12^6*(500*s13^5 + 1005*s13^4*s23 + 1391*s13^3*s23^2 + 
                1391*s13^2*s23^3 + 1005*s13*s23^4 + 500*s23^5) - 
              s12^5*(680*s13^6 + 1089*s13^5*s23 + 1491*s13^4*s23^2 + 
                284*s13^3*s23^3 + 1491*s13^2*s23^4 + 1089*s13*s23^5 + 
                680*s23^6) - s12^4*(40*s13^7 + 625*s13^6*s23 + 500*s13^5*
                 s23^2 - 1403*s13^4*s23^3 - 1403*s13^3*s23^4 + 500*s13^2*
                 s23^5 + 625*s13*s23^6 + 40*s23^7) + 3*s12^2*s13*s23*(
                58*s13^7 + 65*s13^6*s23 + 40*s13^5*s23^2 + 205*s13^4*s23^3 + 
                205*s13^3*s23^4 + 40*s13^2*s23^5 + 65*s13*s23^6 + 58*s23^7) + 
              s12^3*(130*s13^8 + 21*s13^7*s23 + 188*s13^6*s23^2 + 
                827*s13^5*s23^3 + 2220*s13^4*s23^4 + 827*s13^3*s23^5 + 
                188*s13^2*s23^6 + 21*s13*s23^7 + 130*s23^8)) + 
            p2q^3*p3q^2*(5*s12^9*s13*s23*(-s13 + s23) - s13^4*s23^2*
               (s13 + s23)^3*(s13^3 - 4*s13^2*s23 - 2*s13*s23^2 + 5*s23^3) + 
              s12*s13^3*s23^2*(s13 + s23)^2*(4*s13^4 + 3*s13^3*s23 + 
                s13^2*s23^2 - 6*s13*s23^3 - 10*s23^4) - 2*s12^8*(125*s13^4 + 
                169*s13^3*s23 + 145*s13^2*s23^2 + 186*s13*s23^3 + 55*s23^4) + 
              s12^7*(-160*s13^5 + 253*s13^4*s23 + 686*s13^3*s23^2 + 
                456*s13^2*s23^3 - 347*s13*s23^4 - 260*s23^5) + 
              s12^6*(790*s13^6 + 1939*s13^5*s23 + 3081*s13^4*s23^2 + 
                3672*s13^3*s23^3 + 1597*s13^2*s23^4 + 117*s13*s23^5 - 
                120*s23^6) + s12^5*(840*s13^7 + 1919*s13^6*s23 + 
                3391*s13^5*s23^2 + 4920*s13^4*s23^3 + 4163*s13^3*s23^4 + 
                1105*s13^2*s23^5 - 90*s13*s23^6 + 100*s23^7) + 
              s12^2*s13^2*(10*s13^8 - 107*s13^7*s23 - 119*s13^6*s23^2 + 
                240*s13^5*s23^3 + 344*s13^4*s23^4 - 93*s13^3*s23^5 - 
                311*s13^2*s23^6 - 48*s13*s23^7 + 68*s23^8) + 
              s12^4*(-70*s13^8 + 586*s13^7*s23 + 1649*s13^6*s23^2 + 
                2451*s13^5*s23^3 + 2992*s13^4*s23^4 + 1314*s13^3*s23^5 + 
                s13^2*s23^6 - 29*s13*s23^7 + 70*s23^8) + s12^3*s13*(
                -200*s13^8 - 87*s13^7*s23 + 234*s13^6*s23^2 + 589*s13^5*
                 s23^3 + 1019*s13^4*s23^4 + 538*s13^3*s23^5 - 341*s13^2*
                 s23^6 - 180*s13*s23^7 + 148*s23^8)) + p2q^2*p3q^3*
             (s13^4*(s13 - 2*s23)*s23^3*(s13 + s23)^4 + s12^9*(100*s13^3 + 
                17*s13^2*s23 + 57*s13*s23^2 + 110*s23^3) + s12*s13^3*s23^
                2*(s13 + s23)^2*(s13^4 - 4*s13^3*s23 - 4*s13^2*s23^2 - 
                2*s13*s23^3 - 4*s23^4) - s12^8*(320*s13^4 + 780*s13^3*s23 + 
                623*s13^2*s23^2 + 663*s13*s23^3 + 20*s23^4) - 
              s12^7*(1040*s13^5 + 1378*s13^4*s23 + 1011*s13^3*s23^2 + 
                892*s13^2*s23^3 + 1149*s13*s23^4 + 520*s23^5) + 
              s12^6*(-280*s13^6 - 258*s13^5*s23 + 613*s13^4*s23^2 + 
                2483*s13^3*s23^3 + 351*s13^2*s23^4 - 351*s13*s23^5 - 
                340*s23^6) + s12^2*s13^2*s23*(-46*s13^7 + 17*s13^6*s23 + 
                301*s13^5*s23^2 + 199*s13^4*s23^3 - 241*s13^3*s23^4 - 
                138*s13^2*s23^5 + 163*s13*s23^6 + 99*s23^7) + 
              s12^5*(700*s13^7 + 821*s13^6*s23 + 2052*s13^5*s23^2 + 
                4887*s13^4*s23^3 + 4697*s13^3*s23^4 + 1231*s13^2*s23^5 + 
                120*s13*s23^6 + 250*s23^7) + s12^4*(280*s13^8 + 860*s13^7*
                 s23 + 1697*s13^6*s23^2 + 2662*s13^5*s23^3 + 4098*s13^4*
                 s23^4 + 2140*s13^3*s23^5 + 791*s13^2*s23^6 + 354*s13*s23^7 + 
                200*s23^8) + s12^3*s13*(-80*s13^8 + 316*s13^7*s23 + 
                605*s13^6*s23^2 + 657*s13^5*s23^3 + 1125*s13^4*s23^4 + 
                881*s13^3*s23^5 + 154*s13^2*s23^6 + 262*s13*s23^7 + 
                312*s23^8))) + p1q^2*(p2q^4*s13*(s13 + s23)*
             (-(s13^3*s23^2*(s13 + s23)^2*(s13^3 - 4*s13^2*s23 - 
                 4*s13*s23^2 + 6*s23^3)) + s12^7*(50*s13^3 + 101*s13^2*s23 + 
                126*s13*s23^2 + 55*s23^3) + s12^6*(90*s13^4 + 177*s13^3*s23 + 
                248*s13^2*s23^2 + 206*s13*s23^3 + 35*s23^4) + 
              s12^5*(-20*s13^5 + 88*s13^4*s23 + 132*s13^3*s23^2 + 
                276*s13^2*s23^3 + 87*s13*s23^4 - 75*s23^5) + s12*s13^2*s23^2*(
                s13^5 + 11*s13^4*s23 + 24*s13^3*s23^2 + 5*s13^2*s23^3 - 
                18*s13*s23^4 - 9*s23^5) + s12^4*(-100*s13^6 + 14*s13^5*s23 + 
                11*s13^4*s23^2 + 120*s13^3*s23^3 + 162*s13^2*s23^4 - 
                106*s13*s23^5 - 35*s23^6) - s12^3*(30*s13^7 + 33*s13^6*s23 + 
                3*s13^5*s23^2 - 19*s13^4*s23^3 - 158*s13^3*s23^4 + 
                36*s13^2*s23^5 + 85*s13*s23^6 - 20*s23^7) + s12^2*s13*(
                10*s13^7 - 35*s13^6*s23 - 2*s13^5*s23^2 + 37*s13^4*s23^3 + 
                55*s13^3*s23^4 - 21*s13^2*s23^5 - 54*s13*s23^6 + 28*s23^7)) + 
            p3q^4*s12*(s12 + s23)*(-(s13^3*s23^4*(s13 + s23)^3) - 
              s12*s13^2*s23^2*(s13 + s23)^2*(26*s13^3 + 42*s13^2*s23 - 
                71*s13*s23^2 - 18*s23^3) + s12^7*(60*s13^3 + 41*s13^2*s23 + 
                s13*s23^2 + 50*s23^3) + s12^6*(60*s13^4 - 335*s13^3*s23 - 
                322*s13^2*s23^2 - 337*s13*s23^3 - 240*s23^4) - 
              s12^5*(180*s13^5 + 885*s13^4*s23 + 613*s13^3*s23^2 + 
                564*s13^2*s23^3 + 526*s13*s23^4 + 420*s23^5) - 
              s12^4*(300*s13^6 + 757*s13^5*s23 + 516*s13^4*s23^2 - 
                256*s13^3*s23^3 + 12*s13^2*s23^4 + 77*s13*s23^5 - 80*s23^6) + 
              2*s12^2*s13*s23*(-78*s13^6 - 96*s13^5*s23 + 100*s13^4*s23^2 + 
                176*s13^3*s23^3 + 143*s13^2*s23^4 + 185*s13*s23^5 + 
                100*s23^6) + s12^3*(-120*s13^7 - 404*s13^6*s23 - 
                392*s13^5*s23^2 + 705*s13^4*s23^3 + 693*s13^3*s23^4 + 
                501*s13^2*s23^5 + 311*s13*s23^6 + 210*s23^7)) + 
            p2q*p3q^3*(-(s13^3*(2*s13 - s23)*s23^4*(s13 + s23)^4) + 
              s12^9*(110*s13^3 + 57*s13^2*s23 + 17*s13*s23^2 + 100*s23^3) - 
              s12*s13^2*s23^3*(s13 + s23)^2*(4*s13^4 + 2*s13^3*s23 + 
                4*s13^2*s23^2 + 4*s13*s23^3 - s23^4) - s12^8*(20*s13^4 + 
                663*s13^3*s23 + 623*s13^2*s23^2 + 780*s13*s23^3 + 
                320*s23^4) - s12^7*(520*s13^5 + 1149*s13^4*s23 + 
                892*s13^3*s23^2 + 1011*s13^2*s23^3 + 1378*s13*s23^4 + 
                1040*s23^5) + s12^6*(-340*s13^6 - 351*s13^5*s23 + 
                351*s13^4*s23^2 + 2483*s13^3*s23^3 + 613*s13^2*s23^4 - 
                258*s13*s23^5 - 280*s23^6) + s12^2*s13*s23^2*(99*s13^7 + 
                163*s13^6*s23 - 138*s13^5*s23^2 - 241*s13^4*s23^3 + 
                199*s13^3*s23^4 + 301*s13^2*s23^5 + 17*s13*s23^6 - 
                46*s23^7) + s12^5*(250*s13^7 + 120*s13^6*s23 + 1231*s13^5*
                 s23^2 + 4697*s13^4*s23^3 + 4887*s13^3*s23^4 + 2052*s13^2*
                 s23^5 + 821*s13*s23^6 + 700*s23^7) + s12^3*s23*(312*s13^8 + 
                262*s13^7*s23 + 154*s13^6*s23^2 + 881*s13^5*s23^3 + 
                1125*s13^4*s23^4 + 657*s13^3*s23^5 + 605*s13^2*s23^6 + 
                316*s13*s23^7 - 80*s23^8) + s12^4*(200*s13^8 + 354*s13^7*
                 s23 + 791*s13^6*s23^2 + 2140*s13^5*s23^3 + 4098*s13^4*
                 s23^4 + 2662*s13^3*s23^5 + 1697*s13^2*s23^6 + 860*s13*
                 s23^7 + 280*s23^8)) + p2q^2*p3q^2*(s13^3*s23^3*(s13 + s23)^
                4*(4*s13^2 - 9*s13*s23 + 4*s23^2) + 2*s12^9*(25*s13^3 + 
                8*s13^2*s23 + 8*s13*s23^2 + 25*s23^3) + s12*s13^2*s23^2*
               (s13 + s23)^3*(4*s13^4 - 9*s13^3*s23 + 3*s13^2*s23^2 - 
                9*s13*s23^3 + 4*s23^4) - 5*s12^8*(36*s13^4 + 115*s13^3*s23 + 
                102*s13^2*s23^2 + 115*s13*s23^3 + 36*s23^4) - 
              2*s12^7*(205*s13^5 + 127*s13^4*s23 - 240*s13^3*s23^2 - 
                240*s13^2*s23^3 + 127*s13*s23^4 + 205*s23^5) - 
              2*s12^2*s13*s23*(s13 + s23)^2*(33*s13^6 - 120*s13^5*s23 + 
                26*s13^4*s23^2 + 74*s13^3*s23^3 + 26*s13^2*s23^4 - 
                120*s13*s23^5 + 33*s23^6) + s12^6*(260*s13^6 + 1247*s13^5*
                 s23 + 3141*s13^4*s23^2 + 5188*s13^3*s23^3 + 3141*s13^2*
                 s23^4 + 1247*s13*s23^5 + 260*s23^6) + s12^5*(690*s13^7 + 
                1369*s13^6*s23 + 3503*s13^5*s23^2 + 7060*s13^4*s23^3 + 
                7060*s13^3*s23^4 + 3503*s13^2*s23^5 + 1369*s13*s23^6 + 
                690*s23^7) + s12^4*(160*s13^8 + 886*s13^7*s23 + 1871*s13^6*
                 s23^2 + 3247*s13^5*s23^3 + 4804*s13^4*s23^4 + 3247*s13^3*
                 s23^5 + 1871*s13^2*s23^6 + 886*s13*s23^7 + 160*s23^8) + 
              s12^3*(-90*s13^9 + 361*s13^8*s23 + 607*s13^7*s23^2 + 
                555*s13^6*s23^3 + 1073*s13^5*s23^4 + 1073*s13^4*s23^5 + 
                555*s13^3*s23^6 + 607*s13^2*s23^7 + 361*s13*s23^8 - 
                90*s23^9)) + p2q^3*p3q*(-(s13^3*s23^2*(s13 + s23)^3*
                (s13^4 - 8*s13^3*s23 + 2*s13^2*s23^2 + 12*s13*s23^3 - 
                 3*s23^4)) - s12^8*(100*s13^4 + 167*s13^3*s23 + 133*s13^2*
                 s23^2 + 146*s13*s23^3 + 50*s23^4) + s12^7*(-20*s13^5 + 
                321*s13^4*s23 + 868*s13^3*s23^2 + 863*s13^2*s23^3 + 
                266*s13*s23^4 - 30*s23^5) + s12*s13^2*s23^2*(s13 + s23)^2*(
                5*s13^5 + 5*s13^4*s23 - 4*s13^3*s23^2 - 20*s13^2*s23^3 - 
                11*s13*s23^4 + 3*s23^5) + 2*s12^6*(195*s13^6 + 564*s13^5*
                 s23 + 1176*s13^4*s23^2 + 1643*s13^3*s23^3 + 1122*s13^2*
                 s23^4 + 441*s13*s23^5 + 100*s23^6) + s12^5*(300*s13^7 + 
                813*s13^6*s23 + 2025*s13^5*s23^2 + 3870*s13^4*s23^3 + 
                3973*s13^3*s23^4 + 1987*s13^2*s23^5 + 692*s13*s23^6 + 
                280*s23^7) + s12^4*(-140*s13^8 + 270*s13^7*s23 + 
                972*s13^6*s23^2 + 1863*s13^5*s23^3 + 2774*s13^4*s23^4 + 
                1930*s13^3*s23^5 + 959*s13^2*s23^6 + 512*s13*s23^7 + 
                90*s23^8) + s12^2*s13*(10*s13^9 - 91*s13^8*s23 - 
                8*s13^7*s23^2 + 266*s13^6*s23^3 + 194*s13^5*s23^4 - 
                103*s13^4*s23^5 - 120*s13^3*s23^6 + 166*s13^2*s23^7 + 
                142*s13*s23^8 - 20*s23^9) + s12^3*(-120*s13^9 + 6*s13^8*s23 + 
                284*s13^7*s23^2 + 492*s13^6*s23^3 + 962*s13^5*s23^4 + 
                853*s13^4*s23^5 + 304*s13^3*s23^6 + 359*s13^2*s23^7 + 
                270*s13*s23^8 - 10*s23^9))) + 
          p1q^3*(p3q^3*(s12 + s23)*(5*s12^8*s13*(s13 - s23)*s23 + 
              s13^3*s23^4*(s13 + s23)^4 + s12*s13^2*s23^3*(s13 + s23)^2*(
                2*s13^3 + 2*s13^2*s23 + 3*s13*s23^2 + 2*s23^3) - 
              s12^7*(60*s13^4 + 236*s13^3*s23 + 187*s13^2*s23^2 + 
                151*s13*s23^3 + 150*s23^4) + s12^6*(-180*s13^5 - 
                372*s13^4*s23 + 171*s13^3*s23^2 + 367*s13^2*s23^3 + 
                324*s13*s23^4 + 60*s23^5) + s12^2*s13*s23^2*(-37*s13^6 - 
                64*s13^5*s23 + 61*s13^4*s23^2 + 160*s13^3*s23^3 + 
                19*s13^2*s23^4 - 99*s13*s23^5 - 46*s23^6) + 
              2*s12^5*(-90*s13^6 - 62*s13^5*s23 + 341*s13^4*s23^2 + 
                696*s13^3*s23^3 + 622*s13^2*s23^4 + 474*s13*s23^5 + 
                240*s23^6) + s12^3*s23*(-108*s13^7 + 33*s13^6*s23 + 
                435*s13^5*s23^2 + 433*s13^4*s23^3 + 201*s13^3*s23^4 + 
                167*s13^2*s23^5 + 15*s13*s23^6 - 90*s23^7) + 
              s12^4*(-60*s13^7 - 101*s13^6*s23 + 399*s13^5*s23^2 + 
                1333*s13^4*s23^3 + 1197*s13^3*s23^4 + 913*s13^2*s23^5 + 
                539*s13*s23^6 + 180*s23^7)) + p2q^3*(s13 + s23)*
             (2*s13^3*s23^3*(s13 + s23)^3*(2*s13^2 - 5*s13*s23 + 2*s23^2) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(3*s13^4 - 2*s13^3*s23 - 
                16*s13^2*s23^2 - 2*s13*s23^3 + 3*s23^4) + s12^7*(50*s13^4 + 
                161*s13^3*s23 + 242*s13^2*s23^2 + 161*s13*s23^3 + 50*s23^4) + 
              s12^6*(140*s13^5 + 331*s13^4*s23 + 613*s13^3*s23^2 + 
                613*s13^2*s23^3 + 331*s13*s23^4 + 140*s23^5) + 
              s12^5*(120*s13^6 + 321*s13^5*s23 + 630*s13^4*s23^2 + 
                958*s13^3*s23^3 + 630*s13^2*s23^4 + 321*s13*s23^5 + 
                120*s23^6) + s12^2*s13*s23*(-30*s13^7 + 53*s13^6*s23 + 
                20*s13^5*s23^2 - 35*s13^4*s23^3 - 35*s13^3*s23^4 + 
                20*s13^2*s23^5 + 53*s13*s23^6 - 30*s23^7) + s12^4*(20*s13^7 + 
                263*s13^6*s23 + 322*s13^5*s23^2 + 639*s13^4*s23^3 + 
                639*s13^3*s23^4 + 322*s13^2*s23^5 + 263*s13*s23^6 + 
                20*s23^7) + s12^3*(-10*s13^8 + 82*s13^7*s23 + 113*s13^6*
                 s23^2 + 135*s13^5*s23^3 + 308*s13^4*s23^4 + 135*s13^3*
                 s23^5 + 113*s13^2*s23^6 + 82*s13*s23^7 - 10*s23^8)) + 
            p2q*p3q^2*(5*s12^9*s13*(s13 - s23)*s23 - s13^2*s23^4*(s13 + s23)^
                3*(5*s13^3 - 2*s13^2*s23 - 4*s13*s23^2 + s23^3) - 
              s12*s13^2*s23^3*(s13 + s23)^2*(10*s13^4 + 6*s13^3*s23 - 
                s13^2*s23^2 - 3*s13*s23^3 - 4*s23^4) - 2*s12^8*(55*s13^4 + 
                186*s13^3*s23 + 145*s13^2*s23^2 + 169*s13*s23^3 + 
                125*s23^4) + s12^7*(-260*s13^5 - 347*s13^4*s23 + 
                456*s13^3*s23^2 + 686*s13^2*s23^3 + 253*s13*s23^4 - 
                160*s23^5) + s12^6*(-120*s13^6 + 117*s13^5*s23 + 
                1597*s13^4*s23^2 + 3672*s13^3*s23^3 + 3081*s13^2*s23^4 + 
                1939*s13*s23^5 + 790*s23^6) + s12^5*(100*s13^7 - 
                90*s13^6*s23 + 1105*s13^5*s23^2 + 4163*s13^4*s23^3 + 
                4920*s13^3*s23^4 + 3391*s13^2*s23^5 + 1919*s13*s23^6 + 
                840*s23^7) + s12^3*s23*(148*s13^8 - 180*s13^7*s23 - 
                341*s13^6*s23^2 + 538*s13^5*s23^3 + 1019*s13^4*s23^4 + 
                589*s13^3*s23^5 + 234*s13^2*s23^6 - 87*s13*s23^7 - 
                200*s23^8) + s12^4*(70*s13^8 - 29*s13^7*s23 + s13^6*s23^2 + 
                1314*s13^5*s23^3 + 2992*s13^4*s23^4 + 2451*s13^3*s23^5 + 
                1649*s13^2*s23^6 + 586*s13*s23^7 - 70*s23^8) + 
              s12^2*s23^2*(68*s13^8 - 48*s13^7*s23 - 311*s13^6*s23^2 - 
                93*s13^5*s23^3 + 344*s13^4*s23^4 + 240*s13^3*s23^5 - 
                119*s13^2*s23^6 - 107*s13*s23^7 + 10*s23^8)) + 
            p2q^2*p3q*(s13^2*s23^3*(s13 + s23)^3*(3*s13^4 - 12*s13^3*s23 - 
                2*s13^2*s23^2 + 8*s13*s23^3 - s23^4) - s12^8*(50*s13^4 + 
                146*s13^3*s23 + 133*s13^2*s23^2 + 167*s13*s23^3 + 
                100*s23^4) + s12^7*(-30*s13^5 + 266*s13^4*s23 + 863*s13^3*
                 s23^2 + 868*s13^2*s23^3 + 321*s13*s23^4 - 20*s23^5) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(3*s13^5 - 11*s13^4*s23 - 
                20*s13^3*s23^2 - 4*s13^2*s23^3 + 5*s13*s23^4 + 5*s23^5) + 
              2*s12^6*(100*s13^6 + 441*s13^5*s23 + 1122*s13^4*s23^2 + 
                1643*s13^3*s23^3 + 1176*s13^2*s23^4 + 564*s13*s23^5 + 
                195*s23^6) + s12^5*(280*s13^7 + 692*s13^6*s23 + 1987*s13^5*
                 s23^2 + 3973*s13^4*s23^3 + 3870*s13^3*s23^4 + 2025*s13^2*
                 s23^5 + 813*s13*s23^6 + 300*s23^7) + s12^4*(90*s13^8 + 
                512*s13^7*s23 + 959*s13^6*s23^2 + 1930*s13^5*s23^3 + 
                2774*s13^4*s23^4 + 1863*s13^3*s23^5 + 972*s13^2*s23^6 + 
                270*s13*s23^7 - 140*s23^8) + s12^3*(-10*s13^9 + 270*s13^8*
                 s23 + 359*s13^7*s23^2 + 304*s13^6*s23^3 + 853*s13^5*s23^4 + 
                962*s13^4*s23^5 + 492*s13^3*s23^6 + 284*s13^2*s23^7 + 
                6*s13*s23^8 - 120*s23^9) + s12^2*s23*(-20*s13^9 + 
                142*s13^8*s23 + 166*s13^7*s23^2 - 120*s13^6*s23^3 - 
                103*s13^5*s23^4 + 194*s13^4*s23^5 + 266*s13^3*s23^6 - 
                8*s13^2*s23^7 - 91*s13*s23^8 + 10*s23^9)))))/
        (27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)*
         s23^2*(s12 + s23)*(s13 + s23)*(p1q^3*s23*(s12 + s23)*(s13 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p3q^2*s12*(s12 + s23) + 
            p2q^2*s13*(s13 + s23) - p2q*p3q*(s23*(s13 + s23) + 
              s12*(2*s13 + s23))) - p1q*(p2q^2*(s13 + s23)*
             (s12^2 - s13*(s13 - 2*s23) + s12*s23) - p3q^2*(s12 + s23)*
             (s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))) - 
       (-(p1q^6*s23^2*(s12 + s23)^2*(s13 + s23)^2*
           (61*s13^4*s23^3*(s13 + s23) + 6*s12^6*(8*s13^2 + 5*s13*s23 + 
              3*s23^2) + s12*s13^3*s23^2*(193*s13^2 + 336*s13*s23 + 
              82*s23^2) + s12^2*s13^2*s23*(210*s13^3 + 575*s13^2*s23 + 
              221*s13*s23^2 - 33*s23^3) + 6*s12^5*(24*s13^3 + 24*s13^2*s23 + 
              17*s13*s23^2 + 6*s23^3) + 3*s12^4*(48*s13^4 + 136*s13^3*s23 + 
              25*s13^2*s23^2 + 32*s13*s23^3 + 6*s23^4) + 
            s12^3*s13*(48*s13^4 + 504*s13^3*s23 + 373*s13^2*s23^2 - 
              54*s13*s23^3 + 24*s23^4))) + p1q^5*s23*(s12 + s23)*(s13 + s23)*
          (p3q*(61*s13^3*s23^4*(s13 + s23)^2*(s13^2 - 2*s13*s23 - s23^2) + 
             6*s12^8*(16*s13^3 + 33*s13^2*s23 + 21*s13*s23^2 + 12*s23^3) + 
             s12^7*(240*s13^4 + 570*s13^3*s23 + 519*s13^2*s23^2 + 451*s13*
                s23^3 + 180*s23^4) + s12*s13^2*s23^3*(254*s13^5 + 147*s13^4*
                s23 - 687*s13^3*s23^2 - 820*s13^2*s23^3 - 322*s13*s23^4 - 82*
                s23^5) + s12^6*(240*s13^5 + 960*s13^4*s23 + 470*s13^3*s23^2 - 
               231*s13^2*s23^3 + 532*s13*s23^4 + 156*s23^5) + 
             s12^2*s13*s23^2*(403*s13^6 + 411*s13^5*s23 - 1090*s13^4*s23^2 - 
               1507*s13^3*s23^3 - 241*s13^2*s23^4 + 218*s13*s23^5 - 11*
                s23^6) + s12^5*(144*s13^6 + 852*s13^5*s23 + 629*s13^4*s23^2 - 
               1219*s13^3*s23^3 - 1329*s13^2*s23^4 + 29*s13*s23^5 + 60*
                s23^6) + 2*s12^3*s13*s23*(129*s13^6 + 316*s13^5*s23 - 264*
                s13^4*s23^2 - 992*s13^3*s23^3 - 547*s13^2*s23^4 + 148*s13*
                s23^5 + 94*s23^6) + s12^4*(48*s13^7 + 522*s13^6*s23 + 661*
                s13^5*s23^2 - 1094*s13^4*s23^3 - 2259*s13^3*s23^4 - 841*s13^2*
                s23^5 + 21*s13*s23^6 + 12*s23^7)) + 
           p2q*(61*s13^3*s23^4*(s13 + s23)^2*(4*s13^2 - s13*s23 - s23^2) + 
             6*s12^8*(8*s13^3 + 12*s13^2*s23 + 7*s13*s23^2 + 3*s23^3) + 
             s12^7*(144*s13^4 + 216*s13^3*s23 + 131*s13^2*s23^2 + 147*s13*
                s23^3 + 36*s23^4) + s12*s13^2*s23^3*(783*s13^5 + 1796*s13^4*
                s23 + 923*s13^3*s23^2 - 248*s13^2*s23^3 - 240*s13*s23^4 - 82*
                s23^5) + 2*s12^6*(120*s13^5 + 324*s13^4*s23 - 93*s13^3*
                s23^2 - 202*s13^2*s23^3 + 119*s13*s23^4 + 24*s23^5) + 
             s12^2*s13*s23^2*(1021*s13^6 + 2731*s13^5*s23 + 1366*s13^4*
                s23^2 - 802*s13^3*s23^3 - 262*s13^2*s23^4 + 185*s13*s23^5 - 
               11*s23^6) + s12^5*(240*s13^6 + 1092*s13^5*s23 + 27*s13^4*
                s23^2 - 1839*s13^3*s23^3 - 929*s13^2*s23^4 + 41*s13*s23^5 + 
               60*s23^6) + s12^3*s13*s23*(564*s13^6 + 2278*s13^5*s23 + 1175*
                s13^4*s23^2 - 2323*s13^3*s23^3 - 1646*s13^2*s23^4 + 298*s13*
                s23^5 + 212*s23^6) + s12^4*(96*s13^7 + 1152*s13^6*s23 + 1439*
                s13^5*s23^2 - 1999*s13^4*s23^3 - 2978*s13^3*s23^4 - 495*s13^2*
                s23^5 + 131*s13*s23^6 + 30*s23^7))) - 
         (s12 + s13)*(p3q^6*s12^3*(s12 + s23)*(6*s12^7*(3*s13^2 + 2*s13*s23 + 
               3*s23^2) - s12^5*(s13 + s23)^2*(42*s13^2 + 235*s13*s23 + 42*
                s23^2) + 10*s13^3*s23^3*(s13^3 - 47*s13^2*s23 - 47*s13*
                s23^2 + s23^3) + s12^6*(6*s13^3 - 26*s13^2*s23 - 26*s13*
                s23^2 + 6*s23^3) - s12*s13^2*s23^2*(s13^4 + 1200*s13^3*s23 + 
               2350*s13^2*s23^2 + 1200*s13*s23^3 + s23^4) - 
             s12^3*s13*s23*(669*s13^4 + 2339*s13^3*s23 + 3268*s13^2*s23^2 + 
               2339*s13*s23^3 + 669*s23^4) - s12^2*s13*s23*(21*s13^5 + 1299*
                s13^4*s23 + 3382*s13^3*s23^2 + 3382*s13^2*s23^3 + 1299*s13*
                s23^4 + 21*s23^5) - s12^4*(30*s13^5 + 929*s13^4*s23 + 1491*
                s13^3*s23^2 + 1491*s13^2*s23^3 + 929*s13*s23^4 + 30*s23^5)) + 
           p2q^6*s13^2*(s13 + s23)^2*(61*s13^4*s23^4*(s13 + s23) + 
             6*s12^7*(3*s13^2 + 5*s13*s23 + 8*s23^2) + s12*s13^3*s23^3*
              (82*s13^2 + 397*s13*s23 + 254*s23^2) + 6*s12^6*(9*s13^3 + 22*
                s13^2*s23 + 32*s13*s23^2 + 24*s23^3) + s12^2*s13^2*s23^2*
              (-33*s13^3 + 303*s13^2*s23 + 911*s13*s23^2 + 403*s23^3) + 
             3*s12^5*(18*s13^4 + 66*s13^3*s23 + 73*s13^2*s23^2 + 184*s13*
                s23^3 + 48*s23^4) + s12^3*s13*s23*(24*s13^4 - 87*s13^3*s23 + 
               594*s13^2*s23^2 + 1079*s13*s23^3 + 258*s23^4) + 
             s12^4*(18*s13^5 + 120*s13^4*s23 + 21*s13^3*s23^2 + 781*s13^2*
                s23^3 + 648*s13*s23^4 + 48*s23^5)) + p2q*p3q^5*s12^2*
            (-(s13^3*s23^4*(s13 + s23)^2*(109*s13^2 - 523*s13*s23 - 
                4*s23^2)) + 18*s12^9*(2*s13^2 + s13*s23 + s23^2) - 
             2*s12^8*(6*s13^3 + 26*s13^2*s23 + 107*s13*s23^2 + 45*s23^3) - 
             2*s12^7*(6*s13^4 + 168*s13^3*s23 + 505*s13^2*s23^2 + 553*s13*
                s23^3 + 174*s23^4) + s12^6*(156*s13^5 - 315*s13^4*s23 - 187*
                s13^3*s23^2 - 2169*s13^2*s23^3 - 2777*s13*s23^4 - 324*
                s23^5) + s12*s13^2*s23^3*(-255*s13^5 + 2014*s13^4*s23 + 4415*
                s13^3*s23^2 + 3741*s13^2*s23^3 + 1624*s13*s23^4 + 29*s23^5) + 
             s12^5*(120*s13^6 + 2103*s13^5*s23 + 2340*s13^4*s23^2 + 336*s13^3*
                s23^3 - 2549*s13^2*s23^4 - 2330*s13*s23^5 - 54*s23^6) + 
             s12^4*s23*(2195*s13^6 + 7214*s13^5*s23 + 7594*s13^4*s23^2 + 2081*
                s13^3*s23^3 - 316*s13^2*s23^4 + 460*s13*s23^5 + 30*s23^6) + 
             s12^2*s13*s23^2*(-113*s13^6 + 4756*s13^5*s23 + 9803*s13^4*
                s23^2 + 8170*s13^3*s23^3 + 4978*s13^2*s23^4 + 1945*s13*
                s23^5 + 35*s23^6) + s12^3*s13*s23*(43*s13^6 + 5052*s13^5*
                s23 + 11646*s13^4*s23^2 + 9981*s13^3*s23^3 + 5180*s13^2*
                s23^4 + 2902*s13*s23^5 + 922*s23^6)) - p2q^5*p3q*s13*
            (s13 + s23)*(-61*s13^4*s23^3*(s13 + s23)^2*(s13^2 + 2*s13*s23 - 
               s23^2) + 6*s12^8*(12*s13^3 + 21*s13^2*s23 + 33*s13*s23^2 + 16*
                s23^3) + s12^7*(180*s13^4 + 451*s13^3*s23 + 519*s13^2*s23^2 + 
               570*s13*s23^3 + 240*s23^4) - s12*s13^3*s23^2*(82*s13^5 + 322*
                s13^4*s23 + 820*s13^3*s23^2 + 687*s13^2*s23^3 - 147*s13*
                s23^4 - 254*s23^5) + s12^6*(156*s13^5 + 532*s13^4*s23 - 231*
                s13^3*s23^2 + 470*s13^2*s23^3 + 960*s13*s23^4 + 240*s23^5) + 
             2*s12^3*s13*s23*(94*s13^6 + 148*s13^5*s23 - 547*s13^4*s23^2 - 
               992*s13^3*s23^3 - 264*s13^2*s23^4 + 316*s13*s23^5 + 129*
                s23^6) + s12^5*(60*s13^6 + 29*s13^5*s23 - 1329*s13^4*s23^2 - 
               1219*s13^3*s23^3 + 629*s13^2*s23^4 + 852*s13*s23^5 + 144*
                s23^6) + s12^2*s13^2*s23*(-11*s13^6 + 218*s13^5*s23 - 241*
                s13^4*s23^2 - 1507*s13^3*s23^3 - 1090*s13^2*s23^4 + 411*s13*
                s23^5 + 403*s23^6) + s12^4*(12*s13^7 + 21*s13^6*s23 - 841*
                s13^5*s23^2 - 2259*s13^4*s23^3 - 1094*s13^3*s23^4 + 661*s13^2*
                s23^5 + 522*s13*s23^6 + 48*s23^7)) + p2q^2*p3q^4*s12*
            (s13^4*(160*s13 - 57*s23)*s23^4*(s13 + s23)^3 + 
             6*s12^10*s13*(3*s13 + s23) + s12*s13^3*s23^3*(s13 + s23)^2*
              (488*s13^3 - 646*s13^2*s23 + 944*s13*s23^2 - 307*s23^3) - 
             2*s12^9*(45*s13^3 + 61*s13^2*s23 + 139*s13*s23^2 + 81*s23^3) - 
             s12^8*(78*s13^4 + 188*s13^3*s23 + 177*s13^2*s23^2 + 559*s13*
                s23^3 + 360*s23^4) + s12^7*(6*s13^5 + 410*s13^4*s23 + 3059*
                s13^3*s23^2 + 2213*s13^2*s23^3 - 598*s13*s23^4 - 108*s23^5) + 
             s12^2*s13^2*s23^2*(346*s13^6 - 2473*s13^5*s23 - 3287*s13^4*
                s23^2 + 2256*s13^3*s23^3 + 4999*s13^2*s23^4 + 1861*s13*
                s23^5 - 414*s23^6) + s12^6*(-204*s13^6 + 2346*s13^5*s23 + 
               5245*s13^4*s23^2 + 8571*s13^3*s23^3 + 6856*s13^2*s23^4 + 1496*
                s13*s23^5 + 216*s23^6) + s12^4*s13*s23*(-2504*s13^6 - 4386*
                s13^5*s23 + 3219*s13^4*s23^2 + 14749*s13^3*s23^3 + 16596*
                s13^2*s23^4 + 8993*s13*s23^5 + 1889*s23^6) + 
             s12^3*s13*s23*(-12*s13^7 - 4724*s13^6*s23 - 6712*s13^5*s23^2 + 
               3018*s13^4*s23^3 + 11657*s13^3*s23^4 + 9650*s13^2*s23^5 + 3093*
                s13*s23^6 - 134*s23^7) + s12^5*(-180*s13^7 - 616*s13^6*s23 + 
               3571*s13^5*s23^2 + 12111*s13^4*s23^3 + 14828*s13^3*s23^4 + 
               10092*s13^2*s23^5 + 3842*s13*s23^6 + 126*s23^7)) - 
           p2q^3*p3q^3*(61*s13^5*s23^4*(s13 + s23)^4 - s12^9*s13*s23*
              (39*s13^2 + 529*s13*s23 + 418*s23^2) + 6*s12^10*
              (12*s13^3 + 13*s13^2*s23 + 13*s13*s23^2 + 8*s23^3) + 
             s12*s13^4*s23^3*(s13 + s23)^2*(303*s13^3 + 223*s13^2*s23 + 227*
                s13*s23^2 + 368*s23^3) - s12^8*(72*s13^5 + 408*s13^4*s23 + 
               1951*s13^3*s23^2 + 2792*s13^2*s23^3 + 1393*s13*s23^4 + 288*
                s23^5) + s12^7*(24*s13^6 - 443*s13^5*s23 + 1213*s13^4*s23^2 - 
               1553*s13^3*s23^3 - 5509*s13^2*s23^4 - 2804*s13*s23^5 - 384*
                s23^6) + s12^2*s13^3*s23^2*(293*s13^6 - 150*s13^5*s23 + 223*
                s13^4*s23^2 + 2358*s13^3*s23^3 + 3078*s13^2*s23^4 + 2421*s13*
                s23^5 + 1035*s23^6) + s12^5*s13*(-120*s13^7 + 1381*s13^6*
                s23 + 8149*s13^5*s23^2 + 15137*s13^4*s23^3 + 10596*s13^3*
                s23^4 + 98*s13^2*s23^5 - 2811*s13*s23^6 - 730*s23^7) - 
             s12^6*(96*s13^7 - 2480*s13^6*s23 - 7201*s13^5*s23^2 - 6468*s13^4*
                s23^3 + 763*s13^3*s23^4 + 5310*s13^2*s23^5 + 3064*s13*s23^6 + 
               144*s23^7) + s12^4*s13*s23*(-1230*s13^7 + 587*s13^6*s23 + 9408*
                s13^5*s23^2 + 14630*s13^4*s23^3 + 8977*s13^3*s23^4 + 1991*
                s13^2*s23^5 + 360*s13*s23^6 + 427*s23^7) + s12^3*s13^2*s23*
              (21*s13^7 - 2025*s13^6*s23 - 1067*s13^5*s23^2 + 6022*s13^4*
                s23^3 + 8521*s13^3*s23^4 + 4711*s13^2*s23^5 + 2418*s13*
                s23^6 + 1185*s23^7)) + p2q^4*p3q^2*
            (61*s13^5*s23^3*(s13 + s23)^3*(s13^2 - 2*s23^2) + 
             s12*s13^4*s23^2*(s13 + s23)^2*(82*s13^4 - 145*s13^3*s23 - 200*
                s13^2*s23^2 - 477*s13*s23^3 - 565*s23^4) + 
             12*s12^9*(9*s13^4 + 17*s13^3*s23 + 23*s13^2*s23^2 + 18*s13*
                s23^3 + 4*s23^4) + s12^8*(180*s13^5 + 456*s13^4*s23 + 191*
                s13^3*s23^2 + 161*s13^2*s23^3 + 366*s13*s23^4 + 144*s23^5) + 
             2*s12^7*(51*s13^6 + 101*s13^5*s23 - 973*s13^4*s23^2 - 1569*s13^3*
                s23^3 - 462*s13^2*s23^4 + 168*s13*s23^5 + 72*s23^6) + 
             s12^2*s13^3*s23*(11*s13^7 - 467*s13^6*s23 - 552*s13^5*s23^2 - 
               398*s13^4*s23^3 - 2124*s13^3*s23^4 - 4110*s13^2*s23^5 - 3437*
                s13*s23^6 - 1127*s23^7) + s12^5*s13*(6*s13^7 + 771*s13^6*
                s23 + 1942*s13^5*s23^2 - 2851*s13^4*s23^3 - 10509*s13^3*
                s23^4 - 9253*s13^2*s23^5 - 3120*s13*s23^6 - 360*s23^7) + 
             s12^6*(66*s13^7 - 576*s13^6*s23 - 2401*s13^5*s23^2 - 6163*s13^4*
                s23^3 - 7244*s13^3*s23^4 - 2804*s13^2*s23^5 + 132*s13*s23^6 + 
               48*s23^7) - s12^3*s13^2*s23*(233*s13^7 - 1234*s13^6*s23 - 3639*
                s13^5*s23^2 - 167*s13^4*s23^3 + 6390*s13^3*s23^4 + 7198*s13^2*
                s23^5 + 3813*s13*s23^6 + 1000*s23^7) - s12^4*s13*
              (30*s13^8 - 1053*s13^7*s23 - 4565*s13^6*s23^2 - 4208*s13^5*
                s23^3 + 5053*s13^4*s23^4 + 11336*s13^3*s23^5 + 7400*s13^2*
                s23^6 + 2125*s13*s23^7 + 306*s23^8))) + 
         p1q*(-(p3q^5*s12^2*(s12 + s23)*(s13^4*s23^3*(s13 + s23)^2*(4*s13^2 + 
                523*s13*s23 - 109*s23^2) + 18*s12^9*(s13^2 + s13*s23 + 
                2*s23^2) - 2*s12^8*(45*s13^3 + 107*s13^2*s23 + 26*s13*s23^2 + 
                6*s23^3) - 2*s12^7*(174*s13^4 + 553*s13^3*s23 + 505*s13^2*
                 s23^2 + 168*s13*s23^3 + 6*s23^4) + s12*s13^3*s23^2*(
                29*s13^5 + 1624*s13^4*s23 + 3741*s13^3*s23^2 + 4415*s13^2*
                 s23^3 + 2014*s13*s23^4 - 255*s23^5) - s12^6*(324*s13^5 + 
                2777*s13^4*s23 + 2169*s13^3*s23^2 + 187*s13^2*s23^3 + 
                315*s13*s23^4 - 156*s23^5) + s12^2*s13^2*s23*(35*s13^6 + 
                1945*s13^5*s23 + 4978*s13^4*s23^2 + 8170*s13^3*s23^3 + 
                9803*s13^2*s23^4 + 4756*s13*s23^5 - 113*s23^6) + 
              s12^3*s13*s23*(922*s13^6 + 2902*s13^5*s23 + 5180*s13^4*s23^2 + 
                9981*s13^3*s23^3 + 11646*s13^2*s23^4 + 5052*s13*s23^5 + 
                43*s23^6) + s12^5*(-54*s13^6 - 2330*s13^5*s23 - 2549*s13^4*
                 s23^2 + 336*s13^3*s23^3 + 2340*s13^2*s23^4 + 2103*s13*
                 s23^5 + 120*s23^6) + s12^4*s13*(30*s13^6 + 460*s13^5*s23 - 
                316*s13^4*s23^2 + 2081*s13^3*s23^3 + 7594*s13^2*s23^4 + 
                7214*s13*s23^5 + 2195*s23^6))) + p2q^5*s13*(s12 + s13)*
            (s13 + s23)*(-61*s13^4*s23^3*(s13 + s23)^2*(s13^2 + s13*s23 - 4*
                s23^2) + 6*s12^8*(3*s13^3 + 7*s13^2*s23 + 12*s13*s23^2 + 8*
                s23^3) + s12^7*(36*s13^4 + 147*s13^3*s23 + 131*s13^2*s23^2 + 
               216*s13*s23^3 + 144*s23^4) + 2*s12^6*(24*s13^5 + 119*s13^4*
                s23 - 202*s13^3*s23^2 - 93*s13^2*s23^3 + 324*s13*s23^4 + 120*
                s23^5) + s12*s13^3*s23^2*(-82*s13^5 - 240*s13^4*s23 - 248*
                s13^3*s23^2 + 923*s13^2*s23^3 + 1796*s13*s23^4 + 783*s23^5) + 
             s12^5*(60*s13^6 + 41*s13^5*s23 - 929*s13^4*s23^2 - 1839*s13^3*
                s23^3 + 27*s13^2*s23^4 + 1092*s13*s23^5 + 240*s23^6) + 
             s12^3*s13*s23*(212*s13^6 + 298*s13^5*s23 - 1646*s13^4*s23^2 - 
               2323*s13^3*s23^3 + 1175*s13^2*s23^4 + 2278*s13*s23^5 + 564*
                s23^6) + s12^2*s13^2*s23*(-11*s13^6 + 185*s13^5*s23 - 262*
                s13^4*s23^2 - 802*s13^3*s23^3 + 1366*s13^2*s23^4 + 2731*s13*
                s23^5 + 1021*s23^6) + s12^4*(30*s13^7 + 131*s13^6*s23 - 495*
                s13^5*s23^2 - 2978*s13^4*s23^3 - 1999*s13^3*s23^4 + 1439*
                s13^2*s23^5 + 1152*s13*s23^6 + 96*s23^7)) - 
           p2q*p3q^4*s12*(12*s12^11*(3*s13^2 + 2*s13*s23 + 3*s23^2) + 
             s13^4*s23^4*(s13 + s23)^3*(99*s13^2 - 236*s13*s23 + 99*s23^2) - 
             2*s12^10*(21*s13^3 + 113*s13^2*s23 + 113*s13*s23^2 + 21*s23^3) + 
             s12^9*(198*s13^4 - 181*s13^3*s23 - 710*s13^2*s23^2 - 181*s13*
                s23^3 + 198*s23^4) + s12*s13^3*s23^3*(s13 + s23)^2*
              (232*s13^4 - 1605*s13^3*s23 + 1180*s13^2*s23^2 - 1605*s13*
                s23^3 + 232*s23^4) + 2*s12^8*(558*s13^5 + 662*s13^4*s23 + 
               2341*s13^3*s23^2 + 2341*s13^2*s23^3 + 662*s13*s23^4 + 558*
                s23^5) + s12^7*(1200*s13^6 + 7862*s13^5*s23 + 15281*s13^4*
                s23^2 + 17958*s13^3*s23^3 + 15281*s13^2*s23^4 + 7862*s13*
                s23^5 + 1200*s23^6) + s12^2*s13^2*s23^2*(107*s13^7 - 4189*
                s13^6*s23 - 5024*s13^5*s23^2 + 882*s13^4*s23^3 + 882*s13^3*
                s23^4 - 5024*s13^2*s23^5 - 4189*s13*s23^6 + 107*s23^7) + 
             s12^6*(270*s13^7 + 10334*s13^6*s23 + 24983*s13^5*s23^2 + 35181*
                s13^4*s23^3 + 35181*s13^3*s23^4 + 24983*s13^2*s23^5 + 10334*
                s13*s23^6 + 270*s23^7) - 2*s12^4*s13*s23*(1020*s13^7 + s13^6*
                s23 - 8340*s13^5*s23^2 - 16126*s13^4*s23^3 - 16126*s13^3*
                s23^4 - 8340*s13^2*s23^5 + s13*s23^6 + 1020*s23^7) + 
             s12^5*(-90*s13^8 + 1723*s13^7*s23 + 19824*s13^6*s23^2 + 38926*
                s13^5*s23^3 + 42934*s13^4*s23^4 + 38926*s13^3*s23^5 + 19824*
                s13^2*s23^6 + 1723*s13*s23^7 - 90*s23^8) - 3*s12^3*s13*s23*
              (12*s13^8 + 1629*s13^7*s23 + 1621*s13^6*s23^2 - 2320*s13^5*
                s23^3 - 4808*s13^4*s23^4 - 2320*s13^3*s23^5 + 1621*s13^2*
                s23^6 + 1629*s13*s23^7 + 12*s23^8)) + p2q^2*p3q^3*
            (61*s13^5*(s13 - 2*s23)*s23^4*(s13 + s23)^4 - 6*s12^12*s13*
              (3*s13 + s23) + 6*s12^11*(9*s13^3 + 25*s13^2*s23 + 38*s13*
                s23^2 + 14*s23^3) + s12*s13^4*s23^3*(s13 + s23)^2*
              (242*s13^4 - 673*s13^3*s23 - 326*s13^2*s23^2 - 63*s13*s23^3 - 
               713*s23^4) - s12^10*(102*s13^4 + 254*s13^3*s23 + 765*s13^2*
                s23^2 + 817*s13*s23^3 + 324*s23^4) - s12^9*(54*s13^5 + 815*
                s13^4*s23 + 7117*s13^3*s23^2 + 8364*s13^2*s23^3 + 3136*s13*
                s23^4 + 1128*s23^5) + s12^8*(1170*s13^6 - 2311*s13^5*s23 - 
               8786*s13^4*s23^2 - 15131*s13^3*s23^3 - 15876*s13^2*s23^4 - 
               7406*s13*s23^5 - 600*s23^6) + s12^2*s13^3*s23^2*
              (211*s13^7 - 2073*s13^6*s23 - 2902*s13^5*s23^2 - 15*s13^4*
                s23^3 + 1989*s13^3*s23^4 + 2525*s13^2*s23^5 - 321*s13*s23^6 - 
               1460*s23^7) + s12^7*(1626*s13^7 + 3570*s13^6*s23 + 3281*s13^5*
                s23^2 - 7427*s13^4*s23^3 - 16299*s13^3*s23^4 - 13117*s13^2*
                s23^5 - 5258*s13*s23^6 + 468*s23^7) + s12^3*s13^2*s23*
              (10*s13^8 - 3247*s13^7*s23 + 349*s13^6*s23^2 + 12029*s13^5*
                s23^3 + 15181*s13^4*s23^4 + 14083*s13^3*s23^5 + 13843*s13^2*
                s23^6 + 5325*s13*s23^7 - 1193*s23^8) + s12^4*s13*s23*
              (-1465*s13^8 + 5476*s13^7*s23 + 26211*s13^6*s23^2 + 38092*s13^5*
                s23^3 + 32326*s13^4*s23^4 + 26754*s13^3*s23^5 + 21152*s13^2*
                s23^6 + 8078*s13*s23^7 - 304*s23^8) + 
             s12^6*(486*s13^8 + 11540*s13^7*s23 + 22200*s13^6*s23^2 + 20462*
                s13^5*s23^3 + 10853*s13^4*s23^4 - 951*s13^3*s23^5 + 409*s13^2*
                s23^6 + 4349*s13*s23^7 + 348*s23^8) + s12^5*s13*
              (-90*s13^8 + 4589*s13^7*s23 + 25191*s13^6*s23^2 + 43408*s13^5*
                s23^3 + 37919*s13^4*s23^4 + 24990*s13^3*s23^5 + 20433*s13^2*
                s23^6 + 14352*s13*s23^7 + 3982*s23^8)) + 
           p2q^3*p3q^2*(6*s12^11*s13*(9*s13^2 + 12*s13*s23 + 5*s23^2) - 
             61*s13^5*s23^3*(s13 + s23)^3*(s13^3 - 4*s13^2*s23 - 2*s13*
                s23^2 + 5*s23^3) + s12^10*(54*s13^4 + 11*s13^3*s23 - 683*
                s13^2*s23^2 - 784*s13*s23^3 - 192*s23^4) + 
             s12^9*(234*s13^5 + 362*s13^4*s23 - 1576*s13^3*s23^2 - 2637*s13^2*
                s23^3 - 1101*s13*s23^4 - 240*s23^5) - s12*s13^4*s23^2*
              (s13 + s23)^2*(82*s13^5 - 805*s13^4*s23 - 5*s13^3*s23^2 - 216*
                s13^2*s23^3 + 106*s13*s23^4 + 1326*s23^5) + 
             s12^8*(450*s13^6 + 601*s13^5*s23 + 5183*s13^4*s23^2 + 5895*s13^3*
                s23^3 + 197*s13^2*s23^4 - 522*s13*s23^5 + 432*s23^6) + 
             s12^7*(-294*s13^7 + 3599*s13^6*s23 + 17907*s13^5*s23^2 + 28629*
                s13^4*s23^3 + 23023*s13^3*s23^4 + 10248*s13^2*s23^5 + 2476*
                s13*s23^6 + 816*s23^7) + s12^3*s13^2*s23*(399*s13^8 - 4109*
                s13^7*s23 - 10627*s13^6*s23^2 - 3489*s13^5*s23^3 + 12513*
                s13^4*s23^4 + 19193*s13^3*s23^5 + 12609*s13^2*s23^6 + 1433*
                s13*s23^7 - 1866*s23^8) + s12^6*(-918*s13^8 + 3254*s13^7*
                s23 + 19142*s13^6*s23^2 + 47708*s13^5*s23^3 + 61266*s13^4*
                s23^4 + 40277*s13^3*s23^5 + 16645*s13^2*s23^6 + 5664*s13*
                s23^7 + 336*s23^8) - s12^2*s13^3*s23*(11*s13^8 - 1049*s13^7*
                s23 + 470*s13^6*s23^2 + 4107*s13^5*s23^3 + 1965*s13^4*s23^4 - 
               3334*s13^3*s23^5 - 2285*s13^2*s23^6 + 2764*s13*s23^7 + 2327*
                s23^8) + s12^5*s13*(-378*s13^8 - 3712*s13^7*s23 + 2246*s13^6*
                s23^2 + 34382*s13^5*s23^3 + 67398*s13^4*s23^4 + 65114*s13^3*
                s23^5 + 38762*s13^2*s23^6 + 14551*s13*s23^7 + 2403*s23^8) + 
             s12^4*s13*(30*s13^9 - 3135*s13^8*s23 - 10275*s13^7*s23^2 - 1660*
                s13^6*s23^3 + 29979*s13^5*s23^4 + 49805*s13^4*s23^5 + 39869*
                s13^3*s23^6 + 19160*s13^2*s23^7 + 4209*s13*s23^8 - 550*
                s23^9)) + p2q^4*p3q*(-61*s13^5*s23^3*(s13 + s23)^3*
              (2*s13^3 - 3*s13^2*s23 - 8*s13*s23^2 + 3*s23^3) - 
             18*s12^10*s13*(3*s13^3 + 7*s13^2*s23 + 8*s13*s23^2 + 4*s23^3) + 
             s12^9*(-126*s13^5 - 380*s13^4*s23 + 123*s13^3*s23^2 + 731*s13^2*
                s23^3 + 474*s13*s23^4 + 96*s23^5) - s12*s13^4*s23^2*
              (s13 + s23)^2*(164*s13^5 - 426*s13^4*s23 - 746*s13^3*s23^2 - 
               2204*s13^2*s23^3 - 1153*s13*s23^4 + 712*s23^5) + 
             s12^8*(-240*s13^6 - 785*s13^5*s23 + 2171*s13^4*s23^2 + 5880*
                s13^3*s23^3 + 4418*s13^2*s23^4 + 1518*s13*s23^5 + 288*
                s23^6) + s12^7*(-396*s13^7 - 550*s13^6*s23 + 2538*s13^5*
                s23^2 + 11181*s13^4*s23^3 + 16097*s13^3*s23^4 + 9732*s13^2*
                s23^5 + 2364*s13*s23^6 + 288*s23^7) + s12^2*s13^3*s23*
              (-22*s13^8 + 989*s13^7*s23 + 1412*s13^6*s23^2 - 523*s13^5*
                s23^3 + 2538*s13^4*s23^4 + 9876*s13^3*s23^5 + 7792*s13^2*
                s23^6 + 279*s13*s23^7 - 1099*s23^8) + s12^3*s13^2*s23*
              (686*s13^8 + 412*s13^7*s23 - 6714*s13^6*s23^2 - 13046*s13^5*
                s23^3 - 1804*s13^4*s23^4 + 13730*s13^3*s23^5 + 11237*s13^2*
                s23^6 + 1529*s13*s23^7 - 780*s23^8) + 
             s12^6*(-198*s13^8 - 1422*s13^7*s23 - 4213*s13^6*s23^2 + 4924*
                s13^5*s23^3 + 23430*s13^4*s23^4 + 23911*s13^3*s23^5 + 10470*
                s13^2*s23^6 + 2220*s13*s23^7 + 96*s23^8) + 
             s12^5*s13*(138*s13^8 - 2460*s13^7*s23 - 11085*s13^6*s23^2 - 
               12708*s13^5*s23^3 + 7157*s13^4*s23^4 + 26342*s13^3*s23^5 + 
               20983*s13^2*s23^6 + 6613*s13*s23^7 + 618*s23^8) + 
             s12^4*s13*(108*s13^9 - 349*s13^8*s23 - 6979*s13^7*s23^2 - 19374*
                s13^6*s23^3 - 15036*s13^5*s23^4 + 9730*s13^4*s23^5 + 21062*
                s13^3*s23^6 + 10886*s13^2*s23^7 + 1552*s13*s23^8 - 210*
                s23^9))) - p1q^4*(p3q^2*(s12 + s23)*
            (-61*s13^3*s23^5*(s13 + s23)^3*(2*s13^2 - s23^2) - 
             s12*s13^2*s23^4*(s13 + s23)^2*(565*s13^4 + 477*s13^3*s23 + 200*
                s13^2*s23^2 + 145*s13*s23^3 - 82*s23^4) + 
             12*s12^9*(4*s13^4 + 18*s13^3*s23 + 23*s13^2*s23^2 + 17*s13*
                s23^3 + 9*s23^4) + s12^8*(144*s13^5 + 366*s13^4*s23 + 161*
                s13^3*s23^2 + 191*s13^2*s23^3 + 456*s13*s23^4 + 180*s23^5) + 
             2*s12^7*(72*s13^6 + 168*s13^5*s23 - 462*s13^4*s23^2 - 1569*s13^3*
                s23^3 - 973*s13^2*s23^4 + 101*s13*s23^5 + 51*s23^6) - 
             s12^2*s13*s23^3*(1127*s13^7 + 3437*s13^6*s23 + 4110*s13^5*
                s23^2 + 2124*s13^4*s23^3 + 398*s13^3*s23^4 + 552*s13^2*
                s23^5 + 467*s13*s23^6 - 11*s23^7) + s12^5*s23*
              (-360*s13^7 - 3120*s13^6*s23 - 9253*s13^5*s23^2 - 10509*s13^4*
                s23^3 - 2851*s13^3*s23^4 + 1942*s13^2*s23^5 + 771*s13*s23^6 + 
               6*s23^7) + s12^6*(48*s13^7 + 132*s13^6*s23 - 2804*s13^5*
                s23^2 - 7244*s13^4*s23^3 - 6163*s13^3*s23^4 - 2401*s13^2*
                s23^5 - 576*s13*s23^6 + 66*s23^7) - s12^3*s13*s23^2*
              (1000*s13^7 + 3813*s13^6*s23 + 7198*s13^5*s23^2 + 6390*s13^4*
                s23^3 - 167*s13^3*s23^4 - 3639*s13^2*s23^5 - 1234*s13*s23^6 + 
               233*s23^7) - s12^4*s23*(306*s13^8 + 2125*s13^7*s23 + 7400*
                s13^6*s23^2 + 11336*s13^5*s23^3 + 5053*s13^4*s23^4 - 4208*
                s13^3*s23^5 - 4565*s13^2*s23^6 - 1053*s13*s23^7 + 30*
                s23^8)) - p2q^2*(s13 + s23)*(-61*s13^3*s23^5*(s13 + s23)^2*
              (6*s13^3 - 4*s13^2*s23 - 4*s13*s23^2 + s23^3) + 
             2*s12^9*s23*(60*s13^3 + 102*s13^2*s23 + 25*s13*s23^2 + 9*
                s23^3) + s12^8*(-48*s13^5 + 126*s13^4*s23 + 1163*s13^3*
                s23^2 + 966*s13^2*s23^3 + 105*s13*s23^4 + 24*s23^5) + 
             s12*s13^2*s23^4*(-1191*s13^6 - 1949*s13^5*s23 + 589*s13^4*
                s23^2 + 2462*s13^3*s23^3 + 1539*s13^2*s23^4 + 342*s13*s23^5 - 
               82*s23^6) + s12^7*(-144*s13^6 + 2553*s13^4*s23^2 + 3192*s13^3*
                s23^3 + 873*s13^2*s23^4 + 462*s13*s23^5 + 60*s23^6) + 
             s12^2*s13*s23^3*(-1648*s13^7 - 2599*s13^6*s23 + 1671*s13^5*
                s23^2 + 3963*s13^4*s23^3 + 1712*s13^3*s23^4 + 964*s13^2*
                s23^5 + 582*s13*s23^6 - 11*s23^7) + s12^6*(-144*s13^7 - 300*
                s13^6*s23 + 2496*s13^5*s23^2 + 7253*s13^4*s23^3 + 3108*s13^3*
                s23^4 - 1068*s13^2*s23^5 + 433*s13*s23^6 + 216*s23^7) + 
             s12^3*s13*s23^2*(-1187*s13^7 - 1833*s13^6*s23 + 3795*s13^5*
                s23^2 + 6825*s13^4*s23^3 + 179*s13^3*s23^4 - 1924*s13^2*
                s23^5 + 561*s13*s23^6 + 488*s23^7) + s12^4*s23*
              (-402*s13^8 - 1267*s13^7*s23 + 3385*s13^6*s23^2 + 10412*s13^5*
                s23^3 + 2929*s13^4*s23^4 - 5242*s13^3*s23^5 - 1576*s13^2*
                s23^6 + 633*s13*s23^7 + 96*s23^8) + s12^5*(-48*s13^8 - 696*
                s13^7*s23 + 822*s13^6*s23^2 + 8247*s13^5*s23^3 + 7941*s13^4*
                s23^4 - 1858*s13^3*s23^5 - 2652*s13^2*s23^6 + 160*s13*s23^7 + 
               258*s23^8)) + p2q*p3q*(61*s13^3*s23^5*(s13 + s23)^3*
              (3*s13^3 - 8*s13^2*s23 - 3*s13*s23^2 + 2*s23^3) + 
             18*s12^10*s23*(4*s13^3 + 8*s13^2*s23 + 7*s13*s23^2 + 3*s23^3) - 
             s12^9*(96*s13^5 + 474*s13^4*s23 + 731*s13^3*s23^2 + 123*s13^2*
                s23^3 - 380*s13*s23^4 - 126*s23^5) + s12*s13^2*s23^4*
              (s13 + s23)^2*(712*s13^5 - 1153*s13^4*s23 - 2204*s13^3*s23^2 - 
               746*s13^2*s23^3 - 426*s13*s23^4 + 164*s23^5) - 
             s12^8*(288*s13^6 + 1518*s13^5*s23 + 4418*s13^4*s23^2 + 5880*
                s13^3*s23^3 + 2171*s13^2*s23^4 - 785*s13*s23^5 - 240*s23^6) - 
             s12^7*(288*s13^7 + 2364*s13^6*s23 + 9732*s13^5*s23^2 + 16097*
                s13^4*s23^3 + 11181*s13^3*s23^4 + 2538*s13^2*s23^5 - 550*s13*
                s23^6 - 396*s23^7) + s12^3*s13*s23^2*(780*s13^8 - 1529*s13^7*
                s23 - 11237*s13^6*s23^2 - 13730*s13^5*s23^3 + 1804*s13^4*
                s23^4 + 13046*s13^3*s23^5 + 6714*s13^2*s23^6 - 412*s13*
                s23^7 - 686*s23^8) - s12^6*(96*s13^8 + 2220*s13^7*s23 + 10470*
                s13^6*s23^2 + 23911*s13^5*s23^3 + 23430*s13^4*s23^4 + 4924*
                s13^3*s23^5 - 4213*s13^2*s23^6 - 1422*s13*s23^7 - 198*
                s23^8) + s12^2*s13*s23^3*(1099*s13^8 - 279*s13^7*s23 - 7792*
                s13^6*s23^2 - 9876*s13^5*s23^3 - 2538*s13^4*s23^4 + 523*s13^3*
                s23^5 - 1412*s13^2*s23^6 - 989*s13*s23^7 + 22*s23^8) - 
             s12^5*s23*(618*s13^8 + 6613*s13^7*s23 + 20983*s13^6*s23^2 + 
               26342*s13^5*s23^3 + 7157*s13^4*s23^4 - 12708*s13^3*s23^5 - 
               11085*s13^2*s23^6 - 2460*s13*s23^7 + 138*s23^8) + 
             s12^4*s23*(210*s13^9 - 1552*s13^8*s23 - 10886*s13^7*s23^2 - 
               21062*s13^6*s23^3 - 9730*s13^5*s23^4 + 15036*s13^4*s23^5 + 
               19374*s13^3*s23^6 + 6979*s13^2*s23^7 + 349*s13*s23^8 - 108*
                s23^9))) + p1q^2*(-(p3q^4*s12*(s12 + s23)*
             (-(s13^4*(57*s13 - 160*s23)*s23^4*(s13 + s23)^3) + 
              6*s12^10*s23*(s13 + 3*s23) - s12*s13^3*s23^3*(s13 + s23)^2*(
                307*s13^3 - 944*s13^2*s23 + 646*s13*s23^2 - 488*s23^3) - 
              2*s12^9*(81*s13^3 + 139*s13^2*s23 + 61*s13*s23^2 + 45*s23^3) - 
              s12^8*(360*s13^4 + 559*s13^3*s23 + 177*s13^2*s23^2 + 
                188*s13*s23^3 + 78*s23^4) + s12^7*(-108*s13^5 - 598*s13^4*
                 s23 + 2213*s13^3*s23^2 + 3059*s13^2*s23^3 + 410*s13*s23^4 + 
                6*s23^5) + s12^4*s13*s23*(1889*s13^6 + 8993*s13^5*s23 + 
                16596*s13^4*s23^2 + 14749*s13^3*s23^3 + 3219*s13^2*s23^4 - 
                4386*s13*s23^5 - 2504*s23^6) + s12^6*(216*s13^6 + 
                1496*s13^5*s23 + 6856*s13^4*s23^2 + 8571*s13^3*s23^3 + 
                5245*s13^2*s23^4 + 2346*s13*s23^5 - 204*s23^6) + 
              s12^2*s13^2*s23^2*(-414*s13^6 + 1861*s13^5*s23 + 4999*s13^4*
                 s23^2 + 2256*s13^3*s23^3 - 3287*s13^2*s23^4 - 2473*s13*
                 s23^5 + 346*s23^6) + s12^5*(126*s13^7 + 3842*s13^6*s23 + 
                10092*s13^5*s23^2 + 14828*s13^4*s23^3 + 12111*s13^3*s23^4 + 
                3571*s13^2*s23^5 - 616*s13*s23^6 - 180*s23^7) + 
              s12^3*s13*s23*(-134*s13^7 + 3093*s13^6*s23 + 9650*s13^5*s23^2 + 
                11657*s13^4*s23^3 + 3018*s13^3*s23^4 - 6712*s13^2*s23^5 - 
                4724*s13*s23^6 - 12*s23^7))) + p2q^4*(s13 + s23)*
            (-61*s13^5*s23^3*(s13 + s23)^2*(s13^3 - 4*s13^2*s23 - 4*s13*
                s23^2 + 6*s23^3) + 2*s12^9*s13*(9*s13^3 + 25*s13^2*s23 + 102*
                s13*s23^2 + 60*s23^3) + s12^8*(24*s13^5 + 105*s13^4*s23 + 966*
                s13^3*s23^2 + 1163*s13^2*s23^3 + 126*s13*s23^4 - 48*s23^5) + 
             s12*s13^4*s23^2*(-82*s13^6 + 342*s13^5*s23 + 1539*s13^4*s23^2 + 
               2462*s13^3*s23^3 + 589*s13^2*s23^4 - 1949*s13*s23^5 - 1191*
                s23^6) + 3*s12^7*(20*s13^6 + 154*s13^5*s23 + 291*s13^4*
                s23^2 + 1064*s13^3*s23^3 + 851*s13^2*s23^4 - 48*s23^6) + 
             s12^2*s13^3*s23*(-11*s13^7 + 582*s13^6*s23 + 964*s13^5*s23^2 + 
               1712*s13^4*s23^3 + 3963*s13^3*s23^4 + 1671*s13^2*s23^5 - 2599*
                s13*s23^6 - 1648*s23^7) + s12^3*s13^2*s23*(488*s13^7 + 561*
                s13^6*s23 - 1924*s13^5*s23^2 + 179*s13^4*s23^3 + 6825*s13^3*
                s23^4 + 3795*s13^2*s23^5 - 1833*s13*s23^6 - 1187*s23^7) + 
             s12^6*(216*s13^7 + 433*s13^6*s23 - 1068*s13^5*s23^2 + 3108*s13^4*
                s23^3 + 7253*s13^3*s23^4 + 2496*s13^2*s23^5 - 300*s13*s23^6 - 
               144*s23^7) + s12^4*s13*(96*s13^8 + 633*s13^7*s23 - 1576*s13^6*
                s23^2 - 5242*s13^5*s23^3 + 2929*s13^4*s23^4 + 10412*s13^3*
                s23^5 + 3385*s13^2*s23^6 - 1267*s13*s23^7 - 402*s23^8) + 
             s12^5*(258*s13^8 + 160*s13^7*s23 - 2652*s13^6*s23^2 - 1858*s13^5*
                s23^3 + 7941*s13^4*s23^4 + 8247*s13^3*s23^5 + 822*s13^2*
                s23^6 - 696*s13*s23^7 - 48*s23^8)) + p2q*p3q^3*
            (-61*s13^4*(2*s13 - s23)*s23^5*(s13 + s23)^4 - 6*s12^12*s23*
              (s13 + 3*s23) + 6*s12^11*(14*s13^3 + 38*s13^2*s23 + 25*s13*
                s23^2 + 9*s23^3) - s12*s13^3*s23^4*(s13 + s23)^2*
              (713*s13^4 + 63*s13^3*s23 + 326*s13^2*s23^2 + 673*s13*s23^3 - 
               242*s23^4) - s12^10*(324*s13^4 + 817*s13^3*s23 + 765*s13^2*
                s23^2 + 254*s13*s23^3 + 102*s23^4) - s12^9*(1128*s13^5 + 3136*
                s13^4*s23 + 8364*s13^3*s23^2 + 7117*s13^2*s23^3 + 815*s13*
                s23^4 + 54*s23^5) - s12^8*(600*s13^6 + 7406*s13^5*s23 + 15876*
                s13^4*s23^2 + 15131*s13^3*s23^3 + 8786*s13^2*s23^4 + 2311*s13*
                s23^5 - 1170*s23^6) - s12^2*s13^2*s23^3*(1460*s13^7 + 321*
                s13^6*s23 - 2525*s13^5*s23^2 - 1989*s13^4*s23^3 + 15*s13^3*
                s23^4 + 2902*s13^2*s23^5 + 2073*s13*s23^6 - 211*s23^7) + 
             s12^7*(468*s13^7 - 5258*s13^6*s23 - 13117*s13^5*s23^2 - 16299*
                s13^4*s23^3 - 7427*s13^3*s23^4 + 3281*s13^2*s23^5 + 3570*s13*
                s23^6 + 1626*s23^7) + s12^4*s13*s23*(-304*s13^8 + 8078*s13^7*
                s23 + 21152*s13^6*s23^2 + 26754*s13^5*s23^3 + 32326*s13^4*
                s23^4 + 38092*s13^3*s23^5 + 26211*s13^2*s23^6 + 5476*s13*
                s23^7 - 1465*s23^8) + s12^5*s23*(3982*s13^8 + 14352*s13^7*
                s23 + 20433*s13^6*s23^2 + 24990*s13^5*s23^3 + 37919*s13^4*
                s23^4 + 43408*s13^3*s23^5 + 25191*s13^2*s23^6 + 4589*s13*
                s23^7 - 90*s23^8) + s12^3*s13*s23^2*(-1193*s13^8 + 5325*s13^7*
                s23 + 13843*s13^6*s23^2 + 14083*s13^5*s23^3 + 15181*s13^4*
                s23^4 + 12029*s13^3*s23^5 + 349*s13^2*s23^6 - 3247*s13*
                s23^7 + 10*s23^8) + s12^6*(348*s13^8 + 4349*s13^7*s23 + 409*
                s13^6*s23^2 - 951*s13^5*s23^3 + 10853*s13^4*s23^4 + 20462*
                s13^3*s23^5 + 22200*s13^2*s23^6 + 11540*s13*s23^7 + 486*
                s23^8)) + p2q^3*p3q*(-6*s12^10*s13*(6*s13^3 + 18*s13^2*s23 + 
               37*s13*s23^2 + 21*s23^3) - 61*s13^4*s23^3*(s13 + s23)^3*
              (s13^4 - 8*s13^3*s23 + 2*s13^2*s23^2 + 12*s13*s23^3 - 3*
                s23^4) + s12^9*(36*s13^5 + 235*s13^4*s23 + 441*s13^3*s23^2 + 
               830*s13^2*s23^3 + 852*s13*s23^4 + 240*s23^5) - 
             s12*s13^3*s23^2*(s13 + s23)^2*(82*s13^6 - 1145*s13^5*s23 - 72*
                s13^4*s23^2 + 445*s13^3*s23^3 + 1857*s13^2*s23^4 + 1966*s13*
                s23^5 - 479*s23^6) + s12^8*(-120*s13^6 - 260*s13^5*s23 + 5212*
                s13^4*s23^2 + 10895*s13^3*s23^3 + 7075*s13^2*s23^4 + 1892*s13*
                s23^5 + 480*s23^6) + s12^7*s13*(-840*s13^6 - 311*s13^5*s23 + 
               9796*s13^4*s23^2 + 27161*s13^3*s23^3 + 30919*s13^2*s23^4 + 
               15816*s13*s23^5 + 2743*s23^6) + s12^6*(-900*s13^8 - 1677*s13^7*
                s23 + 3859*s13^6*s23^2 + 32924*s13^5*s23^3 + 62396*s13^4*
                s23^4 + 47689*s13^3*s23^5 + 15815*s13^2*s23^6 + 1922*s13*
                s23^7 - 480*s23^8) + s12^4*s13*(96*s13^9 - 1952*s13^8*s23 - 
               12168*s13^7*s23^2 - 16599*s13^6*s23^3 + 17763*s13^5*s23^4 + 
               61355*s13^4*s23^5 + 51053*s13^3*s23^6 + 12027*s13^2*s23^7 - 
               3433*s13*s23^8 - 1592*s23^9) - s12^2*s13^2*s23*
              (11*s13^9 - 1235*s13^8*s23 + 453*s13^7*s23^2 + 6269*s13^6*
                s23^3 + 3083*s13^5*s23^4 - 4385*s13^4*s23^5 + 1040*s13^3*
                s23^6 + 7098*s13^2*s23^7 + 2707*s13*s23^8 - 453*s23^9) + 
             s12^5*(-156*s13^9 - 4597*s13^8*s23 - 9039*s13^7*s23^2 + 11957*
                s13^6*s23^3 + 59205*s13^5*s23^4 + 75545*s13^4*s23^5 + 40641*
                s13^3*s23^6 + 6296*s13^2*s23^7 - 1666*s13*s23^8 - 240*
                s23^9) + s12^3*s13*s23*(665*s13^9 - 3200*s13^8*s23 - 14829*
                s13^7*s23^2 - 11786*s13^6*s23^3 + 17427*s13^5*s23^4 + 31019*
                s13^4*s23^5 + 10487*s13^3*s23^6 - 5704*s13^2*s23^7 - 3254*s13*
                s23^8 + 167*s23^9)) + p2q^2*p3q^2*
            (61*s13^4*s23^4*(s13 + s23)^4*(4*s13^2 - 9*s13*s23 + 4*s23^2) + 
             2*s12^11*(9*s13^3 + 23*s13^2*s23 + 23*s13*s23^2 + 9*s23^3) - 
             2*s12^10*(72*s13^4 + 295*s13^3*s23 + 506*s13^2*s23^2 + 295*s13*
                s23^3 + 72*s23^4) + s12*s13^3*s23^3*(s13 + s23)^3*
              (721*s13^4 - 1937*s13^3*s23 + 1493*s13^2*s23^2 - 1937*s13*
                s23^3 + 721*s23^4) + s12^9*(222*s13^5 + 201*s13^4*s23 - 3227*
                s13^3*s23^2 - 3227*s13^2*s23^3 + 201*s13*s23^4 + 222*s23^5) + 
             s12^2*s13^2*s23^2*(s13 + s23)^2*(664*s13^6 - 4156*s13^5*s23 + 
               1731*s13^4*s23^2 + 2114*s13^3*s23^3 + 1731*s13^2*s23^4 - 4156*
                s13*s23^5 + 664*s23^6) + s12^8*(1392*s13^6 + 1753*s13^5*s23 + 
               4647*s13^4*s23^2 + 7996*s13^3*s23^3 + 4647*s13^2*s23^4 + 1753*
                s13*s23^5 + 1392*s23^6) + s12^7*(1134*s13^7 + 7087*s13^6*
                s23 + 23114*s13^5*s23^2 + 37335*s13^4*s23^3 + 37335*s13^3*
                s23^4 + 23114*s13^2*s23^5 + 7087*s13*s23^6 + 1134*s23^7) + 
             s12^4*s13*s23*(-2697*s13^8 - 831*s13^7*s23 + 23024*s13^6*s23^2 + 
               62242*s13^5*s23^3 + 81832*s13^4*s23^4 + 62242*s13^3*s23^5 + 
               23024*s13^2*s23^6 - 831*s13*s23^7 - 2697*s23^8) + 
             s12^6*(-192*s13^8 + 9894*s13^7*s23 + 32768*s13^6*s23^2 + 67374*
                s13^5*s23^3 + 88592*s13^4*s23^4 + 67374*s13^3*s23^5 + 32768*
                s13^2*s23^6 + 9894*s13*s23^7 - 192*s23^8) + 
             s12^5*(-318*s13^9 + 849*s13^8*s23 + 21279*s13^7*s23^2 + 64641*
                s13^6*s23^3 + 100421*s13^5*s23^4 + 100421*s13^4*s23^5 + 64641*
                s13^3*s23^6 + 21279*s13^2*s23^7 + 849*s13*s23^8 - 318*
                s23^9) + s12^3*s13*s23*(177*s13^9 - 4976*s13^8*s23 - 5592*
                s13^7*s23^2 + 12501*s13^6*s23^3 + 32884*s13^5*s23^4 + 32884*
                s13^4*s23^5 + 12501*s13^3*s23^6 - 5592*s13^2*s23^7 - 4976*s13*
                s23^8 + 177*s23^9))) + p1q^3*(p3q^3*(s12 + s23)*
            (61*s13^4*s23^5*(s13 + s23)^4 - s12^9*s13*s23*(418*s13^2 + 529*
                s13*s23 + 39*s23^2) + 6*s12^10*(8*s13^3 + 13*s13^2*s23 + 13*
                s13*s23^2 + 12*s23^3) + s12*s13^3*s23^4*(s13 + s23)^2*
              (368*s13^3 + 227*s13^2*s23 + 223*s13*s23^2 + 303*s23^3) - 
             s12^8*(288*s13^5 + 1393*s13^4*s23 + 2792*s13^3*s23^2 + 1951*
                s13^2*s23^3 + 408*s13*s23^4 + 72*s23^5) - 
             s12^7*(384*s13^6 + 2804*s13^5*s23 + 5509*s13^4*s23^2 + 1553*
                s13^3*s23^3 - 1213*s13^2*s23^4 + 443*s13*s23^5 - 24*s23^6) + 
             s12^2*s13^2*s23^3*(1035*s13^6 + 2421*s13^5*s23 + 3078*s13^4*
                s23^2 + 2358*s13^3*s23^3 + 223*s13^2*s23^4 - 150*s13*s23^5 + 
               293*s23^6) + s12^4*s13*s23*(427*s13^7 + 360*s13^6*s23 + 1991*
                s13^5*s23^2 + 8977*s13^4*s23^3 + 14630*s13^3*s23^4 + 9408*
                s13^2*s23^5 + 587*s13*s23^6 - 1230*s23^7) + 
             s12^5*s23*(-730*s13^7 - 2811*s13^6*s23 + 98*s13^5*s23^2 + 10596*
                s13^4*s23^3 + 15137*s13^3*s23^4 + 8149*s13^2*s23^5 + 1381*s13*
                s23^6 - 120*s23^7) + s12^3*s13*s23^2*(1185*s13^7 + 2418*s13^6*
                s23 + 4711*s13^5*s23^2 + 8521*s13^4*s23^3 + 6022*s13^3*
                s23^4 - 1067*s13^2*s23^5 - 2025*s13*s23^6 + 21*s23^7) - 
             s12^6*(144*s13^7 + 3064*s13^6*s23 + 5310*s13^5*s23^2 + 763*s13^4*
                s23^3 - 6468*s13^3*s23^4 - 7201*s13^2*s23^5 - 2480*s13*
                s23^6 + 96*s23^7)) + p2q*p3q^2*(6*s12^11*s23*(5*s13^2 + 12*
                s13*s23 + 9*s23^2) - 61*s13^3*s23^5*(s13 + s23)^3*
              (5*s13^3 - 2*s13^2*s23 - 4*s13*s23^2 + s23^3) + 
             s12^10*(-192*s13^4 - 784*s13^3*s23 - 683*s13^2*s23^2 + 11*s13*
                s23^3 + 54*s23^4) - s12^9*(240*s13^5 + 1101*s13^4*s23 + 2637*
                s13^3*s23^2 + 1576*s13^2*s23^3 - 362*s13*s23^4 - 234*s23^5) - 
             s12*s13^2*s23^4*(s13 + s23)^2*(1326*s13^5 + 106*s13^4*s23 - 216*
                s13^3*s23^2 - 5*s13^2*s23^3 - 805*s13*s23^4 + 82*s23^5) + 
             s12^8*(432*s13^6 - 522*s13^5*s23 + 197*s13^4*s23^2 + 5895*s13^3*
                s23^3 + 5183*s13^2*s23^4 + 601*s13*s23^5 + 450*s23^6) + 
             s12^7*(816*s13^7 + 2476*s13^6*s23 + 10248*s13^5*s23^2 + 23023*
                s13^4*s23^3 + 28629*s13^3*s23^4 + 17907*s13^2*s23^5 + 3599*
                s13*s23^6 - 294*s23^7) + s12^6*(336*s13^8 + 5664*s13^7*s23 + 
               16645*s13^6*s23^2 + 40277*s13^5*s23^3 + 61266*s13^4*s23^4 + 
               47708*s13^3*s23^5 + 19142*s13^2*s23^6 + 3254*s13*s23^7 - 918*
                s23^8) + s12^5*s23*(2403*s13^8 + 14551*s13^7*s23 + 38762*
                s13^6*s23^2 + 65114*s13^5*s23^3 + 67398*s13^4*s23^4 + 34382*
                s13^3*s23^5 + 2246*s13^2*s23^6 - 3712*s13*s23^7 - 378*
                s23^8) - s12^2*s13*s23^3*(2327*s13^8 + 2764*s13^7*s23 - 2285*
                s13^6*s23^2 - 3334*s13^5*s23^3 + 1965*s13^4*s23^4 + 4107*
                s13^3*s23^5 + 470*s13^2*s23^6 - 1049*s13*s23^7 + 11*s23^8) + 
             s12^3*s13*s23^2*(-1866*s13^8 + 1433*s13^7*s23 + 12609*s13^6*
                s23^2 + 19193*s13^5*s23^3 + 12513*s13^4*s23^4 - 3489*s13^3*
                s23^5 - 10627*s13^2*s23^6 - 4109*s13*s23^7 + 399*s23^8) + 
             s12^4*s23*(-550*s13^9 + 4209*s13^8*s23 + 19160*s13^7*s23^2 + 
               39869*s13^6*s23^3 + 49805*s13^5*s23^4 + 29979*s13^4*s23^5 - 
               1660*s13^3*s23^6 - 10275*s13^2*s23^7 - 3135*s13*s23^8 + 30*
                s23^9)) + p2q^3*(s13 + s23)*(122*s13^4*s23^4*(s13 + s23)^3*
              (2*s13^2 - 5*s13*s23 + 2*s23^2) + 8*s12^9*s13*s23*
              (10*s13^2 + 33*s13*s23 + 10*s23^2) + s12*s13^3*s23^3*
              (s13 + s23)^2*(561*s13^4 - 883*s13^3*s23 - 1066*s13^2*s23^2 - 
               883*s13*s23^3 + 561*s23^4) - 6*s12^8*(16*s13^5 + 25*s13^4*
                s23 - 256*s13^3*s23^2 - 256*s13^2*s23^3 + 25*s13*s23^4 + 16*
                s23^5) + s12^7*(-240*s13^6 - 397*s13^5*s23 + 2361*s13^4*
                s23^2 + 5556*s13^3*s23^3 + 2361*s13^2*s23^4 - 397*s13*s23^5 - 
               240*s23^6) - 4*s12^6*(36*s13^7 + 206*s13^6*s23 - 136*s13^5*
                s23^2 - 2441*s13^4*s23^3 - 2441*s13^3*s23^4 - 136*s13^2*
                s23^5 + 206*s13*s23^6 + 36*s23^7) + 2*s12^2*s13^2*s23^2*
              (256*s13^7 - 267*s13^6*s23 - 1667*s13^5*s23^2 - 1902*s13^4*
                s23^3 - 1902*s13^3*s23^4 - 1667*s13^2*s23^5 - 267*s13*s23^6 + 
               256*s23^7) + 2*s12^5*(24*s13^8 - 597*s13^7*s23 - 1202*s13^6*
                s23^2 + 3131*s13^5*s23^3 + 7788*s13^4*s23^4 + 3131*s13^3*
                s23^5 - 1202*s13^2*s23^6 - 597*s13*s23^7 + 24*s23^8) + 
             s12^3*s13*s23*(263*s13^8 - 1013*s13^7*s23 - 4211*s13^6*s23^2 - 
               1458*s13^5*s23^3 + 3266*s13^4*s23^4 - 1458*s13^3*s23^5 - 4211*
                s13^2*s23^6 - 1013*s13*s23^7 + 263*s23^8) + 
             s12^4*(48*s13^9 - 274*s13^8*s23 - 3384*s13^7*s23^2 - 2278*s13^6*
                s23^3 + 9914*s13^5*s23^4 + 9914*s13^4*s23^5 - 2278*s13^3*
                s23^6 - 3384*s13^2*s23^7 - 274*s13*s23^8 + 48*s23^9)) + 
           p2q^2*p3q*(-6*s12^10*s23*(21*s13^3 + 37*s13^2*s23 + 18*s13*s23^2 + 
               6*s23^3) + 61*s13^3*s23^4*(s13 + s23)^3*(3*s13^4 - 12*s13^3*
                s23 - 2*s13^2*s23^2 + 8*s13*s23^3 - s23^4) + 
             s12^9*(240*s13^5 + 852*s13^4*s23 + 830*s13^3*s23^2 + 441*s13^2*
                s23^3 + 235*s13*s23^4 + 36*s23^5) + s12^7*s23*
              (2743*s13^6 + 15816*s13^5*s23 + 30919*s13^4*s23^2 + 27161*s13^3*
                s23^3 + 9796*s13^2*s23^4 - 311*s13*s23^5 - 840*s23^6) + 
             s12^8*(480*s13^6 + 1892*s13^5*s23 + 7075*s13^4*s23^2 + 10895*
                s13^3*s23^3 + 5212*s13^2*s23^4 - 260*s13*s23^5 - 120*s23^6) + 
             s12*s13^2*s23^3*(s13 + s23)^2*(479*s13^6 - 1966*s13^5*s23 - 1857*
                s13^4*s23^2 - 445*s13^3*s23^3 + 72*s13^2*s23^4 + 1145*s13*
                s23^5 - 82*s23^6) + s12^6*(-480*s13^8 + 1922*s13^7*s23 + 
               15815*s13^6*s23^2 + 47689*s13^5*s23^3 + 62396*s13^4*s23^4 + 
               32924*s13^3*s23^5 + 3859*s13^2*s23^6 - 1677*s13*s23^7 - 900*
                s23^8) + s12^5*(-240*s13^9 - 1666*s13^8*s23 + 6296*s13^7*
                s23^2 + 40641*s13^6*s23^3 + 75545*s13^5*s23^4 + 59205*s13^4*
                s23^5 + 11957*s13^3*s23^6 - 9039*s13^2*s23^7 - 4597*s13*
                s23^8 - 156*s23^9) + s12^2*s13*s23^2*(453*s13^9 - 2707*s13^8*
                s23 - 7098*s13^7*s23^2 - 1040*s13^6*s23^3 + 4385*s13^5*
                s23^4 - 3083*s13^4*s23^5 - 6269*s13^3*s23^6 - 453*s13^2*
                s23^7 + 1235*s13*s23^8 - 11*s23^9) + s12^4*s23*
              (-1592*s13^9 - 3433*s13^8*s23 + 12027*s13^7*s23^2 + 51053*s13^6*
                s23^3 + 61355*s13^5*s23^4 + 17763*s13^4*s23^5 - 16599*s13^3*
                s23^6 - 12168*s13^2*s23^7 - 1952*s13*s23^8 + 96*s23^9) + 
             s12^3*s13*s23*(167*s13^9 - 3254*s13^8*s23 - 5704*s13^7*s23^2 + 
               10487*s13^6*s23^3 + 31019*s13^5*s23^4 + 17427*s13^4*s23^5 - 
               11786*s13^3*s23^6 - 14829*s13^2*s23^7 - 3200*s13*s23^8 + 665*
                s23^9))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*
         s13^2*(s12 + s13)^2*s23^2*(s12 + s23)^2*(s13 + s23)*
         (p1q^3*s23*(s12 + s23)*(s13 + s23) + (p2q + p3q)*(s12 + s13)*
           (p3q^2*s12*(s12 + s23) + p2q^2*s13*(s13 + s23) - 
            p2q*p3q*(s23*(s13 + s23) + s12*(2*s13 + s23))) - 
          p1q*(p2q^2*(s13 + s23)*(s12^2 - s13*(s13 - 2*s23) + s12*s23) - 
            p3q^2*(s12 + s23)*(s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))) - 
       (ep*(p1q^6*(s12 + s13)*s23^3*(s12 + s23)^2*(s13 + s23)*
           (19*s13^3*s23^2*(s13 + s23)^2 + 2*s12^5*(7*s13^2 + 3*s13*s23 + 
              3*s23^2) + 2*s12^4*(13*s13^3 + 13*s13^2*s23 + 6*s13*s23^2 + 
              6*s23^3) - s12*s13^2*s23*(4*s13^3 + 8*s13^2*s23 + 
              23*s13*s23^2 + 19*s23^3) + s12^3*(-38*s13^4 - 12*s13^3*s23 + 
              6*s13^2*s23^2 + 6*s23^4) - s12^2*s13*(50*s13^4 + 84*s13^3*s23 + 
              53*s13^2*s23^2 + 25*s13*s23^3 + 6*s23^4)) - 
          p1q^5*s23^2*(s12 + s23)*(p2q*(s13 + s23)*
             (19*s13^3*s23^3*(s13 + s23)^2*(4*s13^2 - s13*s23 - s23^2) + 
              2*s12^8*(5*s13^2 + s13*s23 + 3*s23^2) + s12^7*(280*s13^3 + 
                276*s13^2*s23 + 230*s13*s23^2 + 32*s23^3) + 
              s12^6*(484*s13^4 + 1025*s13^3*s23 + 854*s13^2*s23^2 + 
                375*s13*s23^3 + 20*s23^4) + s12*s13^2*s23^2*(43*s13^5 + 
                212*s13^4*s23 + 154*s13^3*s23^2 - 97*s13^2*s23^3 - 
                99*s13*s23^4 - 17*s23^5) + s12^5*(144*s13^5 + 1327*s13^4*
                 s23 + 1296*s13^3*s23^2 + 562*s13^2*s23^3 + 19*s13*s23^4 - 
                12*s23^5) - s12^2*s13*s23*(184*s13^6 + 17*s13^5*s23 - 
                424*s13^4*s23^2 + 80*s13^3*s23^3 + 466*s13^2*s23^4 + 
                107*s13*s23^5 - 22*s23^6) + s12^4*(-190*s13^6 + 433*s13^5*
                 s23 + 1303*s13^4*s23^2 + 362*s13^3*s23^3 - 495*s13^2*s23^4 - 
                191*s13*s23^5 + 14*s23^6) - s12^3*(120*s13^7 + 327*s13^6*
                 s23 - 557*s13^5*s23^2 - 461*s13^4*s23^3 + 585*s13^3*s23^4 + 
                559*s13^2*s23^5 + 41*s13*s23^6 - 20*s23^7)) + 
            p3q*(19*s13^3*s23^3*(s13 + s23)^3*(s13^2 - 2*s13*s23 - s23^2) + 
              s12^8*(64*s13^3 + 86*s13^2*s23 + 32*s13*s23^2 + 24*s23^3) + 
              s12*s13^2*s23^2*(s13 + s23)^2*(15*s13^4 + 25*s13^3*s23 - 
                74*s13^2*s23^2 - 82*s13*s23^3 - 17*s23^4) + 
              s12^7*(366*s13^4 + 792*s13^3*s23 + 702*s13^2*s23^2 + 
                356*s13*s23^3 + 80*s23^4) + s12^6*(392*s13^5 + 1411*s13^4*
                 s23 + 1973*s13^3*s23^2 + 1373*s13^2*s23^3 + 503*s13*s23^4 + 
                56*s23^5) + s12^5*(-12*s13^6 + 835*s13^5*s23 + 1823*s13^4*
                 s23^2 + 1449*s13^3*s23^3 + 522*s13^2*s23^4 + 37*s13*s23^5 - 
                12*s23^6) + s12^4*(-152*s13^7 + 65*s13^6*s23 + 954*s13^5*
                 s23^2 + 729*s13^4*s23^3 - 620*s13^3*s23^4 - 791*s13^2*
                 s23^5 - 185*s13*s23^6 + 8*s23^7) + s12^2*s13*s23*(
                -54*s13^7 + 79*s13^6*s23 + 468*s13^5*s23^2 + 179*s13^4*
                 s23^3 - 583*s13^3*s23^4 - 509*s13^2*s23^5 - 60*s13*s23^6 + 
                22*s23^7) - s12^3*(50*s13^8 + 119*s13^7*s23 - 478*s13^6*
                 s23^2 - 763*s13^5*s23^3 + 472*s13^4*s23^4 + 1246*s13^3*
                 s23^5 + 599*s13^2*s23^6 + 21*s13*s23^7 - 20*s23^8))) + 
          (s12 + s13)*(p2q^6*s13^3*(s12 + s23)*(s13 + s23)*
             (19*s13^3*s23^3*(s13 + s23)^2 + 2*s12^6*(3*s13^2 + 3*s13*s23 + 
                7*s23^2) + 2*s12^5*(9*s13^3 + 9*s13^2*s23 + 20*s13*s23^2 + 
                13*s23^3) + s12*s13^2*s23^2*(-19*s13^3 - 4*s13^2*s23 + 
                30*s13*s23^2 + 15*s23^3) + 2*s12^4*(9*s13^4 + 6*s13^3*s23 + 
                16*s13^2*s23^2 + 7*s13*s23^3 - 19*s23^4) - 2*s12^2*s13*s23*(
                3*s13^4 + 22*s13^3*s23 + 38*s13^2*s23^2 + 46*s13*s23^3 + 
                27*s23^4) + s12^3*(6*s13^5 - 6*s13^4*s23 - 19*s13^3*s23^2 - 
                65*s13^2*s23^3 - 122*s13*s23^4 - 50*s23^5)) + 
            p3q^6*s12^3*(s12 + s23)*(46*s12^7*(s13^2 + s23^2) - 
              s13^3*s23^3*(111*s13^3 + 373*s13^2*s23 + 373*s13*s23^2 + 
                111*s23^3) + s12^6*(238*s13^3 + 244*s13^2*s23 + 
                244*s13*s23^2 + 238*s23^3) - s12*s13^2*s23^2*(168*s13^4 + 
                893*s13^3*s23 + 1218*s13^2*s23^2 + 893*s13*s23^3 + 
                168*s23^4) + s12^5*(378*s13^4 + 701*s13^3*s23 + 694*s13^2*
                 s23^2 + 701*s13*s23^3 + 378*s23^4) - s12^2*s13*s23*(
                27*s13^5 + 541*s13^4*s23 + 1302*s13^3*s23^2 + 1302*s13^2*
                 s23^3 + 541*s13*s23^4 + 27*s23^5) + s12^4*(226*s13^5 + 
                679*s13^4*s23 + 703*s13^3*s23^2 + 703*s13^2*s23^3 + 
                679*s13*s23^4 + 226*s23^5) + s12^3*(40*s13^6 + 195*s13^5*
                 s23 - 166*s13^4*s23^2 - 270*s13^3*s23^3 - 166*s13^2*s23^4 + 
                195*s13*s23^5 + 40*s23^6)) + p2q*p3q^5*s12^2*
             (s12^9*(52*s13^2 + 86*s23^2) + s13^3*s23^4*(s13 + s23)^2*(
                117*s13^2 + 252*s13*s23 + 119*s23^2) + 2*s12^8*(66*s13^3 + 
                152*s13^2*s23 + 160*s13*s23^2 + 249*s23^3) + 
              s12^7*(-316*s13^4 - 366*s13^3*s23 + 134*s13^2*s23^2 + 
                672*s13*s23^3 + 912*s23^4) - s12^6*(920*s13^5 + 2833*s13^4*
                 s23 + 3538*s13^3*s23^2 + 2042*s13^2*s23^3 - 39*s13*s23^4 - 
                568*s23^5) + s12*s13^2*s23^3*(381*s13^5 + 1747*s13^4*s23 + 
                2362*s13^3*s23^2 + 1723*s13^2*s23^3 + 911*s13*s23^4 + 
                184*s23^5) + s12^2*s13*s23^2*(333*s13^6 + 1785*s13^5*s23 + 
                1907*s13^4*s23^2 + 1357*s13^3*s23^3 + 466*s13^2*s23^4 + 
                411*s13*s23^5 + 35*s23^6) - s12^5*(624*s13^6 + 3553*s13^5*
                 s23 + 7763*s13^4*s23^2 + 7773*s13^3*s23^3 + 5067*s13^2*
                 s23^4 + 944*s13*s23^5 + 78*s23^6) - s12^3*s23*(21*s13^7 + 
                273*s13^6*s23 + 2023*s13^5*s23^2 + 3654*s13^4*s23^3 + 
                3638*s13^3*s23^4 + 1231*s13^2*s23^5 + 216*s13*s23^6 + 
                40*s23^7) - s12^4*(100*s13^7 + 1411*s13^6*s23 + 4931*s13^5*
                 s23^2 + 9034*s13^4*s23^3 + 8045*s13^3*s23^4 + 4601*s13^2*
                 s23^5 + 882*s13*s23^6 + 186*s23^7)) + p2q^2*p3q^4*s12*
             (s13^4*s23^4*(s13 + s23)^3*(13*s13 + 2*s23) + s12^10*(6*s13^2 + 
                40*s23^2) - s12*s13^3*s23^3*(s13 + s23)^2*(72*s13^3 + 
                24*s13^2*s23 - 550*s13*s23^2 - 333*s23^3) - 
              2*s12^9*(65*s13^3 - 3*s13^2*s23 + 27*s13*s23^2 - 87*s23^3) - 
              s12^8*(670*s13^4 + 1617*s13^3*s23 + 1508*s13^2*s23^2 + 
                1225*s13*s23^3 - 36*s23^4) - s12^7*(510*s13^5 + 2599*s13^4*
                 s23 + 4981*s13^3*s23^2 + 5088*s13^2*s23^3 + 3156*s13*s23^4 + 
                616*s23^5) + s12^6*(500*s13^6 + 940*s13^5*s23 - 1946*s13^4*
                 s23^2 - 5087*s13^3*s23^3 - 6485*s13^2*s23^4 - 3170*s13*
                 s23^5 - 924*s23^6) + s12^2*s13^2*s23^2*(-164*s13^6 - 
                100*s13^5*s23 + 2891*s13^4*s23^2 + 5784*s13^3*s23^3 + 
                5228*s13^2*s23^4 + 2716*s13*s23^5 + 445*s23^6) + 
              s12^5*(536*s13^7 + 3520*s13^6*s23 + 7429*s13^5*s23^2 + 
                4811*s13^4*s23^3 + 486*s13^3*s23^4 - 2612*s13^2*s23^5 - 
                1438*s13*s23^6 - 486*s23^7) + s12^3*s13*s23*(-19*s13^7 + 
                1108*s13^6*s23 + 6616*s13^5*s23^2 + 11418*s13^4*s23^3 + 
                11141*s13^3*s23^4 + 5882*s13^2*s23^5 + 1806*s13*s23^6 + 
                64*s23^7) + s12^4*(60*s13^8 + 1585*s13^7*s23 + 7080*s13^6*
                 s23^2 + 12953*s13^5*s23^3 + 12005*s13^4*s23^4 + 
                5578*s13^3*s23^5 + 1654*s13^2*s23^6 - 189*s13*s23^7 - 
                80*s23^8)) - p2q^5*p3q*s13^2*(-19*s13^3*s23^3*(s13 + s23)^3*(
                s13^2 + 2*s13*s23 - s23^2) + s12^8*(24*s13^3 + 32*s13^2*s23 + 
                86*s13*s23^2 + 64*s23^3) - s12*s13^2*s23^2*(s13 + s23)^2*(
                17*s13^4 + 82*s13^3*s23 + 74*s13^2*s23^2 - 25*s13*s23^3 - 
                15*s23^4) + s12^7*(80*s13^4 + 356*s13^3*s23 + 702*s13^2*
                 s23^2 + 792*s13*s23^3 + 366*s23^4) + s12^6*(56*s13^5 + 
                503*s13^4*s23 + 1373*s13^3*s23^2 + 1973*s13^2*s23^3 + 
                1411*s13*s23^4 + 392*s23^5) + s12^5*(-12*s13^6 + 
                37*s13^5*s23 + 522*s13^4*s23^2 + 1449*s13^3*s23^3 + 
                1823*s13^2*s23^4 + 835*s13*s23^5 - 12*s23^6) + 
              s12^4*(8*s13^7 - 185*s13^6*s23 - 791*s13^5*s23^2 - 
                620*s13^4*s23^3 + 729*s13^3*s23^4 + 954*s13^2*s23^5 + 
                65*s13*s23^6 - 152*s23^7) + s12^2*s13*s23*(22*s13^7 - 
                60*s13^6*s23 - 509*s13^5*s23^2 - 583*s13^4*s23^3 + 
                179*s13^3*s23^4 + 468*s13^2*s23^5 + 79*s13*s23^6 - 
                54*s23^7) + s12^3*(20*s13^8 - 21*s13^7*s23 - 599*s13^6*
                 s23^2 - 1246*s13^5*s23^3 - 472*s13^4*s23^4 + 763*s13^3*
                 s23^5 + 478*s13^2*s23^6 - 119*s13*s23^7 - 50*s23^8)) + 
            p2q^3*p3q^3*(-19*s13^5*s23^4*(s13 + s23)^4 - s12*s13^4*s23^3*
               (s13 + s23)^2*(49*s13^3 + 122*s13^2*s23 + 65*s13*s23^2 + 
                11*s23^3) - 2*s12^10*(12*s13^3 + 4*s13^2*s23 + 65*s13*s23^2 + 
                20*s23^3) + s12^9*(60*s13^4 - 284*s13^3*s23 - 548*s13^2*
                 s23^2 - 862*s13*s23^3 - 260*s23^4) + s12^8*(740*s13^5 + 
                1915*s13^4*s23 + 1195*s13^3*s23^2 - 199*s13^2*s23^3 - 
                1237*s13*s23^4 - 580*s23^5) + s12^7*(1040*s13^6 + 
                5135*s13^5*s23 + 8292*s13^4*s23^2 + 6892*s13^3*s23^3 + 
                2155*s13^2*s23^4 - 324*s13*s23^5 - 580*s23^6) + 
              s12^2*s13^3*s23^2*(9*s13^6 - 245*s13^5*s23 - 1325*s13^4*s23^2 - 
                1623*s13^3*s23^3 + 44*s13^2*s23^4 + 955*s13*s23^5 + 
                359*s23^6) + s12^6*(240*s13^7 + 3048*s13^6*s23 + 
                10285*s13^5*s23^2 + 14117*s13^4*s23^3 + 11465*s13^3*s23^4 + 
                4175*s13^2*s23^5 + 284*s13*s23^6 - 260*s23^7) + 
              s12^3*s13^2*s23*(49*s13^7 - 600*s13^6*s23 - 3098*s13^5*s23^2 - 
                2961*s13^4*s23^3 + 735*s13^3*s23^4 + 3285*s13^2*s23^5 + 
                2418*s13*s23^6 + 380*s23^7) + s12^5*(-124*s13^8 - 
                588*s13^7*s23 + 1280*s13^6*s23^2 + 8707*s13^5*s23^3 + 
                13610*s13^4*s23^4 + 9852*s13^3*s23^5 + 3765*s13^2*s23^6 + 
                122*s13*s23^7 - 40*s23^8) + s12^4*s13*(20*s13^8 - 
                643*s13^7*s23 - 2935*s13^6*s23^2 - 2143*s13^5*s23^3 + 
                3520*s13^4*s23^4 + 8159*s13^3*s23^5 + 5883*s13^2*s23^6 + 
                1784*s13*s23^7 + 19*s23^8)) + p2q^4*p3q^2*s13*
             (19*s13^4*s23^3*(s13 + s23)^3*(s13^2 - 2*s23^2) + 
              2*s12^9*(18*s13^3 + 14*s13^2*s23 + 78*s13*s23^2 + 45*s23^3) + 
              s12*s13^3*s23^2*(s13 + s23)^2*(17*s13^4 + 33*s13^3*s23 - 
                95*s13^2*s23^2 - 120*s13*s23^3 - 28*s23^4) + 
              2*s12^8*(40*s13^4 + 296*s13^3*s23 + 574*s13^2*s23^2 + 
                693*s13*s23^3 + 289*s23^4) + s12^7*(-210*s13^5 - 
                147*s13^4*s23 + 1240*s13^3*s23^2 + 2967*s13^2*s23^3 + 
                2670*s13*s23^4 + 1028*s23^5) + s12^6*(-470*s13^6 - 
                2441*s13^5*s23 - 3172*s13^4*s23^2 - 319*s13^3*s23^3 + 
                3055*s13^2*s23^4 + 2501*s13*s23^5 + 672*s23^6) - 
              s12^5*(190*s13^7 + 2279*s13^6*s23 + 6480*s13^5*s23^2 + 
                6388*s13^4*s23^3 + 1394*s13^3*s23^4 - 2008*s13^2*s23^5 - 
                1601*s13*s23^6 - 122*s23^7) + s12^2*s13^2*s23*(-22*s13^7 + 
                94*s13^6*s23 + 409*s13^5*s23^2 - 363*s13^4*s23^3 - 
                1623*s13^3*s23^4 - 962*s13^2*s23^5 + 204*s13*s23^6 + 
                199*s23^7) + s12^4*(6*s13^8 - 457*s13^7*s23 - 2924*s13^6*
                 s23^2 - 6035*s13^5*s23^3 - 5313*s13^4*s23^4 - 792*s13^3*
                 s23^5 + 1494*s13^2*s23^6 + 709*s13*s23^7 - 10*s23^8) + 
              s12^3*s13*(-20*s13^8 + 70*s13^7*s23 + 213*s13^6*s23^2 - 
                1226*s13^5*s23^3 - 3270*s13^4*s23^4 - 2744*s13^3*s23^5 - 
                99*s13^2*s23^6 + 893*s13*s23^7 + 169*s23^8))) + 
          p1q^4*s23*(p3q^2*(s12 + s23)*(-19*s13^3*s23^4*(s13 + s23)^3*(
                2*s13^2 - s23^2) + 2*s12^9*(45*s13^3 + 78*s13^2*s23 + 
                14*s13*s23^2 + 18*s23^3) - s12*s13^2*s23^3*(s13 + s23)^2*(
                28*s13^4 + 120*s13^3*s23 + 95*s13^2*s23^2 - 33*s13*s23^3 - 
                17*s23^4) + 2*s12^8*(289*s13^4 + 693*s13^3*s23 + 
                574*s13^2*s23^2 + 296*s13*s23^3 + 40*s23^4) + 
              s12^7*(1028*s13^5 + 2670*s13^4*s23 + 2967*s13^3*s23^2 + 
                1240*s13^2*s23^3 - 147*s13*s23^4 - 210*s23^5) + 
              s12^6*(672*s13^6 + 2501*s13^5*s23 + 3055*s13^4*s23^2 - 
                319*s13^3*s23^3 - 3172*s13^2*s23^4 - 2441*s13*s23^5 - 
                470*s23^6) + s12^5*(122*s13^7 + 1601*s13^6*s23 + 
                2008*s13^5*s23^2 - 1394*s13^4*s23^3 - 6388*s13^3*s23^4 - 
                6480*s13^2*s23^5 - 2279*s13*s23^6 - 190*s23^7) + 
              s12^2*s13*s23^2*(199*s13^7 + 204*s13^6*s23 - 962*s13^5*s23^2 - 
                1623*s13^4*s23^3 - 363*s13^3*s23^4 + 409*s13^2*s23^5 + 
                94*s13*s23^6 - 22*s23^7) + s12^3*s23*(169*s13^8 + 
                893*s13^7*s23 - 99*s13^6*s23^2 - 2744*s13^5*s23^3 - 
                3270*s13^4*s23^4 - 1226*s13^3*s23^5 + 213*s13^2*s23^6 + 
                70*s13*s23^7 - 20*s23^8) - s12^4*(10*s13^8 - 709*s13^7*s23 - 
                1494*s13^6*s23^2 + 792*s13^5*s23^3 + 5313*s13^4*s23^4 + 
                6035*s13^3*s23^5 + 2924*s13^2*s23^6 + 457*s13*s23^7 - 
                6*s23^8)) + p2q^2*(s13 + s23)*(19*s13^3*s23^4*(s13 + s23)^2*(
                6*s13^3 - 4*s13^2*s23 - 4*s13*s23^2 + s23^3) + 
              2*s12^9*(115*s13^3 + 102*s13^2*s23 + 88*s13*s23^2 + 7*s23^3) + 
              s12^8*(662*s13^4 + 863*s13^3*s23 + 472*s13^2*s23^2 - 
                67*s13*s23^3 - 4*s23^4) + s12^7*(672*s13^5 + 2393*s13^4*s23 + 
                829*s13^3*s23^2 - 989*s13^2*s23^3 - 1267*s13*s23^4 - 
                56*s23^5) + s12^6*(188*s13^6 + 3135*s13^5*s23 + 3344*s13^4*
                 s23^2 - 1401*s13^3*s23^3 - 4088*s13^2*s23^4 - 1646*s13*
                 s23^5 - 24*s23^6) + s12*s13^2*s23^3*(153*s13^6 + 
                496*s13^5*s23 + 83*s13^4*s23^2 - 616*s13^3*s23^3 - 
                340*s13^2*s23^4 + 33*s13*s23^5 + 17*s23^6) + s12^2*s13*s23^2*(
                -187*s13^7 + 686*s13^6*s23 + 1543*s13^5*s23^2 - 691*s13^4*
                 s23^3 - 1536*s13^3*s23^4 + 103*s13^2*s23^5 + 256*s13*s23^6 - 
                22*s23^7) + s12^5*(-142*s13^7 + 1435*s13^6*s23 + 
                5759*s13^5*s23^2 + 1401*s13^4*s23^3 - 4790*s13^3*s23^4 - 
                4127*s13^2*s23^5 - 440*s13*s23^6 + 14*s23^7) + 
              s12^3*s23*(-316*s13^8 + 192*s13^7*s23 + 3436*s13^6*s23^2 + 
                1277*s13^5*s23^3 - 2981*s13^4*s23^4 - 1604*s13^3*s23^5 + 
                639*s13^2*s23^6 + 155*s13*s23^7 - 20*s23^8) - 
              s12^4*(90*s13^8 + 282*s13^7*s23 - 3327*s13^6*s23^2 - 
                4847*s13^5*s23^3 + 1949*s13^4*s23^4 + 4886*s13^3*s23^5 + 
                896*s13^2*s23^6 - 359*s13*s23^7 + 20*s23^8)) + 
            p2q*p3q*(19*s13^3*s23^4*(s13 + s23)^3*(3*s13^3 - 8*s13^2*s23 - 
                3*s13*s23^2 + 2*s23^3) + 2*s12^10*(25*s13^3 + 31*s13^2*s23 + 
                8*s13*s23^2 + 9*s23^3) + 2*s12^9*(284*s13^4 + 707*s13^3*s23 + 
                674*s13^2*s23^2 + 371*s13*s23^3 + 41*s23^4) + 
              s12^8*(1150*s13^5 + 3273*s13^4*s23 + 4222*s13^3*s23^2 + 
                2335*s13^2*s23^3 + 310*s13*s23^4 - 140*s23^5) + 
              s12*s13^2*s23^3*(s13 + s23)^2*(85*s13^5 - 2*s13^4*s23 - 
                563*s13^3*s23^2 - 385*s13^2*s23^3 + 68*s13*s23^4 + 
                34*s23^5) + s12^7*(784*s13^6 + 3774*s13^5*s23 + 4852*s13^4*
                 s23^2 + 298*s13^3*s23^3 - 4389*s13^2*s23^4 - 3781*s13*
                 s23^5 - 640*s23^6) + s12^6*(70*s13^7 + 2798*s13^6*s23 + 
                3987*s13^5*s23^2 - 2955*s13^4*s23^3 - 14337*s13^3*s23^4 - 
                15283*s13^2*s23^5 - 6116*s13*s23^6 - 570*s23^7) + 
              s12^2*s13*s23^2*(-102*s13^8 + 611*s13^7*s23 + 1358*s13^6*
                 s23^2 - 1838*s13^5*s23^3 - 4897*s13^4*s23^4 - 2050*s13^3*
                 s23^5 + 728*s13^2*s23^6 + 320*s13*s23^7 - 44*s23^8) - 
              s12^5*(152*s13^8 - 1020*s13^7*s23 - 4477*s13^6*s23^2 + 
                1238*s13^5*s23^3 + 16635*s13^4*s23^4 + 23041*s13^3*s23^5 + 
                13977*s13^2*s23^6 + 2992*s13*s23^7 + 122*s23^8) + 
              s12^3*s23*(-200*s13^9 + 479*s13^8*s23 + 3581*s13^7*s23^2 + 
                279*s13^6*s23^3 - 9293*s13^5*s23^4 - 9760*s13^4*s23^5 - 
                2361*s13^3*s23^6 + 952*s13^2*s23^7 + 183*s13*s23^8 - 
                40*s23^9) - s12^4*(70*s13^9 + 125*s13^8*s23 - 3033*s13^7*
                 s23^2 - 3579*s13^6*s23^3 + 8053*s13^5*s23^4 + 19505*s13^4*
                 s23^5 + 14255*s13^3*s23^6 + 3466*s13^2*s23^7 + 
                14*s13*s23^8 + 28*s23^9))) - 
          p1q*(p2q^5*s13^2*(s12 + s13)*(s13 + s23)*(-19*s13^3*s23^3*
               (s13 + s23)^2*(s13^2 + s13*s23 - 4*s23^2) + 2*s12^8*(3*s13^2 + 
                s13*s23 + 5*s23^2) + s12^7*(32*s13^3 + 230*s13^2*s23 + 
                276*s13*s23^2 + 280*s23^3) + s12^6*(20*s13^4 + 375*s13^3*
                 s23 + 854*s13^2*s23^2 + 1025*s13*s23^3 + 484*s23^4) + 
              s12*s13^2*s23^2*(-17*s13^5 - 99*s13^4*s23 - 97*s13^3*s23^2 + 
                154*s13^2*s23^3 + 212*s13*s23^4 + 43*s23^5) + 
              s12^5*(-12*s13^5 + 19*s13^4*s23 + 562*s13^3*s23^2 + 
                1296*s13^2*s23^3 + 1327*s13*s23^4 + 144*s23^5) + 
              s12^4*(14*s13^6 - 191*s13^5*s23 - 495*s13^4*s23^2 + 
                362*s13^3*s23^3 + 1303*s13^2*s23^4 + 433*s13*s23^5 - 
                190*s23^6) + s12^2*s13*s23*(22*s13^6 - 107*s13^5*s23 - 
                466*s13^4*s23^2 - 80*s13^3*s23^3 + 424*s13^2*s23^4 - 
                17*s13*s23^5 - 184*s23^6) + s12^3*(20*s13^7 - 41*s13^6*s23 - 
                559*s13^5*s23^2 - 585*s13^4*s23^3 + 461*s13^3*s23^4 + 
                557*s13^2*s23^5 - 327*s13*s23^6 - 120*s23^7)) - 
            p3q^5*s12^2*(s12 + s23)*(s12^9*(86*s13^2 + 52*s23^2) + 
              s13^4*s23^3*(s13 + s23)^2*(119*s13^2 + 252*s13*s23 + 
                117*s23^2) + 2*s12^8*(249*s13^3 + 160*s13^2*s23 + 
                152*s13*s23^2 + 66*s23^3) + 2*s12^7*(456*s13^4 + 
                336*s13^3*s23 + 67*s13^2*s23^2 - 183*s13*s23^3 - 158*s23^4) + 
              s12^6*(568*s13^5 + 39*s13^4*s23 - 2042*s13^3*s23^2 - 
                3538*s13^2*s23^3 - 2833*s13*s23^4 - 920*s23^5) + 
              s12*s13^3*s23^2*(184*s13^5 + 911*s13^4*s23 + 1723*s13^3*s23^2 + 
                2362*s13^2*s23^3 + 1747*s13*s23^4 + 381*s23^5) + 
              s12^2*s13^2*s23*(35*s13^6 + 411*s13^5*s23 + 466*s13^4*s23^2 + 
                1357*s13^3*s23^3 + 1907*s13^2*s23^4 + 1785*s13*s23^5 + 
                333*s23^6) - s12^5*(78*s13^6 + 944*s13^5*s23 + 5067*s13^4*
                 s23^2 + 7773*s13^3*s23^3 + 7763*s13^2*s23^4 + 3553*s13*
                 s23^5 + 624*s23^6) - s12^3*s13*(40*s13^7 + 216*s13^6*s23 + 
                1231*s13^5*s23^2 + 3638*s13^4*s23^3 + 3654*s13^3*s23^4 + 
                2023*s13^2*s23^5 + 273*s13*s23^6 + 21*s23^7) - 
              s12^4*(186*s13^7 + 882*s13^6*s23 + 4601*s13^5*s23^2 + 
                8045*s13^4*s23^3 + 9034*s13^3*s23^4 + 4931*s13^2*s23^5 + 
                1411*s13*s23^6 + 100*s23^7)) - p2q*p3q^4*s12*
             (92*s12^11*(s13^2 + s23^2) - 2*s13^4*s23^4*(s13 + s23)^3*(
                3*s13^2 + 17*s13*s23 + 3*s23^2) + s12^10*(338*s13^3 + 
                444*s13^2*s23 + 444*s13*s23^2 + 338*s23^3) - s12*s13^3*s23^
                3*(s13 + s23)^2*(110*s13^4 - 157*s13^3*s23 - 864*s13^2*
                 s23^2 - 157*s13*s23^3 + 110*s23^4) - 2*s12^9*(145*s13^4 + 
                456*s13^3*s23 + 386*s13^2*s23^2 + 456*s13*s23^3 + 
                145*s23^4) - s12^8*(1860*s13^5 + 5705*s13^4*s23 + 
                8101*s13^3*s23^2 + 8101*s13^2*s23^3 + 5705*s13*s23^4 + 
                1860*s23^5) - 4*s12^7*(445*s13^6 + 1818*s13^5*s23 + 
                3760*s13^4*s23^2 + 3806*s13^3*s23^3 + 3760*s13^2*s23^4 + 
                1818*s13*s23^5 + 445*s23^6) + 2*s12^3*s13^2*s23^2*(
                650*s13^6 + 4722*s13^5*s23 + 9627*s13^4*s23^2 + 12298*s13^3*
                 s23^3 + 9627*s13^2*s23^4 + 4722*s13*s23^5 + 650*s23^6) + 
              s12^2*s13^2*s23^2*(-154*s13^7 + 574*s13^6*s23 + 5529*s13^5*
                 s23^2 + 9655*s13^4*s23^3 + 9655*s13^3*s23^4 + 5529*s13^2*
                 s23^5 + 574*s13*s23^6 - 154*s23^7) - 2*s12^6*(109*s13^7 + 
                1137*s13^6*s23 + 3261*s13^5*s23^2 + 4490*s13^4*s23^3 + 
                4490*s13^3*s23^4 + 3261*s13^2*s23^5 + 1137*s13*s23^6 + 
                109*s23^7) + 2*s12^5*(149*s13^8 + 836*s13^7*s23 + 
                3508*s13^6*s23^2 + 4970*s13^5*s23^3 + 7094*s13^4*s23^4 + 
                4970*s13^3*s23^5 + 3508*s13^2*s23^6 + 836*s13*s23^7 + 
                149*s23^8) + s12^4*(60*s13^9 + 1023*s13^8*s23 + 6929*s13^7*
                 s23^2 + 19307*s13^6*s23^3 + 27171*s13^5*s23^4 + 
                27171*s13^4*s23^5 + 19307*s13^3*s23^6 + 6929*s13^2*s23^7 + 
                1023*s13*s23^8 + 60*s23^9)) - p2q^2*p3q^3*
             (-19*s13^5*(s13 - 2*s23)*s23^4*(s13 + s23)^4 + s12^12*(6*s13^2 + 
                40*s23^2) - 2*s12^11*(89*s13^3 + 5*s13^2*s23 - 25*s13*s23^2 - 
                54*s23^3) - s12*s13^4*s23^3*(s13 + s23)^2*(30*s13^4 + 
                9*s13^3*s23 - 137*s13^2*s23^2 - 153*s13*s23^3 - 56*s23^4) - 
              2*s12^10*(589*s13^4 + 1440*s13^3*s23 + 1192*s13^2*s23^2 + 
                909*s13*s23^3 + 188*s23^4) - s12^9*(1570*s13^5 + 
                5683*s13^4*s23 + 7951*s13^3*s23^2 + 6380*s13^2*s23^3 + 
                3618*s13*s23^4 + 1044*s23^5) + s12^8*(410*s13^6 + 
                1016*s13^5*s23 - 1969*s13^4*s23^2 - 163*s13^3*s23^3 - 
                1251*s13^2*s23^4 + 209*s13*s23^5 - 316*s23^6) + 
              s12^2*s13^3*s23^2*(26*s13^7 - 396*s13^6*s23 - 1205*s13^5*
                 s23^2 + 1133*s13^4*s23^3 + 4791*s13^3*s23^4 + 3238*s13^2*
                 s23^5 + 83*s13*s23^6 - 280*s23^7) + s12^7*(1666*s13^7 + 
                9375*s13^6*s23 + 20979*s13^5*s23^2 + 25376*s13^4*s23^3 + 
                23699*s13^3*s23^4 + 15367*s13^2*s23^5 + 5292*s13*s23^6 + 
                776*s23^7) + s12^3*s13^2*s23*(27*s13^8 - 995*s13^7*s23 - 
                2912*s13^6*s23^2 + 3939*s13^5*s23^3 + 14263*s13^4*s23^4 + 
                16827*s13^3*s23^5 + 9114*s13^2*s23^6 + 294*s13*s23^7 - 
                427*s23^8) + s12^4*s13*s23*(-768*s13^8 - 2151*s13^7*s23 + 
                7731*s13^6*s23^2 + 28197*s13^5*s23^3 + 40956*s13^4*s23^4 + 
                31554*s13^3*s23^5 + 13475*s13^2*s23^6 + 1195*s13*s23^7 - 
                69*s23^8) + s12^6*(602*s13^8 + 6488*s13^7*s23 + 27702*s13^6*
                 s23^2 + 48034*s13^5*s23^3 + 55686*s13^4*s23^4 + 
                41508*s13^3*s23^5 + 22186*s13^2*s23^6 + 4806*s13*s23^7 + 
                572*s23^8) + s12^5*(-78*s13^9 + 147*s13^8*s23 + 9181*s13^7*
                 s23^2 + 37226*s13^6*s23^3 + 57021*s13^5*s23^4 + 
                55153*s13^4*s23^5 + 35796*s13^3*s23^6 + 11202*s13^2*s23^7 + 
                1404*s13*s23^8 + 80*s23^9)) + p2q^4*p3q*s13*
             (-19*s13^4*s23^3*(s13 + s23)^3*(2*s13^3 - 3*s13^2*s23 - 
                8*s13*s23^2 + 3*s23^3) - 2*s12^10*(9*s13^3 + 8*s13^2*s23 + 
                31*s13*s23^2 + 25*s23^3) - 2*s12^9*(41*s13^4 + 371*s13^3*
                 s23 + 674*s13^2*s23^2 + 707*s13*s23^3 + 284*s23^4) + 
              s12^8*(140*s13^5 - 310*s13^4*s23 - 2335*s13^3*s23^2 - 
                4222*s13^2*s23^3 - 3273*s13*s23^4 - 1150*s23^5) - 
              s12*s13^3*s23^2*(s13 + s23)^2*(34*s13^5 + 68*s13^4*s23 - 
                385*s13^3*s23^2 - 563*s13^2*s23^3 - 2*s13*s23^4 + 85*s23^5) + 
              s12^7*(640*s13^6 + 3781*s13^5*s23 + 4389*s13^4*s23^2 - 
                298*s13^3*s23^3 - 4852*s13^2*s23^4 - 3774*s13*s23^5 - 
                784*s23^6) + s12^6*(570*s13^7 + 6116*s13^6*s23 + 
                15283*s13^5*s23^2 + 14337*s13^4*s23^3 + 2955*s13^3*s23^4 - 
                3987*s13^2*s23^5 - 2798*s13*s23^6 - 70*s23^7) + 
              s12^2*s13^2*s23*(44*s13^8 - 320*s13^7*s23 - 728*s13^6*s23^2 + 
                2050*s13^5*s23^3 + 4897*s13^4*s23^4 + 1838*s13^3*s23^5 - 
                1358*s13^2*s23^6 - 611*s13*s23^7 + 102*s23^8) + 
              s12^5*(122*s13^8 + 2992*s13^7*s23 + 13977*s13^6*s23^2 + 
                23041*s13^5*s23^3 + 16635*s13^4*s23^4 + 1238*s13^3*s23^5 - 
                4477*s13^2*s23^6 - 1020*s13*s23^7 + 152*s23^8) + 
              s12^4*(28*s13^9 + 14*s13^8*s23 + 3466*s13^7*s23^2 + 
                14255*s13^6*s23^3 + 19505*s13^5*s23^4 + 8053*s13^4*s23^5 - 
                3579*s13^3*s23^6 - 3033*s13^2*s23^7 + 125*s13*s23^8 + 
                70*s23^9) + s12^3*s13*(40*s13^9 - 183*s13^8*s23 - 
                952*s13^7*s23^2 + 2361*s13^6*s23^3 + 9760*s13^5*s23^4 + 
                9293*s13^4*s23^5 - 279*s13^3*s23^6 - 3581*s13^2*s23^7 - 
                479*s13*s23^8 + 200*s23^9)) + p2q^3*p3q^2*
             (-19*s13^5*s23^3*(s13 + s23)^3*(s13^3 - 4*s13^2*s23 - 
                2*s13*s23^2 + 5*s23^3) + 2*s12^11*(9*s13^3 + 4*s13^2*s23 + 
                45*s13*s23^2 + 20*s23^3) + s12^10*(-42*s13^4 + 462*s13^3*
                 s23 + 832*s13^2*s23^2 + 884*s13*s23^3 + 240*s23^4) - 
              s12^9*(946*s13^5 + 2783*s13^4*s23 + 2020*s13^3*s23^2 + 
                575*s13^2*s23^3 - 392*s13*s23^4 - 360*s23^5) - 
              s12*s13^4*s23^2*(s13 + s23)^2*(17*s13^5 - 46*s13^4*s23 - 
                310*s13^3*s23^2 - 6*s13^2*s23^3 + 350*s13*s23^4 + 
                147*s23^5) - s12^8*(2010*s13^6 + 10372*s13^5*s23 + 
                16418*s13^4*s23^2 + 14833*s13^3*s23^3 + 7526*s13^2*s23^4 + 
                2513*s13*s23^5 - 20*s23^6) - s12^7*(1110*s13^7 + 
                9465*s13^6*s23 + 27930*s13^5*s23^2 + 36032*s13^4*s23^3 + 
                29118*s13^3*s23^4 + 14951*s13^2*s23^5 + 3618*s13*s23^6 + 
                300*s23^7) + 2*s12^6*(149*s13^8 + 130*s13^7*s23 - 
                6365*s13^6*s23^2 - 17672*s13^5*s23^3 - 22361*s13^4*s23^4 - 
                15736*s13^3*s23^5 - 6856*s13^2*s23^6 - 935*s13*s23^7 - 
                90*s23^8) + s12^2*s13^3*s23*(22*s13^8 - 222*s13^7*s23 + 
                146*s13^6*s23^2 + 3063*s13^5*s23^3 + 2552*s13^4*s23^4 - 
                3476*s13^3*s23^5 - 4376*s13^2*s23^6 - 749*s13*s23^7 + 
                272*s23^8) + s12^5*(258*s13^9 + 3823*s13^8*s23 + 
                7971*s13^7*s23^2 - 7851*s13^6*s23^3 - 30401*s13^5*s23^4 - 
                36587*s13^4*s23^5 - 23046*s13^3*s23^6 - 5351*s13^2*s23^7 - 
                224*s13*s23^8 - 20*s23^9) + s12^4*s13*(-6*s13^9 + 
                1020*s13^8*s23 + 7234*s13^7*s23^2 + 11058*s13^6*s23^3 - 
                2464*s13^5*s23^4 - 22252*s13^4*s23^5 - 22520*s13^3*s23^6 - 
                8863*s13^2*s23^7 + 10*s13*s23^8 + 139*s23^9) + 
              s12^3*s13^2*(20*s13^9 - 191*s13^8*s23 + 602*s13^7*s23^2 + 
                6298*s13^6*s23^3 + 7392*s13^5*s23^4 - 2990*s13^4*s23^5 - 
                12838*s13^3*s23^6 - 8682*s13^2*s23^7 - 268*s13*s23^8 + 
                473*s23^9))) + p1q^3*(-(p3q^3*(s12 + s23)*(19*s13^4*s23^5*
                (s13 + s23)^4 + 2*s12^10*(20*s13^3 + 65*s13^2*s23 + 
                 4*s13*s23^2 + 12*s23^3) + s12*s13^3*s23^4*(s13 + s23)^2*
                (11*s13^3 + 65*s13^2*s23 + 122*s13*s23^2 + 49*s23^3) + s12^9*
                (260*s13^4 + 862*s13^3*s23 + 548*s13^2*s23^2 + 284*s13*
                  s23^3 - 60*s23^4) + s12^8*(580*s13^5 + 1237*s13^4*s23 + 
                 199*s13^3*s23^2 - 1195*s13^2*s23^3 - 1915*s13*s23^4 - 
                 740*s23^5) + s12^7*(580*s13^6 + 324*s13^5*s23 - 2155*s13^4*
                  s23^2 - 6892*s13^3*s23^3 - 8292*s13^2*s23^4 - 5135*s13*
                  s23^5 - 1040*s23^6) + s12^2*s13^2*s23^3*(-359*s13^6 - 
                 955*s13^5*s23 - 44*s13^4*s23^2 + 1623*s13^3*s23^3 + 
                 1325*s13^2*s23^4 + 245*s13*s23^5 - 9*s23^6) + s12^6*
                (260*s13^7 - 284*s13^6*s23 - 4175*s13^5*s23^2 - 11465*s13^4*
                  s23^3 - 14117*s13^3*s23^4 - 10285*s13^2*s23^5 - 
                 3048*s13*s23^6 - 240*s23^7) - s12^3*s13*s23^2*(380*s13^7 + 
                 2418*s13^6*s23 + 3285*s13^5*s23^2 + 735*s13^4*s23^3 - 
                 2961*s13^3*s23^4 - 3098*s13^2*s23^5 - 600*s13*s23^6 + 
                 49*s23^7) - s12^4*s23*(19*s13^8 + 1784*s13^7*s23 + 
                 5883*s13^6*s23^2 + 8159*s13^5*s23^3 + 3520*s13^4*s23^4 - 
                 2143*s13^3*s23^5 - 2935*s13^2*s23^6 - 643*s13*s23^7 + 
                 20*s23^8) + s12^5*(40*s13^8 - 122*s13^7*s23 - 3765*s13^6*
                  s23^2 - 9852*s13^5*s23^3 - 13610*s13^4*s23^4 - 8707*s13^3*
                  s23^5 - 1280*s13^2*s23^6 + 588*s13*s23^7 + 124*s23^8))) + 
            p2q*p3q^2*(19*s13^3*s23^5*(s13 + s23)^3*(5*s13^3 - 2*s13^2*s23 - 
                4*s13*s23^2 + s23^3) - 2*s12^11*(20*s13^3 + 45*s13^2*s23 + 
                4*s13*s23^2 + 9*s23^3) - 2*s12^10*(120*s13^4 + 442*s13^3*
                 s23 + 416*s13^2*s23^2 + 231*s13*s23^3 - 21*s23^4) + 
              s12*s13^2*s23^4*(s13 + s23)^2*(147*s13^5 + 350*s13^4*s23 - 
                6*s13^3*s23^2 - 310*s13^2*s23^3 - 46*s13*s23^4 + 17*s23^5) + 
              s12^9*(-360*s13^5 - 392*s13^4*s23 + 575*s13^3*s23^2 + 
                2020*s13^2*s23^3 + 2783*s13*s23^4 + 946*s23^5) + 
              s12^8*(-20*s13^6 + 2513*s13^5*s23 + 7526*s13^4*s23^2 + 
                14833*s13^3*s23^3 + 16418*s13^2*s23^4 + 10372*s13*s23^5 + 
                2010*s23^6) + s12^7*(300*s13^7 + 3618*s13^6*s23 + 
                14951*s13^5*s23^2 + 29118*s13^4*s23^3 + 36032*s13^3*s23^4 + 
                27930*s13^2*s23^5 + 9465*s13*s23^6 + 1110*s23^7) + 
              2*s12^6*(90*s13^8 + 935*s13^7*s23 + 6856*s13^6*s23^2 + 
                15736*s13^5*s23^3 + 22361*s13^4*s23^4 + 17672*s13^3*s23^5 + 
                6365*s13^2*s23^6 - 130*s13*s23^7 - 149*s23^8) + 
              s12^2*s13*s23^3*(-272*s13^8 + 749*s13^7*s23 + 4376*s13^6*
                 s23^2 + 3476*s13^5*s23^3 - 2552*s13^4*s23^4 - 3063*s13^3*
                 s23^5 - 146*s13^2*s23^6 + 222*s13*s23^7 - 22*s23^8) + 
              s12^5*(20*s13^9 + 224*s13^8*s23 + 5351*s13^7*s23^2 + 
                23046*s13^6*s23^3 + 36587*s13^5*s23^4 + 30401*s13^4*s23^5 + 
                7851*s13^3*s23^6 - 7971*s13^2*s23^7 - 3823*s13*s23^8 - 
                258*s23^9) + s12^3*s23^2*(-473*s13^9 + 268*s13^8*s23 + 
                8682*s13^7*s23^2 + 12838*s13^6*s23^3 + 2990*s13^5*s23^4 - 
                7392*s13^4*s23^5 - 6298*s13^3*s23^6 - 602*s13^2*s23^7 + 
                191*s13*s23^8 - 20*s23^9) + s12^4*s23*(-139*s13^9 - 
                10*s13^8*s23 + 8863*s13^7*s23^2 + 22520*s13^6*s23^3 + 
                22252*s13^5*s23^4 + 2464*s13^4*s23^5 - 11058*s13^3*s23^6 - 
                7234*s13^2*s23^7 - 1020*s13*s23^8 + 6*s23^9)) + 
            p2q^3*(s13 + s23)*(-38*s13^4*s23^4*(s13 + s23)^3*(2*s13^2 - 
                5*s13*s23 + 2*s23^2) + 4*s12^9*(5*s13^4 + 102*s13^3*s23 + 
                107*s13^2*s23^2 + 102*s13*s23^3 + 5*s23^4) - s12*s13^3*s23^
                3*(s13 + s23)^2*(85*s13^4 + 118*s13^3*s23 - 580*s13^2*s23^2 + 
                118*s13*s23^3 + 85*s23^4) + s12^8*(40*s13^5 + 833*s13^4*s23 + 
                1915*s13^3*s23^2 + 1915*s13^2*s23^3 + 833*s13*s23^4 + 
                40*s23^5) + s12^7*(20*s13^6 + 40*s13^5*s23 + 3078*s13^4*
                 s23^2 + 4348*s13^3*s23^3 + 3078*s13^2*s23^4 + 40*s13*s23^5 + 
                20*s23^6) + s12^6*(20*s13^7 - 1010*s13^6*s23 + 703*s13^5*
                 s23^2 + 6157*s13^4*s23^3 + 6157*s13^3*s23^4 + 703*s13^2*
                 s23^5 - 1010*s13*s23^6 + 20*s23^7) + s12^2*s13^2*s23^2*(
                107*s13^7 - 697*s13^6*s23 - 1180*s13^5*s23^2 + 1558*s13^4*
                 s23^3 + 1558*s13^3*s23^4 - 1180*s13^2*s23^5 - 697*s13*
                 s23^6 + 107*s23^7) + s12^5*(40*s13^8 - 712*s13^7*s23 - 
                2772*s13^6*s23^2 + 3137*s13^5*s23^3 + 7822*s13^4*s23^4 + 
                3137*s13^3*s23^5 - 2772*s13^2*s23^6 - 712*s13*s23^7 + 
                40*s23^8) + s12^3*s13*s23*(136*s13^8 - 418*s13^7*s23 - 
                2910*s13^6*s23^2 + 185*s13^5*s23^3 + 4010*s13^4*s23^4 + 
                185*s13^3*s23^5 - 2910*s13^2*s23^6 - 418*s13*s23^7 + 
                136*s23^8) + s12^4*(20*s13^9 + 49*s13^8*s23 - 2409*s13^7*
                 s23^2 - 2477*s13^6*s23^3 + 5123*s13^5*s23^4 + 5123*s13^4*
                 s23^5 - 2477*s13^3*s23^6 - 2409*s13^2*s23^7 + 49*s13*s23^8 + 
                20*s23^9)) + p2q^2*p3q*(-19*s13^3*s23^4*(s13 + s23)^3*(
                3*s13^4 - 12*s13^3*s23 - 2*s13^2*s23^2 + 8*s13*s23^3 - 
                s23^4) + 2*s12^10*(10*s13^4 - 91*s13^3*s23 - 115*s13^2*
                 s23^2 - 87*s13*s23^3 + 6*s23^4) + s12^9*(240*s13^5 + 
                1273*s13^4*s23 + 2064*s13^3*s23^2 + 2309*s13^2*s23^3 + 
                1678*s13*s23^4 + 256*s23^5) - s12*s13^2*s23^3*(s13 + s23)^2*(
                68*s13^6 - 56*s13^5*s23 - 835*s13^4*s23^2 - 284*s13^3*s23^3 + 
                488*s13^2*s23^4 + 82*s13*s23^5 - 17*s23^6) + 
              s12^8*(600*s13^6 + 4510*s13^5*s23 + 9090*s13^4*s23^2 + 
                12079*s13^3*s23^3 + 10228*s13^2*s23^4 + 4577*s13*s23^5 + 
                444*s23^6) + s12^7*(580*s13^7 + 4834*s13^6*s23 + 
                15916*s13^5*s23^2 + 23944*s13^4*s23^3 + 23385*s13^3*s23^4 + 
                13267*s13^2*s23^5 + 1852*s13*s23^6 - 24*s23^7) + 
              s12^6*(240*s13^8 + 1818*s13^7*s23 + 13166*s13^6*s23^2 + 
                29009*s13^5*s23^3 + 34240*s13^4*s23^4 + 20012*s13^3*s23^5 + 
                1271*s13^2*s23^6 - 3432*s13*s23^7 - 376*s23^8) + 
              s12^4*s13*(20*s13^9 - 90*s13^8*s23 - 1847*s13^7*s23^2 + 
                4482*s13^6*s23^3 + 22952*s13^5*s23^4 + 26932*s13^4*s23^5 + 
                4238*s13^3*s23^6 - 11162*s13^2*s23^7 - 6054*s13*s23^8 - 
                365*s23^9) + s12^5*(60*s13^9 - 167*s13^8*s23 + 3045*s13^7*
                 s23^2 + 21090*s13^6*s23^3 + 35543*s13^5*s23^4 + 
                25568*s13^4*s23^5 + 1263*s13^3*s23^6 - 9816*s13^2*s23^7 - 
                3224*s13*s23^8 - 132*s23^9) + s12^2*s13*s23^2*(85*s13^9 - 
                778*s13^8*s23 - 819*s13^7*s23^2 + 4676*s13^6*s23^3 + 
                6520*s13^5*s23^4 - 1036*s13^4*s23^5 - 3669*s13^3*s23^6 - 
                378*s13^2*s23^7 + 345*s13*s23^8 - 22*s23^9) + 
              s12^3*s23*(116*s13^10 - 761*s13^9*s23 - 2657*s13^8*s23^2 + 
                5860*s13^7*s23^3 + 16454*s13^6*s23^4 + 8169*s13^5*s23^5 - 
                6406*s13^4*s23^6 - 6276*s13^3*s23^7 - 217*s13^2*s23^8 + 
                278*s13*s23^9 - 20*s23^10))) + 
          p1q^2*(p3q^4*s12*(s12 + s23)*(s13^4*s23^4*(s13 + s23)^3*(2*s13 + 
                13*s23) + s12^10*(40*s13^2 + 6*s23^2) + s12*s13^3*s23^3*
               (s13 + s23)^2*(333*s13^3 + 550*s13^2*s23 - 24*s13*s23^2 - 
                72*s23^3) + 2*s12^9*(87*s13^3 - 27*s13^2*s23 + 3*s13*s23^2 - 
                65*s23^3) + s12^8*(36*s13^4 - 1225*s13^3*s23 - 1508*s13^2*
                 s23^2 - 1617*s13*s23^3 - 670*s23^4) - s12^7*(616*s13^5 + 
                3156*s13^4*s23 + 5088*s13^3*s23^2 + 4981*s13^2*s23^3 + 
                2599*s13*s23^4 + 510*s23^5) - s12^6*(924*s13^6 + 
                3170*s13^5*s23 + 6485*s13^4*s23^2 + 5087*s13^3*s23^3 + 
                1946*s13^2*s23^4 - 940*s13*s23^5 - 500*s23^6) + 
              s12^2*s13^2*s23^2*(445*s13^6 + 2716*s13^5*s23 + 5228*s13^4*
                 s23^2 + 5784*s13^3*s23^3 + 2891*s13^2*s23^4 - 100*s13*
                 s23^5 - 164*s23^6) + s12^3*s13*s23*(64*s13^7 + 1806*s13^6*
                 s23 + 5882*s13^5*s23^2 + 11141*s13^4*s23^3 + 11418*s13^3*
                 s23^4 + 6616*s13^2*s23^5 + 1108*s13*s23^6 - 19*s23^7) + 
              s12^5*(-486*s13^7 - 1438*s13^6*s23 - 2612*s13^5*s23^2 + 
                486*s13^4*s23^3 + 4811*s13^3*s23^4 + 7429*s13^2*s23^5 + 
                3520*s13*s23^6 + 536*s23^7) + s12^4*(-80*s13^8 - 
                189*s13^7*s23 + 1654*s13^6*s23^2 + 5578*s13^5*s23^3 + 
                12005*s13^4*s23^4 + 12953*s13^3*s23^5 + 7080*s13^2*s23^6 + 
                1585*s13*s23^7 + 60*s23^8)) + p2q^4*s13*(s13 + s23)*
             (19*s13^4*s23^3*(s13 + s23)^2*(s13^3 - 4*s13^2*s23 - 
                4*s13*s23^2 + 6*s23^3) + 2*s12^9*(7*s13^3 + 88*s13^2*s23 + 
                102*s13*s23^2 + 115*s23^3) + s12^8*(-4*s13^4 - 67*s13^3*s23 + 
                472*s13^2*s23^2 + 863*s13*s23^3 + 662*s23^4) + 
              s12^7*(-56*s13^5 - 1267*s13^4*s23 - 989*s13^3*s23^2 + 
                829*s13^2*s23^3 + 2393*s13*s23^4 + 672*s23^5) + 
              s12*s13^3*s23^2*(17*s13^6 + 33*s13^5*s23 - 340*s13^4*s23^2 - 
                616*s13^3*s23^3 + 83*s13^2*s23^4 + 496*s13*s23^5 + 
                153*s23^6) + s12^6*(-24*s13^6 - 1646*s13^5*s23 - 
                4088*s13^4*s23^2 - 1401*s13^3*s23^3 + 3344*s13^2*s23^4 + 
                3135*s13*s23^5 + 188*s23^6) + s12^2*s13^2*s23*(-22*s13^7 + 
                256*s13^6*s23 + 103*s13^5*s23^2 - 1536*s13^4*s23^3 - 
                691*s13^3*s23^4 + 1543*s13^2*s23^5 + 686*s13*s23^6 - 
                187*s23^7) + s12^5*(14*s13^7 - 440*s13^6*s23 - 4127*s13^5*
                 s23^2 - 4790*s13^4*s23^3 + 1401*s13^3*s23^4 + 5759*s13^2*
                 s23^5 + 1435*s13*s23^6 - 142*s23^7) + s12^3*s13*(-20*s13^8 + 
                155*s13^7*s23 + 639*s13^6*s23^2 - 1604*s13^5*s23^3 - 
                2981*s13^4*s23^4 + 1277*s13^3*s23^5 + 3436*s13^2*s23^6 + 
                192*s13*s23^7 - 316*s23^8) - s12^4*(20*s13^8 - 359*s13^7*
                 s23 + 896*s13^6*s23^2 + 4886*s13^5*s23^3 + 1949*s13^4*
                 s23^4 - 4847*s13^3*s23^5 - 3327*s13^2*s23^6 + 282*s13*
                 s23^7 + 90*s23^8)) + p2q*p3q^3*(19*s13^4*(2*s13 - s23)*s23^
                5*(s13 + s23)^4 + s12^12*(40*s13^2 + 6*s23^2) + 
              2*s12^11*(54*s13^3 + 25*s13^2*s23 - 5*s13*s23^2 - 89*s23^3) + 
              s12*s13^3*s23^4*(s13 + s23)^2*(56*s13^4 + 153*s13^3*s23 + 
                137*s13^2*s23^2 - 9*s13*s23^3 - 30*s23^4) - 
              2*s12^10*(188*s13^4 + 909*s13^3*s23 + 1192*s13^2*s23^2 + 
                1440*s13*s23^3 + 589*s23^4) - s12^9*(1044*s13^5 + 
                3618*s13^4*s23 + 6380*s13^3*s23^2 + 7951*s13^2*s23^3 + 
                5683*s13*s23^4 + 1570*s23^5) + s12^8*(-316*s13^6 + 
                209*s13^5*s23 - 1251*s13^4*s23^2 - 163*s13^3*s23^3 - 
                1969*s13^2*s23^4 + 1016*s13*s23^5 + 410*s23^6) + 
              s12^2*s13^2*s23^3*(-280*s13^7 + 83*s13^6*s23 + 3238*s13^5*
                 s23^2 + 4791*s13^4*s23^3 + 1133*s13^3*s23^4 - 1205*s13^2*
                 s23^5 - 396*s13*s23^6 + 26*s23^7) + s12^7*(776*s13^7 + 
                5292*s13^6*s23 + 15367*s13^5*s23^2 + 23699*s13^4*s23^3 + 
                25376*s13^3*s23^4 + 20979*s13^2*s23^5 + 9375*s13*s23^6 + 
                1666*s23^7) + s12^4*s13*s23*(-69*s13^8 + 1195*s13^7*s23 + 
                13475*s13^6*s23^2 + 31554*s13^5*s23^3 + 40956*s13^4*s23^4 + 
                28197*s13^3*s23^5 + 7731*s13^2*s23^6 - 2151*s13*s23^7 - 
                768*s23^8) + s12^3*s13*s23^2*(-427*s13^8 + 294*s13^7*s23 + 
                9114*s13^6*s23^2 + 16827*s13^5*s23^3 + 14263*s13^4*s23^4 + 
                3939*s13^3*s23^5 - 2912*s13^2*s23^6 - 995*s13*s23^7 + 
                27*s23^8) + s12^6*(572*s13^8 + 4806*s13^7*s23 + 22186*s13^6*
                 s23^2 + 41508*s13^5*s23^3 + 55686*s13^4*s23^4 + 
                48034*s13^3*s23^5 + 27702*s13^2*s23^6 + 6488*s13*s23^7 + 
                602*s23^8) + s12^5*(80*s13^9 + 1404*s13^8*s23 + 11202*s13^7*
                 s23^2 + 35796*s13^6*s23^3 + 55153*s13^5*s23^4 + 
                57021*s13^4*s23^5 + 37226*s13^3*s23^6 + 9181*s13^2*s23^7 + 
                147*s13*s23^8 - 78*s23^9)) + p2q^2*p3q^2*
             (-19*s13^4*s23^4*(s13 + s23)^4*(4*s13^2 - 9*s13*s23 + 4*s23^2) - 
              2*s12^11*(33*s13^3 + 8*s13^2*s23 + 8*s13*s23^2 + 33*s23^3) - 
              s12*s13^3*s23^3*(s13 + s23)^3*(98*s13^4 + 65*s13^3*s23 - 
                405*s13^2*s23^2 + 65*s13*s23^3 + 98*s23^4) - 
              s12^10*(400*s13^4 + 1501*s13^3*s23 + 1486*s13^2*s23^2 + 
                1501*s13*s23^3 + 400*s23^4) - 2*s12^9*(93*s13^5 + 
                285*s13^4*s23 + 488*s13^3*s23^2 + 488*s13^2*s23^3 + 
                285*s13*s23^4 + 93*s23^5) + s12^2*s13^2*s23^2*(s13 + s23)^2*(
                111*s13^6 - 1171*s13^5*s23 - 513*s13^4*s23^2 + 3852*s13^3*
                 s23^3 - 513*s13^2*s23^4 - 1171*s13*s23^5 + 111*s23^6) + 
              s12^8*(1056*s13^6 + 6443*s13^5*s23 + 10839*s13^4*s23^2 + 
                14296*s13^3*s23^3 + 10839*s13^2*s23^4 + 6443*s13*s23^5 + 
                1056*s23^6) + s12^7*(1294*s13^7 + 9229*s13^6*s23 + 
                27014*s13^5*s23^2 + 38085*s13^4*s23^3 + 38085*s13^3*s23^4 + 
                27014*s13^2*s23^5 + 9229*s13*s23^6 + 1294*s23^7) + 
              s12^6*(300*s13^8 + 3239*s13^7*s23 + 22513*s13^6*s23^2 + 
                46397*s13^5*s23^3 + 58282*s13^4*s23^4 + 46397*s13^3*s23^5 + 
                22513*s13^2*s23^6 + 3239*s13*s23^7 + 300*s23^8) + 
              s12^5*(-66*s13^9 - 1338*s13^8*s23 + 2614*s13^7*s23^2 + 
                28364*s13^6*s23^3 + 50232*s13^5*s23^4 + 50232*s13^4*s23^5 + 
                28364*s13^3*s23^6 + 2614*s13^2*s23^7 - 1338*s13*s23^8 - 
                66*s23^9) + s12^3*s13*s23*(143*s13^9 - 1300*s13^8*s23 - 
                5581*s13^7*s23^2 + 1762*s13^6*s23^3 + 15638*s13^5*s23^4 + 
                15638*s13^4*s23^5 + 1762*s13^3*s23^6 - 5581*s13^2*s23^7 - 
                1300*s13*s23^8 + 143*s23^9) + s12^4*(20*s13^10 - 
                733*s13^9*s23 - 4641*s13^8*s23^2 + 1485*s13^7*s23^3 + 
                23429*s13^6*s23^4 + 38072*s13^5*s23^5 + 23429*s13^4*s23^6 + 
                1485*s13^3*s23^7 - 4641*s13^2*s23^8 - 733*s13*s23^9 + 
                20*s23^10)) + p2q^3*p3q*(19*s13^4*s23^3*(s13 + s23)^3*(
                s13^4 - 8*s13^3*s23 + 2*s13^2*s23^2 + 12*s13*s23^3 - 
                3*s23^4) + 2*s12^10*(6*s13^4 - 87*s13^3*s23 - 115*s13^2*
                 s23^2 - 91*s13*s23^3 + 10*s23^4) + s12^9*(256*s13^5 + 
                1678*s13^4*s23 + 2309*s13^3*s23^2 + 2064*s13^2*s23^3 + 
                1273*s13*s23^4 + 240*s23^5) + s12*s13^3*s23^2*(s13 + s23)^2*(
                17*s13^6 - 82*s13^5*s23 - 488*s13^4*s23^2 + 284*s13^3*s23^3 + 
                835*s13^2*s23^4 + 56*s13*s23^5 - 68*s23^6) + 
              s12^8*(444*s13^6 + 4577*s13^5*s23 + 10228*s13^4*s23^2 + 
                12079*s13^3*s23^3 + 9090*s13^2*s23^4 + 4510*s13*s23^5 + 
                600*s23^6) + s12^7*(-24*s13^7 + 1852*s13^6*s23 + 
                13267*s13^5*s23^2 + 23385*s13^4*s23^3 + 23944*s13^3*s23^4 + 
                15916*s13^2*s23^5 + 4834*s13*s23^6 + 580*s23^7) + 
              s12^6*(-376*s13^8 - 3432*s13^7*s23 + 1271*s13^6*s23^2 + 
                20012*s13^5*s23^3 + 34240*s13^4*s23^4 + 29009*s13^3*s23^5 + 
                13166*s13^2*s23^6 + 1818*s13*s23^7 + 240*s23^8) - 
              s12^2*s13^2*s23*(22*s13^9 - 345*s13^8*s23 + 378*s13^7*s23^2 + 
                3669*s13^6*s23^3 + 1036*s13^5*s23^4 - 6520*s13^4*s23^5 - 
                4676*s13^3*s23^6 + 819*s13^2*s23^7 + 778*s13*s23^8 - 
                85*s23^9) + s12^4*s23*(-365*s13^9 - 6054*s13^8*s23 - 
                11162*s13^7*s23^2 + 4238*s13^6*s23^3 + 26932*s13^5*s23^4 + 
                22952*s13^4*s23^5 + 4482*s13^3*s23^6 - 1847*s13^2*s23^7 - 
                90*s13*s23^8 + 20*s23^9) + s12^5*(-132*s13^9 - 3224*s13^8*
                 s23 - 9816*s13^7*s23^2 + 1263*s13^6*s23^3 + 25568*s13^5*
                 s23^4 + 35543*s13^4*s23^5 + 21090*s13^3*s23^6 + 
                3045*s13^2*s23^7 - 167*s13*s23^8 + 60*s23^9) + 
              s12^3*s13*(-20*s13^10 + 278*s13^9*s23 - 217*s13^8*s23^2 - 
                6276*s13^7*s23^3 - 6406*s13^6*s23^4 + 8169*s13^5*s23^5 + 
                16454*s13^4*s23^6 + 5860*s13^3*s23^7 - 2657*s13^2*s23^8 - 
                761*s13*s23^9 + 116*s23^10)))))/(54*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*s13^2*(s12 + s13)^2*s23^2*(s12 + s23)^2*
         (s13 + s23)*(p1q^3*s23*(s12 + s23)*(s13 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p3q^2*s12*(s12 + s23) + 
            p2q^2*s13*(s13 + s23) - p2q*p3q*(s23*(s13 + s23) + 
              s12*(2*s13 + s23))) - p1q*(p2q^2*(s13 + s23)*
             (s12^2 - s13*(s13 - 2*s23) + s12*s23) - p3q^2*(s12 + s23)*
             (s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))))*Int[DS[k]*DS[k + p1 + p2 + p3]] + 
     ((-5*ep^3*s12*s23*(-(p2q*s13*(s12 + s13 - s23)) - 
          p1q*s23*(s12 - s13 + s23) + p3q*(s12^2 + 2*s13*s23 + 
            s12*(s13 + s23))))/(27*(p1q + p2q + p3q)*s13^2) + 
       (5*ep^2*(-(p2q^2*s13^2*s23*(s12 + s13 + s23)) - 2*p2q*p3q*s12*s13*
           (s13^2 + s12*(s13 - 4*s23) - 3*s13*s23 + 2*s23^2) + 
          p3q^2*s12*(s12^2*(2*s13 - 7*s23) + 4*s13*(s13 - 2*s23)*s23 + 
            s12*(2*s13^2 - s13*s23 - 7*s23^2)) - p1q^2*s23*
           (s23^2*(s13 + s23) - 2*s12^2*(s13 + 3*s23) + 
            s12*(-2*s13^2 + 4*s13*s23 - 5*s23^2)) + 
          2*p1q*(p2q*s13*(-(s12^2*(s13 - 3*s23)) + s23^2*(s13 + s23) - 
              s12*(s13^2 - 2*s13*s23 + 2*s23^2)) + p3q*s12*
             (s12^2*(s13 - 3*s23) + s12*(s13^2 + s13*s23 + s23^2) + 
              s23*(3*s13^2 - 5*s13*s23 + 4*s23^2)))))/
        (54*(p1q + p3q)*(p1q + p2q + p3q)*s13^2) - 
       (ep*(3*p1q^4*(s12 - s13)*s23^3*(s12 + s13 + s23) - 
          (p2q + p3q)*(5*p2q^3*(s12 - 3*s13)*s13^2*s23*(s12 + s13 + s23) - 
            p2q^2*p3q*s13*(20*s12^4 + s12^3*(59*s13 + 50*s23) + 
              s12*s13*(-15*s13^2 + 18*s13*s23 - 95*s23^2) + s12^2*(21*s13^2 + 
                10*s13*s23 - 50*s23^2) + 3*s13^2*(s13^2 + 6*s13*s23 + 
                5*s23^2)) + p3q^3*s12*(23*s12^4 + s12^3*(109*s13 + 8*s23) + 
              s12*s13*(71*s13^2 - 44*s13*s23 - 15*s23^2) + s12^2*(133*s13^2 - 
                24*s13*s23 - 15*s23^2) + 4*s13^2*(6*s13^2 - 13*s13*s23 + 
                10*s23^2)) + p2q*p3q^2*s12*(20*s12^4 + 5*s12^3*(12*s13 + 
                s23) + s12^2*(8*s13^2 - 120*s13*s23 - 15*s23^2) + 
              s12*s13*(-4*s13^2 - 139*s13*s23 + 15*s23^2) + 
              2*s13^2*(14*s13^2 - 47*s13*s23 + 55*s23^2))) + 
          p1q^3*s23*(p2q*(s12^3*(20*s13 - 3*s23) + s12^2*(-40*s13^2 - 
                23*s13*s23 + 17*s23^2) + 3*s23*(3*s13^3 + 3*s13^2*s23 - 
                5*s13*s23^2 - 5*s23^3) + s12*(20*s13^3 - 47*s13^2*s23 + 
                60*s13*s23^2 + 5*s23^3)) + p3q*(s12^3*(20*s13 - 9*s23) + 
              s12^2*(-40*s13^2 - 29*s13*s23 + 14*s23^2) + 3*s23*(s13^3 - 
                6*s13*s23^2 - 5*s23^3) + s12*(20*s13^3 - 53*s13^2*s23 + 
                60*s13*s23^2 + 8*s23^3))) - 
          p1q*(p2q^2*p3q*(-3*s13^5 + 20*s12^4*(s13 - 2*s23) + 6*s13^4*s23 + 
              84*s13^3*s23^2 + 75*s13^2*s23^3 - s12^3*(11*s13^2 + 
                340*s13*s23 + 10*s23^2) + s12*s13^2*(103*s13^2 - 
                244*s13*s23 + 296*s23^2) + 5*s12^2*(15*s13^3 - 62*s13^2*s23 + 
                22*s13*s23^2 + 6*s23^3)) + p2q^3*s13*(s12^3*(s13 - 60*s23) + 
              s12^2*(39*s13^2 - 55*s13*s23 + 30*s23^2) - 3*s13*(s13^3 + 
                s13^2*s23 - 15*s13*s23^2 - 15*s23^3) + s12*(35*s13^3 - 
                38*s13^2*s23 + 95*s13*s23^2 + 10*s23^3)) + 
            p3q^3*s12*(3*s12^4 + s12^3*(69*s13 - 66*s23) + s12^2*(73*s13^2 - 
                252*s13*s23 - 24*s23^2) + 2*s13*(12*s13^3 - 86*s13^2*s23 + 
                91*s13*s23^2 + 15*s23^3) + s12*(31*s13^3 - 198*s13^2*s23 + 
                66*s13*s23^2 + 45*s23^3)) + p2q*p3q^2*(3*s12^5 + 
              s12^4*(89*s13 - 103*s23) + s12^3*(61*s13^2 - 526*s13*s23 - 
                31*s23^2) + 6*s13^2*s23*(s13^2 + 6*s13*s23 + 5*s23^2) + 
              4*s12*s13*(23*s13^3 - 96*s13^2*s23 + 95*s13*s23^2 + 5*s23^3) + 
              s12^2*(67*s13^3 - 453*s13^2*s23 + 149*s13*s23^2 + 75*s23^3))) + 
          p1q^2*(p3q^2*(2*s12^3*(49*s13 - 30*s23)*s23 + s12^4*(-20*s13 + 
                9*s23) + 3*s13*s23^2*(s13^2 + 6*s13*s23 + 5*s23^2) + 
              s12^2*(20*s13^3 + 9*s13^2*s23 - 200*s13*s23^2 - 24*s23^3) + 
              15*s12*s23*(8*s13^3 - 15*s13^2*s23 + 4*s13*s23^2 + 3*s23^3)) + 
            p2q^2*(s12^2*s23*(31*s13^2 - 100*s13*s23 - 5*s23^2) + 
              20*s12^3*(s13^2 + 3*s13*s23 - s23^2) - 9*s13*s23*(s13^3 + 
                s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + s12*(-20*s13^4 + 
                82*s13^3*s23 - 101*s13^2*s23^2 + 80*s13*s23^3 + 15*s23^4)) + 
            p2q*p3q*(s12^4*(-20*s13 + 6*s23) + s12^3*(20*s13^2 + 
                152*s13*s23 - 77*s23^2) + s12^2*(20*s13^3 + 40*s13^2*s23 - 
                297*s13*s23^2 - 23*s23^3) + 3*s13*s23*(-2*s13^3 + s13^2*s23 + 
                23*s13*s23^2 + 20*s23^3) + s12*(-20*s13^4 + 208*s13^3*s23 - 
                317*s13^2*s23^2 + 140*s13*s23^3 + 60*s23^4)))))/
        (108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) - 
       (-3*p1q^4*s23^2*(s13*s23^2*(s13 + s23) + s12^2*(32*s13^2 + 
             16*s13*s23 + 5*s23^2) + s12*(32*s13^3 + 48*s13^2*s23 + 
             22*s13*s23^2 + 5*s23^3)) - (p2q + p3q)*
          (5*p2q^3*s13^2*s23*(12*s12^3 - 3*s13*s23*(s13 + s23) + 
             s12^2*(24*s13 + s23) + s12*(12*s13^2 - 2*s13*s23 - 11*s23^2)) + 
           p3q^3*s12*(5*s12^4*s23 - 48*s13^4*s23 + s12^3*(96*s13^2 - 25*s13*
                s23 - 10*s23^2) - 3*s12*s13*s23*(s13^2 + 6*s13*s23 + 5*
                s23^2) + s12^2*(96*s13^3 - 81*s13^2*s23 + 100*s13*s23^2 - 15*
                s23^3)) + p2q^2*p3q*s13*(-80*s12^4*s23 + 
             s12^3*s23*(-123*s13 + 70*s23) - 3*s13^2*s23*(s13^2 + 6*s13*s23 + 
               5*s23^2) + s12*s13*(96*s13^3 + 95*s13^2*s23 - 30*s13*s23^2 - 
               65*s23^3) + s12^2*(96*s13^3 + 151*s13^2*s23 + 26*s13*s23^2 - 
               10*s23^3)) + p2q*p3q^2*s12*(20*s12^4*s23 + 5*s12^3*s23*
              (-10*s13 + s23) + 6*s13^2*s23*(-15*s13^2 + 6*s13*s23 + 5*
                s23^2) - s12^2*(192*s13^3 + 282*s13^2*s23 - 250*s13*s23^2 + 
               15*s23^3) + s12*s13*(-192*s13^3 - 110*s13^2*s23 + 121*s13*
                s23^2 + 15*s23^3))) + p1q^3*s23*
          (p3q*(s12^3*(192*s13^2 + 56*s13*s23 + 45*s23^2) + 
             3*s23^2*(s13^3 - 6*s13*s23^2 - 5*s23^3) + 
             s12^2*(96*s13^3 + 80*s13^2*s23 + 69*s13*s23^2 + 50*s23^3) + 
             s12*(96*s13^4 - 136*s13^3*s23 - 373*s13^2*s23^2 - 190*s13*
                s23^3 - 10*s23^4)) + p2q*(s12^3*(96*s13^2 + 8*s13*s23 + 15*
                s23^2) + 3*s23^2*(3*s13^3 + 3*s13^2*s23 - 5*s13*s23^2 - 5*
                s23^3) + s12^2*(96*s13^3 + 80*s13^2*s23 + 63*s13*s23^2 + 35*
                s23^3) + s12*(192*s13^4 + 104*s13^3*s23 - 151*s13^2*s23^2 - 
               100*s13*s23^3 + 5*s23^4))) + 
         p1q*(p3q^3*s12*(15*s12^4*s23 + s12^3*(-192*s13^2 + 17*s13*s23 + 30*
                s23^2) + s12*s23*(-77*s13^3 + 174*s13^2*s23 + 182*s13*s23^2 - 
               45*s23^3) + 6*s13*s23*(24*s13^3 - s13^2*s23 - 6*s13*s23^2 - 5*
                s23^3) - s12^2*(192*s13^3 - 165*s13^2*s23 + 206*s13*s23^2 + 
               30*s23^3)) + p2q^2*p3q*(10*s12^4*s23*(5*s13 + 4*s23) + 
             s12^2*s23*(-89*s13^3 + 782*s13^2*s23 + 488*s13*s23^2 - 30*
                s23^3) + 3*s13^2*s23*(s13^3 - 2*s13^2*s23 - 28*s13*s23^2 - 25*
                s23^3) + s12^3*(192*s13^3 + 349*s13^2*s23 - 92*s13*s23^2 + 10*
                s23^3) + s12*s13*(-192*s13^4 + 191*s13^3*s23 + 716*s13^2*
                s23^2 + 410*s13*s23^3 - 100*s23^4)) + 
           p2q*p3q^2*(15*s12^5*s23 - 6*s13^2*s23^2*(s13^2 + 6*s13*s23 + 5*
                s23^2) + s12^4*(-96*s13^2 + 67*s13*s23 + 85*s23^2) + 
             2*s12*s13*s23*(301*s13^3 + 324*s13^2*s23 + 149*s13*s23^2 - 30*
                s23^3) + s12^3*(288*s13^3 + 723*s13^2*s23 - 298*s13*s23^2 - 5*
                s23^3) + s12^2*(384*s13^4 + 409*s13^3*s23 + 847*s13^2*s23^2 + 
               565*s13*s23^3 - 75*s23^4)) - p2q^3*s13*(17*s12^3*s13*s23 + 
             s12^2*(96*s13^3 + 191*s13^2*s23 - 259*s13*s23^2 - 90*s23^3) - 
             3*s13*s23*(s13^3 + s13^2*s23 - 15*s13*s23^2 - 15*s23^3) + 
             s12*(96*s13^4 + 75*s13^3*s23 - 230*s13^2*s23^2 - 145*s13*s23^3 + 
               70*s23^4))) + p1q^2*(p3q^2*(3*s13*s23^3*(s13^2 + 6*s13*s23 + 5*
                s23^2) - s12^4*(96*s13^2 + 8*s13*s23 + 45*s23^2) - 
             4*s12^3*(24*s13^3 - 84*s13^2*s23 + 5*s13*s23^2 + 15*s23^3) + 
             s12^2*s23*(56*s13^3 + 467*s13^2*s23 + 374*s13*s23^2 + 30*
                s23^3) + s12*s23*(192*s13^4 - 6*s13^3*s23 - 175*s13^2*s23^2 - 
               64*s13*s23^3 + 45*s23^4)) + p2q*p3q*
            (-2*s12^4*s23*(4*s13 + 15*s23) + s12^3*(192*s13^3 + 536*s13^2*
                s23 - 130*s13*s23^2 - 95*s23^3) + 3*s13*s23^2*
              (-2*s13^3 + s13^2*s23 + 23*s13*s23^2 + 20*s23^3) + 
             s12^2*(192*s13^4 + 392*s13^3*s23 + 760*s13^2*s23^2 + 323*s13*
                s23^3 - 5*s23^4) + s12*s23*(616*s13^4 + 598*s13^3*s23 - 83*
                s13^2*s23^2 - 200*s13*s23^3 + 60*s23^4)) + 
           p2q^2*(-2*s12^3*s23*(-52*s13^2 + 31*s13*s23 + 10*s23^2) - 
             9*s13*s23^2*(s13^3 + s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
             s12^2*(-96*s13^4 - 48*s13^3*s23 + 239*s13^2*s23^2 + 18*s13*
                s23^3 - 5*s23^4) + s12*(-96*s13^5 + 136*s13^4*s23 + 292*s13^3*
                s23^2 - 55*s13^2*s23^3 - 160*s13*s23^4 + 15*s23^5))))/
        (216*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       ((s12 + s13 + s23)*(3*p1q^3*(3*s12 - s13)*s23^2 + 
          (p3q*s12 - p2q*s13)^2*(29*p3q*s12 + 5*p2q*(4*s12 - 3*s23) - 
            3*p3q*(s13 + 5*s23)) + p1q^2*s23*(p2q*(-18*s12*s13 + 6*s13^2 + 
              20*s12*s23 - 15*s23^2) + p3q*(-18*s12^2 - 3*s23*(s13 + 5*s23) + 
              s12*(6*s13 + 29*s23))) + p1q*(p2q^2*s13*(9*s12*s13 - 3*s13^2 - 
              40*s12*s23 + 30*s23^2) + p3q^2*s12*(9*s12^2 + 6*s23*(s13 + 
                5*s23) - s12*(3*s13 + 58*s23)) + 2*p2q*p3q*
             (3*s13*s23*(s13 + 5*s23) - s12^2*(9*s13 + 20*s23) + 
              s12*(3*s13^2 - 29*s13*s23 + 15*s23^2))))*den[-1 + 2*ep])/
        (216*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] + 
     ((-5*ep^3*s12*s13*(-(p2q*s13*(s12 + s13 - s23)) - 
          p1q*s23*(s12 - s13 + s23) + p3q*(s12^2 + 2*s13*s23 + 
            s12*(s13 + s23))))/(27*(p1q + p2q + p3q)*s23^2) - 
       (5*ep^2*(p1q^2*s13*s23^2*(s12 + s13 + s23) + 2*p1q*p3q*s12*s23*
           (2*s13^2 - 3*s13*s23 + s23^2 + s12*(-4*s13 + s23)) + 
          p3q^2*s12*(s12^2*(7*s13 - 2*s23) + 4*s13*(2*s13 - s23)*s23 + 
            s12*(7*s13^2 + s13*s23 - 2*s23^2)) + p2q^2*s13*
           (s13^2*(s13 + s23) - 2*s12^2*(3*s13 + s23) + 
            s12*(-5*s13^2 + 4*s13*s23 - 2*s23^2)) + 
          2*p2q*(p1q*s23*(s12^2*(-3*s13 + s23) - s13^2*(s13 + s23) + 
              s12*(2*s13^2 - 2*s13*s23 + s23^2)) + p3q*s12*
             (s12^2*(3*s13 - s23) + s13*(-4*s13^2 + 5*s13*s23 - 3*s23^2) - 
              s12*(s13^2 + s13*s23 + s23^2)))))/(54*(p2q + p3q)*
         (p1q + p2q + p3q)*s23^2) + 
       (ep*(-3*p2q^4*s13^3*(s12 - s23)*(s12 + s13 + s23) + 
          5*p1q^4*s13*(s12 - 3*s23)*s23^2*(s12 + s13 + s23) + 
          p3q^4*s12*(23*s12^4 + s12^3*(8*s13 + 109*s23) + 
            4*s23^2*(10*s13^2 - 13*s13*s23 + 6*s23^2) + 
            s12*s23*(-15*s13^2 - 44*s13*s23 + 71*s23^2) + 
            s12^2*(-15*s13^2 - 24*s13*s23 + 133*s23^2)) + 
          p2q^3*p3q*s13*(s12^3*(9*s13 - 20*s23) + s12^2*(-14*s13^2 + 
              29*s13*s23 + 40*s23^2) + 3*s13*(5*s13^3 + 6*s13^2*s23 - 
              s23^3) - s12*(8*s13^3 + 60*s13^2*s23 - 53*s13*s23^2 + 
              20*s23^3)) - p2q^2*p3q^2*(s12^4*(9*s13 - 20*s23) + 
            s12^3*(-60*s13^2 + 98*s13*s23) + 3*s13^2*s23*(5*s13^2 + 
              6*s13*s23 + s23^2) + 15*s12*s13*(3*s13^3 + 4*s13^2*s23 - 
              15*s13*s23^2 + 8*s23^3) + s12^2*(-24*s13^3 - 200*s13^2*s23 + 
              9*s13*s23^2 + 20*s23^3)) + p2q*p3q^3*s12*
           (3*s12^4 + s12^3*(-66*s13 + 69*s23) + s12^2*(-24*s13^2 - 
              252*s13*s23 + 73*s23^2) + 2*s23*(15*s13^3 + 91*s13^2*s23 - 
              86*s13*s23^2 + 12*s23^3) + s12*(45*s13^3 + 66*s13^2*s23 - 
              198*s13*s23^2 + 31*s23^3)) - p1q^3*s23*
           (p3q*(20*s12^4 + s12^3*(50*s13 + 59*s23) + s12*s23*(-100*s13^2 + 
                28*s13*s23 - 15*s23^2) + 3*s23^2*(10*s13^2 + 11*s13*s23 + 
                s23^2) + s12^2*(-50*s13^2 + 5*s13*s23 + 21*s23^2)) + 
            p2q*(s12^3*(60*s13 - s23) + s12^2*(-30*s13^2 + 55*s13*s23 - 
                39*s23^2) + 3*s23*(-15*s13^3 - 15*s13^2*s23 + s13*s23^2 + 
                s23^3) - s12*(10*s13^3 + 95*s13^2*s23 - 38*s13*s23^2 + 
                35*s23^3))) + p1q*(p3q^3*s12*(43*s12^4 + 13*s12^3*(s13 + 
                13*s23) + s12*s23^2*(-183*s13 + 67*s23) - 3*s12^2*(10*s13^2 + 
                48*s13*s23 - 47*s23^2) + 2*s23^2*(75*s13^2 - 73*s13*s23 + 
                26*s23^2)) + p2q^3*s13*(s12^3*(3*s13 - 20*s23) + 
              s12^2*(-17*s13^2 + 23*s13*s23 + 40*s23^2) + 3*s13*(5*s13^3 + 
                5*s13^2*s23 - 3*s13*s23^2 - 3*s23^3) - s12*(5*s13^3 + 
                60*s13^2*s23 - 47*s13*s23^2 + 20*s23^3)) + 
            p2q*p3q^2*(3*s12^5 + s12^4*(-103*s13 + 89*s23) + 6*s13*s23^2*(
                5*s13^2 + 6*s13*s23 + s23^2) + s12^3*(-31*s13^2 - 
                526*s13*s23 + 61*s23^2) + 4*s12*s23*(5*s13^3 + 95*s13^2*s23 - 
                96*s13*s23^2 + 23*s23^3) + s12^2*(75*s13^3 + 149*s13^2*s23 - 
                453*s13*s23^2 + 67*s23^3)) - p2q^2*p3q*
             (s12^4*(6*s13 - 20*s23) + s12^3*(-77*s13^2 + 152*s13*s23 + 
                20*s23^2) + 3*s13*s23*(20*s13^3 + 23*s13^2*s23 + s13*s23^2 - 
                2*s23^3) + s12^2*(-23*s13^3 - 297*s13^2*s23 + 40*s13*s23^2 + 
                20*s23^3) + s12*(60*s13^4 + 140*s13^3*s23 - 317*s13^2*s23^2 + 
                208*s13*s23^3 - 20*s23^4))) + 
          p1q^2*(p3q^2*(20*s12^5 + 5*s12^4*(s13 + 8*s23) + s12^2*s23*(
                65*s13^2 - 149*s13*s23 - 25*s23^2) - 3*s23^3*(5*s13^2 + 
                6*s13*s23 + s23^2) + s12*s23^2*(205*s13^2 - 112*s13*s23 + 
                43*s23^2) - s12^3*(15*s13^2 + 170*s13*s23 + 51*s23^2)) + 
            p2q*p3q*(20*s12^4*(-2*s13 + s23) - s12^3*(10*s13^2 + 
                340*s13*s23 + 11*s23^2) + s12*s23^2*(296*s13^2 - 
                244*s13*s23 + 103*s23^2) + 3*s23^2*(25*s13^3 + 28*s13^2*s23 + 
                2*s13*s23^2 - s23^3) + 5*s12^2*(6*s13^3 + 22*s13^2*s23 - 
                62*s13*s23^2 + 15*s23^3)) + p2q^2*(s12^2*s13*(5*s13^2 + 
                100*s13*s23 - 31*s23^2) + 20*s12^3*(s13^2 - 3*s13*s23 - 
                s23^2) + 9*s13*s23*(-5*s13^3 - 5*s13^2*s23 + s13*s23^2 + 
                s23^3) + s12*(-15*s13^4 - 80*s13^3*s23 + 101*s13^2*s23^2 - 
                82*s13*s23^3 + 20*s23^4)))))/(108*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s23^2*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) + (5*p1q^4*s13*s23^2*(12*s12^3 - 
           3*s13*s23*(s13 + s23) + s12^2*(s13 + 24*s23) + 
           s12*(-11*s13^2 - 2*s13*s23 + 12*s23^2)) + 3*p2q^4*s13^2*
          (s13^2*s23*(s13 + s23) + s12^2*(5*s13^2 + 16*s13*s23 + 32*s23^2) + 
           s12*(5*s13^3 + 22*s13^2*s23 + 48*s13*s23^2 + 32*s23^3)) + 
         p3q^4*s12*(5*s12^4*s13 - 48*s13*s23^4 - 3*s12*s13*s23*
            (5*s13^2 + 6*s13*s23 + s23^2) + s12^3*(-10*s13^2 - 25*s13*s23 + 
             96*s23^2) + s12^2*(-15*s13^3 + 100*s13^2*s23 - 81*s13*s23^2 + 
             96*s23^3)) + p2q*p3q^3*s12*(-15*s12^4*s13 + 
           s12^3*(-30*s13^2 - 17*s13*s23 + 192*s23^2) + 
           6*s13*s23*(5*s13^3 + 6*s13^2*s23 + s13*s23^2 - 24*s23^3) + 
           s12*s13*(45*s13^3 - 182*s13^2*s23 - 174*s13*s23^2 + 77*s23^3) + 
           s12^2*(30*s13^3 + 206*s13^2*s23 - 165*s13*s23^2 + 192*s23^3)) + 
         p2q^2*p3q^2*(-3*s13^3*s23*(5*s13^2 + 6*s13*s23 + s23^2) + 
           s12^4*(45*s13^2 + 8*s13*s23 + 96*s23^2) + 
           4*s12^3*(15*s13^3 + 5*s13^2*s23 - 84*s13*s23^2 + 24*s23^3) - 
           s12^2*s13*(30*s13^3 + 374*s13^2*s23 + 467*s13*s23^2 + 56*s23^3) + 
           s12*s13*(-45*s13^4 + 64*s13^3*s23 + 175*s13^2*s23^2 + 
             6*s13*s23^3 - 192*s23^4)) - p2q^3*p3q*s13*
          (s12^3*(45*s13^2 + 56*s13*s23 + 192*s23^2) + 
           3*s13^2*(-5*s13^3 - 6*s13^2*s23 + s23^3) + 
           s12^2*(50*s13^3 + 69*s13^2*s23 + 80*s13*s23^2 + 96*s23^3) - 
           s12*(10*s13^4 + 190*s13^3*s23 + 373*s13^2*s23^2 + 136*s13*s23^3 - 
             96*s23^4)) + p1q^3*s23*
          (-(p3q*(80*s12^4*s13 + 7*s12^3*s13*(-10*s13 + 9*s23) + 
              3*s13*s23^2*(10*s13^2 + 11*s13*s23 + s23^2) + s12^2*(10*s13^3 - 
                31*s13^2*s23 - 271*s13*s23^2 - 96*s23^3) + 
              s12*s23*(120*s13^3 + 40*s13^2*s23 - 155*s13*s23^2 - 
                96*s23^3))) + p2q*(17*s12^3*s13*s23 + 3*s13*s23*
              (15*s13^3 + 15*s13^2*s23 - s13*s23^2 - s23^3) + 
             s12^2*(-90*s13^3 - 259*s13^2*s23 + 191*s13*s23^2 + 96*s23^3) + 
             s12*(70*s13^4 - 145*s13^3*s23 - 230*s13^2*s23^2 + 75*s13*s23^3 + 
               96*s23^4))) - p1q*(p3q^3*s12*(-25*s12^4*s13 + 
             s12^3*(5*s13^2 + 75*s13*s23 - 96*s23^2) - 6*s13*s23^2*
              (5*s13^2 + 6*s13*s23 - 23*s23^2) + s12*s23^2*(-103*s13^2 + 113*
                s13*s23 + 192*s23^2) + s12^2*(30*s13^3 - 350*s13^2*s23 + 363*
                s13*s23^2 + 96*s23^3)) + p2q^3*s13*
            (s12^3*(15*s13^2 + 8*s13*s23 + 96*s23^2) + 
             3*s13^2*(-5*s13^3 - 5*s13^2*s23 + 3*s13*s23^2 + 3*s23^3) + 
             s12^2*(35*s13^3 + 63*s13^2*s23 + 80*s13*s23^2 + 96*s23^3) + 
             s12*(5*s13^4 - 100*s13^3*s23 - 151*s13^2*s23^2 + 104*s13*s23^3 + 
               192*s23^4)) + p2q*p3q^2*(15*s12^5*s13 + 
             s12^4*(85*s13^2 + 67*s13*s23 - 96*s23^2) - 6*s13^2*s23^2*
              (5*s13^2 + 6*s13*s23 + s23^2) + s12^3*(-5*s13^3 - 298*s13^2*
                s23 + 723*s13*s23^2 + 288*s23^3) + 2*s12*s13*s23*
              (-30*s13^3 + 149*s13^2*s23 + 324*s13*s23^2 + 301*s23^3) + 
             s12^2*(-75*s13^4 + 565*s13^3*s23 + 847*s13^2*s23^2 + 409*s13*
                s23^3 + 384*s23^4)) + p2q^2*p3q*
            (-2*s12^4*s13*(15*s13 + 4*s23) + 3*s13^2*s23*(20*s13^3 + 23*s13^2*
                s23 + s13*s23^2 - 2*s23^3) + s12^3*(-95*s13^3 - 130*s13^2*
                s23 + 536*s13*s23^2 + 192*s23^3) + s12^2*(-5*s13^4 + 323*
                s13^3*s23 + 760*s13^2*s23^2 + 392*s13*s23^3 + 192*s23^4) + 
             s12*s13*(60*s13^4 - 200*s13^3*s23 - 83*s13^2*s23^2 + 598*s13*
                s23^3 + 616*s23^4))) + 
         p1q^2*(p3q^2*(20*s12^5*s13 + 5*s12^4*s13*(s13 - 26*s23) - 
             3*s13*s23^3*(5*s13^2 + 6*s13*s23 + s23^2) + 
             s12^2*s23*(5*s13^3 + 147*s13^2*s23 + 41*s13*s23^2 - 96*s23^3) + 
             s12*s23^2*(-35*s13^3 + 6*s13^2*s23 + 5*s13*s23^2 + 96*s23^3) - 
             s12^3*(15*s13^3 - 320*s13^2*s23 + 405*s13*s23^2 + 192*s23^3)) - 
           p2q*p3q*(10*s12^4*s13*(4*s13 + 5*s23) + s12^2*s13*(-30*s13^3 + 488*
                s13^2*s23 + 782*s13*s23^2 - 89*s23^3) + 3*s13*s23^2*
              (-25*s13^3 - 28*s13^2*s23 - 2*s13*s23^2 + s23^3) + 
             s12^3*(10*s13^3 - 92*s13^2*s23 + 349*s13*s23^2 + 192*s23^3) + 
             s12*s23*(-100*s13^4 + 410*s13^3*s23 + 716*s13^2*s23^2 + 191*s13*
                s23^3 - 192*s23^4)) + p2q^2*(2*s12^3*s13*(10*s13^2 + 31*s13*
                s23 - 52*s23^2) + 9*s13^2*s23*(-5*s13^3 - 5*s13^2*s23 + s13*
                s23^2 + s23^3) + s12^2*(5*s13^4 - 18*s13^3*s23 - 239*s13^2*
                s23^2 + 48*s13*s23^3 + 96*s23^4) + s12*(-15*s13^5 + 160*s13^4*
                s23 + 55*s13^3*s23^2 - 292*s13^2*s23^3 - 136*s13*s23^4 + 96*
                s23^5))))/(216*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*
         s23^2*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       ((s12 + s13 + s23)*(5*p1q^3*(4*s12 - 3*s13)*s23^2 + 
          (p3q*s12 - p2q*s13)^2*(29*p3q*s12 + p2q*(9*s12 - 3*s23) - 
            3*p3q*(5*s13 + s23)) + p1q^2*s23*(p2q*(-40*s12*s13 + 30*s13^2 + 
              9*s12*s23 - 3*s23^2) + p3q*(-40*s12^2 - 3*s23*(5*s13 + s23) + 
              s12*(30*s13 + 29*s23))) + 
          p1q*(p2q^2*s13*(20*s12*s13 - 15*s13^2 - 18*s12*s23 + 6*s23^2) + 
            p3q^2*s12*(20*s12^2 + 6*s23*(5*s13 + s23) - s12*(15*s13 + 
                58*s23)) + 2*p2q*p3q*(3*s13*s23*(5*s13 + s23) - 
              s12^2*(20*s13 + 9*s23) + s12*(15*s13^2 - 29*s13*s23 + 
                3*s23^2))))*den[-1 + 2*ep])/(216*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s23^2))*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*
        DS[k + p1 + p2 + p3]] + 
     ((ep^2*(p2q^3*s13*(2*s12 + s13)*s23*(s12 + s13 + s23) + 
          p1q^3*s13*s23*(2*s12 + s23)*(s12 + s13 + s23) + 
          p2q*p3q^2*s12^2*(-4*s12^2 - 4*s12*s13 + 8*s13^2 - 11*s12*s23 - 
            7*s13*s23 + s23^2) - p3q^3*s12^2*(4*s12^2 + s13^2 + 10*s13*s23 + 
            s23^2 + 9*s12*(s13 + s23)) + p2q^2*p3q*(s12^3*(4*s13 - 2*s23) + 
            s13^2*(s13 + s23)^2 + 2*s12^2*(4*s13^2 + 2*s13*s23 + s23^2) + 
            s12*s13*(s13^2 + 3*s13*s23 + 2*s23^2)) + 
          p1q^2*(p3q*(-2*s12^3*(s13 - 2*s23) + s23^2*(s13 + s23)^2 + 
              s12*s23*(2*s13^2 + 3*s13*s23 + s23^2) + 2*s12^2*(s13^2 + 
                2*s13*s23 + 4*s23^2)) + p2q*(4*s12^3*s23 + 2*s12^2*(s13^2 + 
                2*s13*s23 + 4*s23^2) + s12*(-2*s13^3 - 4*s13^2*s23 + s23^3) + 
              s23*(-2*s13^3 - 2*s13^2*s23 + s13*s23^2 + s23^3))) + 
          p1q*(p3q^2*s12^2*(-4*s12^2 - 11*s12*s13 + s13^2 - 4*s12*s23 - 
              7*s13*s23 + 8*s23^2) + p2q^2*(4*s12^3*s13 + 2*s12^2*(4*s13^2 + 
                2*s13*s23 + s23^2) + s12*(s13^3 - 4*s13*s23^2 - 2*s23^3) + 
              s13*(s13^3 + s13^2*s23 - 2*s13*s23^2 - 2*s23^3)) - 
            2*p2q*p3q*(2*s12^4 + 2*s12^3*(s13 + s23) + s13*s23*(s13 + s23)^
                2 - 5*s12^2*(s13^2 + s23^2) + s12*(s13^3 + 2*s13^2*s23 + 
                2*s13*s23^2 + s23^3)))))/(108*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2) + 
       (ep*(p1q^5*s23^2*(4*s12^4 - 9*s12^3*s23 + 20*s13*s23^2*(s13 + s23) + 
            s12^2*(-4*s13^2 + 3*s13*s23 - 30*s23^2) + 
            s12*s23*(20*s13^2 + 23*s13*s23 - 17*s23^2)) + 
          p1q^4*s23*(p3q*(-12*s12^5 + s12^4*(12*s13 + 211*s23) + 
              s12^3*(-4*s13^2 - 258*s13*s23 + 429*s23^2) + 20*s23^2*(-s13^3 + 
                s13^2*s23 + 3*s13*s23^2 + s23^3) + 5*s12*s23*(-4*s13^3 - 
                s13^2*s23 + 18*s13*s23^2 + 7*s23^3) + s12^2*(4*s13^3 - 
                49*s13^2*s23 - 232*s13*s23^2 + 221*s23^3)) + 
            p2q*(-8*s12^5 + s12^4*(8*s13 + 173*s23) + s12^3*(-8*s13^2 - 
                318*s13*s23 + 375*s23^2) + 20*s23^2*(-4*s13^3 - 4*s13^2*s23 + 
                s13*s23^2 + s23^3) + 3*s12*s23*(-20*s13^3 - 46*s13^2*s23 + 
                17*s13*s23^2 + 23*s23^3) + s12^2*(8*s13^3 - 95*s13^2*s23 - 
                287*s13*s23^2 + 243*s23^3))) + (p2q + p3q)*
           (p2q^4*s13^2*(4*s12^4 - 9*s12^3*s13 + 20*s13^2*s23*(s13 + s23) + 
              s12^2*(-30*s13^2 + 3*s13*s23 - 4*s23^2) + s12*s13*(-17*s13^2 + 
                23*s13*s23 + 20*s23^2)) + p2q^2*p3q^2*(8*s12^6 - 
              20*s13^3*s23*(s13 + s23)^2 - s12^5*(239*s13 + 4*s23) + 
              s12^4*(-100*s13^2 + 227*s13*s23 - 8*s23^2) + s12^3*(463*s13^3 - 
                451*s13^2*s23 + 412*s13*s23^2 + 4*s23^3) - 2*s12*s13^2*(
                7*s13^3 + 44*s13^2*s23 + 46*s13*s23^2 + 9*s23^3) + 
              2*s12^2*s13*(151*s13^3 - 363*s13^2*s23 + 166*s13*s23^2 + 
                9*s23^3)) + 2*p3q^4*s12^2*(29*s12^4 - 21*s12^3*(s13 + s23) + 
              s12^2*(-117*s13^2 + 31*s13*s23 - 117*s23^2) + 
              s13*s23*(-63*s13^2 + 94*s13*s23 - 63*s23^2) - s12*(67*s13^3 + 
                15*s13^2*s23 + 15*s13*s23^2 + 67*s23^3)) + 
            p2q*p3q^3*s12*(41*s12^5 - 2*s12^4*(183*s13 + 50*s23) + 
              s12^3*(-655*s13^2 + 121*s13*s23 - 275*s23^2) + 2*s13^2*s23*(
                -3*s13^2 - 2*s13*s23 + s23^2) + 2*s12*s13*(64*s13^3 - 
                265*s13^2*s23 + 277*s13*s23^2 - 58*s23^3) - 
              s12^2*(120*s13^3 + 327*s13^2*s23 - 323*s13*s23^2 + 
                134*s23^3)) + p2q^3*p3q*s13*(-12*s12^5 + 3*s12^4*(69*s13 + 
                4*s23) + s12^3*(438*s13^2 - 258*s13*s23 - 4*s23^2) + 
              s12*s13*(52*s13^3 + 67*s13^2*s23 - 25*s13*s23^2 - 20*s23^3) + 
              s12^2*(251*s13^3 - 235*s13^2*s23 - 45*s13*s23^2 + 4*s23^3) + 
              20*(s13^5 + 2*s13^4*s23 - s13^2*s23^3))) - 
          p1q*(p2q^4*s13*(8*s12^5 - s12^4*(173*s13 + 8*s23) + 
              s12^3*(-375*s13^2 + 318*s13*s23 + 8*s23^2) + 
              s12^2*(-243*s13^3 + 287*s13^2*s23 + 95*s13*s23^2 - 8*s23^3) - 
              20*s13^2*(s13^3 + s13^2*s23 - 4*s13*s23^2 - 4*s23^3) + 
              3*s12*s13*(-23*s13^3 - 17*s13^2*s23 + 46*s13*s23^2 + 
                20*s23^3)) + p3q^4*s12*(-99*s12^5 + 2*s12^4*(71*s13 + 
                204*s23) - 2*s13*s23^2*(s13^2 - 2*s13*s23 - 3*s23^2) + 
              s12^3*(509*s13^2 - 183*s13*s23 + 889*s23^2) + 2*s12*s23*(
                121*s13^3 - 371*s13^2*s23 + 328*s13*s23^2 - 64*s23^3) + 
              s12^2*(268*s13^3 - 293*s13^2*s23 + 357*s13*s23^2 + 
                254*s23^3)) + p2q^3*p3q*(-8*s12^6 + 2*s12^5*(199*s13 + 
                6*s23) + s12^4*(268*s13^2 - 622*s13*s23 + 4*s23^2) - 
              s12^3*(541*s13^3 - 1177*s13^2*s23 + 960*s13*s23^2 + 12*s23^3) + 
              s12*s13*(-35*s13^4 + 277*s13^3*s23 + 387*s13^2*s23^2 - 
                45*s13*s23^3 - 40*s23^4) - 2*s12^2*(209*s13^4 - 964*s13^3*
                 s23 + 503*s13^2*s23^2 + 78*s13*s23^3 - 2*s23^4) - 
              20*s13^2*(s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 4*s13*s23^3 + 
                3*s23^4)) + p2q^2*p3q^2*(-57*s12^6 + s12^5*(1095*s13 + 
                472*s23) + s12^4*(1716*s13^2 - 1351*s13*s23 + 941*s23^2) + 
              20*s13^2*s23*(4*s13^3 + 4*s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
              s12^3*(241*s13^3 + 903*s13^2*s23 - 1530*s13*s23^2 + 
                430*s23^3) + s12*s13*(34*s13^4 + 239*s13^3*s23 - 
                21*s13^2*s23^2 - 318*s13*s23^3 - 72*s23^4) + 
              s12^2*(-289*s13^4 + 2693*s13^3*s23 - 3245*s13^2*s23^2 + 
                556*s13*s23^3 + 18*s23^4)) - p2q*p3q^3*(148*s12^6 - 
              847*s12^5*(s13 + s23) + 40*s13^2*s23^2*(s13 + s23)^2 - 
              4*s12^4*(446*s13^2 - 245*s13*s23 + 446*s23^2) + 
              s12^3*(-675*s13^3 + 283*s13^2*s23 + 283*s13*s23^2 - 
                675*s23^3) + 2*s12*s13*s23*(13*s13^3 + 93*s13^2*s23 + 
                93*s13*s23^2 + 13*s23^3) + 2*s12^2*(57*s13^4 - 671*s13^3*
                 s23 + 1438*s13^2*s23^2 - 671*s13*s23^3 + 57*s23^4))) - 
          p1q^2*(p3q^3*(-49*s12^6 + 20*s13*s23^3*(s13 + s23)^2 + 
              s12^5*(104*s13 + 605*s23) + s12^4*(283*s13^2 - 348*s13*s23 + 
                755*s23^2) + s12^3*(130*s13^3 - 735*s13^2*s23 + 
                778*s13*s23^2 - 343*s23^3) + 2*s12^2*s23*(49*s13^3 - 
                443*s13^2*s23 + 628*s13*s23^2 - 215*s23^3) + 2*s12*s23^2*(
                8*s13^3 + 48*s13^2*s23 + 47*s13*s23^2 + 7*s23^3)) + 
            p2q^3*(8*s12^5*(22*s13 + s23) + s12^4*(353*s13^2 - 348*s13*s23 - 
                4*s23^2) + s12^3*(246*s13^3 + 375*s13^2*s23 - 573*s13*s23^2 - 
                8*s23^3) + 40*s13^2*s23*(2*s13^3 + 2*s13^2*s23 - 
                3*s13*s23^2 - 3*s23^3) + 2*s12*s13*(10*s13^4 + 115*s13^3*
                 s23 + 17*s13^2*s23^2 - 138*s13*s23^3 - 30*s23^4) + 
              s12^2*(89*s13^4 + 833*s13^3*s23 - 907*s13^2*s23^2 - 
                181*s13*s23^3 + 4*s23^4)) + p2q*p3q^2*(-57*s12^6 + 
              s12^5*(472*s13 + 1095*s23) + s12^4*(941*s13^2 - 1351*s13*s23 + 
                1716*s23^2) - 20*s13*s23^2*(5*s13^3 + 5*s13^2*s23 - 
                4*s13*s23^2 - 4*s23^3) + s12^3*(430*s13^3 - 1530*s13^2*s23 + 
                903*s13*s23^2 + 241*s23^3) + s12^2*(18*s13^4 + 556*s13^3*
                 s23 - 3245*s13^2*s23^2 + 2693*s13*s23^3 - 289*s23^4) + 
              s12*s23*(-72*s13^4 - 318*s13^3*s23 - 21*s13^2*s23^2 + 
                239*s13*s23^3 + 34*s23^4)) + p2q^2*p3q*(-8*s12^6 + 
              544*s12^5*(s13 + s23) + 60*s13*s23*(s13 + s23)^2*(s13^2 - 
                4*s13*s23 + s23^2) + s12^4*(1011*s13^2 - 1252*s13*s23 + 
                1011*s23^2) + 13*s12^3*(42*s13^3 - 31*s13^2*s23 - 
                31*s13*s23^2 + 42*s23^3) + s12^2*(107*s13^4 + 1192*s13^3*
                 s23 - 3414*s13^2*s23^2 + 1192*s13*s23^3 + 107*s23^4) + 
              s12*(20*s13^5 + 75*s13^4*s23 - 539*s13^3*s23^2 - 539*s13^2*
                 s23^3 + 75*s13*s23^4 + 20*s23^5))) + 
          p1q^3*(p3q^2*(8*s12^6 - s12^5*(4*s13 + 251*s23) + s12^4*(-8*s13^2 + 
                239*s13*s23 + 107*s23^2) + 20*s23^3*(-2*s13^3 - 2*s13^2*s23 + 
                s13*s23^2 + s23^3) + s12*s23^2*(-38*s13^3 - 117*s13^2*s23 - 
                21*s13*s23^2 + 38*s23^3) + s12^2*s23*(22*s13^3 + 
                287*s13^2*s23 - 961*s13*s23^2 + 553*s23^3) + s12^3*(4*s13^3 + 
                408*s13^2*s23 - 709*s13*s23^2 + 901*s23^3)) + 
            p2q*p3q*(8*s12^6 - 2*s12^5*(6*s13 + 199*s23) + s12^4*(-4*s13^2 + 
                622*s13*s23 - 268*s23^2) + s12^3*(12*s13^3 + 960*s13^2*s23 - 
                1177*s13*s23^2 + 541*s23^3) - 2*s12^2*(2*s13^4 - 
                78*s13^3*s23 - 503*s13^2*s23^2 + 964*s13*s23^3 - 209*s23^4) + 
              20*s23^2*(3*s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 
                4*s13*s23^3 + s23^4) + s12*s23*(40*s13^4 + 45*s13^3*s23 - 
                387*s13^2*s23^2 - 277*s13*s23^3 + 35*s23^4)) - 
            p2q^2*(8*s12^5*(s13 + 22*s23) + s12^4*(-4*s13^2 - 348*s13*s23 + 
                353*s23^2) - 40*s13*s23^2*(3*s13^3 + 3*s13^2*s23 - 
                2*s13*s23^2 - 2*s23^3) + s12^3*(-8*s13^3 - 573*s13^2*s23 + 
                375*s13*s23^2 + 246*s23^3) + s12^2*(4*s13^4 - 181*s13^3*s23 - 
                907*s13^2*s23^2 + 833*s13*s23^3 + 89*s23^4) + 
              s12*(-60*s13^4*s23 - 276*s13^3*s23^2 + 34*s13^2*s23^3 + 
                230*s13*s23^4 + 20*s23^5)))))/(216*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s12^2*(p1q^2*s23*(s12 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p2q*s13 - p3q*(s12 + s23)) - 
          p1q*(p3q*(s12 + s13 - s23)*(s12 + s23) + p2q*(s12^2 + 2*s13*s23 + 
              s12*(s13 + s23))))) + 
       (-(p1q^5*s13*s23^2*(102*s13*s23^3*(s13 + s23) + 
            8*s12^4*(84*s13 + s23) + 3*s12^2*s23*(336*s13^2 + 493*s13*s23 + 
              14*s23^2) + s12*s23^2*(446*s13^2 + 565*s13*s23 + 17*s23^2) + 
            s12^3*(672*s13^2 + 1688*s13*s23 + 33*s23^2))) + 
         p1q^4*s23*(p2q*(16*s12^5*s13*(42*s13 + s23) + s12^4*s13*
              (672*s13^2 + 664*s13*s23 - 311*s23^2) + 102*s13*s23^3*
              (4*s13^3 + 4*s13^2*s23 - s13*s23^2 - s23^3) + 
             3*s12*s13*s23^2*(446*s13^3 + 524*s13^2*s23 + 17*s13*s23^2 + 41*
                s23^3) + s12^2*s23*(2688*s13^4 + 2539*s13^3*s23 - 669*s13^2*
                s23^2 - 95*s13*s23^3 + 672*s23^4) + s12^3*(1344*s13^4 + 2040*
                s13^3*s23 - 478*s13^2*s23^2 + 25*s13*s23^3 + 672*s23^4)) + 
           p3q*(24*s12^5*s13*(56*s13 + s23) + s12^4*s13*(672*s13^2 + 1000*s13*
                s23 - 269*s23^2) + 102*s13*s23^3*(s13^3 - s13^2*s23 - 3*s13*
                s23^2 - s23^3) + s12*s13*s23^2*(446*s13^3 - 341*s13^2*s23 - 
               902*s13*s23^2 + 89*s23^3) + s12^2*s23*(1008*s13^4 - 1543*s13^3*
                s23 - 2902*s13^2*s23^2 - 137*s13*s23^3 + 672*s23^4) + 
             s12^3*(672*s13^4 - 656*s13^3*s23 - 2298*s13^2*s23^2 + 51*s13*
                s23^3 + 672*s23^4))) - (p2q + p3q)*
          (p2q^4*s13^2*s23*(102*s13^3*s23*(s13 + s23) + 
             8*s12^4*(s13 + 84*s23) + 3*s12^2*s13*(14*s13^2 + 493*s13*s23 + 
               336*s23^2) + s12*s13^2*(17*s13^2 + 565*s13*s23 + 446*s23^2) + 
             s12^3*(33*s13^2 + 1688*s13*s23 + 672*s23^2)) + 
           2*p3q^4*s12^2*(s13^2*s23^2*(-219*s13^2 + 554*s13*s23 - 219*
                s23^2) + s12^4*(336*s13^2 - s13*s23 + 336*s23^2) + 
             s12^2*s13*s23*(721*s13^2 + 769*s13*s23 + 721*s23^2) + 
             s12*s13*s23*(-219*s13^3 + 779*s13^2*s23 + 779*s13*s23^2 - 219*
                s23^3) + s12^3*(336*s13^3 + 603*s13^2*s23 + 603*s13*s23^2 + 
               336*s23^3)) + p2q*p3q^3*s12*(3*s12^5*s23*(5*s13 + 448*s23) + 
             4*s13^3*s23^2*(51*s13^2 + 22*s13*s23 - 29*s23^2) - 
             s12^3*s13*(2016*s13^3 + 2947*s13^2*s23 + 1507*s13*s23^2 - 2419*
                s23^3) + 2*s12*s13^2*s23*(321*s13^3 - 1124*s13^2*s23 + 586*
                s13*s23^2 - 785*s23^3) - 4*s12^4*(504*s13^3 + 161*s13^2*s23 - 
               300*s13*s23^2 - 336*s23^3) - s12^2*s13*s23*(3662*s13^3 + 2183*
                s13^2*s23 - 2191*s13*s23^2 + 1454*s23^3)) + 
           p2q^2*p3q^2*(-102*s13^4*s23^2*(s13 + s23)^2 + 16*s12^6*s23*
              (s13 + 42*s23) + 3*s12^5*s23*(-103*s13^2 - 448*s13*s23 + 224*
                s23^2) + 2*s12^2*s13^2*s23*(1163*s13^3 - 225*s13^2*s23 - 23*
                s13*s23^2 - 1066*s23^3) - 2*s12*s13^3*s23*(153*s13^3 + 93*
                s13^2*s23 + 221*s13*s23^2 + 281*s23^3) + 
             s12^4*s13*(2016*s13^3 + 688*s13^2*s23 - 4249*s13*s23^2 + 320*
                s23^3) + s12^3*s13*(2016*s13^4 + 1629*s13^3*s23 - 2311*s13^2*
                s23^2 + 200*s13*s23^3 - 1680*s23^4)) - p2q^3*p3q*s13*
            (24*s12^5*s23*(s13 + 56*s23) + s12^4*s23*(-261*s13^2 + 1672*s13*
                s23 + 672*s23^2) - 102*s13^3*s23*(s13^3 + 2*s13^2*s23 - s23^
                3) + s12*s13^2*s23*(106*s13^3 - 337*s13^2*s23 + 105*s13*
                s23^2 + 446*s23^3) + 2*s12^3*(336*s13^4 + 42*s13^3*s23 - 305*
                s13^2*s23^2 + 8*s13*s23^3 + 336*s23^4) + 
             s12^2*s13*(672*s13^4 - 95*s13^3*s23 - 1423*s13^2*s23^2 - 535*s13*
                s23^3 + 1008*s23^4))) + 
         p1q*(-(p3q^4*s12*(4*s13^2*s23^3*(-29*s13^2 + 22*s13*s23 + 
                51*s23^2) + s12^5*(2016*s13^2 + 13*s13*s23 + 672*s23^2) + 
              s12^3*s23*(3861*s13^3 + 31*s13^2*s23 - 1505*s13*s23^2 - 
                2016*s23^3) + 2*s12^4*(1008*s13^3 + 1203*s13^2*s23 + 
                281*s13*s23^2 - 672*s23^3) + 2*s12*s13*s23^2*(-1004*s13^3 + 
                1140*s13^2*s23 - 1343*s13*s23^2 + 321*s23^3) - 
              s12^2*s13*s23*(1892*s13^3 - 3749*s13^2*s23 + 625*s13*s23^2 + 
                4100*s23^3))) + p2q*p3q^3*(-204*s13^3*s23^3*(s13 + s23)^2 - 
             12*s12^6*(112*s13^2 + 5*s13*s23 + 112*s23^2) - 8*s12*s13^2*s23^2*
              (134*s13^3 + 53*s13^2*s23 + 53*s13*s23^2 + 134*s23^3) + 
             7*s12^5*(576*s13^3 + 227*s13^2*s23 + 227*s13*s23^2 + 576*
                s23^3) + s12^3*s13*s23*(12433*s13^3 + 3949*s13^2*s23 + 3949*
                s13*s23^2 + 12433*s23^3) + 16*s12^4*(336*s13^4 + 346*s13^3*
                s23 + 559*s13^2*s23^2 + 346*s13*s23^3 + 336*s23^4) - 
             2*s12^2*s13*s23*(1103*s13^4 - 4329*s13^3*s23 + 534*s13^2*s23^2 - 
               4329*s13*s23^3 + 1103*s23^4)) + p2q^4*s13*
            (16*s12^5*s23*(s13 + 42*s23) + s12^4*s23*(-311*s13^2 + 664*s13*
                s23 + 672*s23^2) - 102*s13^3*s23*(s13^3 + s13^2*s23 - 4*s13*
                s23^2 - 4*s23^3) + 3*s12*s13^2*s23*(41*s13^3 + 17*s13^2*s23 + 
               524*s13*s23^2 + 446*s23^3) + s12^3*(672*s13^4 + 25*s13^3*s23 - 
               478*s13^2*s23^2 + 2040*s13*s23^3 + 1344*s23^4) + 
             s12^2*s13*(672*s13^4 - 95*s13^3*s23 - 669*s13^2*s23^2 + 2539*s13*
                s23^3 + 2688*s23^4)) + p2q^2*p3q^2*
            (-21*s12^6*s23*(3*s13 + 32*s23) + 102*s13^3*s23^2*
              (4*s13^3 + 4*s13^2*s23 - 5*s13*s23^2 - 5*s23^3) + 
             s12^5*(3360*s13^3 + 2673*s13^2*s23 + 5518*s13*s23^2 + 4032*
                s23^3) + s12^2*s13*s23*(-8337*s13^4 + 3905*s13^3*s23 + 2689*
                s13^2*s23^2 + 10722*s13*s23^3 - 2572*s23^4) + 
             s12*s13^2*s23*(752*s13^4 - 965*s13^3*s23 + 151*s13^2*s23^2 + 6*
                s13*s23^3 - 1760*s23^4) + s12^4*(-1344*s13^4 + 2030*s13^3*
                s23 + 12509*s13^2*s23^2 + 7053*s13*s23^3 + 4704*s23^4) + 
             s12^3*s13*(-4704*s13^4 + 2301*s13^3*s23 + 5213*s13^2*s23^2 + 
               5310*s13*s23^3 + 13684*s23^4)) + p2q^3*p3q*
            (-16*s12^6*s13*s23 + 2*s12^5*s23*(355*s13^2 + 2024*s13*s23 + 672*
                s23^2) + s12*s13^2*s23*(875*s13^4 + 239*s13^3*s23 + 2221*
                s13^2*s23^2 + 1557*s13*s23^3 - 892*s23^4) - 
             102*s13^3*s23*(s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 4*s13*
                s23^3 + 3*s23^4) + s12^4*(-2688*s13^4 - 1630*s13^3*s23 + 6688*
                s13^2*s23^2 + 3712*s13*s23^3 + 1344*s23^4) + 
             s12^3*s13*(-1344*s13^4 - 2167*s13^3*s23 + 1867*s13^2*s23^2 + 
               5628*s13*s23^3 + 6704*s23^4) + 2*s12^2*s13*(672*s13^5 - 2105*
                s13^4*s23 - 543*s13^3*s23^2 + 2677*s13^2*s23^3 + 3947*s13*
                s23^4 - 504*s23^5))) + 
         p1q^3*(p3q^2*(-16*s12^6*s13*(42*s13 + s23) + 3*s12^5*s13*
              (-224*s13^2 + 896*s13*s23 + 111*s23^2) + s12^4*s23*
              (352*s13^3 + 5921*s13^2*s23 - 949*s13*s23^2 - 2016*s23^3) + 
             102*s13*s23^4*(2*s13^3 + 2*s13^2*s23 - s13*s23^2 - s23^3) + 
             s12*s13*s23^3*(1008*s13^3 + 547*s13^2*s23 - 151*s13*s23^2 + 412*
                s23^3) + s12^3*s23*(2352*s13^4 - 184*s13^3*s23 + 1701*s13^2*
                s23^2 - 1545*s13*s23^3 - 1344*s23^4) + s12^2*s23^2*
              (3140*s13^4 - 489*s13^3*s23 - 973*s13^2*s23^2 - 2421*s13*
                s23^3 + 672*s23^4)) + p2q*p3q*(-16*s12^6*s13*s23 + 
             2*s12^5*s13*(672*s13^2 + 2024*s13*s23 + 355*s23^2) + 
             s12^3*s23*(6704*s13^4 + 5628*s13^3*s23 + 1867*s13^2*s23^2 - 2167*
                s13*s23^3 - 1344*s23^4) + 2*s12^4*(672*s13^4 + 1856*s13^3*
                s23 + 3344*s13^2*s23^2 - 815*s13*s23^3 - 1344*s23^4) - 
             102*s13*s23^3*(3*s13^4 - 4*s13^3*s23 - 12*s13^2*s23^2 - 4*s13*
                s23^3 + s23^4) + s12*s13*s23^2*(-892*s13^4 + 1557*s13^3*s23 + 
               2221*s13^2*s23^2 + 239*s13*s23^3 + 875*s23^4) + 
             2*s12^2*s23*(-504*s13^5 + 3947*s13^4*s23 + 2677*s13^3*s23^2 - 
               543*s13^2*s23^3 - 2105*s13*s23^4 + 672*s23^5)) + 
           p2q^2*(16*s12^5*s13*s23*(43*s13 + 23*s23) - 204*s13^2*s23^3*
              (3*s13^3 + 3*s13^2*s23 - 2*s13*s23^2 - 2*s23^3) - 
             2*s12*s13*s23^2*(669*s13^4 + 663*s13^3*s23 + 17*s13^2*s23^2 - 98*
                s13*s23^3 - 223*s23^4) - s12^3*s13*(672*s13^4 + 352*s13^3*
                s23 - 367*s13^2*s23^2 + 25*s13*s23^3 + 528*s23^4) - 
             s12^4*(672*s13^4 + 672*s13^3*s23 - 934*s13^2*s23^2 + 639*s13*
                s23^3 + 672*s23^4) + s12^2*s23*(-2352*s13^5 + 31*s13^4*s23 + 
               1369*s13^3*s23^2 - 563*s13^2*s23^3 - 1763*s13*s23^4 + 672*
                s23^5))) + p1q^2*(p3q^3*(102*s13^2*s23^4*(s13 + s23)^2 - 
             s12^6*s13*(2016*s13 + 31*s23) + s12^4*s13*s23*(-2739*s13^2 + 
               5756*s13*s23 + 2259*s23^2) + 2*s12^2*s13*s23^2*
              (1851*s13^3 - 563*s13^2*s23 + 1349*s13*s23^2 - 1484*s23^3) + 
             6*s12*s13*s23^3*(113*s13^3 + 59*s13^2*s23 - 3*s13*s23^2 + 51*
                s23^3) + s12^5*(-2016*s13^3 + 144*s13^2*s23 + 953*s13*s23^2 + 
               2016*s23^3) + s12^3*s23*(3134*s13^4 - 2391*s13^3*s23 + 4494*
                s13^2*s23^2 + 2033*s13*s23^3 - 2016*s23^4)) + 
           p2q*p3q^2*(-21*s12^6*s13*(32*s13 + 3*s23) - 102*s13^2*s23^3*
              (5*s13^3 + 5*s13^2*s23 - 4*s13*s23^2 - 4*s23^3) + 
             s12^5*(4032*s13^3 + 5518*s13^2*s23 + 2673*s13*s23^2 + 3360*
                s23^3) + s12^2*s13*s23*(-2572*s13^4 + 10722*s13^3*s23 + 2689*
                s13^2*s23^2 + 3905*s13*s23^3 - 8337*s23^4) + 
             s12^3*s23*(13684*s13^4 + 5310*s13^3*s23 + 5213*s13^2*s23^2 + 
               2301*s13*s23^3 - 4704*s23^4) + s12^4*(4704*s13^4 + 7053*s13^3*
                s23 + 12509*s13^2*s23^2 + 2030*s13*s23^3 - 1344*s23^4) + 
             s12*s13*s23^2*(-1760*s13^4 + 6*s13^3*s23 + 151*s13^2*s23^2 - 965*
                s13*s23^3 + 752*s23^4)) + p2q^3*(16*s12^5*s13*s23*
              (23*s13 + 43*s23) + 204*s13^3*s23^2*(2*s13^3 + 2*s13^2*s23 - 3*
                s13*s23^2 - 3*s23^3) + 2*s12*s13^2*s23*(223*s13^4 + 98*s13^3*
                s23 - 17*s13^2*s23^2 - 663*s13*s23^3 - 669*s23^4) - 
             s12^3*s23*(528*s13^4 + 25*s13^3*s23 - 367*s13^2*s23^2 + 352*s13*
                s23^3 + 672*s23^4) - s12^4*(672*s13^4 + 639*s13^3*s23 - 934*
                s13^2*s23^2 + 672*s13*s23^3 + 672*s23^4) + 
             s12^2*s13*(672*s13^5 - 1763*s13^4*s23 - 563*s13^3*s23^2 + 1369*
                s13^2*s23^3 + 31*s13*s23^4 - 2352*s23^5)) - 
           p2q^2*p3q*(32*s12^6*s13*s23 - 306*s13^2*s23^2*(s13 + s23)^2*
              (s13^2 - 4*s13*s23 + s23^2) - 6*s12^5*(224*s13^3 + 397*s13^2*
                s23 + 397*s13*s23^2 + 224*s23^3) + 9*s12^4*(224*s13^4 + 103*
                s13^3*s23 - 484*s13^2*s23^2 + 103*s13*s23^3 + 224*s23^4) + 
             s12^2*s13*s23*(7695*s13^4 - 1086*s13^3*s23 - 2446*s13^2*s23^2 - 
               1086*s13*s23^3 + 7695*s23^4) + s12*s13*s23*(-446*s13^5 + 2091*
                s13^4*s23 + 1647*s13^3*s23^2 + 1647*s13^2*s23^3 + 2091*s13*
                s23^4 - 446*s23^5) + s12^3*(3360*s13^5 + 58*s13^4*s23 + 575*
                s13^3*s23^2 + 575*s13^2*s23^3 + 58*s13*s23^4 + 3360*s23^5))))/
        (432*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12^2*s13*s23*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) - 
       ((s12 + s13 + s23)*(p1q^3*(17*s12 - 58*s13)*s23^2 + 
          (p3q*s12 - p2q*s13)^2*(34*p3q*s12 + p2q*(17*s12 - 58*s23) - 
            58*p3q*(s13 + s23)) + p1q^2*s23*(-34*p3q*s12^2 + 
            17*p2q*s12*(-2*s13 + s23) - 58*p3q*s23*(s13 + s23) + 
            2*p3q*s12*(58*s13 + 17*s23) + 58*p2q*(2*s13^2 - s23^2)) + 
          p1q*(p3q^2*s12*(17*s12^2 + 116*s23*(s13 + s23) - 2*s12*(29*s13 + 
                34*s23)) - 2*p2q*p3q*(17*s12^2*(s13 + s23) - 
              58*s13*s23*(s13 + s23) + s12*(-58*s13^2 + 34*s13*s23 - 
                58*s23^2)) + p2q^2*s13*(17*s12*(s13 - 2*s23) - 
              58*(s13^2 - 2*s23^2))))*den[-1 + 2*ep])/(432*(p1q + p3q)*
         (p2q + p3q)*(p1q + p2q + p3q)*s12^2))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] + 
     ((ep^2*p1q*(s12 + s13 + s23)*(p2q*s13 + p3q*(s12 + 2*s13) - p1q*s23))/
        (54*(p1q + p2q + p3q)*s23) - 
       (ep*p1q*(-4*p2q^4*s13^2*(s12 + s13 + s23) + 2*p1q^4*s23*
           (s12 + s13 + s23)^2 + p2q^3*p3q*s13*(6*s12^2 + 19*s12*s13 + 
            13*s13^2 + 8*s12*s23 + 15*s13*s23 + 2*s23^2) + 
          p3q^4*(15*s12^3 + s12^2*(15*s13 + 118*s23) + 
            s12*s23*(107*s13 + 187*s23) + 4*s23*(s13^2 + 22*s13*s23 + 
              21*s23^2)) - p2q^2*p3q^2*(2*s12^3 + 30*s12^2*s13 + 
            s12*(13*s13^2 + 125*s13*s23 - 2*s23^2) + 
            3*s13*(-5*s13^2 + 28*s13*s23 + 33*s23^2)) - 
          p1q^3*(s12 + s13 + s23)*(p3q*(2*s12^2 - 2*s12*s13 - 69*s12*s23 - 
              10*s13*s23 - 67*s23^2) - p2q*(2*s12*s13 - 2*s13^2 + 
              65*s12*s23 + 2*s13*s23 + 61*s23^2)) + 
          p2q*p3q^3*(15*s12^3 + s12^2*(-15*s13 + 122*s23) + 
            s23*(-95*s13^2 - 11*s13*s23 + 84*s23^2) + 
            s12*(-30*s13^2 - 18*s13*s23 + 191*s23^2)) + 
          p1q^2*(s12 + s13 + s23)*(-(p2q^2*(23*s12*s13 + 4*s13^2 - 2*s12*
                s23 + 82*s13*s23 + 2*s23^2)) + p2q*p3q*(19*s12^2 - 
              17*s12*s13 - 6*s13^2 + 241*s12*s23 - 74*s13*s23 + 206*s23^2) + 
            p3q^2*(13*s12^2 + 2*s12*s13 + 239*s12*s23 + 16*s13*s23 + 
              214*s23^2)) + p1q*(s12 + s13 + s23)*
           (p2q^3*s13*(2*s12 + 21*s13 + 6*s23) - p2q^2*p3q*
             (2*s12^2 + 59*s12*s13 - 15*s13^2 - 4*s12*s23 + 181*s13*s23 + 
              2*s23^2) + p2q*p3q^2*(34*s12^2 - 53*s12*s13 - 4*s13^2 + 
              283*s12*s23 - 175*s13*s23 + 229*s23^2) + 
            p3q^3*(30*s12^2 + 275*s12*s23 + s23*(12*s13 + 233*s23)))))/
        (108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (p1q*(p1q^5*s13*s23*(s12 + s13 + s23)^2 - p1q^4*(s12 + s13 + s23)*
           (p2q*(s13^3 - s13^2*s23 + 84*s23^3 - s12*s13*(s13 + 44*s23)) + 
            p3q*(s12^2*s13 - s12*s13*(s13 + 45*s23) - 2*s23*(2*s13^2 + 
                s13*s23 - 42*s23^2))) + p1q^3*(s12 + s13 + s23)*
           (p2q^2*(-2*s13^3 + 3*s13^2*s23 + 125*s13*s23^2 - 84*s23^3 + 
              s12*s13*(2*s13 + 85*s23)) - 2*p2q*p3q*(s12^2*s13 + s13^3 - 
              3*s13^2*s23 - 83*s13*s23^2 + 126*s23^3 - 3*s12*(s13^2 + 
                36*s13*s23 + 28*s23^2)) + p3q^2*(-4*s12^2*s13 + 
              s23*(5*s13^2 + 43*s13*s23 - 168*s23^2) + s12*(2*s13^2 + 
                131*s13*s23 + 168*s23^2))) - 
          p3q*(2*p2q^4*s13^2*(s12 + s13 + s23)*(s13 + 42*s23) + 
            p2q^3*p3q*s13*(3*s13^3 + 128*s13^2*s23 + 41*s13*s23^2 - 
              84*s23^3 - 3*s12^2*(s13 + 56*s23) - 2*s12*s23*(23*s13 + 
                126*s23)) + 2*p3q^4*(-21*s12*s13*s23^2 - 21*s13*s23^2*(s13 + 
                s23) + s12^3*(s13 + 42*s23) + s12^2*(s13^2 + 43*s13*s23 + 
                42*s23^2)) + 2*p2q*p3q^3*(-63*s13*s23^2*(s13 + s23) + 
              s12^3*(s13 + 84*s23) + s12^2*(-s13^2 + 21*s13*s23 + 84*s23^2) - 
              s12*s13*(2*s13^2 + 66*s13*s23 + 127*s23^2)) + 
            p2q^2*p3q^2*(s12^3*(s13 + 84*s23) + s12^2*(-4*s13^2 - 
                210*s13*s23 + 84*s23^2) - s12*s13*(3*s13^2 + 258*s13*s23 + 
                463*s23^2) + 2*s13*(s13^3 + 22*s13^2*s23 - 63*s13*s23^2 - 
                84*s23^3))) + p1q^2*(s12 + s13 + s23)*
           (p2q^3*s13*(s12*(s13 + 84*s23) - 3*(s13^2 + 13*s13*s23 - 
                56*s23^2)) + p3q^3*(-7*s12^2*(s13 + 12*s23) + 
              2*s23*(s13^2 + 63*s13*s23 - 42*s23^2) + s12*(s13^2 + 
                131*s13*s23 + 336*s23^2)) - p2q*p3q^2*(s13^3 + 77*s13^2*s23 - 
              374*s13*s23^2 + 168*s23^3 + 6*s12^2*(s13 + 14*s23) - 
              s12*(11*s13^2 + 344*s13*s23 + 504*s23^2)) + 
            p2q^2*p3q*(-(s12^2*s13) + 3*s12*(3*s13^2 + 99*s13*s23 + 
                56*s23^2) - 2*(2*s13^3 + 58*s13^2*s23 - 209*s13*s23^2 + 
                42*s23^3))) + p1q*(-2*p2q^4*s13^2*(s12 + s13 + s23)*
             (s13 + 42*s23) - 2*p2q^3*p3q*s13*(3*s13^3 + 169*s13^2*s23 + 
              124*s13*s23^2 - 42*s23^3 - 2*s12^2*(s13 + 21*s23) + 
              s12*(s13^2 + 122*s13*s23 - 84*s23^2)) - 
            2*p3q^4*(-63*s13*s23^2*(s13 + s23) + 3*s12^3*(s13 + 28*s23) + 
              s12^2*s13*(3*s13 + 65*s23) - s12*s23*(22*s13^2 + 169*s13*s23 + 
                84*s23^2)) + p2q^2*p3q^2*(-2*s12^3*(s13 + 42*s23) + 
              s12^2*(10*s13^2 + 253*s13*s23 + 84*s23^2) - s13*(4*s13^3 + 
                333*s13^2*s23 + 36*s13*s23^2 - 293*s23^3) + 2*s12*(4*s13^3 + 
                11*s13^2*s23 + 400*s13*s23^2 + 84*s23^3)) + 
            2*p2q*p3q^3*(-3*s12^3*(s13 + 42*s23) + s12^2*(2*s13^2 + 
                21*s13*s23 + 42*s23^2) + s13*s23*(-41*s13^2 + 126*s13*s23 + 
                167*s23^2) + s12*(5*s13^3 + 114*s13^2*s23 + 485*s13*s23^2 + 
                168*s23^3)))))/(54*(p1q + p3q)^2*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*Eik[k]] + 
     ((-5*ep^2*p3q*(s12 + s13 + s23)*(p3q*s12*(s12 + s13) - 
          p2q*s13*(s12 + s13) + p1q*(-s12 + s13)*s23))/(27*(p1q + p2q + p3q)*
         s12*s23) - (ep*p3q*(s12 + s13 + s23)*(20*p2q^4*s12*s13^2 - 
          10*p1q^4*s12*s23*(s12 + s13 + s23) + p2q^3*p3q*s13*
           (-30*s12^2 + 60*s12*s13 + 10*s13^2 - 10*s12*s23 + 3*s13*s23) + 
          p3q^4*s12*(30*s12^2 - 10*s12*s13 + 19*s12*s23 - 30*s13*s23 + 
            9*s23^2) + p2q*p3q^3*(30*s12^3 - s12^2*(90*s13 + s23) - 
            s13*s23*(10*s13 + 3*s23) + s12*s23*(-92*s13 + 9*s23)) + 
          p2q^2*p3q^2*(10*s12^3 + 2*s12*s13*(25*s13 - 31*s23) - 
            10*s12^2*(9*s13 + s23) + s13*(10*s13^2 - 7*s13*s23 - 3*s23^2)) + 
          p1q^3*(p3q*(10*s12^3 - 5*s12*s23*(8*s13 + s23) + s23^2*(10*s13 + 
                3*s23) - 2*s12^2*(5*s13 + 9*s23)) + 
            p2q*(2*s12^2*(-5*s13 + s23) + s23^2*(10*s13 + 3*s23) + 
              5*s12*(2*s13^2 + 5*s23^2))) + 
          p1q*(p2q^3*s13*(-10*s12^2 + 20*s12*s13 + 10*s13^2 - 30*s12*s23 + 
              3*s13*s23) + p3q^3*(60*s12^3 - 20*s12^2*(s13 - s23) + 
              s23^2*(10*s13 + 3*s23) + s12*s23*(-70*s13 + 23*s23)) + 
            p2q^2*p3q*(10*s12^3 - 20*s12^2*(3*s13 + s23) + s13*(10*s13^2 - 
                27*s13*s23 - 9*s23^2) + s12*(40*s13^2 - 107*s13*s23 + 
                10*s23^2)) + p2q*p3q^2*(40*s12^3 - 10*s12^2*(11*s13 + 
                2*s23) + s23*(-30*s13^2 + s13*s23 + 3*s23^2) + 
              s12*(10*s13^2 - 147*s13*s23 + 43*s23^2))) + 
          p1q^2*(p3q^2*(40*s12^3 + 2*s23^2*(10*s13 + 3*s23) - 
              s12^2*(20*s13 + 7*s23) + s12*s23*(-70*s13 + 19*s23)) - 
            p2q^2*(10*s12^2*(s13 + s23) + 2*s13*s23*(10*s13 + 3*s23) - 
              5*s12*(2*s13^2 - 9*s13*s23 + 2*s23^2)) + 
            p2q*p3q*(10*s12^3 - s12^2*(50*s13 + 17*s23) + 2*s23*(-10*s13^2 + 
                7*s13*s23 + 3*s23^2) + s12*(20*s13^2 - 75*s13*s23 + 
                59*s23^2)))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (p3q*(-5*p1q^5*s13*s23*(s12 + s13 + s23)^2 + p1q^4*(s12 + s13 + s23)*
           (-(p2q*(-5*s13^3 + 5*s13^2*s23 + 12*s23^3 + s12*s13*(5*s13 + 
                 4*s23))) + p3q*(5*s12^2*s13 - s12*s13*(5*s13 + 9*s23) - 
              2*s23*(10*s13^2 + 5*s13*s23 + 6*s23^2))) - 
          p1q^3*(s12 + s13 + s23)*(-2*p2q*p3q*(5*s12^2*s13 - 15*s12*s13^2 + 
              5*s13^3 - 15*s13^2*s23 + 12*s12*s23^2 + 17*s13*s23^2 - 
              18*s23^3) + p2q^2*(-10*s13^3 + s12*s13*(10*s13 - 7*s23) + 
              15*s13^2*s23 - 23*s13*s23^2 + 12*s23^3) + 
            p3q^2*(-20*s12^2*s13 + s12*(10*s13^2 + 7*s13*s23 - 24*s23^2) + 
              s23*(25*s13^2 - s13*s23 + 24*s23^2))) + p1q^2*(s12 + s13 + s23)*
           (p2q^3*s13*(-5*s12*s13 + 15*s13^2 + 12*s12*s23 - 21*s13*s23 + 
              24*s23^2) + p2q^2*p3q*(5*s12^2*s13 + 20*s13^3 - 68*s13^2*s23 + 
              70*s13*s23^2 - 12*s23^3 + s12*(-45*s13^2 + 27*s13*s23 + 
                24*s23^2)) + p3q^3*(s12^2*(35*s13 - 12*s23) - 
              2*s23*(5*s13^2 - 9*s13*s23 + 6*s23^2) + s12*(-5*s13^2 - 
                7*s13*s23 + 48*s23^2)) + p2q*p3q^2*(5*s13^3 + 
              6*s12^2*(5*s13 - 2*s23) - 47*s13^2*s23 + 74*s13*s23^2 - 
              24*s23^3 + s12*(-55*s13^2 + 8*s13*s23 + 72*s23^2))) + 
          p3q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*(s12 + s13 + s23) + 
            p2q^3*p3q*s13*(15*s13^3 - 3*s12^2*(5*s13 - 8*s23) - 8*s13^2*s23 - 
              11*s13*s23^2 + 12*s23^3 + 2*s12*s23*(-7*s13 + 18*s23)) + 
            2*p3q^4*(s12^3*(5*s13 - 6*s23) + 3*s12*s13*s23^2 + 
              3*s13*s23^2*(s13 + s23) + s12^2*(5*s13^2 - s13*s23 - 
                6*s23^2)) + 2*p2q*p3q^3*(s12^3*(5*s13 - 12*s23) + 
              9*s13*s23^2*(s13 + s23) - s12^2*(5*s13^2 + 3*s13*s23 + 
                12*s23^2) + s12*s13*(-10*s13^2 - 6*s13*s23 + 13*s23^2)) + 
            p2q^2*p3q^2*(s12^3*(5*s13 - 12*s23) - 2*s12^2*(10*s13^2 - 
                15*s13*s23 + 6*s23^2) + s12*s13*(-15*s13^2 + 6*s13*s23 + 
                61*s23^2) + 2*s13*(5*s13^3 + 2*s13^2*s23 + 9*s13*s23^2 + 
                12*s23^3))) + p1q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*
             (s12 + s13 + s23) + 2*p2q^3*p3q*s13*(15*s13^3 - 19*s13^2*s23 - 
              28*s13*s23^2 + 6*s23^3 + s12^2*(-10*s13 + 6*s23) + 
              s12*(5*s13^2 - 38*s13*s23 + 12*s23^2)) + 
            2*p3q^4*(3*s12^3*(5*s13 - 4*s23) + 9*s13*s23^2*(s13 + s23) + 
              s12^2*s13*(15*s13 + s23) + s12*s23*(-2*s13^2 + 19*s13*s23 + 
                12*s23^2)) + 2*p2q*p3q^3*(3*s12^3*(5*s13 - 6*s23) + 
              s12^2*(-10*s13^2 + 3*s13*s23 + 6*s23^2) + s13*s23*(-11*s13^2 + 
                18*s13*s23 + 29*s23^2) + s12*(-25*s13^3 - 30*s13^2*s23 + 
                59*s13*s23^2 + 24*s23^3)) + p2q^2*p3q^2*
             (2*s12^3*(5*s13 - 6*s23) + s12^2*(-50*s13^2 + 31*s13*s23 + 
                12*s23^2) - 2*s12*(20*s13^3 + 55*s13^2*s23 - 52*s13*s23^2 - 
                12*s23^3) + s13*(20*s13^3 - 63*s13^2*s23 - 36*s13*s23^2 + 
                47*s23^3)))))/(27*(p1q + p3q)^2*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k]] + 
     ((ep^2*p2q*(s12 + s13 + s23)*(-(p2q*s13) + p1q*s23 + p3q*(s12 + 2*s23)))/
        (54*(p1q + p2q + p3q)*s13) - 
       (ep*p2q*(-4*p1q^4*s23^2*(s12 + s13 + s23) + p1q^3*s23*
           (s12 + s13 + s23)*(p3q*(6*s12 + 2*s13 + 13*s23) + 
            p2q*(2*s12 + 6*s13 + 21*s23)) + p1q*(s12 + s13 + s23)*
           (p3q^3*(15*s12^2 + 107*s12*s13 + 84*s13^2 - 30*s12*s23 - 
              95*s13*s23) + p2q^2*p3q*(19*s12^2 + 241*s12*s13 + 206*s13^2 - 
              17*s12*s23 - 74*s13*s23 - 6*s23^2) + p2q*p3q^2*
             (34*s12^2 + 283*s12*s13 + 229*s13^2 - 53*s12*s23 - 175*s13*s23 - 
              4*s23^2) + p2q^3*(65*s12*s13 + 61*s13^2 + 2*s12*s23 + 
              2*s13*s23 - 2*s23^2)) - p1q^2*(s12 + s13 + s23)*
           (p3q^2*(2*s12^2 - 2*s12*s13 + 28*s12*s23 + 99*s13*s23 - 
              15*s23^2) + p2q*p3q*(2*s12^2 - 4*s12*s13 + 2*s13^2 + 
              59*s12*s23 + 181*s13*s23 - 15*s23^2) + 
            p2q^2*(-2*s12*s13 + 2*s13^2 + 23*s12*s23 + 82*s13*s23 + 
              4*s23^2)) + (p2q + p3q)*(2*p2q^3*s13*(s12 + s13 + s23)^2 + 
            p3q^3*(15*s12^3 + s12^2*(118*s13 + 15*s23) + s12*s13*(187*s13 + 
                107*s23) + 4*s13*(21*s13^2 + 22*s13*s23 + s23^2)) + 
            p2q^2*p3q*(-2*s12^3 + 65*s12^2*s13 + s12*(132*s13^2 + 
                77*s13*s23 + 2*s23^2) + s13*(65*s13^2 + 73*s13*s23 + 
                8*s23^2)) + p2q*p3q^2*(15*s12^3 + s12^2*(187*s13 + 15*s23) + 
              3*s12*s13*(107*s13 + 60*s23) + s13*(149*s13^2 + 157*s13*s23 + 
                8*s23^2)))))/(108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       (p2q*(s12 + s13 + s23)*(-2*p1q^4*(p2q + p3q)*s23^2*(42*s13 + s23) + 
          p1q^3*s23*(2*p2q*p3q*(42*s13^2 - 166*s13*s23 - 3*s23^2 + 
              2*s12*(21*s13 + s23)) + p3q^2*(84*s13^2 - 125*s13*s23 - 
              3*s23^2 + 3*s12*(56*s13 + s23)) + p2q^2*(168*s13^2 - 
              39*s13*s23 - 3*s23^2 + s12*(84*s13 + s23))) - 
          (p2q + p3q)^2*(-(p2q^3*s13*s23*(s12 + s13 + s23)) + 
            2*p3q^3*(-21*s13^2*s23 + s12^2*(42*s13 + s23)) + 
            p2q^2*p3q*(84*s13^3 + s12*(s12 - s23)*s23 - s13*s23*(43*s12 + 
                2*s23)) + 2*p2q*p3q^2*(s12^2*s23 - 21*s13^2*s23 - 
              2*s12*s13*(42*s13 + 11*s23))) + p1q*(p2q + p3q)*
           (p2q^3*(-84*s13^3 + (s12 - s23)*s23^2 + s13*s23*(44*s12 + s23)) + 
            2*p3q^3*(63*s13^2*s23 + 2*s12*s23*(32*s13 + s23) - 
              s12^2*(84*s13 + s23)) + 2*p2q*p3q^2*(s13*(104*s13 - 41*s23)*
               s23 - 2*s12^2*(21*s13 + s23) + s12*(168*s13^2 + 86*s13*s23 + 
                3*s23^2)) + p2q^2*p3q*(-168*s13^3 - 2*s12^2*s23 + 
              166*s13^2*s23 + 5*s13*s23^2 - s23^3 + s12*(168*s13^2 + 
                172*s13*s23 + 5*s23^2))) + 
          p1q^2*(p2q^3*(-84*s13^3 + 125*s13^2*s23 + 2*(s12 - s23)*s23^2 + 
              s13*s23*(85*s12 + 3*s23)) - p3q^3*(-5*s12*s23*(59*s13 + s23) + 
              s12^2*(84*s13 + s23) + 2*s23*(-84*s13^2 + 21*s13*s23 + 
                s23^2)) + p2q*p3q^2*(-2*s12^2*(42*s13 + s23) + 
              s23*(293*s13^2 - 329*s13*s23 - 4*s23^2) + 3*s12*(56*s13^2 + 
                113*s13*s23 + 4*s23^2)) + p2q^2*p3q*(-(s12^2*s23) + 
              3*s12*(56*s13^2 + 99*s13*s23 + 3*s23^2) - 2*(42*s13^3 - 
                209*s13^2*s23 + 58*s13*s23^2 + 2*s23^3)))))/
        (54*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*s13*s23*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] + 
     ((-5*ep^2*p3q*(s12 + s13 + s23)*(p2q*s13*(-s12 + s23) + 
          p3q*s12*(s12 + s23) - p1q*s23*(s12 + s23)))/(27*(p1q + p2q + p3q)*
         s12*s13) - (ep*p3q*(s12 + s13 + s23)*(20*p1q^4*s12*s23^2 + 
          p1q^3*s23*(p2q*(-10*s12^2 - 30*s12*s13 + 20*s12*s23 + 3*s13*s23 + 
              10*s23^2) + p3q*(-30*s12^2 - 10*s12*s13 + 60*s12*s23 + 
              3*s13*s23 + 10*s23^2)) - (p2q + p3q)*
           (10*p2q^3*s12*s13*(s12 + s13 + s23) + p3q^3*s12*(-30*s12^2 - 
              19*s12*s13 - 9*s13^2 + 10*s12*s23 + 30*s13*s23) + 
            p2q^2*p3q*(-10*s12^3 - 5*s12*s13*(s13 - 6*s23) + 2*s12^2*(4*s13 + 
                5*s23) - s13^2*(3*s13 + 10*s23)) - p2q*p3q^2*
             (30*s12^3 + 2*s12*s13*(7*s13 - 20*s23) + s12^2*(s13 - 10*s23) + 
              s13^2*(3*s13 + 10*s23))) - 
          p1q^2*(p3q^2*(-10*s12^3 + 2*s12*(31*s13 - 25*s23)*s23 + 
              10*s12^2*(s13 + 9*s23) + s23*(3*s13^2 + 7*s13*s23 - 
                10*s23^2)) + p2q*p3q*(-10*s12^3 + 20*s12^2*(s13 + 3*s23) + 
              s12*(-10*s13^2 + 107*s13*s23 - 40*s23^2) + s23*(9*s13^2 + 
                27*s13*s23 - 10*s23^2)) + p2q^2*(10*s12^2*(s13 + s23) + 
              2*s13*s23*(3*s13 + 10*s23) - 5*s12*(2*s13^2 - 9*s13*s23 + 
                2*s23^2))) + p1q*(p3q^3*(30*s12^3 + s12*s13*(9*s13 - 
                92*s23) - s13*s23*(3*s13 + 10*s23) - s12^2*(s13 + 90*s23)) + 
            p2q^3*(2*s12^2*(s13 - 5*s23) + s13^2*(3*s13 + 10*s23) + 
              5*s12*(5*s13^2 + 2*s23^2)) + p2q*p3q^2*(40*s12^3 - 
              10*s12^2*(2*s13 + 11*s23) + s13*(3*s13^2 + s13*s23 - 
                30*s23^2) + s12*(43*s13^2 - 147*s13*s23 + 10*s23^2)) + 
            p2q^2*p3q*(10*s12^3 - s12^2*(17*s13 + 50*s23) + 2*s13*(3*s13^2 + 
                7*s13*s23 - 10*s23^2) + s12*(59*s13^2 - 75*s13*s23 + 
                20*s23^2)))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) - 
       (p3q*(s12 + s13 + s23)*(2*p1q^4*(p2q + p3q)*(6*s13 - 5*s23)*s23^2 - 
          p1q^3*s23*(2*p2q*p3q*(6*s12*s13 + 6*s13^2 - 10*s12*s23 - 
              34*s13*s23 + 15*s23^2) + p3q^2*(12*s13^2 + 3*s12*(8*s13 - 
                5*s23) - 23*s13*s23 + 15*s23^2) + p2q^2*(12*s12*s13 + 
              24*s13^2 - 5*s12*s23 - 21*s13*s23 + 15*s23^2)) + 
          (p2q + p3q)^2*(5*p2q^3*s13*s23*(s12 + s13 + s23) + 
            2*p3q^3*(s12^2*(6*s13 - 5*s23) - 3*s13^2*s23) - 
            2*p2q*p3q^2*(2*s12*s13*(6*s13 - s23) + 5*s12^2*s23 + 
              3*s13^2*s23) + p2q^2*p3q*(12*s13^3 + 5*s12*s23*(-s12 + s23) + 
              s13*s23*(-s12 + 10*s23))) - 
          p1q^2*(p2q^3*(-12*s13^3 + 23*s13^2*s23 + s13*(7*s12 - 15*s23)*s23 + 
              10*s23^2*(-s12 + s23)) + p2q^2*p3q*(-12*s13^3 + 5*s12^2*s23 + 
              70*s13^2*s23 - 68*s13*s23^2 + 20*s23^3 + 3*s12*(8*s13^2 + 
                9*s13*s23 - 15*s23^2)) + p3q^3*(s12*(37*s13 - 25*s23)*s23 + 
              s12^2*(-12*s13 + 5*s23) + 2*s23*(12*s13^2 - 3*s13*s23 + 
                5*s23^2)) + p2q*p3q^2*(-2*s12^2*(6*s13 - 5*s23) + 
              3*s12*(8*s13^2 + 11*s13*s23 - 20*s23^2) + s23*(47*s13^2 - 
                83*s13*s23 + 20*s23^2))) + p1q*(p2q + p3q)*
           (p2q^3*(12*s13^3 + 5*(s12 - s23)*s23^2 + s13*s23*(4*s12 + 
                5*s23)) + 2*p3q^3*(s12^2*(12*s13 - 5*s23) - 9*s13^2*s23 + 
              2*s12*s23*(-2*s13 + 5*s23)) + 2*p2q*p3q^2*
             (2*s12^2*(3*s13 - 5*s23) + s13*s23*(-20*s13 + 11*s23) + 
              s12*(-24*s13^2 - 2*s13*s23 + 15*s23^2)) + 
            p2q^2*p3q*(24*s13^3 - 10*s12^2*s23 - 34*s13^2*s23 + 
              25*s13*s23^2 - 5*s23^3 + s12*(-24*s13^2 - 4*s13*s23 + 
                25*s23^2)))))/(27*(p1q + p3q)*(p2q + p3q)^2*(p1q + p2q + p3q)*
         s13*s23*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] + 
     ((ep^2*p1q*(s12 + s13 + s23)*(-2*p1q^2*s23^2*(s12 - 3*s13 + s23) - 
          p1q*p3q*s23*(-3*s12^2 + 4*s12*s13 + 7*s13^2 - 2*s12*s23 - 
            8*s13*s23 + s23^2) + p2q^2*s13*(3*s12^2 + 6*s12*s13 + 3*s13^2 - 
            4*s12*s23 - 4*s13*s23 + s23^2) + 
          p3q^2*(-s12^3 + 2*s13*(s13 - s23)^2 + s12*(3*s13^2 - 4*s13*s23 + 
              s23^2)) + p2q*(p1q*s23*(s12^2 - 8*s12*s13 - (-3*s13 + s23)^2) + 
            p3q*(-s12^3 + 3*s12^2*s13 + s12*(9*s13^2 - 8*s13*s23 + s23^2) + 
              s13*(5*s13^2 - 8*s13*s23 + 3*s23^2)))))/(54*(p1q + p2q + p3q)*
         s13*s23*(-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) - 
       (ep*p1q*(s12 + s13 + s23)*(2*p1q^5*s23^2*(s12^2 - s13^2 + 2*s12*s23 + 
            s23^2) - 2*p1q^4*s23*(p3q*(3*s12^3 - s13^3 + 6*s13^2*s23 + 
              31*s13*s23^2 - 40*s23^3 - s12^2*(3*s13 + 40*s23) + 
              s12*(s13^2 + 30*s13*s23 - 83*s23^2)) + 
            p2q*(2*s12^3 - 2*s13^3 + 5*s13^2*s23 + 34*s13*s23^2 - 37*s23^3 - 
              s12^2*(2*s13 + 39*s23) + 2*s12*(s13^2 + 17*s13*s23 - 
                39*s23^2))) + (p2q + p3q)*(2*p2q^4*s13^2*(s12^2 + 2*s12*s13 + 
              s13^2 - s23^2) + p2q^3*p3q*s13*(-6*s12^3 + 5*s13^3 - 
              112*s13^2*s23 + 13*s13*s23^2 + 2*s23^3 + s12^2*(5*s13 + 
                6*s23) + 2*s12*(8*s13^2 - 55*s13*s23 - s23^2)) + 
            p3q^4*(31*s12^4 + s12^3*(62*s13 - 11*s23) + s12^2*(43*s13^2 + 
                92*s13*s23 - 103*s23^2) + 16*s13*s23*(s13^2 + 4*s13*s23 - 
                5*s23^2) + s12*(12*s13^3 + 115*s13^2*s23 - 54*s13*s23^2 - 
                61*s23^3)) + p2q^2*p3q^2*(4*s12^4 - 2*s12^3*(20*s13 + s23) + 
              s12^2*(-61*s13^2 + 161*s13*s23 - 4*s23^2) - 2*s12*(11*s13^3 + 
                9*s13^2*s23 - 75*s13*s23^2 - s23^3) - s13*(5*s13^3 + 
                169*s13^2*s23 - 205*s13*s23^2 + 15*s23^3)) + 
            p2q*p3q^3*(31*s12^4 + s12^3*(12*s13 - 23*s23) + 
              s12^2*(-45*s13^2 + 217*s13*s23 - 115*s23^2) + s12*(-38*s13^3 + 
                177*s13^2*s23 + 82*s13*s23^2 - 61*s23^3) - 3*s13*(4*s13^3 + 
                17*s13^2*s23 - 82*s13*s23^2 + 33*s23^3))) - 
          p1q*(-(p2q^4*s13*(-4*s12^3 + s13^3 - 118*s13^2*s23 + 13*s13*s23^2 + 
               4*s23^3 + s12^2*(5*s13 + 4*s23) + 2*s12*(5*s13^2 - 
                 59*s13*s23 - 2*s23^2))) + p2q^3*p3q*(-4*s12^4 + 16*s13^4 + 
              357*s13^3*s23 - 516*s13^2*s23^2 + 41*s13*s23^3 + 2*s23^4 + 
              s12^3*(55*s13 + 6*s23) + s12^2*(66*s13^2 - 345*s13*s23 + 
                2*s23^2) + s12*(23*s13^3 + 46*s13^2*s23 - 271*s13*s23^2 - 
                6*s23^3)) - p3q^4*(62*s12^4 + s12^3*(112*s13 - 145*s23) + 
              s12^2*(74*s13^2 + 90*s13*s23 - 367*s23^2) + 3*s12*(8*s13^3 + 
                81*s13^2*s23 - 128*s13*s23^2 - 33*s23^3) + s23*(36*s13^3 + 
                141*s13^2*s23 - 346*s13*s23^2 + 61*s23^3)) + 
            p2q^2*p3q^2*(-58*s12^4 + 33*s13^4 + 292*s13^3*s23 - 
              1160*s13^2*s23^2 + 484*s13*s23^3 - 17*s23^4 + 5*s12^3*(4*s13 + 
                27*s23) + s12^2*(103*s13^2 - 844*s13*s23 + 331*s23^2) + 
              s12*(58*s13^3 - 591*s13^2*s23 - 236*s13*s23^2 + 121*s23^3)) + 
            p2q*p3q^3*(-116*s12^4 + 16*s13^4 + 15*s13^3*s23 - 
              802*s13^2*s23^2 + 783*s13*s23^3 - 80*s23^4 + s12^3*(-143*s13 + 
                272*s23) + s12^2*(-42*s13^2 - 599*s13*s23 + 692*s23^2) + 
              s12*(s13^3 - 768*s13^2*s23 + 415*s13*s23^2 + 224*s23^3))) + 
          p1q^3*(p2q^2*(-2*s13^4 + 20*s13^3*s23 + 131*s13^2*s23^2 - 
              262*s13*s23^3 + 13*s23^4 - s12^3*(4*s13 + 65*s23) + 
              s12^2*(2*s13^2 + 26*s13*s23 - 93*s23^2) + s12*(4*s13^3 + 
                75*s13^2*s23 - 256*s13*s23^2 - 15*s23^3)) + 
            2*p2q*p3q*(2*s12^4 - s13^4 + 14*s13^3*s23 + 64*s13^2*s23^2 - 
              286*s13*s23^3 + 113*s23^4 - s12^3*(3*s13 + 89*s23) - 
              s12^2*(s13^2 + 12*s13*s23 + 35*s23^2) + s12*(3*s13^3 + 
                47*s13^2*s23 - 315*s13*s23^2 + 169*s23^3)) + 
            p3q^2*(4*s12^4 - s12^3*(2*s13 + 119*s23) + s12^2*(-4*s13^2 - 
                52*s13*s23 + 17*s23^2) + s23*(10*s13^3 + 3*s13^2*s23 - 
                300*s13*s23^2 + 219*s23^3) + s12*(2*s13^3 + 25*s13^2*s23 - 
                366*s13*s23^2 + 359*s23^3))) + 
          p1q^2*(p2q^2*p3q*(23*s12^4 - 16*s13^4 - 50*s13^3*s23 + 
              842*s13^2*s23^2 - 630*s13*s23^3 + 30*s23^4 - s12^3*(2*s13 + 
                175*s23) + s12^2*(-5*s13^2 + 482*s13*s23 - 305*s23^2) + 
              s12*(4*s13^3 + 499*s13^2*s23 - 254*s13*s23^2 - 77*s23^3)) + 
            p2q*p3q^2*(58*s12^4 - 6*s13^4 + s12^3*(61*s13 - 412*s23) + 
              42*s13^3*s23 + 626*s13^2*s23^2 - 1110*s13*s23^3 + 232*s23^4 + 
              s12^2*(38*s13^2 + 256*s13*s23 - 622*s23^2) + s12*(29*s13^3 + 
                566*s13^2*s23 - 1011*s13*s23^2 + 80*s23^3)) + 
            p3q^3*(35*s12^4 + s12^3*(48*s13 - 247*s23) + s12^2*(27*s13^2 - 
                60*s13*s23 - 325*s23^2) + 2*s23*(14*s13^3 + 45*s13^2*s23 - 
                252*s13*s23^2 + 101*s23^3) + s12*(14*s13^3 + 155*s13^2*s23 - 
                636*s13*s23^2 + 159*s23^3)) - p2q^3*(s12^3*(15*s13 + 4*s23) + 
              2*s12^2*(8*s13^2 - 88*s13*s23 - s23^2) + s12*(11*s13^3 - 
                90*s13^2*s23 - 129*s13*s23^2 - 4*s23^3) + 2*(5*s13^4 + 
                33*s13^3*s23 - 152*s13^2*s23^2 + 13*s13*s23^3 + s23^4)))))/
        (108*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) - 
       (p1q*(s12 + s13 + s23)*(p1q^5*s13*s23^2*(s12^2*(12*s13 - s23) + 
            2*s12*(6*s13^2 + 12*s13*s23 - s23^2) + 
            s23*(13*s13^2 + 12*s13*s23 - s23^2)) + p1q^4*s23*
           (p3q*(3*s12^3*s13*(-8*s13 + s23) - s12^2*s13*(12*s13^2 + 
                9*s13*s23 + 40*s23^2) + s23*(-13*s13^4 + 34*s13^3*s23 + 
                37*s13^2*s23^2 + 2*s13*s23^3 + 84*s23^4) + s12*(-12*s13^4 + 
                19*s13^3*s23 + 96*s13^2*s23^2 + 43*s13*s23^3 + 84*s23^4)) + 
            p2q*(2*s12^3*s13*(-6*s13 + s23) - s12^2*s13*(12*s13^2 + 
                8*s13*s23 + 41*s23^2) + s23*(-38*s13^4 - 13*s13^3*s23 + 
                16*s13^2*s23^2 + 3*s13*s23^3 + 84*s23^4) + s12*(-24*s13^4 - 
                28*s13^3*s23 + 64*s13^2*s23^2 + 44*s13*s23^3 + 84*s23^4))) - 
          (p2q + p3q)*(p2q^4*s13^2*s23*(s12^2*(s13 + 84*s23) + 
              2*s12*(s13^2 + 84*s13*s23 + 42*s23^2) + s13*(s13^2 + 
                84*s13*s23 + 83*s23^2)) - 2*p3q^4*(s12^4*(6*s13^2 - 
                2*s13*s23 - 42*s23^2) + 2*s12^2*s13*s23*(5*s13^2 - s13*s23 - 
                31*s23^2) - 3*s13^2*s23^2*(s13^2 + 6*s13*s23 - 7*s23^2) + 
              s12^3*(6*s13^3 + 5*s13^2*s23 - 43*s13*s23^2 - 42*s23^3) - 
              3*s12*s13*s23*(s13^3 - 2*s13^2*s23 + 14*s13*s23^2 - 7*s23^3)) + 
            2*p2q*p3q^3*(2*s12^4*s23*(s13 + 42*s23) + s12*s13*s23*(26*s13^3 - 
                18*s13^2*s23 + 100*s13*s23^2 - 63*s23^3) - 3*s13^2*s23*(
                s13^3 - 4*s13^2*s23 - 20*s13*s23^2 + 21*s23^3) + 
              s12^3*(18*s13^3 + 6*s13^2*s23 + 19*s13*s23^2 + 84*s23^3) + 
              s12^2*s13*(18*s13^3 + 15*s13^2*s23 - 77*s13*s23^2 + 
                122*s23^3)) + p2q^3*p3q*s13*(-3*s12^3*s23*(s13 + 56*s23) - 
              3*s12^2*s23*(3*s13^2 + 41*s13*s23 + 28*s23^2) + 
              s12*(12*s13^4 + 3*s13^3*s23 + 168*s13^2*s23^2 + 41*s13*s23^3 - 
                84*s23^4) + s13*(12*s13^4 - 3*s13^3*s23 + 119*s13^2*s23^2 + 
                123*s13*s23^3 - 83*s23^4)) + p2q^2*p3q^2*
             (2*s12^4*s23*(s13 + 42*s23) + s12^3*s23*(3*s13^2 - 211*s13*s23 + 
                84*s23^2) + 2*s13^2*s23*(-16*s13^3 + 23*s13^2*s23 + 
                64*s13*s23^2 - 83*s23^3) - 2*s12^2*s13*(18*s13^3 + 
                10*s13^2*s23 + 181*s13*s23^2 - 20*s23^3) - 
              s12*s13*(36*s13^4 + 17*s13^3*s23 + 33*s13^2*s23^2 - 
                81*s13*s23^3 + 167*s23^4))) + 
          p1q^3*(p3q^2*(2*s12^4*s13*(6*s13 - s23) + s12^3*s13*(12*s13^2 - 
                53*s13*s23 + 48*s23^2) - s12^2*s23*(4*s13^3 + 91*s13^2*s23 + 
                211*s13*s23^2 + 252*s23^3) + s23^2*(-39*s13^4 + 
                37*s13^3*s23 + 75*s13^2*s23^2 - 205*s13*s23^3 + 84*s23^4) - 
              s12*s23*(37*s13^4 + 26*s13^3*s23 - 57*s13^2*s23^2 + 
                130*s13*s23^3 + 168*s23^4)) - p2q*p3q*(2*s12^4*s13*s23 + 
              3*s12^3*s13*(8*s13^2 + 25*s13*s23 - 31*s23^2) + 
              s12*s23*(117*s13^4 + 183*s13^3*s23 - 85*s13^2*s23^2 + 
                169*s13*s23^3 + 168*s23^4) + s12^2*(24*s13^4 + 59*s13^3*s23 + 
                112*s13^2*s23^2 + 337*s13*s23^3 + 336*s23^4) + 
              s23*(-13*s13^5 + 130*s13^4*s23 + 52*s13^3*s23^2 - 
                18*s13^2*s23^3 + 409*s13*s23^4 - 168*s23^5)) - 
            p2q^2*(2*s12^3*s13*(5*s13 - 23*s23)*s23 - 2*s12*s13*(6*s13^4 + 
                2*s13^3*s23 - 29*s13^2*s23^2 + 26*s13*s23^3 - 20*s23^4) + 
              s12^2*(-12*s13^4 - 17*s13^3*s23 + 14*s13^2*s23^2 + 
                125*s13*s23^3 + 84*s23^4) + s23*(-37*s13^5 + 22*s13^4*s23 + 
                26*s13^3*s23^2 + 40*s13^2*s23^3 + 205*s13*s23^4 - 
                84*s23^5))) + p1q*(2*p3q^4*(2*s12^4*(9*s13^2 - 2*s13*s23 - 
                21*s23^2) - 3*s13*s23^2*(4*s13^3 + 10*s13^2*s23 - 
                35*s13*s23^2 + 7*s23^3) + s12^3*(18*s13^3 + 10*s13^2*s23 + 
                23*s13*s23^2 + 84*s23^3) + s12^2*s23*(32*s13^3 + 
                27*s13^2*s23 + 67*s13*s23^2 + 126*s23^3) + s12*s13*s23*(
                -12*s13^3 + 2*s13^2*s23 - 24*s13*s23^2 + 187*s23^3)) + 
            p2q^4*s13*(2*s12^3*s23*(s13 + 42*s23) + s12^2*s23*(7*s13^2 + 
                40*s13*s23 + 84*s23^2) - 4*s12*(3*s13^4 + s13^3*s23 + 
                20*s13^2*s23^2 - 53*s13*s23^3 - 42*s23^4) + s13*(-12*s13^4 + 
                3*s13^3*s23 - 32*s13^2*s23^2 + 131*s13*s23^3 + 250*s23^4)) + 
            2*p2q*p3q^3*(4*s12^4*(3*s13^2 - 2*s13*s23 - 21*s23^2) - 
              4*s12^3*(9*s13^3 + 7*s13^2*s23 - 59*s13*s23^2 - 63*s23^3) + 
              6*s12*s13*s23*(-17*s13^3 + 6*s13^2*s23 + 18*s13*s23^2 + 
                107*s23^3) + s13*s23*(9*s13^4 - 22*s13^3*s23 - 26*s13^2*
                 s23^2 + 410*s13*s23^3 - 63*s23^4) + s12^2*(-48*s13^4 - 
                35*s13^3*s23 + 266*s13^2*s23^2 + 277*s13*s23^3 + 
                336*s23^4)) + p2q^2*p3q^2*(-2*s12^4*s23*(5*s13 + 42*s23) + 
              s12^3*(-60*s13^3 - 45*s13^2*s23 + 892*s13*s23^2 + 504*s23^3) + 
              s13*s23*(122*s13^4 + 79*s13^3*s23 + 247*s13^2*s23^2 + 
                1203*s13*s23^3 - 167*s23^4) + s12^2*(24*s13^4 + 
                14*s13^3*s23 + 1049*s13^2*s23^2 + 759*s13*s23^3 + 
                588*s23^4) + s12*s13*(84*s13^4 - 45*s13^3*s23 + 284*s13^2*
                 s23^2 + 773*s13*s23^3 + 1538*s23^4)) + 
            p2q^3*p3q*(-2*s12^4*s13*s23 + 3*s12^3*s23*(-s13^2 + 183*s13*s23 + 
                56*s23^2) + s12^2*(48*s13^4 + 47*s13^3*s23 + 560*s13^2*
                 s23^2 + 421*s13*s23^3 + 168*s23^4) + s12*s13*(24*s13^4 + 
                23*s13^3*s23 + 37*s13^2*s23^2 + 681*s13*s23^3 + 795*s23^4) + 
              s13*(-24*s13^5 + 71*s13^4*s23 + 18*s13^3*s23^2 + 332*s13^2*
                 s23^3 + 830*s13*s23^4 - 83*s23^5))) - 
          p1q^2*(p3q^3*(6*s12^4*s13*(-6*s13 + s23) - 2*s12^2*s13*s23*(
                26*s13^2 - 6*s13*s23 + 43*s23^2) + 2*s13*s23^2*(22*s13^3 + 
                4*s13^2*s23 - 109*s13*s23^2 + 125*s23^3) - s12^3*(36*s13^3 - 
                19*s13^2*s23 + 177*s13*s23^2 + 252*s23^3) + 
              s12*s23*(43*s13^4 + 41*s13^3*s23 - 21*s13^2*s23^2 - 
                157*s13*s23^3 + 252*s23^4)) + p2q*p3q^2*
             (-2*s12^4*s13*(6*s13 - 5*s23) + s12^3*(72*s13^3 + 116*s13^2*
                 s23 - 435*s13*s23^2 - 420*s23^3) + s12^2*(84*s13^4 + 
                105*s13^3*s23 + 55*s13^2*s23^2 + 130*s13*s23^3 + 168*s23^4) + 
              s12*s23*(238*s13^4 + 379*s13^3*s23 + 148*s13^2*s23^2 - 
                147*s13*s23^3 + 588*s23^4) + s13*s23*(-25*s13^4 + 
                189*s13^3*s23 + 185*s13^2*s23^2 - 319*s13*s23^3 + 
                790*s23^4)) + p2q^3*(2*s12^3*s13*(s13 - 43*s23)*s23 + 
              s12^2*(-12*s13^4 - 19*s13^3*s23 + 14*s13^2*s23^2 + 
                127*s13*s23^3 + 84*s23^4) + s12*(-8*s13^4*s23 + 
                92*s13^3*s23^2 - 38*s13^2*s23^3 + 44*s13*s23^4 + 84*s23^5) + 
              s13*(12*s13^5 - 35*s13^4*s23 - 8*s13^3*s23^2 - 70*s13^2*s23^3 - 
                74*s13*s23^4 + 251*s23^5)) + p2q^2*p3q*(4*s12^4*s13*s23 + 
              3*s12^3*(8*s13^3 + 13*s13^2*s23 - 115*s13*s23^2 - 56*s23^3) - 
              2*s12^2*(18*s13^4 + 21*s13^3*s23 + 7*s13^2*s23^2 - 
                171*s13*s23^3 - 126*s23^4) + 4*s13*s23*(-30*s13^4 + 
                11*s13^3*s23 + 10*s13^2*s23^2 - 49*s13*s23^3 + 198*s23^4) + 
              s12*(-60*s13^5 + 7*s13^4*s23 + 267*s13^3*s23^2 + 75*s13^2*
                 s23^3 + 55*s13*s23^4 + 420*s23^5)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23^2*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((ep^2*p2q*(s12 + s13 + s23)*(2*p2q^2*s13^2*(s12 + s13 - 3*s23) - 
          p1q^2*s23*(3*s12^2 - 4*s12*s13 + s13^2 + 6*s12*s23 - 4*s13*s23 + 
            3*s23^2) + p2q*p3q*s13*(-3*s12^2 - 2*s12*s13 + s13^2 + 
            4*s12*s23 - 8*s13*s23 + 7*s23^2) + 
          p3q^2*(s12^3 - 2*(s13 - s23)^2*s23 - s12*(s13^2 - 4*s13*s23 + 
              3*s23^2)) + p1q*(p2q*s13*(-s12^2 + (s13 - 3*s23)^2 + 
              8*s12*s23) + p3q*(s12^3 - 3*s12^2*s23 + s23*(-3*s13^2 + 
                8*s13*s23 - 5*s23^2) - s12*(s13^2 - 8*s13*s23 + 9*s23^2)))))/
        (54*(p1q + p2q + p3q)*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) - (ep*p2q*(s12 + s13 + s23)*
         (2*p1q^5*s23^2*(s12^2 - s13^2 + 2*s12*s23 + s23^2) + 
          p1q^4*s23*(p3q*(-6*s12^3 + 2*s13^3 + 11*s13^2*s23 - 112*s13*s23^2 + 
              7*s23^3 + s12^2*(6*s13 + 7*s23) - 2*s12*(s13^2 + 55*s13*s23 - 
                10*s23^2)) + p2q*(-4*s12^3 + 4*s13^3 + 13*s13^2*s23 - 
              118*s13*s23^2 + s23^3 + s12^2*(4*s13 + 5*s23) - 
              2*s12*(2*s13^2 + 59*s13*s23 - 5*s23^2))) + 
          (p2q + p3q)*(2*p2q^4*s13^2*(s12^2 + 2*s12*s13 + s13^2 - s23^2) + 
            2*p2q^3*p3q*s13*(-3*s12^3 + 39*s13^3 - 31*s13^2*s23 - 
              5*s13*s23^2 + s23^3 + 3*s12^2*(13*s13 + s23) + s12*(81*s13^2 - 
                30*s13*s23 - s23^2)) + p2q^2*p3q^2*(4*s12^4 - 
              s12^3*(113*s13 + 2*s23) - s12^2*(61*s13^2 + 58*s13*s23 + 
                4*s23^2) + s12*(197*s13^3 - 306*s13^2*s23 + 27*s13*s23^2 + 
                2*s23^3) + s13*(141*s13^3 - 238*s13^2*s23 + 13*s13*s23^2 + 
                8*s23^3)) + p3q^4*(31*s12^4 + s12^3*(-11*s13 + 62*s23) + 
              16*s13*s23*(-5*s13^2 + 4*s13*s23 + s23^2) + s12^2*(-103*s13^2 + 
                92*s13*s23 + 43*s23^2) + s12*(-61*s13^3 - 54*s13^2*s23 + 
                115*s13*s23^2 + 12*s23^3)) + p2q*p3q^3*(31*s12^4 + 
              s12^3*(-134*s13 + 50*s23) + s12^2*(-264*s13^2 - 2*s13*s23 + 
                31*s23^2) - 2*s12*(19*s13^3 + 165*s13^2*s23 - 64*s13*s23^2 - 
                6*s23^3) + s13*(61*s13^3 - 266*s13^2*s23 + 77*s13*s23^2 + 
                20*s23^3))) + p1q*(2*p2q^4*s13*(-2*s12^3 + 37*s13^3 - 
              34*s13^2*s23 - 5*s13*s23^2 + 2*s23^3 + s12^2*(39*s13 + 2*s23) + 
              s12*(78*s13^2 - 34*s13*s23 - 2*s23^2)) + p2q*p3q^3*
             (116*s12^4 + 80*s13^4 - 783*s13^3*s23 + 802*s13^2*s23^2 - 
              15*s13*s23^3 - 16*s23^4 + s12^3*(-272*s13 + 143*s23) + 
              s12^2*(-692*s13^2 + 599*s13*s23 + 42*s23^2) - s12*(224*s13^3 + 
                415*s13^2*s23 - 768*s13*s23^2 + s23^3)) + 
            2*p2q^3*p3q*(2*s12^4 + 113*s13^4 - 286*s13^3*s23 + 
              64*s13^2*s23^2 + 14*s13*s23^3 - s23^4 - s12^3*(89*s13 + 
                3*s23) - s12^2*(35*s13^2 + 12*s13*s23 + s23^2) + 
              s12*(169*s13^3 - 315*s13^2*s23 + 47*s13*s23^2 + 3*s23^3)) + 
            p3q^4*(62*s12^4 + s12^3*(-34*s13 + 74*s23) + s12^2*(-218*s13^2 + 
                309*s13*s23 - 2*s23^2) + s12*(-122*s13^3 + 28*s13^2*s23 + 
                292*s13*s23^2 - 26*s23^3) - s23*(179*s13^3 - 310*s13^2*s23 + 
                35*s13*s23^2 + 12*s23^3)) + p2q^2*p3q^2*(58*s12^4 + 
              232*s13^4 - 1110*s13^3*s23 + 626*s13^2*s23^2 + 42*s13*s23^3 - 
              6*s23^4 + s12^3*(-412*s13 + 61*s23) + s12^2*(-622*s13^2 + 
                256*s13*s23 + 38*s23^2) + s12*(80*s13^3 - 1011*s13^2*s23 + 
                566*s13*s23^2 + 29*s23^3))) - 
          p1q^2*(p2q^2*p3q*(-23*s12^4 - 30*s13^4 + 630*s13^3*s23 - 
              842*s13^2*s23^2 + 50*s13*s23^3 + 16*s23^4 + s12^3*(175*s13 + 
                2*s23) + s12^2*(305*s13^2 - 482*s13*s23 + 5*s23^2) + 
              s12*(77*s13^3 + 254*s13^2*s23 - 499*s13*s23^2 - 4*s23^3)) + 
            p2q^3*(-13*s13^4 + 262*s13^3*s23 - 131*s13^2*s23^2 - 
              20*s13*s23^3 + 2*s23^4 + s12^3*(65*s13 + 4*s23) + 
              s12^2*(93*s13^2 - 26*s13*s23 - 2*s23^2) + s12*(15*s13^3 + 
                256*s13^2*s23 - 75*s13*s23^2 - 4*s23^3)) + 
            p2q*p3q^2*(-58*s12^4 - 17*s13^4 + 484*s13^3*s23 - 
              1160*s13^2*s23^2 + 292*s13*s23^3 + 33*s23^4 + 5*s12^3*(27*s13 + 
                4*s23) + s12^2*(331*s13^2 - 844*s13*s23 + 103*s23^2) + 
              s12*(121*s13^3 - 236*s13^2*s23 - 591*s13*s23^2 + 58*s23^3)) + 
            p3q^3*(-35*s12^4 + s12^3*(25*s13 + 28*s23) + s12^2*(119*s13^2 - 
                378*s13*s23 + 106*s23^2) + s23*(114*s13^3 - 451*s13^2*s23 + 
                220*s13*s23^2 + 17*s23^3) + s12*(59*s13^3 - 232*s13^2*s23 - 
                159*s13*s23^2 + 60*s23^3))) - 
          p1q^3*(p3q^2*(-4*s12^4 + 2*s12^3*(s13 + 23*s23) + s12^2*(4*s13^2 - 
                167*s13*s23 + 56*s23^2) + s13*s23*(13*s13^2 - 218*s13*s23 + 
                281*s23^2) - 2*s12*(s13^3 + 74*s13^2*s23 - 64*s13*s23^2 - 
                3*s23^3)) + p2q*p3q*(-4*s12^4 + 2*s13^4 + 41*s13^3*s23 - 
              516*s13^2*s23^2 + 357*s13*s23^3 + 16*s23^4 + s12^3*(6*s13 + 
                55*s23) + s12^2*(2*s13^2 - 345*s13*s23 + 66*s23^2) + 
              s12*(-6*s13^3 - 271*s13^2*s23 + 46*s13*s23^2 + 23*s23^3)) + 
            p2q^2*(s12^3*(4*s13 + 15*s23) - 2*s12^2*(s13^2 + 88*s13*s23 - 
                8*s23^2) - s12*(4*s13^3 + 129*s13^2*s23 + 90*s13*s23^2 - 
                11*s23^3) + 2*(s13^4 + 13*s13^3*s23 - 152*s13^2*s23^2 + 
                33*s13*s23^3 + 5*s23^4)))))/(108*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23*(p1q^2*s23*(s12 + s23) + 
          (p2q + p3q)*(s12 + s13)*(p2q*s13 - p3q*(s12 + s23)) - 
          p1q*(p3q*(s12 + s13 - s23)*(s12 + s23) + p2q*(s12^2 + 2*s13*s23 + 
              s12*(s13 + s23))))) + (p2q*(s12 + s13 + s23)*
         (p1q^5*s13*s23^2*(s12^2*(84*s13 + s23) + 2*s12*(42*s13^2 + 
              84*s13*s23 + s23^2) + s23*(83*s13^2 + 84*s13*s23 + s23^2)) - 
          p1q^4*s23*(p3q*(3*s12^3*s13*(56*s13 + s23) + s12^2*s13*(84*s13^2 + 
                39*s13*s23 + 8*s23^2) + s12*(84*s13^4 - 125*s13^3*s23 - 
                336*s13^2*s23^2 - 5*s13*s23^3 - 12*s23^4) + s23*(83*s13^4 - 
                206*s13^3*s23 - 203*s13^2*s23^2 + 2*s13*s23^3 - 12*s23^4)) + 
            p2q*(2*s12^3*s13*(42*s13 + s23) + s12^2*s13*(84*s13^2 + 
                40*s13*s23 + 7*s23^2) + s23*(250*s13^4 + 131*s13^3*s23 - 
                32*s13^2*s23^2 + 3*s13*s23^3 - 12*s23^4) + 4*s12*(42*s13^4 + 
                53*s13^3*s23 - 20*s13^2*s23^2 - s13*s23^3 - 3*s23^4))) + 
          (p2q + p3q)*(p2q^4*s13^2*s23*(s12^2*(s13 - 12*s23) + 
              s13*(s13^2 - 12*s13*s23 - 13*s23^2) + 2*s12*(s13^2 - 
                12*s13*s23 - 6*s23^2)) + 2*p3q^4*(2*s12^2*s13*s23*(31*s13^2 + 
                s13*s23 - 5*s23^2) + 2*s12^4*(21*s13^2 + s13*s23 - 3*s23^2) + 
              3*s13^2*s23^2*(-7*s13^2 + 6*s13*s23 + s23^2) + 
              s12^3*(42*s13^3 + 43*s13^2*s23 - 5*s13*s23^2 - 6*s23^3) + 
              3*s12*s13*s23*(-7*s13^3 + 14*s13^2*s23 - 2*s13*s23^2 + 
                s23^3)) + 2*p2q*p3q^3*(2*s12^4*(s13 - 6*s23)*s23 + 
              3*s13^2*s23*(7*s13^3 - 28*s13^2*s23 + 4*s13*s23^2 + 3*s23^3) + 
              s12*s13*s23*(-166*s13^3 - 18*s13^2*s23 + 4*s13*s23^2 + 
                9*s23^3) - s12^3*(126*s13^3 + 66*s13^2*s23 + 5*s13*s23^2 + 
                12*s23^3) - s12^2*s13*(126*s13^3 + 129*s13^2*s23 + 
                29*s13*s23^2 + 22*s23^3)) - p2q^3*p3q*s13*
             (3*s12^3*(s13 - 8*s23)*s23 - 3*s12^2*s23*(13*s13^2 + 7*s13*s23 + 
                4*s23^2) + s13*(84*s13^4 + 3*s13^3*s23 + 25*s13^2*s23^2 + 
                21*s13*s23^3 - 13*s23^4) + s12*(84*s13^4 + 45*s13^3*s23 + 
                72*s13^2*s23^2 + 7*s13*s23^3 - 12*s23^4)) + 
            p2q^2*p3q^2*(2*s12^4*(s13 - 6*s23)*s23 + s12^3*s23*(-45*s13^2 + 
                29*s13*s23 - 12*s23^2) + 2*s12^2*s13*(126*s13^3 + 
                86*s13^2*s23 + 35*s13*s23^2 - 4*s23^3) + 2*s13^2*s23*(
                104*s13^3 - 25*s13^2*s23 - 8*s13*s23^2 + 13*s23^3) + 
              s12*s13*(252*s13^4 + 175*s13^3*s23 + 15*s13^2*s23^2 + 
                33*s13*s23^3 + 25*s23^4))) + 
          p1q^2*(p3q^3*(6*s12^4*s13*(42*s13 + s23) + 2*s12^2*s13*s23*(
                142*s13^2 - 258*s13*s23 + 5*s23^2) + 2*s13*s23^2*(
                -146*s13^3 + 124*s13^2*s23 + 35*s13*s23^2 - 19*s23^3) + 
              s12^3*(252*s13^3 - 173*s13^2*s23 + 15*s13*s23^2 + 36*s23^3) + 
              s12*s23*(-293*s13^4 + 281*s13^3*s23 - 69*s13^2*s23^2 + 
                35*s13*s23^3 - 36*s23^4)) + p2q*p3q^2*
             (2*s12^4*s13*(42*s13 + 5*s23) + s12^3*(-504*s13^3 - 
                892*s13^2*s23 + 45*s13*s23^2 + 60*s23^3) + 
              s13*s23*(167*s13^4 - 1203*s13^3*s23 - 247*s13^2*s23^2 - 
                79*s13*s23^3 - 122*s23^4) - s12^2*(588*s13^4 + 759*s13^3*
                 s23 + 1049*s13^2*s23^2 + 14*s13*s23^3 + 24*s23^4) - 
              s12*s23*(1538*s13^4 + 773*s13^3*s23 + 284*s13^2*s23^2 - 
                45*s13*s23^3 + 84*s23^4)) + p2q^2*p3q*(4*s12^4*s13*s23 - 
              3*s12^3*(56*s13^3 + 115*s13^2*s23 - 13*s13*s23^2 - 8*s23^3) + 
              4*s13*s23*(198*s13^4 - 49*s13^3*s23 + 10*s13^2*s23^2 + 
                11*s13*s23^3 - 30*s23^4) + 2*s12^2*(126*s13^4 + 171*s13^3*
                 s23 - 7*s13^2*s23^2 - 21*s13*s23^3 - 18*s23^4) + 
              s12*(420*s13^5 + 55*s13^4*s23 + 75*s13^3*s23^2 + 267*s13^2*
                 s23^3 + 7*s13*s23^4 - 60*s23^5)) + 
            p2q^3*(2*s12^3*s13*s23*(-23*s13 + 5*s23) + s12^2*(84*s13^4 + 
                125*s13^3*s23 + 14*s13^2*s23^2 - 17*s13*s23^3 - 12*s23^4) - 
              2*s12*s23*(-20*s13^4 + 26*s13^3*s23 - 29*s13^2*s23^2 + 
                2*s13*s23^3 + 6*s23^4) + s13*(-84*s13^5 + 205*s13^4*s23 + 
                40*s13^3*s23^2 + 26*s13^2*s23^3 + 22*s13*s23^4 - 
                37*s23^5))) + p1q*(2*p3q^4*(2*s12^4*(63*s13^2 + 2*s13*s23 - 
                3*s23^2) - 3*s13*s23^2*(28*s13^3 - 26*s13^2*s23 - 
                5*s13*s23^2 + s23^3) + s12^3*(126*s13^3 + 62*s13^2*s23 + 
                s13*s23^2 + 12*s23^3) + s12^2*s23*(184*s13^3 - 75*s13^2*s23 + 
                5*s13*s23^2 + 18*s23^3) + s12*s13*s23*(-84*s13^3 + 
                142*s13^2*s23 - 24*s13*s23^2 + 29*s23^3)) + 
            p2q^4*s13*(-2*s12^3*(s13 - 6*s23)*s23 + s12^2*s23*(41*s13^2 + 
                8*s13*s23 + 12*s23^2) - 4*s12*(21*s13^4 + 11*s13^3*s23 + 
                16*s13^2*s23^2 - 7*s13*s23^3 - 6*s23^4) + s13*(-84*s13^4 - 
                3*s13^3*s23 - 16*s13^2*s23^2 + 13*s13*s23^3 + 38*s23^4)) + 
            2*p2q*p3q^3*(4*s12^4*(21*s13^2 + 2*s13*s23 - 3*s23^2) - 
              6*s12*s13*s23*(107*s13^3 + 18*s13^2*s23 + 6*s13*s23^2 - 
                17*s23^3) - 4*s12^3*(63*s13^3 + 59*s13^2*s23 - 7*s13*s23^2 - 
                9*s23^3) + s13*s23*(63*s13^4 - 410*s13^3*s23 + 26*s13^2*
                 s23^2 + 22*s13*s23^3 - 9*s23^4) + s12^2*(-336*s13^4 - 
                277*s13^3*s23 - 266*s13^2*s23^2 + 35*s13*s23^3 + 48*s23^4)) + 
            p2q^2*p3q^2*(2*s12^4*(5*s13 - 6*s23)*s23 + s12^3*(-420*s13^3 - 
                435*s13^2*s23 + 116*s13*s23^2 + 72*s23^3) + 
              s13*s23*(790*s13^4 - 319*s13^3*s23 + 185*s13^2*s23^2 + 
                189*s13*s23^3 - 25*s23^4) + s12^2*(168*s13^4 + 130*s13^3*
                 s23 + 55*s13^2*s23^2 + 105*s13*s23^3 + 84*s23^4) + 
              s12*s13*(588*s13^4 - 147*s13^3*s23 + 148*s13^2*s23^2 + 
                379*s13*s23^3 + 238*s23^4)) + p2q^3*p3q*(2*s12^4*s13*s23 + 
              3*s12^3*s23*(-31*s13^2 + 25*s13*s23 + 8*s23^2) + 
              s12^2*(336*s13^4 + 337*s13^3*s23 + 112*s13^2*s23^2 + 
                59*s13*s23^3 + 24*s23^4) + s12*s13*(168*s13^4 + 169*s13^3*
                 s23 - 85*s13^2*s23^2 + 183*s13*s23^3 + 117*s23^4) + 
              s13*(-168*s13^5 + 409*s13^4*s23 - 18*s13^3*s23^2 + 
                52*s13^2*s23^3 + 130*s13*s23^4 - 13*s23^5))) + 
          p1q^3*(p3q^2*(s12^3*s13^2*(84*s13 - 379*s23) + 2*s12^4*s13*(
                42*s13 + s23) - s12^2*s23*(44*s13^3 + 485*s13^2*s23 + 
                29*s13*s23^2 + 36*s23^3) + s12*s23*(-251*s13^4 + 
                122*s13^3*s23 + 135*s13^2*s23^2 - 14*s13*s23^3 - 24*s23^4) + 
              s23^2*(-249*s13^4 + 251*s13^3*s23 + 165*s13^2*s23^2 - 
                35*s13*s23^3 + 12*s23^4)) + p2q^2*(2*s12^3*s13*s23*(-43*s13 + 
                s23) + s12^2*(84*s13^4 + 127*s13^3*s23 + 14*s13^2*s23^2 - 
                19*s13*s23^3 - 12*s23^4) + 2*s12*s13*(42*s13^4 + 
                22*s13^3*s23 - 19*s13^2*s23^2 + 46*s13*s23^3 - 4*s23^4) + 
              s23*(251*s13^5 - 74*s13^4*s23 - 70*s13^3*s23^2 - 8*s13^2*
                 s23^3 - 35*s13*s23^4 + 12*s23^5)) + 
            p2q*p3q*(2*s12^4*s13*s23 - 3*s12^3*s13*(56*s13^2 + 183*s13*s23 - 
                s23^2) - s12*s23*(795*s13^4 + 681*s13^3*s23 + 37*s13^2*
                 s23^2 + 23*s13*s23^3 + 24*s23^4) - s12^2*(168*s13^4 + 
                421*s13^3*s23 + 560*s13^2*s23^2 + 47*s13*s23^3 + 48*s23^4) + 
              s23*(83*s13^5 - 830*s13^4*s23 - 332*s13^3*s23^2 - 
                18*s13^2*s23^3 - 71*s13*s23^4 + 24*s23^5)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23^2*
         (p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((-5*ep^2*p3q*(s12 + s13 + s23)*(2*p3q^2*s12^2*((s13 - s23)^2 + 
            s12*(s13 + s23)) + p1q^2*s23*(4*s12*s13*(s13 + s23) - 
            (s13 - s23)*(s13 + s23)^2 - s12^2*(3*s13 + s23)) + 
          p2q^2*s13*(4*s12*s23*(s13 + s23) + (s13 - s23)*(s13 + s23)^2 - 
            s12^2*(s13 + 3*s23)) + p2q*p3q*s12*(-3*s13^3 + s13^2*s23 + 
            3*s13*s23^2 - s23^3 + s12^2*(s13 + s23) - 2*s12*s13*
             (s13 + 5*s23)) + p1q*(p3q*s12*(-s13^3 + 3*s13^2*s23 + 
              s13*s23^2 - 3*s23^3 + s12^2*(s13 + s23) - 2*s12*s23*(5*s13 + 
                s23)) + p2q*(8*s12*s13*s23*(s13 + s23) + (s13^2 - s23^2)^2 - 
              s12^2*(s13^2 + 6*s13*s23 + s23^2)))))/(27*(p1q + p2q + p3q)*s12*
         s13*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) - 
       (p3q*(s12 + s13 + s23)*(-(p1q^5*s13*s23^2*(s12^2*(12*s13 - 5*s23) + 
             2*s12*(6*s13^2 + 12*s13*s23 - 5*s23^2) + 
             s23*(17*s13^2 + 12*s13*s23 - 5*s23^2))) + 
          p1q^4*s23*(p2q*(2*s12^3*s13*(6*s13 - 5*s23) + s12^2*s13*(12*s13^2 + 
                16*s13*s23 - 11*s23^2) + 4*s12*(6*s13^4 + 5*s13^3*s23 - 
                14*s13^2*s23^2 - s13*s23^3 + 3*s23^4) + s23*(46*s13^4 - 
                7*s13^3*s23 - 56*s13^2*s23^2 - 15*s13*s23^3 + 12*s23^4)) + 
            p3q*(3*s12^3*s13*(8*s13 - 5*s23) + s12^2*s13*(12*s13^2 + 
                21*s13*s23 - 16*s23^2) + s23*(17*s13^4 - 50*s13^3*s23 - 
                65*s13^2*s23^2 - 10*s13*s23^3 + 12*s23^4) + s12*(12*s13^4 - 
                23*s13^3*s23 - 72*s13^2*s23^2 + s13*s23^3 + 12*s23^4))) + 
          (p2q + p3q)*(p2q^4*s13^2*s23*(s12^2*(5*s13 - 12*s23) + 
              s13*(5*s13^2 - 12*s13*s23 - 17*s23^2) + 2*s12*(5*s13^2 - 
                12*s13*s23 - 6*s23^2)) - 2*p3q^4*(-3*s13^2*(s13 - s23)^2*s23^
                2 + 2*s12^4*(3*s13^2 - 5*s13*s23 + 3*s23^2) + 
              2*s12^2*s13*s23*(7*s13^2 - 5*s13*s23 + 7*s23^2) - 
              3*s12*s13*s23*(s13^3 - 2*s13^2*s23 - 2*s13*s23^2 + s23^3) + 
              s12^3*(6*s13^3 + s13^2*s23 + s13*s23^2 + 6*s23^3)) + 
            2*p2q*p3q^3*(2*s12^4*(5*s13 - 6*s23)*s23 + s12^2*s13*(18*s13^3 + 
                3*s13^2*s23 + 23*s13*s23^2 - 38*s23^3) + s12^3*(18*s13^3 - 
                6*s13^2*s23 - 13*s13*s23^2 - 12*s23^3) - 3*s13^2*s23*(s13^3 - 
                4*s13^2*s23 + 4*s13*s23^2 - 3*s23^3) + s12*s13*s23*(
                34*s13^3 + 6*s13^2*s23 - 28*s13*s23^2 + 9*s23^3)) + 
            p2q^3*p3q*s13*(-3*s12^3*(5*s13 - 8*s23)*s23 + 3*s12^2*s23*(
                -7*s13^2 + 11*s13*s23 + 4*s23^2) + s12*(12*s13^4 - 
                9*s13^3*s23 - 48*s13^2*s23^2 - 11*s13*s23^3 + 12*s23^4) + 
              s13*(12*s13^4 - 15*s13^3*s23 - 53*s13^2*s23^2 - 33*s13*s23^3 + 
                17*s23^4)) + p2q^2*p3q^2*(2*s12^4*(5*s13 - 6*s23)*s23 + 
              s12^3*s23*(-9*s13^2 + 25*s13*s23 - 12*s23^2) - 2*s13^2*s23*(
                20*s13^3 + 5*s13^2*s23 + 4*s13*s23^2 - 17*s23^3) - 
              2*s12^2*s13*(18*s13^3 + 2*s13^2*s23 - 67*s13*s23^2 + 8*s23^3) + 
              s12*s13*(-36*s13^4 + 11*s13^3*s23 + 51*s13^2*s23^2 - 
                3*s13*s23^3 + 29*s23^4))) + 
          p1q*(-2*p3q^4*(2*s12^4*(9*s13^2 - 10*s13*s23 + 3*s23^2) + 
              s12*s13*s23*(-12*s13^3 + 34*s13^2*s23 - 37*s23^3) + 
              s12^2*s23*(52*s13^3 - 33*s13^2*s23 + 11*s13*s23^2 - 18*s23^3) + 
              s12^3*(18*s13^3 + 14*s13^2*s23 + 7*s13*s23^2 - 12*s23^3) + 
              3*s13*s23^2*(-4*s13^3 + 6*s13^2*s23 - 5*s13*s23^2 + s23^3)) + 
            p2q^4*s13*(-2*s12^3*(5*s13 - 6*s23)*s23 + s12^2*s23*(-11*s13^2 + 
                16*s13*s23 + 12*s23^2) + 4*s12*(3*s13^4 - s13^3*s23 - 
                14*s13^2*s23^2 + 5*s13*s23^3 + 6*s23^4) + s13*(12*s13^4 - 
                15*s13^3*s23 - 56*s13^2*s23^2 - 7*s13*s23^3 + 46*s23^4)) + 
            2*p2q*p3q^3*(-4*s12^4*(3*s13^2 - 10*s13*s23 + 3*s23^2) + 
              4*s12^3*(9*s13^3 + 2*s13^2*s23 + 2*s13*s23^2 + 9*s23^3) + 
              6*s12*s13*s23*(23*s13^3 + 12*s13^2*s23 + 12*s13*s23^2 + 
                23*s23^3) + s13*s23*(-9*s13^4 + 86*s13^3*s23 + 34*s13^2*
                 s23^2 + 86*s13*s23^3 - 9*s23^4) + s12^2*(48*s13^4 + 
                19*s13^3*s23 + 206*s13^2*s23^2 + 19*s13*s23^3 + 48*s23^4)) + 
            p2q^2*p3q^2*(2*s12^4*(25*s13 - 6*s23)*s23 + s12^3*(60*s13^3 - 
                15*s13^2*s23 + 76*s13*s23^2 + 72*s23^3) + s13*s23*(
                -154*s13^4 + 61*s13^3*s23 + 133*s13^2*s23^2 + 249*s13*s23^3 - 
                29*s23^4) + s12^2*(-24*s13^4 + 2*s13^3*s23 + 491*s13^2*
                 s23^2 + 93*s13*s23^3 + 84*s23^4) + s12*s13*(-84*s13^4 + 
                129*s13^3*s23 + 140*s13^2*s23^2 + 167*s13*s23^3 + 
                302*s23^4)) + p2q^3*p3q*(10*s12^4*s13*s23 + 3*s12^3*s23*(
                -11*s13^2 + 21*s13*s23 + 8*s23^2) + s12^2*(-48*s13^4 - 
                43*s13^3*s23 + 224*s13^2*s23^2 + 55*s13*s23^3 + 24*s23^4) + 
              s12*s13*(-24*s13^4 - 19*s13^3*s23 - 17*s13^2*s23^2 + 
                99*s13*s23^3 + 129*s23^4) + s13*(24*s13^5 - 115*s13^4*s23 - 
                90*s13^3*s23^2 + 68*s13^2*s23^3 + 170*s13*s23^4 - 
                17*s23^5))) - p1q^3*(p3q^2*(2*s12^4*s13*(6*s13 - 5*s23) + 
              s12^3*s13*(12*s13^2 - 49*s13*s23 + 24*s23^2) + 
              s12^2*s23*(4*s13^3 - 167*s13^2*s23 + 25*s13*s23^2 + 36*s23^3) + 
              s23^2*(-51*s13^4 + 41*s13^3*s23 + 63*s13^2*s23^2 + 
                55*s13*s23^3 - 12*s23^4) + s12*s23*(-41*s13^4 + 
                14*s13^3*s23 - 3*s13^2*s23^2 - 2*s13*s23^3 + 24*s23^4)) + 
            p2q^2*(-2*s12^3*s13*(s13 - 7*s23)*s23 + 2*s12*s13*(6*s13^4 - 
                2*s13^3*s23 - 25*s13^2*s23^2 - 2*s13*s23^3 + 8*s23^4) + 
              s12^2*(12*s13^4 + 13*s13^3*s23 - 70*s13^2*s23^2 + 
                23*s13*s23^3 + 12*s23^4) + s23*(41*s13^5 - 62*s13^4*s23 - 
                82*s13^3*s23^2 + 16*s13^2*s23^3 + 55*s13*s23^4 - 12*s23^5)) - 
            p2q*p3q*(10*s12^4*s13*s23 + 3*s12^3*s13*(8*s13^2 + 21*s13*s23 - 
                11*s23^2) + s12^2*(24*s13^4 + 55*s13^3*s23 + 224*s13^2*
                 s23^2 - 43*s13*s23^3 - 48*s23^4) + s12*s23*(129*s13^4 + 
                99*s13^3*s23 - 17*s13^2*s23^2 - 19*s13*s23^3 - 24*s23^4) + 
              s23*(-17*s13^5 + 170*s13^4*s23 + 68*s13^3*s23^2 - 
                90*s13^2*s23^3 - 115*s13*s23^4 + 24*s23^5))) + 
          p1q^2*(p3q^3*(-6*s12^4*s13*(6*s13 - 5*s23) + 2*s12^2*s13*s23*(
                -46*s13^2 + 90*s13*s23 + s23^2) - s12^3*(36*s13^3 + 
                s13^2*s23 + 21*s13*s23^2 - 36*s23^3) + 2*s13*s23^2*(
                26*s13^3 - 16*s13^2*s23 + 7*s13*s23^2 - 23*s23^3) + 
              s12*s23*(47*s13^4 - 59*s13^3*s23 + 63*s13^2*s23^2 + 
                79*s13*s23^3 - 36*s23^4)) + p2q*p3q^2*
             (2*s12^4*s13*(-6*s13 + 25*s23) + s12^3*(72*s13^3 + 
                76*s13^2*s23 - 15*s13*s23^2 + 60*s23^3) + s13*s23*(
                -29*s13^4 + 249*s13^3*s23 + 133*s13^2*s23^2 + 61*s13*s23^3 - 
                154*s23^4) + s12*s23*(302*s13^4 + 167*s13^3*s23 + 
                140*s13^2*s23^2 + 129*s13*s23^3 - 84*s23^4) + 
              s12^2*(84*s13^4 + 93*s13^3*s23 + 491*s13^2*s23^2 + 
                2*s13*s23^3 - 24*s23^4)) + p2q^2*p3q*(20*s12^4*s13*s23 + 
              3*s12^3*(8*s13^3 + s13^2*s23 + s13*s23^2 + 8*s23^3) - 
              2*s12^2*(18*s13^4 + 9*s13^3*s23 - 157*s13^2*s23^2 + 
                9*s13*s23^3 + 18*s23^4) - 4*s13*s23*(36*s13^4 - 
                25*s13^3*s23 - 50*s13^2*s23^2 - 25*s13*s23^3 + 36*s23^4) + 
              s12*(-60*s13^5 + 59*s13^4*s23 + 87*s13^3*s23^2 + 87*s13^2*
                 s23^3 + 59*s13*s23^4 - 60*s23^5)) - 
            p2q^3*(2*s12^3*s13*(7*s13 - s23)*s23 + 2*s12*s23*(8*s13^4 - 
                2*s13^3*s23 - 25*s13^2*s23^2 - 2*s13*s23^3 + 6*s23^4) + 
              s12^2*(12*s13^4 + 23*s13^3*s23 - 70*s13^2*s23^2 + 
                13*s13*s23^3 + 12*s23^4) + s13*(-12*s13^5 + 55*s13^4*s23 + 
                16*s13^3*s23^2 - 82*s13^2*s23^3 - 62*s13*s23^4 + 
                41*s23^5)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23^2*(p1q^2*s23*(s12 + s23) + (p2q + p3q)*(s12 + s13)*
           (p2q*s13 - p3q*(s12 + s23)) - p1q*(p3q*(s12 + s13 - s23)*
             (s12 + s23) + p2q*(s12^2 + 2*s13*s23 + s12*(s13 + s23))))) - 
       (ep*p3q*(s12 + s13 + s23)*(-10*p1q^6*s12*s23^2*(s13 + s23)*
           (s12^2 - s13^2 + 2*s12*s23 + s23^2) - (p2q + p3q)*
           (10*p2q^5*s12*s13^2*(s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 - 
              s23^2) - 4*p3q^5*s12^2*(10*s12^4 + 8*s13*(s13 - s23)^2*s23 + 
              8*s12^3*(s13 + s23) + s12^2*(s13^2 + s23^2) + s12*(3*s13^3 - 
                5*s13^2*s23 - 5*s13*s23^2 + 3*s23^3)) - p2q^4*p3q*s13*
             (7*s13^2*(s13 - s23)*(s13 + s23)^2 + 10*s12^4*(4*s13 + 3*s23) + 
              s12^3*(69*s13^2 + 5*s13*s23 - 30*s23^2) + s12^2*(85*s13^3 + 
                11*s13^2*s23 - 50*s13*s23^2 + 10*s23^3) + s12*(63*s13^4 + 
                23*s13^3*s23 + 3*s13^2*s23^2 + 33*s13*s23^3 - 10*s23^4)) + 
            p2q*p3q^4*s12*(-40*s12^5 + s12^4*(69*s13 + 75*s23) + 
              s12^3*(35*s13^2 + 160*s13*s23 + 109*s23^2) + s12^2*(-57*s13^3 - 
                44*s13^2*s23 + 160*s13*s23^2 + 13*s23^3) + 
              s13*s23*(25*s13^3 - 39*s13^2*s23 - 25*s13*s23^2 + 39*s23^3) + 
              s12*(17*s13^4 - 184*s13^3*s23 + 132*s13^2*s23^2 - 
                32*s13*s23^3 + 19*s23^4)) - p2q^2*p3q^3*(20*s12^6 - 
              7*s13^2*(s13 - s23)*s23*(s13 + s23)^2 - 3*s12^5*(17*s13 + 
                19*s23) + s12^4*(83*s13^2 + 162*s13*s23 - 13*s23^2) + 
              s12^3*(37*s13^3 + 381*s13^2*s23 + 121*s13*s23^2 + 45*s23^3) + 
              s12^2*(-119*s13^4 + 125*s13^3*s23 + 49*s13^2*s23^2 + 
                156*s13*s23^3 - 19*s23^4) - 2*s12*s13*(s13^4 + 82*s13^3*s23 - 
                19*s13^2*s23^2 - 74*s13*s23^3 + 26*s23^4)) + 
            p2q^3*p3q^2*(10*s12^5*(5*s13 + 2*s23) + 2*s12^4*(19*s13^2 - 
                36*s13*s23 - 5*s23^2) - 7*(s13^3 - s13*s23^2)^2 + 
              s12^3*(129*s13^3 + 88*s13^2*s23 + 39*s13*s23^2 - 20*s23^3) + 
              s12^2*(97*s13^4 + 276*s13^3*s23 + 203*s13^2*s23^2 - 
                66*s13*s23^3 + 10*s23^4) + s12*s13*(-51*s13^4 + 176*s13^3*
                 s23 + 98*s13^2*s23^2 - 96*s13*s23^3 + 33*s23^4))) + 
          p1q^5*s23*(p3q*(-7*(s13 - s23)*s23^2*(s13 + s23)^2 + 
              10*s12^4*(3*s13 + 4*s23) + s12^3*(-30*s13^2 - 5*s13*s23 + 
                59*s23^2) + s12^2*(10*s13^3 - 50*s13^2*s23 - 9*s13*s23^2 + 
                65*s23^3) + s12*(-10*s13^4 + 43*s13^3*s23 + 13*s13^2*s23^2 + 
                13*s13*s23^3 + 53*s23^4)) + p2q*(20*s12^4*(s13 + s23) - 
              7*(s13 - s23)*s23^2*(s13 + s23)^2 + s12^3*(-20*s13^2 + 
                5*s13*s23 + 39*s23^2) + s12^2*(20*s13^3 + 10*s13^2*s23 + 
                61*s13*s23^2 + 85*s23^3) + s12*(-20*s13^4 + 33*s13^3*s23 + 
                43*s13^2*s23^2 + 63*s13*s23^3 + 73*s23^4))) + 
          p1q*(p2q^5*s13*(20*s12^4*(s13 + s23) + 7*s13^2*(s13 - s23)*
               (s13 + s23)^2 + s12^3*(39*s13^2 + 5*s13*s23 - 20*s23^2) + 
              s12^2*(85*s13^3 + 61*s13^2*s23 + 10*s13*s23^2 + 20*s23^3) + 
              s12*(73*s13^4 + 63*s13^3*s23 + 43*s13^2*s23^2 + 33*s13*s23^3 - 
                20*s23^4)) + p3q^5*s12*(80*s12^5 - s12^4*(43*s13 + 37*s23) - 
              s12^3*(105*s13^2 + 160*s13*s23 + 31*s23^2) - s12^2*(s13^3 + 
                180*s13^2*s23 - 24*s13*s23^2 - 69*s23^3) + 
              s13*s23*(-39*s13^3 + 25*s13^2*s23 + 39*s13*s23^2 - 25*s23^3) + 
              s12*(-19*s13^4 + 64*s13^3*s23 - 196*s13^2*s23^2 + 
                216*s13*s23^3 - 17*s23^4)) - p2q^4*p3q*
             (20*s12^5*(2*s13 + s23) + s12^4*(7*s13^2 - 127*s13*s23 - 
                30*s23^2) - 7*s13^2*(s13 + s23)^2*(3*s13^2 - 7*s13*s23 + 
                4*s23^2) + s12^3*(176*s13^3 + 273*s13^2*s23 + 145*s13*s23^2 - 
                10*s23^3) + s12^2*(-10*s13^4 + 386*s13^3*s23 + 227*s13^2*
                 s23^2 - 169*s13*s23^3 + 30*s23^4) + s12*(-240*s13^5 + 
                213*s13^4*s23 + 65*s13^3*s23^2 - 259*s13^2*s23^3 + 
                119*s13*s23^4 - 10*s23^5)) + p2q*p3q^4*(120*s12^6 - 
              308*s12^5*(s13 + s23) - 7*s13*s23*(s13^2 - s23^2)^2 - 
              8*s12^4*(11*s13^2 + 43*s13*s23 + 11*s23^2) + 
              4*s12^3*(55*s13^3 + 13*s13^2*s23 + 13*s13*s23^2 + 55*s23^3) + 
              s12^2*(-108*s13^4 + 489*s13^3*s23 - 442*s13^2*s23^2 + 
                489*s13*s23^3 - 108*s23^4) + 2*s12*(6*s13^5 - 133*s13^4*s23 + 
                111*s13^3*s23^2 + 111*s13^2*s23^3 - 133*s13*s23^4 + 
                6*s23^5)) + p2q^3*p3q^2*(20*s12^6 - 4*s12^5*(23*s13 + 
                31*s23) + s12^4*(288*s13^2 + 617*s13*s23 + 135*s23^2) + 
              7*s13*(s13 + s23)^2*(3*s13^3 - 11*s13^2*s23 + 10*s13*s23^2 - 
                2*s23^3) + s12^3*(-187*s13^3 + 299*s13^2*s23 + 91*s13*s23^2 + 
                85*s23^3) - s12^2*(365*s13^4 + 432*s13^3*s23 + 189*s13^2*
                 s23^2 - 421*s13*s23^3 + 171*s23^4) + s12*(243*s13^5 - 
                785*s13^4*s23 + 56*s13^3*s23^2 + 666*s13^2*s23^3 - 
                395*s13*s23^4 + 23*s23^5)) + p2q^2*p3q^3*(60*s12^6 - 
              s12^5*(317*s13 + 385*s23) + 2*s12^4*(166*s13^2 + 143*s13*s23 + 
                9*s23^2) + 7*s13*(s13 + s23)^2*(s13^3 - 6*s13^2*s23 + 
                8*s13*s23^2 - 3*s23^3) + s12^3*(249*s13^3 + 749*s13^2*s23 + 
                154*s13*s23^2 + 196*s23^3) + s12^2*(-379*s13^4 + 
                400*s13^3*s23 - 288*s13^2*s23^2 + 485*s13*s23^3 - 
                242*s23^4) + s12*(88*s13^5 - 746*s13^4*s23 + 331*s13^3*
                 s23^2 + 593*s13^2*s23^3 - 547*s13*s23^4 + 25*s23^5))) + 
          p1q^4*(-(p3q^2*(10*s12^5*(2*s13 + 5*s23) - 2*s12^4*(5*s13^2 + 
                 51*s13*s23 + s23^2) - 7*s23^2*(s13 + s23)^2*(s13^2 - 
                 3*s13*s23 + 2*s23^2) + s12^3*(-20*s13^3 + 69*s13^2*s23 + 
                 83*s13*s23^2 + 60*s23^3) + s12*s23*(43*s13^4 - 129*s13^3*
                  s23 + 95*s13^2*s23^2 + 153*s13*s23^3 - 114*s23^4) + s12^2*
                (10*s13^4 - 76*s13^3*s23 + 253*s13^2*s23^2 + 265*s13*s23^3 + 
                 12*s23^4))) - p2q*p3q*(20*s12^5*(s13 + 2*s23) - 
              7*s23^2*(s13 + s23)^2*(4*s13^2 - 7*s13*s23 + 3*s23^2) + 
              s12^4*(-30*s13^2 - 127*s13*s23 + 7*s23^2) + s12^3*(-10*s13^3 + 
                145*s13^2*s23 + 273*s13*s23^2 + 176*s23^3) + 
              s12^2*(30*s13^4 - 169*s13^3*s23 + 227*s13^2*s23^2 + 
                386*s13*s23^3 - 10*s23^4) + s12*(-10*s13^5 + 119*s13^4*s23 - 
                259*s13^3*s23^2 + 65*s13^2*s23^3 + 213*s13*s23^4 - 
                240*s23^5)) + p2q^2*(7*s23^2*(s13 + s23)^2*(3*s13^2 - 
                4*s13*s23 + s23^2) + s12^4*(20*s13^2 + 55*s13*s23 + 
                21*s23^2) - 2*s12^3*(5*s13^3 + 23*s13^2*s23 + 45*s13*s23^2 + 
                13*s23^3) + s12^2*(-20*s13^4 + 63*s13^3*s23 - 4*s13^2*s23^2 - 
                71*s13*s23^3 + 72*s23^4) + 2*s12*(5*s13^5 - 48*s13^4*s23 + 
                35*s13^3*s23^2 - 15*s13^2*s23^3 - 40*s13*s23^4 + 
                63*s23^5))) + p1q^2*(p3q^4*(60*s12^6 + 7*s13*(s13 - s23)*s23^
                2*(s13 + s23)^2 - 12*s12^5*(11*s13 + 10*s23) + 
              s12^4*(-122*s13^2 + 2*s13*s23 + 48*s23^2) + s12^3*(32*s13^3 - 
                39*s13^2*s23 + 425*s13*s23^2 + 94*s23^3) + s12^2*(-38*s13^4 + 
                188*s13^3*s23 - 83*s13^2*s23^2 + 309*s13*s23^3 - 136*s23^4) + 
              s12*s23*(-91*s13^4 + 173*s13^3*s23 + 77*s13^2*s23^2 - 
                189*s13*s23^3 - 2*s23^4)) + p2q^4*(7*s13^2*(s13 + s23)^2*(
                s13^2 - 4*s13*s23 + 3*s23^2) + s12^4*(21*s13^2 + 55*s13*s23 + 
                20*s23^2) - 2*s12^3*(13*s13^3 + 45*s13^2*s23 + 23*s13*s23^2 + 
                5*s23^3) + s12^2*(72*s13^4 - 71*s13^3*s23 - 4*s13^2*s23^2 + 
                63*s13*s23^3 - 20*s23^4) + 2*s12*(63*s13^5 - 40*s13^4*s23 - 
                15*s13^3*s23^2 + 35*s13^2*s23^3 - 48*s13*s23^4 + 5*s23^5)) - 
            p2q^3*p3q*(s12^5*(21*s13 + 47*s23) - s12^4*(234*s13^2 + 
                443*s13*s23 + 159*s23^2) - 7*s13*(s13 + s23)^2*(2*s13^3 - 
                11*s13^2*s23 + 14*s13*s23^2 - 5*s23^3) + s12^3*(130*s13^3 + 
                25*s13^2*s23 + 52*s13*s23^2 + 65*s23^3) + s12^2*(132*s13^4 + 
                220*s13^3*s23 - 87*s13^2*s23^2 - 140*s13*s23^3 + 195*s23^4) - 
              s12*(267*s13^5 - 614*s13^4*s23 + 160*s13^3*s23^2 + 
                426*s13^2*s23^3 - 539*s13*s23^4 + 76*s23^5)) + 
            p2q^2*p3q^2*(-274*s12^5*(s13 + s23) + 7*(s13^2 - s23^2)^2*(
                s13^2 - 8*s13*s23 + s23^2) + s12^4*(353*s13^2 + 602*s13*s23 + 
                353*s23^2) + 12*s12^3*(5*s13^3 + 19*s13^2*s23 + 
                19*s13*s23^2 + 5*s23^3) - 2*s12^2*(204*s13^4 - 89*s13^3*s23 + 
                42*s13^2*s23^2 - 89*s13*s23^3 + 204*s23^4) + 
              2*s12*(83*s13^5 - 485*s13^4*s23 + 330*s13^3*s23^2 + 
                330*s13^2*s23^3 - 485*s13*s23^4 + 83*s23^5)) + 
            p2q*p3q^3*(60*s12^6 - s12^5*(385*s13 + 317*s23) + 
              2*s12^4*(9*s13^2 + 143*s13*s23 + 166*s23^2) + 7*s23*(s13 + s23)^
                2*(-3*s13^3 + 8*s13^2*s23 - 6*s13*s23^2 + s23^3) + 
              s12^3*(196*s13^3 + 154*s13^2*s23 + 749*s13*s23^2 + 249*s23^3) + 
              s12^2*(-242*s13^4 + 485*s13^3*s23 - 288*s13^2*s23^2 + 
                400*s13*s23^3 - 379*s23^4) + s12*(25*s13^5 - 547*s13^4*s23 + 
                593*s13^3*s23^2 + 331*s13^2*s23^3 - 746*s13*s23^4 + 
                88*s23^5))) + p1q^3*(p3q^3*(20*s12^6 - s12^5*(77*s13 + 
                101*s23) - 3*s12^4*(s13^2 - 78*s13*s23 - 15*s23^2) + 
              7*s23^2*(s13 + s23)^2*(2*s13^2 - 3*s13*s23 + s23^2) + 
              s12^3*(65*s13^3 + 82*s13^2*s23 + 293*s13*s23^2 - 92*s23^3) + 
              s12*s23*(-85*s13^4 + 244*s13^3*s23 - 60*s13^2*s23^2 - 
                340*s13*s23^3 + 49*s23^4) - s12^2*(29*s13^4 - 222*s13^3*s23 + 
                154*s13^2*s23^2 + 151*s13*s23^3 + 216*s23^4)) + 
            p2q^3*(-21*s13*s23*(s13^2 - s23^2)^2 + 7*s12^4*(3*s13^2 + 
                10*s13*s23 + 3*s23^2) - s12^3*(85*s13^3 + 131*s13^2*s23 + 
                131*s13*s23^2 + 85*s23^3) - s12^2*(53*s13^4 + 109*s13^3*s23 + 
                28*s13^2*s23^2 + 109*s13*s23^3 + 53*s23^4) + s12*(53*s13^5 - 
                229*s13^4*s23 - 16*s13^3*s23^2 - 16*s13^2*s23^3 - 
                229*s13*s23^4 + 53*s23^5)) + p2q*p3q^2*(20*s12^6 - 
              4*s12^5*(31*s13 + 23*s23) + s12^4*(135*s13^2 + 617*s13*s23 + 
                288*s23^2) + s12^3*(85*s13^3 + 91*s13^2*s23 + 299*s13*s23^2 - 
                187*s23^3) + 7*s23*(s13 + s23)^2*(-2*s13^3 + 10*s13^2*s23 - 
                11*s13*s23^2 + 3*s23^3) - s12^2*(171*s13^4 - 421*s13^3*s23 + 
                189*s13^2*s23^2 + 432*s13*s23^3 + 365*s23^4) + 
              s12*(23*s13^5 - 395*s13^4*s23 + 666*s13^3*s23^2 + 
                56*s13^2*s23^3 - 785*s13*s23^4 + 243*s23^5)) - 
            p2q^2*p3q*(s12^5*(47*s13 + 21*s23) - s12^4*(159*s13^2 + 
                443*s13*s23 + 234*s23^2) + 7*s23*(s13 + s23)^2*(5*s13^3 - 
                14*s13^2*s23 + 11*s13*s23^2 - 2*s23^3) + s12^3*(65*s13^3 + 
                52*s13^2*s23 + 25*s13*s23^2 + 130*s23^3) + s12^2*(195*s13^4 - 
                140*s13^3*s23 - 87*s13^2*s23^2 + 220*s13*s23^3 + 132*s23^4) - 
              s12*(76*s13^5 - 539*s13^4*s23 + 426*s13^3*s23^2 + 160*s13^2*
                 s23^3 - 614*s13*s23^4 + 267*s23^5)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s12*s13*s23*
         (p1q^3*s23*(s12 + s23)*(s13 + s23) + (p2q + p3q)*(s12 + s13)*
           (p3q^2*s12*(s12 + s23) + p2q^2*s13*(s13 + s23) - 
            p2q*p3q*(s23*(s13 + s23) + s12*(2*s13 + s23))) - 
          p1q*(p2q^2*(s13 + s23)*(s12^2 - s13*(s13 - 2*s23) + s12*s23) - 
            p3q^2*(s12 + s23)*(s12^2 - 2*s12*s23 - s13*(s13 + s23)) + 
            p2q*p3q*(-s12^3 + s12^2*(s13 + s23) - (s13 - s23)^2*(s13 + s23) + 
              s12*(s13^2 + s23^2))) - p1q^2*(p2q*(s13 + s23)*
             (s12^2 + s12*s13 + (2*s13 - s23)*s23) + 
            p3q*(s12^2*(s13 + 2*s23) + s23*(s13^2 - s23^2) + s12*(s13^2 + 
                s13*s23 + s23^2))))))*Int[DS[k]*DS[k + p3]*
        DS[k + p1 + p2 + p3]*Eik[k]] + 
     (-1/108*(ep*(s12 + s13 + s23)*(p1q^2*s23*(s12 + s23)*(15*s12 + 20*s13 + 
             6*s23) + p2q^2*s13^2*(43*s12 + 20*s13 + 6*s23) + 
           p1q*p3q*(s12 + s23)*(39*s12^2 + 16*s12*s13 + 63*s12*s23 + 
             20*s13*s23 + 6*s23^2) - p2q*p3q*s13*(82*s12^2 + 36*s12*s13 + 
             97*s12*s23 + 20*s13*s23 + 6*s23^2) - p1q*p2q*s13*
            (43*s12^2 + 20*s12*s13 + 64*s12*s23 + 40*s13*s23 + 12*s23^2) + 
           p3q^2*s12*(s12 + s23)*(39*s12 + 16*(s13 + 3*s23))))/
         ((p1q + p2q + p3q)*s12*s13*s23) + (ep^2*(s12 + s13 + s23)*
         (p1q^2*(9*s12 - 10*s13)*s23*(s12 + s23) - 
          (p3q*s12*(9*s12 + 8*s13) - p2q*s13*(11*s12 + 10*s13))*
           (-(p2q*s13) + p3q*(s12 + s23)) + 
          p1q*(-(p3q*(s12 + s23)*(9*s12^2 + 8*s12*s13 - 9*s12*s23 + 10*s13*
                s23)) + p2q*s13*(11*s12^2 + 20*s13*s23 + 2*s12*(5*s13 + 
                s23)))))/(54*(p1q + p2q + p3q)*s12*s13*s23))*
      Int[DS[k]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     (-1/108*(ep*(s12 + s13 + s23)*(p2q^2*s13*(s12 + s13)*(15*s12 + 6*s13 + 
             20*s23) + p1q^2*s23^2*(43*s12 + 6*s13 + 20*s23) + 
           p2q*p3q*(s12 + s13)*(39*s12^2 + 63*s12*s13 + 6*s13^2 + 
             16*s12*s23 + 20*s13*s23) - p1q*p3q*s23*(82*s12^2 + 97*s12*s13 + 
             6*s13^2 + 36*s12*s23 + 20*s13*s23) - p1q*p2q*s23*
            (43*s12^2 + 64*s12*s13 + 12*s13^2 + 20*s12*s23 + 40*s13*s23) + 
           p3q^2*s12*(s12 + s13)*(39*s12 + 16*(3*s13 + s23))))/
         ((p1q + p2q + p3q)*s12*s13*s23) + (ep^2*(s12 + s13 + s23)*
         (p2q^2*s13*(s12 + s13)*(9*s12 - 10*s23) - 
          (p3q*(s12 + s13) - p1q*s23)*(p3q*s12*(9*s12 + 8*s23) - 
            p1q*s23*(11*s12 + 10*s23)) + 
          p2q*(-(p3q*(s12 + s13)*(9*s12^2 - 9*s12*s13 + 8*s12*s23 + 10*s13*
                s23)) + p1q*s23*(11*s12^2 + 20*s13*s23 + 2*s12*(s13 + 
                5*s23)))))/(54*(p1q + p2q + p3q)*s12*s13*s23))*
      Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] + 
     ((ep^2*(p2q + p3q)^2*(s12 + s13 + s23)*(p2q*s13*(3*s12 + 3*s13 - s23) + 
          p1q*s23*(s12 - 3*s13 + s23) - p3q*(s12^2 + s12*(-s13 + s23) + 
            2*s13*(-s13 + s23))))/(54*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) - 
       ((s12 + s13 + s23)*(-2*p1q^4*(p2q + p3q)*(6*s13 - s23)*s23^2 + 
          p1q^3*s23*(2*p2q*p3q*(6*s12*s13 + 6*s13^2 - 2*s12*s23 - 
              26*s13*s23 + 3*s23^2) + p3q^2*(24*s12*s13 + 12*s13^2 - 
              3*s12*s23 - 19*s13*s23 + 3*s23^2) + p2q^2*(12*s12*s13 + 
              24*s13^2 - s12*s23 - 9*s13*s23 + 3*s23^2)) - 
          (p2q + p3q)^2*(p2q^3*s13*s23*(s12 + s13 + s23) + 
            2*p3q^3*(s12^2*(6*s13 - s23) - 3*s13^2*s23) - 
            2*p2q*p3q^2*(s12^2*s23 + 3*s13^2*s23 + 2*s12*s13*(6*s13 + s23)) + 
            p2q^2*p3q*(12*s13^3 + s12*s23*(-s12 + s23) + s13*s23*(-5*s12 + 
                2*s23))) + p1q*(p2q + p3q)*
           (p2q^3*(-12*s13^3 + s13*(4*s12 - s23)*s23 + s23^2*(-s12 + s23)) + 
            2*p3q^3*(9*s13^2*s23 + 2*s12*(4*s13 - s23)*s23 + s12^2*(-12*s13 + 
                s23)) + p2q^2*p3q*(-24*s13^3 + 2*s12^2*s23 + 26*s13^2*s23 - 
              5*s13*s23^2 + s23^3 + s12*(24*s13^2 + 20*s13*s23 - 5*s23^2)) + 
            2*p2q*p3q^2*(s13*(16*s13 - 7*s23)*s23 + s12^2*(-6*s13 + 2*s23) + 
              s12*(24*s13^2 + 10*s13*s23 - 3*s23^2))) + 
          p1q^2*(p2q^3*(-12*s13^3 + 19*s13^2*s23 + s13*(11*s12 - 3*s23)*s23 + 
              2*s23^2*(-s12 + s23)) + p2q^2*p3q*(-12*s13^3 + s12^2*s23 + 
              62*s13^2*s23 - 28*s13*s23^2 + 4*s23^3 + 3*s12*(8*s13^2 + 
                13*s13*s23 - 3*s23^2)) + p3q^3*(s12*(41*s13 - 5*s23)*s23 + 
              s12^2*(-12*s13 + s23) + 2*s23*(12*s13^2 - 3*s13*s23 + s23^2)) + 
            p2q*p3q^2*(2*s12^2*(-6*s13 + s23) + 3*s12*(8*s13^2 + 15*s13*s23 - 
                4*s23^2) + s23*(43*s13^2 - 55*s13*s23 + 4*s23^2)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)) + 
       (ep*(2*p1q^3*(p3q*(3*s12 + s13 - 5*s23) + p2q*(s12 + 3*s13 - s23))*s23*
           (s12 + s13 + s23) - 4*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q*(s12 + s13 + s23)*(-(p2q*p3q^2*(50*s12^2 + 5*s13^2 + 5*s12*
                (7*s13 - 4*s23) + 117*s13*s23 - 38*s23^2)) - 
            p3q^3*(27*s12^2 + 27*s12*s13 + 8*s13^2 - 16*s12*s23 + 
              45*s13*s23 - 19*s23^2) + p2q^3*(15*s12*s13 + 11*s13^2 + 
              2*s12*s23 - 21*s13*s23 - 2*s23^2) + p2q^2*p3q*
             (-23*s12^2 + 7*s12*s13 + 14*s13^2 + 10*s12*s23 - 89*s13*s23 + 
              17*s23^2)) + p1q^2*(s12 + s13 + s23)*
           (p3q^2*(-2*s12^2 + 2*s12*s13 + 37*s12*s23 - 7*s13*s23 + 
              11*s23^2) + p2q^2*(2*s12*s13 - 2*s13^2 + 23*s12*s23 - 
              9*s13*s23 + 19*s23^2) - 2*p2q*p3q*(s12^2 + s13^2 + 8*s13*s23 - 
              17*s23^2 - 2*s12*(s13 + 13*s23))) + (p2q + p3q)*
           (2*p2q^3*s13*(s12 + s13 + s23)^2 - p3q^3*(27*s12^3 + 
              s12^2*(58*s13 + 46*s23) + 2*s13*(4*s13^2 + 23*s13*s23 + 
                19*s23^2) + s12*(39*s13^2 + 88*s13*s23 + 19*s23^2)) - 
            p2q*p3q^2*(27*s12^3 + s12^2*(39*s13 + 46*s23) + s12*(5*s13^2 + 
                88*s13*s23 + 19*s23^2) + s13*(-7*s13^2 + 50*s13*s23 + 
                57*s23^2)) + p2q^2*p3q*(-2*s12^3 + 15*s12^2*s13 + 
              2*s12*(16*s13^2 + 2*s13*s23 + s23^2) + 15*(s13^3 - 
                s13*s23^2)))))/(108*(p1q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)))*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] + 
     ((ep*(2*p2q^4*s13^2*(s12 + s13 + s23) - p1q^4*s23*(s12 + s13 + s23)^2 + 
          p2q^3*p3q*s13*(-3*s12^2 + 5*s13^2 + 2*s12*(s13 - 2*s23) + 
            4*s13*s23 - s23^2) + p2q^2*p3q^2*(s12^3 - 6*s12^2*s13 - 
            s12*(s13^2 - 9*s13*s23 + s23^2) + s13*(6*s13^2 + 23*s13*s23 + 
              17*s23^2)) + p2q*p3q^3*(2*s12^3 + 2*s13^3 + 15*s13^2*s23 - 
            8*s13*s23^2 - 21*s23^3 - 3*s12^2*(2*s13 + 7*s23) - 
            2*s12*(3*s13^2 + 9*s13*s23 + 22*s23^2)) + 
          p3q^4*(2*s12^3 - 19*s12^2*s23 - s23*(4*s13^2 + 25*s13*s23 + 
              21*s23^2) - s12*(2*s13^2 + 27*s13*s23 + 42*s23^2)) - 
          p1q*(s12 + s13 + s23)*(p2q^3*s13*(s12 - s13 + 3*s23) - 
            p2q^2*p3q*(s12^2 - 3*s12*s13 + 6*s13^2 - 2*s12*s23 + 35*s13*s23 + 
              s23^2) + p2q*p3q^2*(-2*s12^2 + 10*s12*s13 - 4*s13^2 + 
              69*s12*s23 - 28*s13*s23 + 61*s23^2) + 
            p3q^3*(-4*s12^2 + 4*s12*s13 + 65*s12*s23 + 10*s13*s23 + 
              63*s23^2)) + p1q^3*(s12 + s13 + s23)*
           (-(p2q*(-s13^2 + s13*s23 + 19*s23^2 + s12*(s13 + 21*s23))) + 
            p3q*(s12^2 - s23*(5*s13 + 22*s23) - s12*(s13 + 23*s23))) + 
          p1q^2*(s12 + s13 + s23)*(p2q*p3q*(-5*s12*s13 + 3*s13^2 - 
              67*s12*s23 + 12*s13*s23 - 59*s23^2) + 
            p2q^2*(2*s13^2 + 18*s13*s23 + s23*(-s12 + s23)) + 
            p3q^2*(3*s12^2 - 3*s12*(s13 + 22*s23) - s23*(10*s13 + 63*s23)))))/
        (54*(p2q + p3q)*(p1q + p2q + p3q)*s13*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))) + (p1q^5*s13*s23*(s12 + s13 + s23)^2 - 
         p1q^4*(s12 + s13 + s23)*(p2q*(s13^3 - s13^2*s23 + 84*s23^3 - 
             s12*s13*(s13 + 44*s23)) + p3q*(s12^2*s13 - 
             s12*s13*(s13 + 45*s23) - 2*s23*(2*s13^2 + s13*s23 - 42*
                s23^2))) + p1q^3*(s12 + s13 + s23)*
          (p2q^2*(-2*s13^3 + 3*s13^2*s23 + 125*s13*s23^2 - 84*s23^3 + 
             s12*s13*(2*s13 + 85*s23)) - 2*p2q*p3q*(s12^2*s13 + s13^3 - 
             3*s13^2*s23 - 83*s13*s23^2 + 126*s23^3 - 
             3*s12*(s13^2 + 36*s13*s23 + 28*s23^2)) + 
           p3q^2*(-4*s12^2*s13 + s23*(5*s13^2 + 43*s13*s23 - 168*s23^2) + 
             s12*(2*s13^2 + 131*s13*s23 + 168*s23^2))) - 
         p3q*(2*p2q^4*s13^2*(s12 + s13 + s23)*(s13 + 42*s23) + 
           p2q^3*p3q*s13*(3*s13^3 + 128*s13^2*s23 + 41*s13*s23^2 - 84*s23^3 - 
             3*s12^2*(s13 + 56*s23) - 2*s12*s23*(23*s13 + 126*s23)) + 
           2*p3q^4*(-21*s12*s13*s23^2 - 21*s13*s23^2*(s13 + s23) + 
             s12^3*(s13 + 42*s23) + s12^2*(s13^2 + 43*s13*s23 + 42*s23^2)) + 
           2*p2q*p3q^3*(-63*s13*s23^2*(s13 + s23) + s12^3*(s13 + 84*s23) + 
             s12^2*(-s13^2 + 21*s13*s23 + 84*s23^2) - 
             s12*s13*(2*s13^2 + 66*s13*s23 + 127*s23^2)) + 
           p2q^2*p3q^2*(s12^3*(s13 + 84*s23) + s12^2*(-4*s13^2 - 210*s13*
                s23 + 84*s23^2) - s12*s13*(3*s13^2 + 258*s13*s23 + 463*
                s23^2) + 2*s13*(s13^3 + 22*s13^2*s23 - 63*s13*s23^2 - 84*
                s23^3))) + p1q^2*(s12 + s13 + s23)*
          (p2q^3*s13*(s12*(s13 + 84*s23) - 3*(s13^2 + 13*s13*s23 - 56*
                s23^2)) + p3q^3*(-7*s12^2*(s13 + 12*s23) + 
             2*s23*(s13^2 + 63*s13*s23 - 42*s23^2) + s12*(s13^2 + 131*s13*
                s23 + 336*s23^2)) - p2q*p3q^2*(s13^3 + 77*s13^2*s23 - 
             374*s13*s23^2 + 168*s23^3 + 6*s12^2*(s13 + 14*s23) - 
             s12*(11*s13^2 + 344*s13*s23 + 504*s23^2)) + 
           p2q^2*p3q*(-(s12^2*s13) + 3*s12*(3*s13^2 + 99*s13*s23 + 56*
                s23^2) - 2*(2*s13^3 + 58*s13^2*s23 - 209*s13*s23^2 + 42*
                s23^3))) + p1q*(-2*p2q^4*s13^2*(s12 + s13 + s23)*
            (s13 + 42*s23) - 2*p2q^3*p3q*s13*(3*s13^3 + 169*s13^2*s23 + 
             124*s13*s23^2 - 42*s23^3 - 2*s12^2*(s13 + 21*s23) + 
             s12*(s13^2 + 122*s13*s23 - 84*s23^2)) - 
           2*p3q^4*(-63*s13*s23^2*(s13 + s23) + 3*s12^3*(s13 + 28*s23) + 
             s12^2*s13*(3*s13 + 65*s23) - s12*s23*(22*s13^2 + 169*s13*s23 + 
               84*s23^2)) + p2q^2*p3q^2*(-2*s12^3*(s13 + 42*s23) + 
             s12^2*(10*s13^2 + 253*s13*s23 + 84*s23^2) - 
             s13*(4*s13^3 + 333*s13^2*s23 + 36*s13*s23^2 - 293*s23^3) + 
             2*s12*(4*s13^3 + 11*s13^2*s23 + 400*s13*s23^2 + 84*s23^3)) + 
           2*p2q*p3q^3*(-3*s12^3*(s13 + 42*s23) + s12^2*(2*s13^2 + 21*s13*
                s23 + 42*s23^2) + s13*s23*(-41*s13^2 + 126*s13*s23 + 167*
                s23^2) + s12*(5*s13^3 + 114*s13^2*s23 + 485*s13*s23^2 + 168*
                s23^3))))/(54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k - p1]] + 
     ((ep^2*(p1q + p3q)^2*(s12 + s13 + s23)*(-(p2q*s13*(s12 + s13 - 3*s23)) + 
          p1q*(-3*s12 + s13 - 3*s23)*s23 + p3q*(s12^2 + s12*(s13 - s23) + 
            2*(s13 - s23)*s23)))/(54*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (ep*(4*p2q^4*s13^2*(s12 + s13 + s23) - 2*p1q^4*s23*(s12 + s13 + s23)^
            2 - 2*p2q^3*p3q*s13*(3*s12^2 - 2*s12*s13 - 5*s13^2 + 4*s12*s23 - 
            4*s13*s23 + s23^2) + p1q^3*(s12 + s13 + s23)*
           (p3q*(2*s12^2 - 2*s12*s13 - 19*s12*s23 + 13*s13*s23 - 17*s23^2) + 
            p2q*(-2*s12*s13 + 2*s13^2 - 15*s12*s23 + 21*s13*s23 - 
              11*s23^2)) + p2q*p3q^3*(27*s12^3 - 19*s13^3 + 26*s13^2*s23 + 
            53*s13*s23^2 + 8*s23^3 + s12^2*(11*s13 + 54*s23) - 
            7*s12*(5*s13^2 - 8*s13*s23 - 5*s23^2)) + p1q^2*(s12 + s13 + s23)*
           (p3q^2*(29*s12^2 + 17*s12*s13 - 5*s12*s23 + 72*s13*s23 - 
              22*s23^2) + p2q*p3q*(23*s12^2 - 10*s12*s13 - 17*s13^2 - 
              7*s12*s23 + 89*s13*s23 - 14*s23^2) + p2q^2*(-23*s12*s13 - 
              19*s13^2 - 2*s12*s23 + 9*s13*s23 + 2*s23^2)) + 
          p2q^2*p3q^2*(2*s12^3 - 35*s12^2*s13 - 2*s12*(24*s13^2 + 
              16*s13*s23 + s23^2) + s13*(-11*s13^2 - 4*s13*s23 + 7*s23^2)) + 
          p3q^4*(27*s12^3 + s12^2*(46*s13 + 58*s23) + 
            2*s23*(19*s13^2 + 23*s13*s23 + 4*s23^2) + 
            s12*(19*s13^2 + 88*s13*s23 + 39*s23^2)) + p1q*(s12 + s13 + s23)*
           (2*p2q^3*s13*(-s12 + s13 - 3*s23) + p3q^3*(54*s12^2 + 38*s12*s13 + 
              43*s12*s23 + 95*s13*s23 + s23^2) + p2q*p3q^2*
             (50*s12^2 - 20*s12*s13 - 38*s13^2 + 35*s12*s23 + 117*s13*s23 + 
              5*s23^2) + 2*p2q^2*p3q*(s12^2 - 17*s13^2 + 8*s13*s23 + s23^2 - 
              2*s12*(13*s13 + s23)))))/(108*(p2q + p3q)*(p1q + p2q + p3q)*s13*
         s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) - 
       (-(p1q^5*s13*s23*(s12 + s13 + s23)^2) + p1q^4*(s12 + s13 + s23)*
          (p2q*(s13^3 - s12*s13*(s13 - 4*s23) - s13^2*s23 - 12*s23^3) + 
           p3q*(s12^2*s13 - s12*s13*(s13 - 3*s23) - 2*s23*(2*s13^2 + s13*
                s23 + 6*s23^2))) + p1q^3*(s12 + s13 + s23)*
          (p2q^2*(2*s13^3 - 3*s13^2*s23 + 19*s13*s23^2 - 12*s23^3 + 
             s12*s13*(-2*s13 + 11*s23)) + 2*p2q*p3q*(s12^2*s13 + s13^3 - 
             3*s13^2*s23 + 13*s13*s23^2 - 18*s23^3 - 3*s12*(s13^2 - 4*s13*
                s23 - 4*s23^2)) + p3q^2*(4*s12^2*s13 + 
             s23*(-5*s13^2 + 5*s13*s23 - 24*s23^2) + s12*(-2*s13^2 + 13*s13*
                s23 + 24*s23^2))) + p1q^2*(s12 + s13 + s23)*
          (p2q^3*s13*(-(s12*s13) + 3*s13^2 + 12*s12*s23 - 9*s13*s23 + 
             24*s23^2) + p2q^2*p3q*(s12^2*s13 + 4*s13^3 - 28*s13^2*s23 + 
             62*s13*s23^2 - 12*s23^3 + s12*(-9*s13^2 + 39*s13*s23 + 24*
                s23^2)) + p3q^3*(s12^2*(7*s13 - 12*s23) - 
             2*s23*(s13^2 - 9*s13*s23 + 6*s23^2) + s12*(-s13^2 + 13*s13*s23 + 
               48*s23^2)) + p2q*p3q^2*(s13^3 + 6*s12^2*(s13 - 2*s23) - 
             19*s13^2*s23 + 58*s13*s23^2 - 24*s23^3 + 
             s12*(-11*s13^2 + 40*s13*s23 + 72*s23^2))) + 
         p3q*(2*p2q^4*s13^2*(s13 - 6*s23)*(s12 + s13 + s23) + 
           p2q^3*p3q*s13*(3*s13^3 - 3*s12^2*(s13 - 8*s23) - 16*s13^2*s23 - 
             7*s13*s23^2 + 12*s23^3 + 2*s12*s23*(s13 + 18*s23)) + 
           2*p3q^4*(s12^3*(s13 - 6*s23) + 3*s12*s13*s23^2 + 
             3*s13*s23^2*(s13 + s23) + s12^2*(s13^2 - 5*s13*s23 - 6*s23^2)) + 
           2*p2q*p3q^3*(s12^3*(s13 - 12*s23) + 9*s13*s23^2*(s13 + s23) - 
             s12^2*(s13^2 + 3*s13*s23 + 12*s23^2) + s12*s13*(-2*s13^2 + 6*s13*
                s23 + 17*s23^2)) + p2q^2*p3q^2*(s12^3*(s13 - 12*s23) - 
             2*s12^2*(2*s13^2 - 15*s13*s23 + 6*s23^2) + 
             s12*s13*(-3*s13^2 + 30*s13*s23 + 65*s23^2) + 
             2*s13*(s13^3 - 2*s13^2*s23 + 9*s13*s23^2 + 12*s23^3))) + 
         p1q*(2*p2q^4*s13^2*(s13 - 6*s23)*(s12 + s13 + s23) + 
           2*p2q^3*p3q*s13*(3*s13^3 - 2*s12^2*(s13 - 3*s23) - 23*s13^2*s23 - 
             20*s13*s23^2 + 6*s23^3 + s12*(s13^2 - 22*s13*s23 + 12*s23^2)) + 
           2*p3q^4*(s12^2*s13*(3*s13 - 7*s23) + 3*s12^3*(s13 - 4*s23) + 
             9*s13*s23^2*(s13 + s23) + s12*s23*(2*s13^2 + 23*s13*s23 + 12*
                s23^2)) + 2*p2q*p3q^3*(3*s12^3*(s13 - 6*s23) + 
             s12^2*(-2*s13^2 + 3*s13*s23 + 6*s23^2) + 
             s13*s23*(-7*s13^2 + 18*s13*s23 + 25*s23^2) + 
             s12*(-5*s13^3 + 6*s13^2*s23 + 67*s13*s23^2 + 24*s23^3)) + 
           p2q^2*p3q^2*(2*s12^3*(s13 - 6*s23) + s12^2*(-10*s13^2 + 35*s13*
                s23 + 12*s23^2) + s12*(-8*s13^3 - 22*s13^2*s23 + 112*s13*
                s23^2 + 24*s23^3) + s13*(4*s13^3 - 51*s13^2*s23 - 12*s13*
                s23^2 + 43*s23^3))))/(54*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13^2*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))))*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] + 
     ((ep*(p1q^3*(p3q*(3*s12 + s13 - 5*s23) + p2q*(s12 + 3*s13 - s23))*s23*
           (s12 + s13 + s23) - 2*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q*(s12 + s13 + s23)*(p2q*p3q^2*(-2*s12^2 + 69*s12*s13 + 
              61*s13^2 + 10*s12*s23 - 28*s13*s23 - 4*s23^2) + 
            p2q^2*p3q*(67*s12*s13 + 59*s13^2 + 5*s12*s23 - 12*s13*s23 - 
              3*s23^2) + p3q^3*(-2*s12^2 + 23*s12*s13 + 21*s13^2 + 
              8*s12*s23 - 13*s13*s23 - 2*s23^2) + p2q^3*(19*s13^2 + s13*s23 - 
              s23^2 + s12*(21*s13 + s23))) - p1q^2*(s12 + s13 + s23)*
           (p2q^2*(-(s12*s13) + s13^2 + 18*s13*s23 + 2*s23^2) + 
            p2q*p3q*(s12^2 - 2*s12*s13 + s13^2 - 3*s12*s23 + 35*s13*s23 + 
              6*s23^2) + p3q^2*(s12^2 + s23*(17*s13 + 6*s23) - 
              s12*(s13 + 7*s23))) + (p2q + p3q)*
           (p2q^3*s13*(s12 + s13 + s23)^2 + 2*p2q*p3q^2*(-s12^3 + 
              21*s12^2*s13 + 3*s13*(7*s13^2 + 8*s13*s23 + s23^2) + 
              s12*(43*s13^2 + 26*s13*s23 + s23^2)) + p2q^2*p3q*
             (-s12^3 + 21*s12^2*s13 + s12*(43*s13^2 + 27*s13*s23 + s23^2) + 
              s13*(21*s13^2 + 25*s13*s23 + 4*s23^2)) + 
            p3q^3*(-2*s12^3 + 19*s12^2*s13 + s12*(42*s13^2 + 27*s13*s23 + 
                2*s23^2) + s13*(21*s13^2 + 25*s13*s23 + 4*s23^2)))))/
        (54*(p1q + p3q)*(p1q + p2q + p3q)*s23*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) - 
       ((s12 + s13 + s23)*(2*p1q^4*(p2q + p3q)*s23^2*(42*s13 + s23) - 
          p1q^3*s23*(2*p2q*p3q*(42*s13^2 - 166*s13*s23 - 3*s23^2 + 
              2*s12*(21*s13 + s23)) + p3q^2*(84*s13^2 - 125*s13*s23 - 
              3*s23^2 + 3*s12*(56*s13 + s23)) + p2q^2*(168*s13^2 - 
              39*s13*s23 - 3*s23^2 + s12*(84*s13 + s23))) + 
          (p2q + p3q)^2*(-(p2q^3*s13*s23*(s12 + s13 + s23)) + 
            2*p3q^3*(-21*s13^2*s23 + s12^2*(42*s13 + s23)) + 
            p2q^2*p3q*(84*s13^3 + s12*(s12 - s23)*s23 - s13*s23*(43*s12 + 
                2*s23)) + 2*p2q*p3q^2*(s12^2*s23 - 21*s13^2*s23 - 
              2*s12*s13*(42*s13 + 11*s23))) - p1q*(p2q + p3q)*
           (p2q^3*(-84*s13^3 + (s12 - s23)*s23^2 + s13*s23*(44*s12 + s23)) + 
            2*p3q^3*(63*s13^2*s23 + 2*s12*s23*(32*s13 + s23) - 
              s12^2*(84*s13 + s23)) + 2*p2q*p3q^2*(s13*(104*s13 - 41*s23)*
               s23 - 2*s12^2*(21*s13 + s23) + s12*(168*s13^2 + 86*s13*s23 + 
                3*s23^2)) + p2q^2*p3q*(-168*s13^3 - 2*s12^2*s23 + 
              166*s13^2*s23 + 5*s13*s23^2 - s23^3 + s12*(168*s13^2 + 
                172*s13*s23 + 5*s23^2))) - 
          p1q^2*(p2q^3*(-84*s13^3 + 125*s13^2*s23 + 2*(s12 - s23)*s23^2 + 
              s13*s23*(85*s12 + 3*s23)) - p3q^3*(-5*s12*s23*(59*s13 + s23) + 
              s12^2*(84*s13 + s23) + 2*s23*(-84*s13^2 + 21*s13*s23 + 
                s23^2)) + p2q*p3q^2*(-2*s12^2*(42*s13 + s23) + 
              s23*(293*s13^2 - 329*s13*s23 - 4*s23^2) + 3*s12*(56*s13^2 + 
                113*s13*s23 + 4*s23^2)) + p2q^2*p3q*(-(s12^2*s23) + 
              3*s12*(56*s13^2 + 99*s13*s23 + 3*s23^2) - 2*(42*s13^3 - 
                209*s13^2*s23 + 58*s13*s23^2 + 2*s23^3)))))/
        (54*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s23^2*
         (p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] + 
     ((-7*ep*(p1q + p2q)^2*(s12 + s13 + s23)*
         (p2q*s13*(s12*s13 + s13^2 + 3*s12*s23 - s23^2) + 
          p1q*s23*(3*s12*s13 - s13^2 + s12*s23 + s23^2) - 
          p3q*s12*((s13 - s23)^2 + s12*(s13 + s23))))/(54*(p1q + p2q + p3q)*
         s12*s13*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))) - 
       (5*ep^2*(p1q + p2q)^2*(s12 + s13 + s23)*
         (p2q*s13*(s12*s13 + s13^2 + 3*s12*s23 - s23^2) + 
          p1q*s23*(3*s12*s13 - s13^2 + s12*s23 + s23^2) - 
          p3q*s12*((s13 - s23)^2 + s12*(s13 + s23))))/(27*(p1q + p2q + p3q)*
         s12*s13*s23*(-(p3q*s12) + (p1q + p2q)*(s13 + s23))))*
      Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((ep*s12*(-10*p2q^4*s13^2*(s12 + s13 + s23) + 5*p1q^4*s23*
           (s12 + s13 + s23)^2 + 5*p2q^3*p3q*s13*(3*s12^2 - 2*s12*s13 - 
            5*s13^2 + 4*s12*s23 - 4*s13*s23 + s23^2) + 
          p3q^4*(-10*s12^3 - 13*s12^2*s23 + s12*(10*s13^2 + 27*s13*s23 - 
              6*s23^2) + s23*(20*s13^2 + 17*s13*s23 - 3*s23^2)) + 
          p2q*p3q^3*(-10*s12^3 - 10*s13^3 + s12^2*(30*s13 - 3*s23) + 
            33*s13^2*s23 + 40*s13*s23^2 - 3*s23^3 + 
            s12*(30*s13^2 + 90*s13*s23 + 4*s23^2)) - p1q^3*(s12 + s13 + s23)*
           (p3q*(5*s12^2 - 5*s12*s13 - 7*s12*s23 - 25*s13*s23 - 2*s23^2) + 
            p2q*(-5*s12*s13 + 5*s13^2 + 3*s12*s23 - 5*s13*s23 + 13*s23^2)) + 
          p2q^2*p3q^2*(-5*s12^3 + 30*s12^2*s13 + s12*(5*s13^2 + 63*s13*s23 + 
              5*s23^2) + s13*(-30*s13^2 - 7*s13*s23 + 23*s23^2)) + 
          p1q*(s12 + s13 + s23)*(5*p2q^3*s13*(s12 - s13 + 3*s23) + 
            p2q*p3q^2*(-10*s12^2 + 50*s12*s13 - 20*s13^2 + 21*s12*s23 + 
              76*s13*s23 - 19*s23^2) + p3q^3*(-20*s12^2 + (50*s13 - 9*s23)*
               s23 + s12*(20*s13 + s23)) + p2q^2*p3q*(-5*s12^2 - 30*s13^2 + 
              41*s13*s23 - 5*s23^2 + 5*s12*(3*s13 + 2*s23))) - 
          p1q^2*(s12 + s13 + s23)*(p2q*p3q*(-25*s12*s13 + 15*s13^2 - 
              11*s12*s23 - 48*s13*s23 + 29*s23^2) + 
            p2q^2*(10*s13^2 - 18*s13*s23 + 5*s23*(-s12 + s23)) + 
            p3q^2*(15*s12^2 - 3*s12*(5*s13 + 2*s23) + s23*(-50*s13 + 
                9*s23)))))/(27*(p2q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) + 
       (s12*(-5*p1q^5*s13*s23*(s12 + s13 + s23)^2 + p1q^4*(s12 + s13 + s23)*
           (-(p2q*(-5*s13^3 + 5*s13^2*s23 + 12*s23^3 + s12*s13*(5*s13 + 
                 4*s23))) + p3q*(5*s12^2*s13 - s12*s13*(5*s13 + 9*s23) - 
              2*s23*(10*s13^2 + 5*s13*s23 + 6*s23^2))) - 
          p1q^3*(s12 + s13 + s23)*(-2*p2q*p3q*(5*s12^2*s13 - 15*s12*s13^2 + 
              5*s13^3 - 15*s13^2*s23 + 12*s12*s23^2 + 17*s13*s23^2 - 
              18*s23^3) + p2q^2*(-10*s13^3 + s12*s13*(10*s13 - 7*s23) + 
              15*s13^2*s23 - 23*s13*s23^2 + 12*s23^3) + 
            p3q^2*(-20*s12^2*s13 + s12*(10*s13^2 + 7*s13*s23 - 24*s23^2) + 
              s23*(25*s13^2 - s13*s23 + 24*s23^2))) + p1q^2*(s12 + s13 + s23)*
           (p2q^3*s13*(-5*s12*s13 + 15*s13^2 + 12*s12*s23 - 21*s13*s23 + 
              24*s23^2) + p2q^2*p3q*(5*s12^2*s13 + 20*s13^3 - 68*s13^2*s23 + 
              70*s13*s23^2 - 12*s23^3 + s12*(-45*s13^2 + 27*s13*s23 + 
                24*s23^2)) + p3q^3*(s12^2*(35*s13 - 12*s23) - 
              2*s23*(5*s13^2 - 9*s13*s23 + 6*s23^2) + s12*(-5*s13^2 - 
                7*s13*s23 + 48*s23^2)) + p2q*p3q^2*(5*s13^3 + 
              6*s12^2*(5*s13 - 2*s23) - 47*s13^2*s23 + 74*s13*s23^2 - 
              24*s23^3 + s12*(-55*s13^2 + 8*s13*s23 + 72*s23^2))) + 
          p3q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*(s12 + s13 + s23) + 
            p2q^3*p3q*s13*(15*s13^3 - 3*s12^2*(5*s13 - 8*s23) - 8*s13^2*s23 - 
              11*s13*s23^2 + 12*s23^3 + 2*s12*s23*(-7*s13 + 18*s23)) + 
            2*p3q^4*(s12^3*(5*s13 - 6*s23) + 3*s12*s13*s23^2 + 
              3*s13*s23^2*(s13 + s23) + s12^2*(5*s13^2 - s13*s23 - 
                6*s23^2)) + 2*p2q*p3q^3*(s12^3*(5*s13 - 12*s23) + 
              9*s13*s23^2*(s13 + s23) - s12^2*(5*s13^2 + 3*s13*s23 + 
                12*s23^2) + s12*s13*(-10*s13^2 - 6*s13*s23 + 13*s23^2)) + 
            p2q^2*p3q^2*(s12^3*(5*s13 - 12*s23) - 2*s12^2*(10*s13^2 - 
                15*s13*s23 + 6*s23^2) + s12*s13*(-15*s13^2 + 6*s13*s23 + 
                61*s23^2) + 2*s13*(5*s13^3 + 2*s13^2*s23 + 9*s13*s23^2 + 
                12*s23^3))) + p1q*(2*p2q^4*s13^2*(5*s13 - 6*s23)*
             (s12 + s13 + s23) + 2*p2q^3*p3q*s13*(15*s13^3 - 19*s13^2*s23 - 
              28*s13*s23^2 + 6*s23^3 + s12^2*(-10*s13 + 6*s23) + 
              s12*(5*s13^2 - 38*s13*s23 + 12*s23^2)) + 
            2*p3q^4*(3*s12^3*(5*s13 - 4*s23) + 9*s13*s23^2*(s13 + s23) + 
              s12^2*s13*(15*s13 + s23) + s12*s23*(-2*s13^2 + 19*s13*s23 + 
                12*s23^2)) + 2*p2q*p3q^3*(3*s12^3*(5*s13 - 6*s23) + 
              s12^2*(-10*s13^2 + 3*s13*s23 + 6*s23^2) + s13*s23*(-11*s13^2 + 
                18*s13*s23 + 29*s23^2) + s12*(-25*s13^3 - 30*s13^2*s23 + 
                59*s13*s23^2 + 24*s23^3)) + p2q^2*p3q^2*
             (2*s12^3*(5*s13 - 6*s23) + s12^2*(-50*s13^2 + 31*s13*s23 + 
                12*s23^2) - 2*s12*(20*s13^3 + 55*s13^2*s23 - 52*s13*s23^2 - 
                12*s23^3) + s13*(20*s13^3 - 63*s13^2*s23 - 36*s13*s23^2 + 
                47*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13^2*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((ep*s12*(-5*p1q^3*(p3q*(3*s12 + s13 - 5*s23) + p2q*(s12 + 3*s13 - s23))*
           s23*(s12 + s13 + s23) + 10*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q*(s12 + s13 + s23)*(p2q^3*(3*s12*s13 + 13*s13^2 - 5*s12*s23 - 
              5*s13*s23 + 5*s23^2) + p3q^3*(10*s12^2 - 7*s12*s13 + 3*s13^2 - 
              40*s12*s23 - 43*s13*s23 + 10*s23^2) + p2q^2*p3q*
             (-11*s12*s13 + 29*s13^2 - 25*s12*s23 - 48*s13*s23 + 15*s23^2) + 
            p2q*p3q^2*(10*s12^2 - 21*s12*s13 + 19*s13^2 - 50*s12*s23 - 
              76*s13*s23 + 20*s23^2)) - p1q^2*(s12 + s13 + s23)*
           (p2q^2*(5*s12*s13 - 5*s13^2 + 18*s13*s23 - 10*s23^2) + 
            p2q*p3q*(-5*s12^2 - 5*s13^2 + 41*s13*s23 - 30*s23^2 + 
              5*s12*(2*s13 + 3*s23)) + p3q^2*(-5*s12^2 + (23*s13 - 30*s23)*
               s23 + 5*s12*(s13 + 7*s23))) - (p2q + p3q)*
           (5*p2q^3*s13*(s12 + s13 + s23)^2 - 2*p2q*p3q^2*
             (5*s12^3 + 3*s12^2*s13 + s12*(s13^2 - 22*s13*s23 - 5*s23^2) + 
              3*s13*(s13^2 - 4*s13*s23 - 5*s23^2)) + p2q^2*p3q*
             (-5*s12^3 - 3*s12^2*s13 + s12*(-s13^2 + 27*s13*s23 + 5*s23^2) + 
              s13*(-3*s13^2 + 17*s13*s23 + 20*s23^2)) + 
            p3q^3*(-10*s12^3 - 13*s12^2*s13 + s12*(-6*s13^2 + 27*s13*s23 + 
                10*s23^2) + s13*(-3*s13^2 + 17*s13*s23 + 20*s23^2)))))/
        (27*(p1q + p3q)*(p1q + p2q + p3q)*s13*s23*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) - (s12*(s12 + s13 + s23)*
         (2*p1q^4*(p2q + p3q)*(6*s13 - 5*s23)*s23^2 - 
          p1q^3*s23*(2*p2q*p3q*(6*s12*s13 + 6*s13^2 - 10*s12*s23 - 
              34*s13*s23 + 15*s23^2) + p3q^2*(12*s13^2 + 3*s12*(8*s13 - 
                5*s23) - 23*s13*s23 + 15*s23^2) + p2q^2*(12*s12*s13 + 
              24*s13^2 - 5*s12*s23 - 21*s13*s23 + 15*s23^2)) + 
          (p2q + p3q)^2*(5*p2q^3*s13*s23*(s12 + s13 + s23) + 
            2*p3q^3*(s12^2*(6*s13 - 5*s23) - 3*s13^2*s23) - 
            2*p2q*p3q^2*(2*s12*s13*(6*s13 - s23) + 5*s12^2*s23 + 
              3*s13^2*s23) + p2q^2*p3q*(12*s13^3 + 5*s12*s23*(-s12 + s23) + 
              s13*s23*(-s12 + 10*s23))) - 
          p1q^2*(p2q^3*(-12*s13^3 + 23*s13^2*s23 + s13*(7*s12 - 15*s23)*s23 + 
              10*s23^2*(-s12 + s23)) + p2q^2*p3q*(-12*s13^3 + 5*s12^2*s23 + 
              70*s13^2*s23 - 68*s13*s23^2 + 20*s23^3 + 3*s12*(8*s13^2 + 
                9*s13*s23 - 15*s23^2)) + p3q^3*(s12*(37*s13 - 25*s23)*s23 + 
              s12^2*(-12*s13 + 5*s23) + 2*s23*(12*s13^2 - 3*s13*s23 + 
                5*s23^2)) + p2q*p3q^2*(-2*s12^2*(6*s13 - 5*s23) + 
              3*s12*(8*s13^2 + 11*s13*s23 - 20*s23^2) + s23*(47*s13^2 - 
                83*s13*s23 + 20*s23^2))) + p1q*(p2q + p3q)*
           (p2q^3*(12*s13^3 + 5*(s12 - s23)*s23^2 + s13*s23*(4*s12 + 
                5*s23)) + 2*p3q^3*(s12^2*(12*s13 - 5*s23) - 9*s13^2*s23 + 
              2*s12*s23*(-2*s13 + 5*s23)) + 2*p2q*p3q^2*
             (2*s12^2*(3*s13 - 5*s23) + s13*s23*(-20*s13 + 11*s23) + 
              s12*(-24*s13^2 - 2*s13*s23 + 15*s23^2)) + 
            p2q^2*p3q*(24*s13^3 - 10*s12^2*s23 - 34*s13^2*s23 + 
              25*s13*s23^2 - 5*s23^3 + s12*(-24*s13^2 - 4*s13*s23 + 
                25*s23^2)))))/(27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*s23^2*(p2q*(s12 + s13) + p3q*(s12 + s13) - p1q*s23)))*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] + 
     ((ep^2*(s12 + s13 + s23)*(2*p1q^4*s23^2*(s12 + s13 + s23) + 
          p1q^3*s23*(p2q*(-4*s12*s13 - 4*s13^2 + 21*s12*s23 - 4*s13*s23 + 
              17*s23^2) + p3q*(-4*s12^2 - 4*s12*s13 + 21*s12*s23 + 
              4*s13*s23 + 21*s23^2)) + (p3q*s12 - p2q*s13)^2*
           (p2q^2*(2*s12 - 19*s13 - 2*s23) + p3q^2*(25*s12 + 4*s13 + 
              21*s23) + p2q*p3q*(25*s12 + 17*(-s13 + s23))) + 
          p1q^2*(p3q^2*(2*s12^3 + 2*s12^2*(s13 - 24*s23) - s12*s23*(8*s13 + 
                17*s23) + s23^2*(4*s13 + 21*s23)) + 
            p2q^2*(2*s13^3 + 2*s13^2*s23 - 53*s13*s23^2 - 2*s23^3 + 
              2*s12*(s13^2 - 21*s13*s23 + s23^2)) - 
            p2q*p3q*(s12^2*(4*s13 + 42*s23) + s23*(8*s13^2 + 59*s13*s23 - 
                17*s23^2) + s12*(4*s13^2 + 54*s13*s23 + 9*s23^2))) + 
          p1q*(p3q^3*s12*(s12 - 2*s23)*(25*s12 + 4*s13 + 21*s23) + 
            p2q^3*s13*(21*s12*s13 - 4*s12*s23 + 55*s13*s23 + 4*s23^2) + 
            p2q^2*p3q*(-2*s12^2*(21*s13 + 2*s23) + s13*(4*s13^2 + 
                55*s13*s23 - 34*s23^2) + s12*(25*s13^2 - 46*s13*s23 + 
                4*s23^2)) + p2q*p3q^2*(21*s12^3 - 2*s13*s23*(4*s13 + 
                21*s23) - s12^2*(50*s13 + 33*s23) - 2*s12*(4*s13^2 + 
                29*s13*s23 + 17*s23^2)))))/(54*(p2q + p3q)*(p1q + p2q + p3q)*
         s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) - 
       (ep*(p1q^5*s13*s23^2*(s12 + s13 + s23)^2 + p3q*(p3q*s12 - p2q*s13)^2*
           (s12 + s13 + s23)*(2*p3q^2*(21*s13*s23 + s12*(s13 + 42*s23)) + 
            p2q^2*(-(s13*(s13 - 41*s23)) + s12*(s13 + 84*s23)) + 
            2*p2q*p3q*(-(s13*(s13 - 41*s23)) + s12*(s13 + 84*s23))) - 
          p1q^4*s23*(s12 + s13 + s23)*(2*p2q*(s13^3 + s12*s13*(s13 - s23) + 
              s13^2*s23 + 21*s13*s23^2 + 42*s23^3) + 
            p3q*(2*s12^2*s13 + s12*s13*(2*s13 - s23) + s23*(-s13^2 + 
                41*s13*s23 + 84*s23^2))) + p1q^3*(s12 + s13 + s23)*
           (p2q^2*(s13^4 + s13^3*s23 + 83*s13^2*s23^2 + 125*s13*s23^3 - 
              84*s23^4 + s12*s13*(s13^2 - 4*s13*s23 + s23^2)) + 
            p3q^2*(s12^3*s13 + s12^2*s13*(s13 - 5*s23) - 84*s23^4 + 
              2*s12*s23*(-s13^2 + 43*s13*s23 + 126*s23^2)) - 
            2*p2q*p3q*(s12^2*s13*(s13 + 2*s23) + s12*(s13^3 + 4*s13^2*s23 - 
                44*s13*s23^2 - 126*s23^3) + s23*(s13^3 - 40*s13^2*s23 - 
                62*s13*s23^2 + 84*s23^3))) - 
          p1q*(p2q^4*s13^2*(-(s12^2*s13) + s13^3 + 44*s13^2*s23 + 
              127*s13*s23^2 + 84*s23^3 + 42*s12*s23*(s13 + 2*s23)) + 
            2*p2q^3*p3q*s13^2*(s12^3 + s13^3 + 22*s13^2*s23 + 146*s13*s23^2 + 
              125*s23^3 - s12^2*(2*s13 + 83*s23) + s12*(-2*s13^2 - 
                66*s13*s23 + 41*s23^2)) + 4*p3q^4*s12*
             (21*s13*s23^2*(s13 + s23) - s12^3*(s13 + 21*s23) - 
              s12^2*(s13^2 + 21*s13*s23 - 42*s23^2) + s12*s23*(s13^2 + 
                85*s13*s23 + 63*s23^2)) + 2*p2q*p3q^3*
             (42*s13^2*s23^2*(s13 + s23) - 2*s12^4*(s13 + 21*s23) + 
              2*s12*s13*s23^2*(62*s13 + 41*s23) + s12^3*(3*s13^2 + 
                64*s13*s23 + 210*s23^2) + s12^2*(5*s13^3 + 113*s13^2*s23 + 
                442*s13*s23^2 + 252*s23^3)) + p2q^2*p3q^2*(-(s12^4*s13) - 
              4*s13^2*s23*(s13^2 - 61*s13*s23 - 62*s23^2) + 
              4*s12^3*(2*s13^2 + 53*s13*s23 + 63*s23^2) - 2*s12*s13*(
                4*s13^3 + 91*s13^2*s23 - 80*s13*s23^2 - 41*s23^3) + 
              s12^2*(s13^3 + 52*s13^2*s23 + 547*s13*s23^2 + 252*s23^3))) + 
          p1q^2*(s12 + s13 + s23)*(p3q^3*(3*s12^3*s13 + 42*s13*s23^3 + 
              2*s12*s23^2*(s13 + 126*s23) + s12^2*(s13^2 - 49*s13*s23 - 
                252*s23^2)) + 2*p2q^3*s13*(s12*s13*(s13 - s23) + 
              s23*(-20*s13^2 + s13*s23 + 84*s23^2)) + 2*p2q*p3q^2*
             (s12^3*s13 - s13*(s13 - 125*s23)*s23^2 - s12^2*(3*s13^2 + 
                25*s13*s23 + 126*s23^2) + s12*(-s13^3 + 39*s13^2*s23 + 
                45*s13*s23^2 + 252*s23^3)) + p2q^2*p3q*
             (-2*s12^2*s13*(2*s13 + s23) + 3*s12*(s13^3 + 26*s13^2*s23 + 
                29*s13*s23^2 + 84*s23^3) + s13*(s13^3 - 37*s13^2*s23 + 
                3*s13*s23^2 + 377*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13^2*s23*(-(p2q*s13) + p1q*(s12 + s23) + 
          p3q*(s12 + s23))))*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep] + 
     ((10*ep^3*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(27*(p1q + p2q + p3q)*s12*s23) + 
       (ep^2*(s12 + s13 + s23)*(10*p1q^4*s12*s23^2*(s12 + s13 + s23) + 
          (p3q*s12 - p2q*s13)^2*(p2q*p3q*(20*s12^2 + 30*s12*s13 - 10*s13^2 - 
              17*s12*s23 + 7*s13*s23 + 3*s23^2) + p2q^2*(10*s12^2 + 
              10*s12*(s13 - s23) - s13*(10*s13 + 3*s23)) + 
            p3q^2*(20*s12^2 + 3*s12*(10*s13 + s23) + s23*(10*s13 + 3*s23))) + 
          p1q^3*s23*(p3q*(-20*s12^3 - 20*s12^2*s13 + 3*s12*s23*(10*s13 + 
                s23) + s23^2*(10*s13 + 3*s23)) - p2q*(20*s12^2*s13 - 
              s23^2*(10*s13 + 3*s23) + s12*(20*s13^2 + 10*s13*s23 + 
                17*s23^2))) + p1q*(p3q^3*s12*(s12 - 2*s23)*
             (20*s12^2 + 3*s12*(10*s13 + s23) + s23*(10*s13 + 3*s23)) - 
            p2q*p3q^2*(2*s13*s23^2*(10*s13 + 3*s23) + s12^3*(30*s13 + 
                57*s23) + s12^2*(60*s13^2 + 96*s13*s23 - 37*s23^2) + 
              2*s12*s23*(30*s13^2 + 13*s13*s23 + 3*s23^2)) + 
            p2q^3*s13*(-20*s12^2*s23 + 3*s13*s23*(10*s13 + 3*s23) + 
              s12*(10*s13^2 - 37*s13*s23 + 20*s23^2)) + 
            p2q^2*p3q*(-20*s12^3*s23 + s13*s23*(30*s13^2 - 11*s13*s23 - 
                6*s23^2) + s12^2*(-26*s13*s23 + 20*s23^2) + 
              s12*s13*(30*s13^2 - 57*s13*s23 + 34*s23^2))) + 
          p1q^2*(p3q^2*(10*s12^4 + 10*s12^3*(s13 - 3*s23) + s12*(10*s13 - 
                3*s23)*s23^2 + s23^3*(10*s13 + 3*s23) + 2*s12^2*s23*(
                -30*s13 + 7*s23)) + p2q*p3q*(-20*s12^3*s13 + 
              s12*s23*(-60*s13^2 + 4*s13*s23 - 23*s23^2) + s23^2*(-30*s13^2 + 
                s13*s23 + 3*s23^2) + s12^2*(-20*s13^2 - 80*s13*s23 + 
                54*s23^2)) + p2q^2*(-3*s13*s23^2*(10*s13 + 3*s23) + 
              10*s12^2*(s13^2 + s23^2) + 2*s12*(5*s13^3 - 5*s13^2*s23 + 
                22*s13*s23^2 - 5*s23^3)))))/(27*(p2q + p3q)*(p1q + p2q + p3q)*
         s12*s13*s23*(-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))) - 
       (2*ep*(5*p1q^5*s13*s23^2*(s12 + s13 + s23)^2 + 
          p3q*(p3q*s12 - p2q*s13)^2*(s12 + s13 + s23)*
           (p2q^2*(5*s12*s13 - 5*s13^2 - 12*s12*s23 - 11*s13*s23) + 
            2*p2q*p3q*(5*s12*s13 - 5*s13^2 - 12*s12*s23 - 11*s13*s23) + 
            2*p3q^2*(5*s12*s13 - 6*s12*s23 - 3*s13*s23)) - 
          p1q^4*s23*(s12 + s13 + s23)*(2*p2q*(5*s13^3 + 5*s12*s13*(s13 - 
                s23) + 5*s13^2*s23 - 3*s13*s23^2 - 6*s23^3) + 
            p3q*(10*s12^2*s13 + 5*s12*s13*(2*s13 - s23) - s23*(5*s13^2 + 
                11*s13*s23 + 12*s23^2))) + p1q^3*(s12 + s13 + s23)*
           (p2q^2*(5*s13^4 + 5*s13^3*s23 - 17*s13^2*s23^2 - 23*s13*s23^3 + 
              12*s23^4 + 5*s12*s13*(s13^2 - 4*s13*s23 + s23^2)) + 
            p3q^2*(5*s12^3*s13 + 5*s12^2*s13*(s13 - 5*s23) + 12*s23^4 - 
              2*s12*s23*(5*s13^2 + s13*s23 + 18*s23^2)) - 
            2*p2q*p3q*(5*s12^2*s13*(s13 + 2*s23) + s23*(5*s13^3 + 
                16*s13^2*s23 + 14*s13*s23^2 - 12*s23^3) + s12*(5*s13^3 + 
                20*s13^2*s23 - 4*s13*s23^2 + 18*s23^3))) + 
          p1q^2*(s12 + s13 + s23)*(2*p2q^3*s13*(5*s12*s13*(s13 - s23) + 
              s23*(8*s13^2 + 5*s13*s23 - 12*s23^2)) + 
            p3q^3*(15*s12^3*s13 + 2*s12*(5*s13 - 18*s23)*s23^2 - 
              6*s13*s23^3 + s12^2*(5*s13^2 - 29*s13*s23 + 36*s23^2)) + 
            p2q^2*p3q*(-10*s12^2*s13*(2*s13 + s23) + s13*(5*s13^3 + 
                31*s13^2*s23 + 15*s13*s23^2 - 59*s23^3) + 3*s12*(5*s13^3 - 
                14*s13^2*s23 + s13*s23^2 - 12*s23^3)) + 2*p2q*p3q^2*
             (5*s12^3*s13 - s13*s23^2*(5*s13 + 23*s23) + s12^2*(-15*s13^2 - 
                17*s13*s23 + 18*s23^2) - s12*(5*s13^3 + 21*s13^2*s23 - 
                9*s13*s23^2 + 36*s23^3))) + 
          p1q*(p2q^4*s13^2*(5*s12^2*s13 - 5*s13^3 - 4*s13^2*s23 + 
              13*s13*s23^2 + 12*s23^3 + 6*s12*s23*(s13 + 2*s23)) + 
            4*p3q^4*s12*(s12^3*(5*s13 - 3*s23) + 3*s13*s23^2*(s13 + s23) + 
              s12^2*(5*s13^2 - 3*s13*s23 + 6*s23^2) + s12*s23*(-5*s13^2 + 
                7*s13*s23 + 9*s23^2)) + 2*p2q^3*p3q*s13^2*(-5*s12^3 - 
              5*s13^3 + s12^2*(10*s13 - 17*s23) - 2*s13^2*s23 + 
              26*s13*s23^2 + 23*s23^3 + s12*(10*s13^2 + 6*s13*s23 + 
                11*s23^2)) + 2*p2q*p3q^3*(2*s12^4*(5*s13 - 3*s23) + 
              6*s13^2*s23^2*(s13 + s23) + 2*s12*s13*s23^2*(14*s13 + 11*s23) + 
              s12^3*(-15*s13^2 + 4*s13*s23 + 30*s23^2) + s12^2*(-25*s13^3 - 
                25*s13^2*s23 + 58*s13*s23^2 + 36*s23^3)) + 
            p2q^2*p3q^2*(5*s12^4*s13 + 4*s13^2*s23*(5*s13^2 + 19*s13*s23 + 
                14*s23^2) + s12^3*(-40*s13^2 + 20*s13*s23 + 36*s23^2) + 
              2*s12*s13*(20*s13^3 + 23*s13^2*s23 + 32*s13*s23^2 + 11*s23^3) + 
              s12^2*(-5*s13^3 - 44*s13^2*s23 + 73*s13*s23^2 + 36*s23^3)))))/
        (27*(p1q + p3q)*(p2q + p3q)*(p1q + p2q + p3q)*s13^2*s23*
         (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))))*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] + 
     ((ep^2*(s12 + s13 + s23)*(p1q^4*s23^2*(-2*s12 + 2*s13 + 19*s23) - 
          (p3q*s12 - p2q*s13)^2*(2*p2q^2*(s12 + s13 + s23) + 
            p2q*p3q*(25*s12 + 21*s13 + 4*s23) + p3q^2*(25*s12 + 21*s13 + 
              4*s23)) + p1q^3*s23*(p2q*(4*s12*s13 - 4*s13^2 - 21*s12*s23 - 
              55*s13*s23) + p3q*(4*s12^2 + 17*s23*(-s13 + s23) - 
              s12*(4*s13 + 63*s23))) + 
          p1q*(p2q^3*s13*(-21*s12*s13 - 17*s13^2 + 4*s12*s23 + 4*s13*s23 + 
              4*s23^2) + p3q^3*s12*(-25*s12^2 - 17*s12*s13 + 67*s12*s23 + 
              42*s13*s23 + 8*s23^2) + p2q*p3q^2*(-21*s12^3 + 
              2*s13*s23*(21*s13 + 4*s23) + s12^2*(33*s13 + 50*s23) + 
              s12*(34*s13^2 + 58*s13*s23 + 8*s23^2)) + p2q^2*p3q*
             (s12^2*(42*s13 + 4*s23) + s12*(9*s13^2 + 54*s13*s23 + 4*s23^2) + 
              s13*(-17*s13^2 + 59*s13*s23 + 8*s23^2))) - 
          p1q^2*(p3q^2*(2*s12^3 + s23^2*(21*s13 + 4*s23) + s12*s23*(-34*s13 + 
                59*s23) - s12^2*(2*s13 + 69*s23)) + 
            p2q^2*(-2*s13^3 - 53*s13^2*s23 + 2*s13*s23^2 + 2*s23^3 + 
              2*s12*(s13^2 - 21*s13*s23 + s23^2)) + 
            p2q*p3q*(-2*s12^2*(2*s13 + 21*s23) + s23*(-34*s13^2 + 
                55*s13*s23 + 4*s23^2) + s12*(4*s13^2 - 46*s13*s23 + 
                25*s23^2)))))/(54*(p1q + p3q)*(p1q + p2q + p3q)*s13*s23*
         (-(p2q*(s12 + s13)) - p3q*(s12 + s13) + p1q*s23)) - 
       (ep*(s12 + s13 + s23)*((p2q + p3q)*(p3q*s12 - p2q*s13)^2*
           (p2q^2*s23*(s12 + s13 + s23) + 2*p2q*p3q*(-42*s13^2 + s12*s23 - 
              21*s13*s23) + 2*p3q^2*(21*s13*s23 + s12*(42*s13 + s23))) + 
          p1q^4*s23^2*(-(p2q*(84*s13^2 + 43*s13*s23 + s23*(-s12 + s23))) + 
            p3q*((41*s13 - s23)*s23 + s12*(84*s13 + s23))) - 
          2*p1q^3*s23*(p2q*p3q*s23*(s12^2 + 125*s13^2 + 21*s13*s23 + s23^2 - 
              3*s12*(28*s13 + s23)) + p3q^2*(s12 - s23)*((41*s13 - s23)*s23 + 
              s12*(84*s13 + s23)) - p2q^2*(84*s13^3 + s13^2*s23 + s12*s23^2 - 
              s13*s23*(s12 + 20*s23))) + 
          2*p1q*(-(p2q^4*s13*(42*s13^3 + 21*s13^2*s23 + s13*s23*
                (-s12 + s23) + s23^2*(s12 + s23))) + p3q^4*s12*
             (-42*s13*s23^2 + s12^2*(84*s13 + s23) - s12*s23*(43*s13 + 
                3*s23)) + p2q*p3q^3*(-82*s12*s13^2*s23 - 42*s13^2*s23^2 + 
              2*s12^3*(21*s13 + s23) - s12^2*(252*s13^2 + 108*s13*s23 + 
                5*s23^2)) + p2q^2*p3q^2*(s12^3*s23 + s13^2*(125*s13 - s23)*
               s23 - s12^2*(126*s13^2 + 25*s13*s23 + 3*s23^2) + 
              s12*(252*s13^3 + 45*s13^2*s23 + 39*s13*s23^2 - s23^3)) - 
            p2q^3*p3q*(s12^2*s23*(2*s13 + s23) + s13*(84*s13^3 - 
                62*s13^2*s23 - 40*s13*s23^2 + s23^3) + s12*(-126*s13^3 - 
                44*s13^2*s23 + 4*s13*s23^2 + s23^3))) + 
          p1q^2*(p2q^3*(-84*s13^4 + 125*s13^3*s23 + s13*s23^2*(-4*s12 + 
                s23) + s23^3*(s12 + s23) + s13^2*s23*(s12 + 83*s23)) + 
            p2q*p3q^2*(s12^3*s23 + 4*s13*s23^2*(-62*s13 + s23) - 
              3*s12^2*(84*s13^2 + 71*s13*s23 + 3*s23^2) + 2*s12*s23*(
                -41*s13^2 + 85*s13*s23 + 4*s23^2)) + p2q^2*p3q*
             (-2*s12^2*s23*(s13 + 2*s23) + s23*(377*s13^3 + 3*s13^2*s23 - 
                37*s13*s23^2 + s23^3) + 3*s12*(84*s13^3 + 29*s13^2*s23 + 
                26*s13*s23^2 + s23^3)) + p3q^3*(42*s13*s23^3 - 
              5*s12^2*s23*(59*s13 + s23) + s12^3*(84*s13 + s23) + 
              s12*(-80*s13*s23^2 + 6*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23^2*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23)))*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep] + 
     ((10*ep^3*(s12 + s13 + s23)*(p3q^2*s12^2 + (p2q*s13 - p1q*s23)^2 - 
          2*p3q*s12*(p2q*s13 + p1q*s23)))/(27*(p1q + p2q + p3q)*s12*s13) - 
       (ep^2*(s12 + s13 + s23)*(p1q^4*s23^2*(10*s12^2 - 10*s12*(s13 - s23) - 
            s23*(3*s13 + 10*s23)) + (p3q*s12 - p2q*s13)^2*
           (10*p2q^2*s12*(s12 + s13 + s23) + p2q*p3q*(20*s12^2 + 3*s12*s13 + 
              3*s13^2 + 30*s12*s23 + 10*s13*s23) + 
            p3q^2*(20*s12^2 + 3*s12*s13 + 3*s13^2 + 30*s12*s23 + 
              10*s13*s23)) + p1q^3*s23*(p3q*(-20*s12^3 + 20*s12^2*s13 + 
              s12*s23*(-11*s13 + 50*s23) + s23*(3*s13^2 + 7*s13*s23 - 
                10*s23^2)) + p2q*(-20*s12^2*s13 + 3*s13*s23*(3*s13 + 
                10*s23) + s12*(20*s13^2 - 37*s13*s23 + 10*s23^2))) + 
          p1q*(p3q^3*s12*(20*s12^3 - 2*s13*s23*(3*s13 + 10*s23) - 
              s12^2*(17*s13 + 10*s23) + s12*(3*s13^2 + s13*s23 - 70*s23^2)) + 
            p2q^2*p3q*(-20*s12^3*s23 + s12*s13*(-23*s13^2 + 4*s13*s23 - 
                60*s23^2) + s13^2*(3*s13^2 + s13*s23 - 30*s23^2) + 
              s12^2*(54*s13^2 - 80*s13*s23 - 20*s23^2)) + 
            p2q^3*s13*(-20*s12^2*s23 + s13^2*(3*s13 + 10*s23) - 
              s12*(17*s13^2 + 10*s13*s23 + 20*s23^2)) - 
            p2q*p3q^2*(2*s13^2*s23*(3*s13 + 10*s23) + s12^3*(57*s13 + 
                30*s23) + 2*s12*s13*(3*s13^2 + 13*s13*s23 + 30*s23^2) + 
              s12^2*(-37*s13^2 + 96*s13*s23 + 60*s23^2))) + 
          p1q^2*(p2q*p3q*(-20*s12^3*s13 + 2*s12^2*s13*(10*s13 - 13*s23) + 
              s12*s23*(34*s13^2 - 57*s13*s23 + 30*s23^2) + 
              s13*s23*(-6*s13^2 - 11*s13*s23 + 30*s23^2)) + 
            p3q^2*(10*s12^4 + s12^2*(31*s13 - 50*s23)*s23 - 10*s12^3*(s13 + 
                3*s23) + s13*s23^2*(3*s13 + 10*s23) + s12*s23*(-6*s13^2 - 
                11*s13*s23 + 50*s23^2)) + p2q^2*(-3*s13^2*s23*(3*s13 + 
                10*s23) + 10*s12^2*(s13^2 + s23^2) - 2*s12*(5*s13^3 - 
                22*s13^2*s23 + 5*s13*s23^2 - 5*s23^3)))))/
        (27*(p1q + p3q)*(p1q + p2q + p3q)*s12*s13*s23*(-(p2q*(s12 + s13)) - 
          p3q*(s12 + s13) + p1q*s23)) + (2*ep*(s12 + s13 + s23)*
         (-((p2q + p3q)*(p3q*s12 - p2q*s13)^2*(5*p2q^2*s23*(s12 + s13 + 
               s23) - 2*p3q^2*(6*s12*s13 - 5*s12*s23 + 3*s13*s23) + 
             2*p2q*p3q*(6*s13^2 + 5*s12*s23 + 3*s13*s23))) + 
          p1q^4*s23^2*(-(p2q*(12*s13^2 + s13*s23 + 5*(s12 - s23)*s23)) + 
            p3q*(12*s12*s13 - 5*s12*s23 + 11*s13*s23 + 5*s23^2)) + 
          2*p1q^3*s23*(p3q^2*(s12 - s23)*(-12*s12*s13 + 5*s12*s23 - 
              11*s13*s23 - 5*s23^2) + p2q*p3q*s23*(5*s12^2 - 23*s13^2 + 
              3*s12*(4*s13 - 5*s23) - 3*s13*s23 + 5*s23^2) + 
            p2q^2*(12*s13^3 - 5*s13^2*s23 + s13*(5*s12 - 8*s23)*s23 - 
              5*s12*s23^2)) - 2*p1q*(p2q^4*s13*(6*s13^3 + 3*s13^2*s23 + 
              5*s13*(s12 - s23)*s23 - 5*s23^2*(s12 + s23)) + 
            p3q^4*s12*(s12*(s13 - 15*s23)*s23 + 6*s13*s23^2 + 
              s12^2*(-12*s13 + 5*s23)) + p2q*p3q^3*(22*s12*s13^2*s23 + 
              6*s13^2*s23^2 + s12^3*(-6*s13 + 10*s23) + s12^2*(36*s13^2 - 
                25*s23^2)) - p2q^3*p3q*(5*s12^2*s23*(2*s13 + s23) + 
              s13*(-12*s13^3 + 14*s13^2*s23 + 16*s13*s23^2 + 5*s23^3) + 
              s12*(18*s13^3 - 4*s13^2*s23 + 20*s13*s23^2 + 5*s23^3)) + 
            p2q^2*p3q^2*(5*s12^3*s23 - s13^2*s23*(23*s13 + 5*s23) + 
              s12^2*(18*s13^2 - 17*s13*s23 - 15*s23^2) - s12*(36*s13^3 - 
                9*s13^2*s23 + 21*s13*s23^2 + 5*s23^3))) + 
          p1q^2*(-(p2q^3*(12*s13^4 - 23*s13^3*s23 + s13^2*(5*s12 - 17*s23)*
                s23 + 5*s13*s23^2*(-4*s12 + s23) + 5*s23^3*(s12 + s23))) + 
            p3q^3*(s12^3*(12*s13 - 5*s23) + 6*s13*s23^3 - 2*s12*s23^2*(
                16*s13 + 15*s23) + s12^2*s23*(-37*s13 + 25*s23)) - 
            p2q*p3q^2*(5*s12^3*s23 + 4*s13*s23^2*(14*s13 + 5*s23) + 
              3*s12^2*(12*s13^2 + 5*s13*s23 - 15*s23^2) + 2*s12*s23*(
                11*s13^2 - 7*s13*s23 + 20*s23^2)) + p2q^2*p3q*
             (10*s12^2*s23*(s13 + 2*s23) + 3*s12*(12*s13^3 - s13^2*s23 + 
                14*s13*s23^2 - 5*s23^3) - s23*(-59*s13^3 + 15*s13^2*s23 + 
                31*s13*s23^2 + 5*s23^3)))))/(27*(p1q + p3q)*(p2q + p3q)*
         (p1q + p2q + p3q)*s13*s23^2*(p2q*(s12 + s13) + p3q*(s12 + s13) - 
          p1q*s23)))*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*
        DS[k + p1 + p2 + p3]*Eik[k], 6 - 2*ep]


==> anc/README <==
Results presented in the publication:

"Complete collection of one-loop triple-collinear splitting operators for dimensionally-regulated QCD"
by M. Czakon and S. Sapeta

available via arxiv.org.

The following files are provided in Mathematica format:

- integrals.m, expandedIntegrals.m - exact and expanded integrals as a
  substitution list, with the notation matching the occurrences in the
  files containing the splitting operators and splitting functions
  listed below; in both cases the scale has been set to one, and can
  be restored with pow[x_,-ep] -> pow[x/mu^2,-ep],
  Log[-s12-s13-s23] -> Log[-(s12+s13+s23)/mu^2]; there are tags Oep[_]
  to denote the order at which the expansion stops 

- AppellF1.m - epsilon-expansion of the Appell function;

- LCGBox.m, LCGBoxDoubleSoft.m - light-cone-gauge box integral
  (LCGBoxEp0) with the normalisation defined in the text, and the same
  in the double-soft limit at orders epsilon^0 (LCGBoxDoubleSoftEp0)
  and epsilon^1 (LCGBoxDoubleSoftEp1); naming of the variables as in
  the text and below;

- Pggg.m, Pgqqbar.m, Pqgg.m, Pqqqbar.m, Pqqpqpbar.m, - exact results
  at tree and at one-loop (expressed through the master integrals)
  level, for the  splitting and averaged splitting functions for the
  processes g -> ggg, g -> gqbarq, q -> qgg, q -> qqq and q ->
  qq'q' respectively; the files contain expressions for polarised splitting
  functions, P0Pol (tree), P1Pol (one-loop - must still add complex
  conjugate for correct result), which depend on the polarisation
  vectors of the splitting gluon, E0 and E0conj, as well as averaged
  splitting functions P0Avg, P1Avg (one-loop - must still add complex
  conjugate for correct result); in the case of splitting quarks both
  expressions are types of splitting functions are identical;

- P1gggExp.m, P1gqqbarExp.m, P1qggExp.m, P1qqqbarExp.m,
  P1qqpqpbarExp.m - as above but only one-loop and expanded up to
  order epsilon^0; the expression names are P1PolExp, P1PolAvg;
  Add complex conjugate for correct result.

- ggg0l.m, gqqbar0l.m, qgg0l.m, qqpqpbar0l.m, qqqbar0l.m - splitting
  operators at tree level multiplied with 1/2*s123; the tag Ioperator
  is used to denote the 1/epsilon and 1/epsilon^2 singularities of the
  one-loop results as derived from a general formula given in the text;
  
- ggg1l.m, gqqbar1l.m, qgg1l.m, qqqbar1l.m, qqpqpbar1l.m - splitting
  operators at one-loop level multiplied with 1/2*s123 and expressed
  through the master integrals;

- gqqbar0l4D.m, qgg0l4D.m, qqqbar0l4D.m, qqpqpbar0l4D.m - four-dimensional projection of the above
  at tree level;

- gqqbar1l4D.m, qgg1l4D.mqqpqpbar1l4D.m, qqqbar1l4D.m -
  four-dimensional projection, Eq.~eqrefeq:4Dprojection, of the above at one-loop level;

The results use the following notation:

- d, ep - dimensional-regularisation parameters d = 4-2*ep
- s12, s13, s23 - invariants
- p1q, p2q, p3q - scalar products
- (_).(_) - scalar products of momenta and polarisation vectors
- E0, E1, E2, E3 - polarisation vectors
- U0, UBar1, UBar2, V3 - spinors
- Chain[__] - fermion chain with arguments being spinors as above and G[_]
  for gamma matrices
- c0, c1, c2, c3 - color indices
- cOlT[__], cOlTr[__]- products of gauge-group generators, traces of
  such products, both in the conventions of the color.h FORM package
- delta[_,_] - Kronecker delta in the color indices
- pow[x_,-ep] := x^-ep
- den[x_] := 1/x
- rat[x_,y_] := x/y
- G[__,_] - multiple polylogarithms in the notation of PolyLogTools
- Int[_] - Feynman integral; the arguments are Feynman propagators
            DS[k_] := 1/k^2, and linear propagators Eik[k_] := 1/q.k;
- Int[_,6-2*ep] - same as above but in shifted dimension
- LCGBox[p1, p2, p3, 2 + d] - the six-dimensional light-cone gauge
  integral with momentum assignement as in the text; there are also
  integrals with permuted momenta

All results are missing a factor of rGamma


==> anc/expandedIntegrals.m <==
expandedIntegrals = {Int[DS[k]*DS[k + p1 + p2]] -> 
      2 + ep^(-1) - Log[-s12 - s13 - s23] - Log[s12/(s12 + s13 + s23)] + 
       ep*(4 + Log[-s12 - s13 - s23]^2/2 + Log[-s12 - s13 - s23]*
          (-2 + Log[s12/(s12 + s13 + s23)]) - 2*Log[s12/(s12 + s13 + s23)] + 
         Log[s12/(s12 + s13 + s23)]^2/2) + ep^2*OepInt[1], 
     Int[DS[k]*DS[k + p1 + p3]] -> 2 + ep^(-1) - Log[-s12 - s13 - s23] - 
       Log[s13/(s12 + s13 + s23)] + ep*(4 + Log[-s12 - s13 - s23]^2/2 + 
         Log[-s12 - s13 - s23]*(-2 + Log[s13/(s12 + s13 + s23)]) - 
         2*Log[s13/(s12 + s13 + s23)] + Log[s13/(s12 + s13 + s23)]^2/2) + 
       ep^2*OepInt[2], Int[DS[k]*DS[k + p2 + p3]] -> 
      2 + ep^(-1) - Log[-s12 - s13 - s23] - Log[s23/(s12 + s13 + s23)] + 
       ep*(4 + Log[-s12 - s13 - s23]^2/2 + Log[-s12 - s13 - s23]*
          (-2 + Log[s23/(s12 + s13 + s23)]) - 2*Log[s23/(s12 + s13 + s23)] + 
         Log[s23/(s12 + s13 + s23)]^2/2) + ep^2*OepInt[3], 
     Int[DS[k]*DS[k + p1 + p2 + p3]] -> 2 + ep^(-1) - Log[-s12 - s13 - s23] + 
       ep*(4 - 2*Log[-s12 - s13 - s23] + Log[-s12 - s13 - s23]^2/2) + 
       ep^2*OepInt[4], Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*
        DS[k + p1 + p2 + p3]] -> 2/(ep^2*s12*s23) + Pi^2/(3*s12*s23) + 
       Log[-s12 - s13 - s23]^2/(s12*s23) + Log[s12/(s12 + s13 + s23)]^2/
        (s12*s23) - (2*Log[(s12 + s13)/(s12 + s13 + s23)]*
         Log[s23/(s12 + s13 + s23)])/(s12*s23) + Log[s23/(s12 + s13 + s23)]^2/
        (s12*s23) + ((-2*Log[-s12 - s13 - s23])/(s12*s23) - 
         (2*Log[s12/(s12 + s13 + s23)])/(s12*s23) - 
         (2*Log[s23/(s12 + s13 + s23)])/(s12*s23))/ep + 
       Log[-s12 - s13 - s23]*((2*Log[s12/(s12 + s13 + s23)])/(s12*s23) + 
         (2*Log[s23/(s12 + s13 + s23)])/(s12*s23)) + 
       Log[s12/(s12 + s13 + s23)]*((2*Log[s23/(s12 + s13 + s23)])/(s12*s23) - 
         (2*Log[(s13 + s23)/(s12 + s13 + s23)])/(s12*s23)) + ep*OepInt[5] - 
       (2*PolyLog[2, s12/(s12 + s13 + s23)])/(s12*s23) - 
       (2*PolyLog[2, s23/(s12 + s13 + s23)])/(s12*s23), 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] -> 
      2/(ep^2*s12*s13) + Pi^2/(3*s12*s13) + Log[-s12 - s13 - s23]^2/
        (s12*s13) + Log[s12/(s12 + s13 + s23)]^2/(s12*s13) + 
       Log[s13/(s12 + s13 + s23)]^2/(s12*s13) + 
       ((-2*Log[-s12 - s13 - s23])/(s12*s13) - (2*Log[s12/(s12 + s13 + s23)])/
          (s12*s13) - (2*Log[s13/(s12 + s13 + s23)])/(s12*s13))/ep + 
       Log[-s12 - s13 - s23]*((2*Log[s12/(s12 + s13 + s23)])/(s12*s13) + 
         (2*Log[s13/(s12 + s13 + s23)])/(s12*s13)) - 
       (2*Log[s13/(s12 + s13 + s23)]*Log[(s12 + s23)/(s12 + s13 + s23)])/
        (s12*s13) + Log[s12/(s12 + s13 + s23)]*
        ((2*Log[s13/(s12 + s13 + s23)])/(s12*s13) - 
         (2*Log[(s13 + s23)/(s12 + s13 + s23)])/(s12*s13)) + ep*OepInt[6] - 
       (2*PolyLog[2, s12/(s12 + s13 + s23)])/(s12*s13) - 
       (2*PolyLog[2, s13/(s12 + s13 + s23)])/(s12*s13), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] -> 
      2/(ep^2*s13*s23) + Pi^2/(3*s13*s23) + Log[-s12 - s13 - s23]^2/
        (s13*s23) + Log[s13/(s12 + s13 + s23)]^2/(s13*s23) - 
       (2*Log[(s12 + s13)/(s12 + s13 + s23)]*Log[s23/(s12 + s13 + s23)])/
        (s13*s23) + Log[s23/(s12 + s13 + s23)]^2/(s13*s23) + 
       ((-2*Log[-s12 - s13 - s23])/(s13*s23) - (2*Log[s13/(s12 + s13 + s23)])/
          (s13*s23) - (2*Log[s23/(s12 + s13 + s23)])/(s13*s23))/ep + 
       Log[-s12 - s13 - s23]*((2*Log[s13/(s12 + s13 + s23)])/(s13*s23) + 
         (2*Log[s23/(s12 + s13 + s23)])/(s13*s23)) + 
       Log[s13/(s12 + s13 + s23)]*((2*Log[s23/(s12 + s13 + s23)])/(s13*s23) - 
         (2*Log[(s12 + s23)/(s12 + s13 + s23)])/(s13*s23)) + ep*OepInt[7] - 
       (2*PolyLog[2, s13/(s12 + s13 + s23)])/(s13*s23) - 
       (2*PolyLog[2, s23/(s12 + s13 + s23)])/(s13*s23), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*Eik[k]] -> 
      -2/(ep^2*p1q*s12) - Pi^2/(3*p1q*s12) - Log[p1q/(p1q + p2q + p3q)]^2/
        (p1q*s12) - (2*Log[p2q/(p1q + p2q + p3q)]*
         Log[(p1q + p2q)/(p1q + p2q + p3q)])/(p1q*s12) + 
       Log[(p1q + p2q)/(p1q + p2q + p3q)]^2/(p1q*s12) - 
       Log[-s12 - s13 - s23]^2/(p1q*s12) - (2*Log[-s12 - s13 - s23]*
         Log[s12/(s12 + s13 + s23)])/(p1q*s12) - Log[s12/(s12 + s13 + s23)]^2/
        (p1q*s12) + Log[p1q/(p1q + p2q + p3q)]*
        ((2*Log[p2q/(p1q + p2q + p3q)])/(p1q*s12) - (2*Log[-s12 - s13 - s23])/
          (p1q*s12) - (2*Log[s12/(s12 + s13 + s23)])/(p1q*s12)) + 
       Log[(p1q + p2q)/(p1q + p2q + p3q)]*((2*Log[-s12 - s13 - s23])/
          (p1q*s12) + (2*Log[s12/(s12 + s13 + s23)])/(p1q*s12)) + 
       ((2*Log[p1q/(p1q + p2q + p3q)])/(p1q*s12) - 
         (2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/(p1q*s12) + 
         (2*Log[-s12 - s13 - s23])/(p1q*s12) + (2*Log[s12/(s12 + s13 + s23)])/
          (p1q*s12))/ep + ep*OepInt[8] + (2*PolyLog[2, p1q/(p1q + p2q)])/
        (p1q*s12), Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k]] -> 
      -2/(ep^2*p2q*s12) - Log[p2q/(p1q + p2q + p3q)]^2/(p2q*s12) - 
       Log[(p1q + p2q)/(p1q + p2q + p3q)]^2/(p2q*s12) - 
       Log[-s12 - s13 - s23]^2/(p2q*s12) - (2*Log[-s12 - s13 - s23]*
         Log[s12/(s12 + s13 + s23)])/(p2q*s12) - Log[s12/(s12 + s13 + s23)]^2/
        (p2q*s12) + Log[p2q/(p1q + p2q + p3q)]*
        ((2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/(p2q*s12) - 
         (2*Log[-s12 - s13 - s23])/(p2q*s12) - (2*Log[s12/(s12 + s13 + s23)])/
          (p2q*s12)) + Log[(p1q + p2q)/(p1q + p2q + p3q)]*
        ((2*Log[-s12 - s13 - s23])/(p2q*s12) + (2*Log[s12/(s12 + s13 + s23)])/
          (p2q*s12)) + ((2*Log[p2q/(p1q + p2q + p3q)])/(p2q*s12) - 
         (2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/(p2q*s12) + 
         (2*Log[-s12 - s13 - s23])/(p2q*s12) + (2*Log[s12/(s12 + s13 + s23)])/
          (p2q*s12))/ep + ep*OepInt[9] - (2*PolyLog[2, p1q/(p1q + p2q)])/
        (p2q*s12), Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*Eik[k]] -> 
      -2/(ep^2*p1q*s13) - Pi^2/(3*p1q*s13) - Log[p1q/(p1q + p2q + p3q)]^2/
        (p1q*s13) - (2*Log[p3q/(p1q + p2q + p3q)]*
         Log[(p1q + p3q)/(p1q + p2q + p3q)])/(p1q*s13) + 
       Log[(p1q + p3q)/(p1q + p2q + p3q)]^2/(p1q*s13) - 
       Log[-s12 - s13 - s23]^2/(p1q*s13) - (2*Log[-s12 - s13 - s23]*
         Log[s13/(s12 + s13 + s23)])/(p1q*s13) - Log[s13/(s12 + s13 + s23)]^2/
        (p1q*s13) + Log[p1q/(p1q + p2q + p3q)]*
        ((2*Log[p3q/(p1q + p2q + p3q)])/(p1q*s13) - (2*Log[-s12 - s13 - s23])/
          (p1q*s13) - (2*Log[s13/(s12 + s13 + s23)])/(p1q*s13)) + 
       Log[(p1q + p3q)/(p1q + p2q + p3q)]*((2*Log[-s12 - s13 - s23])/
          (p1q*s13) + (2*Log[s13/(s12 + s13 + s23)])/(p1q*s13)) + 
       ((2*Log[p1q/(p1q + p2q + p3q)])/(p1q*s13) - 
         (2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/(p1q*s13) + 
         (2*Log[-s12 - s13 - s23])/(p1q*s13) + (2*Log[s13/(s12 + s13 + s23)])/
          (p1q*s13))/ep + ep*OepInt[10] + (2*PolyLog[2, p1q/(p1q + p3q)])/
        (p1q*s13), Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k]] -> 
      -2/(ep^2*p3q*s13) - Log[p3q/(p1q + p2q + p3q)]^2/(p3q*s13) - 
       Log[(p1q + p3q)/(p1q + p2q + p3q)]^2/(p3q*s13) - 
       Log[-s12 - s13 - s23]^2/(p3q*s13) - (2*Log[-s12 - s13 - s23]*
         Log[s13/(s12 + s13 + s23)])/(p3q*s13) - Log[s13/(s12 + s13 + s23)]^2/
        (p3q*s13) + Log[p3q/(p1q + p2q + p3q)]*
        ((2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/(p3q*s13) - 
         (2*Log[-s12 - s13 - s23])/(p3q*s13) - (2*Log[s13/(s12 + s13 + s23)])/
          (p3q*s13)) + Log[(p1q + p3q)/(p1q + p2q + p3q)]*
        ((2*Log[-s12 - s13 - s23])/(p3q*s13) + (2*Log[s13/(s12 + s13 + s23)])/
          (p3q*s13)) + ((2*Log[p3q/(p1q + p2q + p3q)])/(p3q*s13) - 
         (2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/(p3q*s13) + 
         (2*Log[-s12 - s13 - s23])/(p3q*s13) + (2*Log[s13/(s12 + s13 + s23)])/
          (p3q*s13))/ep + ep*OepInt[11] - (2*PolyLog[2, p1q/(p1q + p3q)])/
        (p3q*s13), Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] -> 
      -2/(ep^2*p2q*s23) - Pi^2/(3*p2q*s23) - Log[p2q/(p1q + p2q + p3q)]^2/
        (p2q*s23) - (2*Log[p3q/(p1q + p2q + p3q)]*
         Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q*s23) + 
       Log[(p2q + p3q)/(p1q + p2q + p3q)]^2/(p2q*s23) - 
       Log[-s12 - s13 - s23]^2/(p2q*s23) - (2*Log[-s12 - s13 - s23]*
         Log[s23/(s12 + s13 + s23)])/(p2q*s23) - Log[s23/(s12 + s13 + s23)]^2/
        (p2q*s23) + Log[p2q/(p1q + p2q + p3q)]*
        ((2*Log[p3q/(p1q + p2q + p3q)])/(p2q*s23) - (2*Log[-s12 - s13 - s23])/
          (p2q*s23) - (2*Log[s23/(s12 + s13 + s23)])/(p2q*s23)) + 
       Log[(p2q + p3q)/(p1q + p2q + p3q)]*((2*Log[-s12 - s13 - s23])/
          (p2q*s23) + (2*Log[s23/(s12 + s13 + s23)])/(p2q*s23)) + 
       ((2*Log[p2q/(p1q + p2q + p3q)])/(p2q*s23) - 
         (2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p2q*s23) + 
         (2*Log[-s12 - s13 - s23])/(p2q*s23) + (2*Log[s23/(s12 + s13 + s23)])/
          (p2q*s23))/ep + ep*OepInt[12] + (2*PolyLog[2, p2q/(p2q + p3q)])/
        (p2q*s23), Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] -> 
      -2/(ep^2*p3q*s23) - Log[p3q/(p1q + p2q + p3q)]^2/(p3q*s23) - 
       Log[(p2q + p3q)/(p1q + p2q + p3q)]^2/(p3q*s23) - 
       Log[-s12 - s13 - s23]^2/(p3q*s23) - (2*Log[-s12 - s13 - s23]*
         Log[s23/(s12 + s13 + s23)])/(p3q*s23) - Log[s23/(s12 + s13 + s23)]^2/
        (p3q*s23) + Log[p3q/(p1q + p2q + p3q)]*
        ((2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p3q*s23) - 
         (2*Log[-s12 - s13 - s23])/(p3q*s23) - (2*Log[s23/(s12 + s13 + s23)])/
          (p3q*s23)) + Log[(p2q + p3q)/(p1q + p2q + p3q)]*
        ((2*Log[-s12 - s13 - s23])/(p3q*s23) + (2*Log[s23/(s12 + s13 + s23)])/
          (p3q*s23)) + ((2*Log[p3q/(p1q + p2q + p3q)])/(p3q*s23) - 
         (2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/(p3q*s23) + 
         (2*Log[-s12 - s13 - s23])/(p3q*s23) + (2*Log[s23/(s12 + s13 + s23)])/
          (p3q*s23))/ep + ep*OepInt[13] - (2*PolyLog[2, p2q/(p2q + p3q)])/
        (p3q*s23), Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      -(1/(ep^2*p1q*(s12 + s13 + s23))) - Log[p1q/(p1q + p2q + p3q)]^2/
        (2*p1q*(s12 + s13 + s23)) - Log[-s12 - s13 - s23]^2/
        (2*p1q*(s12 + s13 + s23)) + (Log[-s12 - s13 - s23]*
         Log[s23/(s12 + s13 + s23)])/(p1q*(s12 + s13 + s23)) - 
       (2*Log[(s12 + s13)/(s12 + s13 + s23)]*Log[s23/(s12 + s13 + s23)])/
        (p1q*(s12 + s13 + s23)) + Log[s23/(s12 + s13 + s23)]^2/
        (2*p1q*(s12 + s13 + s23)) + (Log[p1q/(p1q + p2q + p3q)]/
          (p1q*(s12 + s13 + s23)) + Log[-s12 - s13 - s23]/
          (p1q*(s12 + s13 + s23)) - Log[s23/(s12 + s13 + s23)]/
          (p1q*(s12 + s13 + s23)))/ep + Log[p1q/(p1q + p2q + p3q)]*
        (-(Log[-s12 - s13 - s23]/(p1q*(s12 + s13 + s23))) + 
         Log[s23/(s12 + s13 + s23)]/(p1q*(s12 + s13 + s23))) + 
       ep*OepInt[14] - (2*PolyLog[2, s23/(s12 + s13 + s23)])/
        (p1q*(s12 + s13 + s23)), Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*
        Eik[k]] -> -(1/(ep^2*p2q*(s12 + s13 + s23))) - 
       Log[p2q/(p1q + p2q + p3q)]^2/(2*p2q*(s12 + s13 + s23)) - 
       Log[-s12 - s13 - s23]^2/(2*p2q*(s12 + s13 + s23)) + 
       (Log[-s12 - s13 - s23]*Log[s13/(s12 + s13 + s23)])/
        (p2q*(s12 + s13 + s23)) + Log[s13/(s12 + s13 + s23)]^2/
        (2*p2q*(s12 + s13 + s23)) + (Log[p2q/(p1q + p2q + p3q)]/
          (p2q*(s12 + s13 + s23)) + Log[-s12 - s13 - s23]/
          (p2q*(s12 + s13 + s23)) - Log[s13/(s12 + s13 + s23)]/
          (p2q*(s12 + s13 + s23)))/ep + Log[p2q/(p1q + p2q + p3q)]*
        (-(Log[-s12 - s13 - s23]/(p2q*(s12 + s13 + s23))) + 
         Log[s13/(s12 + s13 + s23)]/(p2q*(s12 + s13 + s23))) - 
       (2*Log[s13/(s12 + s13 + s23)]*Log[(s12 + s23)/(s12 + s13 + s23)])/
        (p2q*(s12 + s13 + s23)) + ep*OepInt[15] - 
       (2*PolyLog[2, s13/(s12 + s13 + s23)])/(p2q*(s12 + s13 + s23)), 
     Int[DS[k]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      Log[(p1q + p2q)/(p1q + p2q + p3q)]^2/(p3q*s12 - p1q*s13 - p2q*s13 - 
         p1q*s23 - p2q*s23) - (2*Log[-s12 - s13 - s23]*
         Log[s12/(s12 + s13 + s23)])/(p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - 
         p2q*s23) + Log[s12/(s12 + s13 + s23)]^2/(-(p3q*s12) + p1q*s13 + 
         p2q*s13 + p1q*s23 + p2q*s23) + 
       ((-2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/(p3q*s12 - p1q*s13 - 
           p2q*s13 - p1q*s23 - p2q*s23) + (2*Log[s12/(s12 + s13 + s23)])/
          (p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - p2q*s23))/ep + 
       Log[(p1q + p2q)/(p1q + p2q + p3q)]*((-2*Log[p3q/(p1q + p2q + p3q)])/
          (p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - p2q*s23) + 
         (2*Log[-s12 - s13 - s23])/(p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - 
           p2q*s23) + (2*Log[(s13 + s23)/(s12 + s13 + s23)])/
          (p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - p2q*s23)) + 
       ep*OepInt[16] + (2*PolyLog[2, -((p3q*s12 - p1q*s13 - p2q*s13 - 
             p1q*s23 - p2q*s23)/((p1q + p2q)*(s13 + s23)))])/
        (p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - p2q*s23) - 
       (2*PolyLog[2, -((p3q*s12 - p1q*s13 - p2q*s13 - p1q*s23 - p2q*s23)/
            ((p1q + p2q + p3q)*(s13 + s23)))])/(p3q*s12 - p1q*s13 - p2q*s13 - 
         p1q*s23 - p2q*s23), Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*
        Eik[k]] -> -(1/(ep^2*p3q*(s12 + s13 + s23))) - 
       Log[p3q/(p1q + p2q + p3q)]^2/(2*p3q*(s12 + s13 + s23)) - 
       Log[-s12 - s13 - s23]^2/(2*p3q*(s12 + s13 + s23)) + 
       (Log[-s12 - s13 - s23]*Log[s12/(s12 + s13 + s23)])/
        (p3q*(s12 + s13 + s23)) + Log[s12/(s12 + s13 + s23)]^2/
        (2*p3q*(s12 + s13 + s23)) + (Log[p3q/(p1q + p2q + p3q)]/
          (p3q*(s12 + s13 + s23)) + Log[-s12 - s13 - s23]/
          (p3q*(s12 + s13 + s23)) - Log[s12/(s12 + s13 + s23)]/
          (p3q*(s12 + s13 + s23)))/ep + Log[p3q/(p1q + p2q + p3q)]*
        (-(Log[-s12 - s13 - s23]/(p3q*(s12 + s13 + s23))) + 
         Log[s12/(s12 + s13 + s23)]/(p3q*(s12 + s13 + s23))) - 
       (2*Log[s12/(s12 + s13 + s23)]*Log[(s13 + s23)/(s12 + s13 + s23)])/
        (p3q*(s12 + s13 + s23)) + ep*OepInt[17] - 
       (2*PolyLog[2, s12/(s12 + s13 + s23)])/(p3q*(s12 + s13 + s23)), 
     Int[DS[k]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      Log[(p1q + p3q)/(p1q + p2q + p3q)]^2/(-(p1q*s12) - p3q*s12 + p2q*s13 - 
         p1q*s23 - p3q*s23) + (2*Log[-s12 - s13 - s23]*
         Log[s13/(s12 + s13 + s23)])/(p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + 
         p3q*s23) + Log[s13/(s12 + s13 + s23)]^2/(p1q*s12 + p3q*s12 - 
         p2q*s13 + p1q*s23 + p3q*s23) + 
       ((2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/(p1q*s12 + p3q*s12 - p2q*s13 + 
           p1q*s23 + p3q*s23) - (2*Log[s13/(s12 + s13 + s23)])/
          (p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + p3q*s23))/ep + 
       Log[(p1q + p3q)/(p1q + p2q + p3q)]*((2*Log[p2q/(p1q + p2q + p3q)])/
          (p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + p3q*s23) - 
         (2*Log[-s12 - s13 - s23])/(p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + 
           p3q*s23) - (2*Log[(s12 + s23)/(s12 + s13 + s23)])/
          (p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + p3q*s23)) + 
       ep*OepInt[18] - (2*PolyLog[2, -((-(p1q*s12) - p3q*s12 + p2q*s13 - 
             p1q*s23 - p3q*s23)/((p1q + p3q)*(s12 + s23)))])/
        (p1q*s12 + p3q*s12 - p2q*s13 + p1q*s23 + p3q*s23) + 
       (2*PolyLog[2, -((-(p1q*s12) - p3q*s12 + p2q*s13 - p1q*s23 - p3q*s23)/
            ((p1q + p2q + p3q)*(s12 + s23)))])/(p1q*s12 + p3q*s12 - p2q*s13 + 
         p1q*s23 + p3q*s23), Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
        Eik[k]] -> Log[(p2q + p3q)/(p1q + p2q + p3q)]^2/
        (-(p2q*s12) - p3q*s12 - p2q*s13 - p3q*s13 + p1q*s23) + 
       Log[(p2q + p3q)/(p1q + p2q + p3q)]*((2*Log[p1q/(p1q + p2q + p3q)])/
          (p2q*s12 + p3q*s12 + p2q*s13 + p3q*s13 - p1q*s23) - 
         (2*Log[-s12 - s13 - s23])/(p2q*s12 + p3q*s12 + p2q*s13 + p3q*s13 - 
           p1q*s23) - (2*Log[(s12 + s13)/(s12 + s13 + s23)])/
          (p2q*s12 + p3q*s12 + p2q*s13 + p3q*s13 - p1q*s23)) + 
       (2*Log[-s12 - s13 - s23]*Log[s23/(s12 + s13 + s23)])/
        (p2q*s12 + p3q*s12 + p2q*s13 + p3q*s13 - p1q*s23) + 
       Log[s23/(s12 + s13 + s23)]^2/(p2q*s12 + p3q*s12 + p2q*s13 + p3q*s13 - 
         p1q*s23) + ((2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
          (p2q*s12 + p3q*s12 + p2q*s13 + p3q*s13 - p1q*s23) - 
         (2*Log[s23/(s12 + s13 + s23)])/(p2q*s12 + p3q*s12 + p2q*s13 + 
           p3q*s13 - p1q*s23))/ep + ep*OepInt[19] - 
       (2*PolyLog[2, -((-(p2q*s12) - p3q*s12 - p2q*s13 - p3q*s13 + p1q*s23)/
            ((p2q + p3q)*(s12 + s13)))])/(p2q*s12 + p3q*s12 + p2q*s13 + 
         p3q*s13 - p1q*s23) + 
       (2*PolyLog[2, -((-(p2q*s12) - p3q*s12 - p2q*s13 - p3q*s13 + p1q*s23)/
            ((p1q + p2q + p3q)*(s12 + s13)))])/(p2q*s12 + p3q*s12 + p2q*s13 + 
         p3q*s13 - p1q*s23), Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] -> 
      -1/3*Pi^2/(p2q + p3q) + Log[p1q/(p1q + p2q + p3q)]/(ep*(p2q + p3q)) - 
       Log[p1q/(p1q + p2q + p3q)]^2/(2*(p2q + p3q)) + 
       Log[p1q/(p1q + p2q + p3q)]*((2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
          (p2q + p3q) + Log[-s12 - s13 - s23]/(-p2q - p3q) + 
         Log[s23/(s12 + s13 + s23)]/(-p2q - p3q)) + ep*OepInt[20] + 
       (2*PolyLog[2, p1q/(p1q + p2q + p3q)])/(p2q + p3q), 
     Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k - p1]] -> 
      -(1/(ep^2*(p1q + p2q)*s23)) + Pi^2/(3*(p1q + p2q)*s23) + 
       Log[p1q/(p1q + p2q + p3q)]^2/(2*(p1q + p2q)*s23) + 
       (2*Log[p2q/(p1q + p2q + p3q)]*Log[(p1q + p2q)/(p1q + p2q + p3q)])/
        ((p1q + p2q)*s23) - (3*Log[(p1q + p2q)/(p1q + p2q + p3q)]^2)/
        ((p1q + p2q)*s23) - Log[-s12 - s13 - s23]^2/(2*(p1q + p2q)*s23) - 
       (Log[-s12 - s13 - s23]*Log[s23/(s12 + s13 + s23)])/((p1q + p2q)*s23) - 
       Log[s23/(s12 + s13 + s23)]^2/(2*(p1q + p2q)*s23) + 
       Log[(p1q + p2q)/(p1q + p2q + p3q)]*((-2*Log[-s12 - s13 - s23])/
          ((p1q + p2q)*s23) - (2*Log[s23/(s12 + s13 + s23)])/
          ((p1q + p2q)*s23)) + 
       (-(Log[p1q/(p1q + p2q + p3q)]/((p1q + p2q)*s23)) + 
         (2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/((p1q + p2q)*s23) + 
         Log[-s12 - s13 - s23]/((p1q + p2q)*s23) + Log[s23/(s12 + s13 + s23)]/
          ((p1q + p2q)*s23))/ep + Log[p1q/(p1q + p2q + p3q)]*
        ((-2*Log[p2q/(p1q + p2q + p3q)])/((p1q + p2q)*s23) + 
         (2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/((p1q + p2q)*s23) + 
         Log[-s12 - s13 - s23]/((p1q + p2q)*s23) + Log[s23/(s12 + s13 + s23)]/
          ((p1q + p2q)*s23)) + ep*OepInt[21] - 
       (2*PolyLog[2, p1q/(p1q + p2q)])/((p1q + p2q)*s23) - 
       (2*PolyLog[2, p3q/(p1q + p2q + p3q)])/((p1q + p2q)*s23), 
     Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k - p1]] -> 
      -(1/(ep^2*(p1q + p3q)*s23)) + Pi^2/(3*(p1q + p3q)*s23) + 
       Log[p1q/(p1q + p2q + p3q)]^2/(2*(p1q + p3q)*s23) + 
       (2*Log[p3q/(p1q + p2q + p3q)]*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
        ((p1q + p3q)*s23) - (3*Log[(p1q + p3q)/(p1q + p2q + p3q)]^2)/
        ((p1q + p3q)*s23) - Log[-s12 - s13 - s23]^2/(2*(p1q + p3q)*s23) - 
       (Log[-s12 - s13 - s23]*Log[s23/(s12 + s13 + s23)])/((p1q + p3q)*s23) - 
       Log[s23/(s12 + s13 + s23)]^2/(2*(p1q + p3q)*s23) + 
       Log[(p1q + p3q)/(p1q + p2q + p3q)]*((-2*Log[-s12 - s13 - s23])/
          ((p1q + p3q)*s23) - (2*Log[s23/(s12 + s13 + s23)])/
          ((p1q + p3q)*s23)) + 
       (-(Log[p1q/(p1q + p2q + p3q)]/((p1q + p3q)*s23)) + 
         (2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/((p1q + p3q)*s23) + 
         Log[-s12 - s13 - s23]/((p1q + p3q)*s23) + Log[s23/(s12 + s13 + s23)]/
          ((p1q + p3q)*s23))/ep + Log[p1q/(p1q + p2q + p3q)]*
        ((-2*Log[p3q/(p1q + p2q + p3q)])/((p1q + p3q)*s23) + 
         (2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/((p1q + p3q)*s23) + 
         Log[-s12 - s13 - s23]/((p1q + p3q)*s23) + Log[s23/(s12 + s13 + s23)]/
          ((p1q + p3q)*s23)) + ep*OepInt[22] - 
       (2*PolyLog[2, p1q/(p1q + p3q)])/((p1q + p3q)*s23) - 
       (2*PolyLog[2, p2q/(p1q + p2q + p3q)])/((p1q + p3q)*s23), 
     Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] -> -1/3*Pi^2/(p1q + p3q) + 
       Log[p2q/(p1q + p2q + p3q)]/(ep*(p1q + p3q)) - 
       Log[p2q/(p1q + p2q + p3q)]^2/(2*(p1q + p3q)) + 
       Log[p2q/(p1q + p2q + p3q)]*((2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/
          (p1q + p3q) + Log[-s12 - s13 - s23]/(-p1q - p3q) + 
         Log[s13/(s12 + s13 + s23)]/(-p1q - p3q)) + ep*OepInt[23] + 
       (2*PolyLog[2, p2q/(p1q + p2q + p3q)])/(p1q + p3q), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*Eik[k - p2]] -> 
      -(1/(ep^2*(p1q + p2q)*s13)) + Log[p2q/(p1q + p2q + p3q)]^2/
        (2*(p1q + p2q)*s13) - Log[(p1q + p2q)/(p1q + p2q + p3q)]^2/
        ((p1q + p2q)*s13) - Log[-s12 - s13 - s23]^2/(2*(p1q + p2q)*s13) - 
       (Log[-s12 - s13 - s23]*Log[s13/(s12 + s13 + s23)])/((p1q + p2q)*s13) - 
       Log[s13/(s12 + s13 + s23)]^2/(2*(p1q + p2q)*s13) + 
       Log[(p1q + p2q)/(p1q + p2q + p3q)]*((-2*Log[-s12 - s13 - s23])/
          ((p1q + p2q)*s13) - (2*Log[s13/(s12 + s13 + s23)])/
          ((p1q + p2q)*s13)) + Log[p2q/(p1q + p2q + p3q)]*
        (Log[-s12 - s13 - s23]/((p1q + p2q)*s13) + Log[s13/(s12 + s13 + s23)]/
          ((p1q + p2q)*s13)) + 
       (-(Log[p2q/(p1q + p2q + p3q)]/((p1q + p2q)*s13)) + 
         (2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/((p1q + p2q)*s13) + 
         Log[-s12 - s13 - s23]/((p1q + p2q)*s13) + Log[s13/(s12 + s13 + s23)]/
          ((p1q + p2q)*s13))/ep + ep*OepInt[24] + 
       (2*PolyLog[2, p1q/(p1q + p2q)])/((p1q + p2q)*s13) - 
       (2*PolyLog[2, p3q/(p1q + p2q + p3q)])/((p1q + p2q)*s13), 
     Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] -> 
      -(1/(ep^2*(p2q + p3q)*s13)) + Pi^2/(3*(p2q + p3q)*s13) + 
       Log[p2q/(p1q + p2q + p3q)]^2/(2*(p2q + p3q)*s13) + 
       (2*Log[p3q/(p1q + p2q + p3q)]*Log[(p2q + p3q)/(p1q + p2q + p3q)])/
        ((p2q + p3q)*s13) - (3*Log[(p2q + p3q)/(p1q + p2q + p3q)]^2)/
        ((p2q + p3q)*s13) - Log[-s12 - s13 - s23]^2/(2*(p2q + p3q)*s13) - 
       (Log[-s12 - s13 - s23]*Log[s13/(s12 + s13 + s23)])/((p2q + p3q)*s13) - 
       Log[s13/(s12 + s13 + s23)]^2/(2*(p2q + p3q)*s13) + 
       Log[(p2q + p3q)/(p1q + p2q + p3q)]*((-2*Log[-s12 - s13 - s23])/
          ((p2q + p3q)*s13) - (2*Log[s13/(s12 + s13 + s23)])/
          ((p2q + p3q)*s13)) + 
       (-(Log[p2q/(p1q + p2q + p3q)]/((p2q + p3q)*s13)) + 
         (2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/((p2q + p3q)*s13) + 
         Log[-s12 - s13 - s23]/((p2q + p3q)*s13) + Log[s13/(s12 + s13 + s23)]/
          ((p2q + p3q)*s13))/ep + Log[p2q/(p1q + p2q + p3q)]*
        ((-2*Log[p3q/(p1q + p2q + p3q)])/((p2q + p3q)*s13) + 
         (2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/((p2q + p3q)*s13) + 
         Log[-s12 - s13 - s23]/((p2q + p3q)*s13) + Log[s13/(s12 + s13 + s23)]/
          ((p2q + p3q)*s13)) + ep*OepInt[25] - 
       (2*PolyLog[2, p2q/(p2q + p3q)])/((p2q + p3q)*s13) - 
       (2*PolyLog[2, p1q/(p1q + p2q + p3q)])/((p2q + p3q)*s13), 
     Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] -> -1/3*Pi^2/(p1q + p2q) + 
       Log[p3q/(p1q + p2q + p3q)]/(ep*(p1q + p2q)) - 
       Log[p3q/(p1q + p2q + p3q)]^2/(2*(p1q + p2q)) + 
       Log[p3q/(p1q + p2q + p3q)]*((2*Log[(p1q + p2q)/(p1q + p2q + p3q)])/
          (p1q + p2q) + Log[-s12 - s13 - s23]/(-p1q - p2q) + 
         Log[s12/(s12 + s13 + s23)]/(-p1q - p2q)) + ep*OepInt[26] + 
       (2*PolyLog[2, p3q/(p1q + p2q + p3q)])/(p1q + p2q), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*Eik[k - p3]] -> 
      -(1/(ep^2*(p1q + p3q)*s12)) + Log[p3q/(p1q + p2q + p3q)]^2/
        (2*(p1q + p3q)*s12) - Log[(p1q + p3q)/(p1q + p2q + p3q)]^2/
        ((p1q + p3q)*s12) - Log[-s12 - s13 - s23]^2/(2*(p1q + p3q)*s12) - 
       (Log[-s12 - s13 - s23]*Log[s12/(s12 + s13 + s23)])/((p1q + p3q)*s12) - 
       Log[s12/(s12 + s13 + s23)]^2/(2*(p1q + p3q)*s12) + 
       Log[(p1q + p3q)/(p1q + p2q + p3q)]*((-2*Log[-s12 - s13 - s23])/
          ((p1q + p3q)*s12) - (2*Log[s12/(s12 + s13 + s23)])/
          ((p1q + p3q)*s12)) + Log[p3q/(p1q + p2q + p3q)]*
        (Log[-s12 - s13 - s23]/((p1q + p3q)*s12) + Log[s12/(s12 + s13 + s23)]/
          ((p1q + p3q)*s12)) + 
       (-(Log[p3q/(p1q + p2q + p3q)]/((p1q + p3q)*s12)) + 
         (2*Log[(p1q + p3q)/(p1q + p2q + p3q)])/((p1q + p3q)*s12) + 
         Log[-s12 - s13 - s23]/((p1q + p3q)*s12) + Log[s12/(s12 + s13 + s23)]/
          ((p1q + p3q)*s12))/ep + ep*OepInt[27] + 
       (2*PolyLog[2, p1q/(p1q + p3q)])/((p1q + p3q)*s12) - 
       (2*PolyLog[2, p2q/(p1q + p2q + p3q)])/((p1q + p3q)*s12), 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] -> 
      -(1/(ep^2*(p2q + p3q)*s12)) + Log[p3q/(p1q + p2q + p3q)]^2/
        (2*(p2q + p3q)*s12) - Log[(p2q + p3q)/(p1q + p2q + p3q)]^2/
        ((p2q + p3q)*s12) - Log[-s12 - s13 - s23]^2/(2*(p2q + p3q)*s12) - 
       (Log[-s12 - s13 - s23]*Log[s12/(s12 + s13 + s23)])/((p2q + p3q)*s12) - 
       Log[s12/(s12 + s13 + s23)]^2/(2*(p2q + p3q)*s12) + 
       Log[(p2q + p3q)/(p1q + p2q + p3q)]*((-2*Log[-s12 - s13 - s23])/
          ((p2q + p3q)*s12) - (2*Log[s12/(s12 + s13 + s23)])/
          ((p2q + p3q)*s12)) + Log[p3q/(p1q + p2q + p3q)]*
        (Log[-s12 - s13 - s23]/((p2q + p3q)*s12) + Log[s12/(s12 + s13 + s23)]/
          ((p2q + p3q)*s12)) + 
       (-(Log[p3q/(p1q + p2q + p3q)]/((p2q + p3q)*s12)) + 
         (2*Log[(p2q + p3q)/(p1q + p2q + p3q)])/((p2q + p3q)*s12) + 
         Log[-s12 - s13 - s23]/((p2q + p3q)*s12) + Log[s12/(s12 + s13 + s23)]/
          ((p2q + p3q)*s12))/ep + ep*OepInt[28] + 
       (2*PolyLog[2, p2q/(p2q + p3q)])/((p2q + p3q)*s12) - 
       (2*PolyLog[2, p1q/(p1q + p2q + p3q)])/((p2q + p3q)*s12), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]*Eik[k], 
       2 + d] -> LCGBox[p1, p2, p3, 2 + d] + ep*OepInt[29], 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]*Eik[k], 
       2 + d] -> LCGBox[p2, p1, p3, 2 + d] + ep*OepInt[30], 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       2 + d] -> LCGBox[p1, p3, p2, 2 + d] + ep*OepInt[31], 
     Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       2 + d] -> LCGBox[p3, p1, p2, 2 + d] + ep*OepInt[32], 
     Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       2 + d] -> LCGBox[p2, p3, p1, 2 + d] + ep*OepInt[33], 
     Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       2 + d] -> LCGBox[p3, p2, p1, 2 + d] + ep*OepInt[34]}
 
ep /: ep::usage = 
     "dimensional regularization parameter for the 1-loop integrals"


==> anc/ggg0l.m <==
ggg0l = (
       + cOlTr[c0,c1,c2,c3]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p1.E2*E1.E3 * ( rat[4,s12] )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p2.E1*E2.E3 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*ep^(-2) + rat[12*s23 + 12*s12,s12*s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s23 + 12*s12,s12
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s12,s12*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23
          + 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[12*
         s12 + 12*s23,s12*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p2.E3*E1.E2 * ( rat[4*s23 + 4*s12,s12
         *s23] )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p1.E0*p3.E2*E1.E3 * ( rat[-4,s23] )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p1.E3*E0.E1 * ( rat[-4,s12] )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p2.E0*E1.E3 * ( rat[4,s12] )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p2.E3*E0.E1 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p1.E2*p3.E1*E0.E3 * ( rat[4,s12] )

       + cOlTr[c0,c1,c2,c3]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p1.E3*p2.E0*E1.E2 * ( rat[-4,s12] )

       + cOlTr[c0,c1,c2,c3]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p1.E3*p2.E1*E0.E2 * ( rat[4,s12] )

       + cOlTr[c0,c1,c2,c3]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p1.E3*p3.E2*E0.E1 * ( rat[4,s23] )

       + cOlTr[c0,c1,c2,c3]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p2.E0*p2.E1*E2.E3 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c1,c2,c3]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p2.E0*p3.E1*E2.E3 * ( rat[-4,s23] )

       + cOlTr[c0,c1,c2,c3]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*ep^(-2) + rat[12*s23 + 12*s12,s12*s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s23 + 12*s12,s12
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s12,s12*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23
          + 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[12*
         s12 + 12*s23,s12*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p2.E1*p2.E3*E0.E2 * ( rat[4*s23 + 4*s12,s12
         *s23] )

       + cOlTr[c0,c1,c2,c3]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p2.E1*p3.E2*E0.E3 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c1,c2,c3]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*p2.E3*p3.E1*E0.E2 * ( rat[4,s23] )

       + cOlTr[c0,c1,c2,c3]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*p3.E1*p3.E2*E0.E3 * ( rat[-4,s23] )

       + cOlTr[c0,c1,c2,c3]*E0.E1*E2.E3*Ioperator * ( rat[ - 12*s23*p3q
          + 12*s13*p2q - 12*s12*p3q,s23*p3q + s23*p2q]*ep^(-2) + rat[6*
         s23*p3q - 6*s13*p2q + 6*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23*p3q - 6*s13*p2q + 6*s12
         *p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[6*s23*p3q - 6*s13*p2q + 6*s12*p3q,s23*p3q + s23*p2q]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23*p3q - 12*s13
         *p2q + 12*s12*p3q,s23*p3q + s23*p2q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[6*s12*p3q - 6*s13*p2q + 6*s23*p3q,s23*p2q + s23*
         p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*E0.E1*E2.E3 * ( rat[2*s23*p3q - 2*s13*p2q
          + 2*s12*p3q,s23*p3q + s23*p2q] )

       + cOlTr[c0,c1,c2,c3]*E0.E2*E1.E3*Ioperator * ( rat[-12,1]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q
         )*p3q]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[-6,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[-6,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12,1]*
         ep^(-2) )

       + cOlTr[c0,c1,c2,c3]*E0.E2*E1.E3 * ( rat[-2,1] )

       + cOlTr[c0,c1,c2,c3]*E0.E3*E1.E2*Ioperator * ( rat[ - 12*s23*p1q
          + 12*s13*p2q - 12*s12*p1q,s12*p2q + s12*p1q]*ep^(-2) + rat[6*
         s23*p1q - 6*s13*p2q + 6*s12*p1q,s12*p2q + s12*p1q]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[6*s23*p1q - 6*s13*p2q + 6*s12
         *p1q,s12*p2q + s12*p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[6*s23*p1q - 6*s13*p2q + 6*s12*p1q,s12*p2q + s12*p1q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23*p1q - 12*s13
         *p2q + 12*s12*p1q,s12*p2q + s12*p1q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[6*s12*p1q - 6*s13*p2q + 6*s23*p1q,s12*p1q + s12*
         p2q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1,c2,c3]*E0.E3*E1.E2 * ( rat[2*s23*p1q - 2*s13*p2q
          + 2*s12*p1q,s12*p2q + s12*p1q] )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p1.E2*E1.E3 * ( rat[4,s13] )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p2.E1*E2.E3 * ( rat[4,s23] )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p2.E3*E1.E2 * ( rat[-4,s23] )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*ep^(-2) + rat[12*s23 + 12*s13,s13*s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s23 + 12*s13,s13
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s13,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23
          + 12*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[
         24*s23 + 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E0*p3.E2*E1.E3 * ( rat[4*s23 + 4*s13,s13
         *s23] )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p1.E3*E0.E1 * ( rat[-4,s13] )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p2.E0*E1.E3 * ( rat[4,s13] )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p2.E3*E0.E1 * ( rat[4,s23] )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E2*p3.E1*E0.E3 * ( rat[4,s13] )

       + cOlTr[c0,c1,c3,c2]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*p1.E3*p2.E0*E1.E2 * ( rat[-4,s13] )

       + cOlTr[c0,c1,c3,c2]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p1.E3*p2.E1*E0.E2 * ( rat[4,s13] )

       + cOlTr[c0,c1,c3,c2]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24*s23 + 24*s13,s13
         *s23]*ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*p1.E3*p3.E2*E0.E1 * ( rat[ - 4*s13 - 4*s23,
         s13*s23] )

       + cOlTr[c0,c1,c3,c2]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p2.E0*p2.E1*E2.E3 * ( rat[4,s23] )

       + cOlTr[c0,c1,c3,c2]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*ep^(-2) + rat[12*s23 + 12*s13,s13*s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s23 + 12*s13,s13
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s13,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23
          + 12*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[
         24*s23 + 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p2.E0*p3.E1*E2.E3 * ( rat[4*s23 + 4*s13,s13
         *s23] )

       + cOlTr[c0,c1,c3,c2]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*p2.E1*p2.E3*E0.E2 * ( rat[-4,s23] )

       + cOlTr[c0,c1,c3,c2]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p2.E1*p3.E2*E0.E3 * ( rat[4,s23] )

       + cOlTr[c0,c1,c3,c2]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24*s23 + 24*s13,s13
         *s23]*ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*p2.E3*p3.E1*E0.E2 * ( rat[ - 4*s13 - 4*s23,
         s13*s23] )

       + cOlTr[c0,c1,c3,c2]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*ep^(-2) + rat[12*s23 + 12*s13,s13*s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s23 + 12*s13,s13
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s13,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23
          + 12*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[
         24*s23 + 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*p3.E1*p3.E2*E0.E3 * ( rat[4*s23 + 4*s13,s13
         *s23] )

       + cOlTr[c0,c1,c3,c2]*E0.E1*E2.E3*Ioperator * ( rat[ - 12*s23*p2q
          - 12*s13*p2q + 12*s12*p3q,s23*p3q + s23*p2q]*ep^(-2) + rat[6*
         s23*p2q + 6*s13*p2q - 6*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[6*s23*p2q + 6*s13*p2q - 6*s12
         *p3q,s23*p3q + s23*p2q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[6*s23*p2q + 6*s13*p2q - 6*s12*p3q,s23*p3q + s23*p2q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23*p2q + 6*s13*
         p2q - 6*s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s13
         ]*ep^(-1) + rat[12*s23*p2q + 12*s13*p2q - 12*s12*p3q,s23*p3q
          + s23*p2q]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*E0.E1*E2.E3 * ( rat[2*s23*p2q + 2*s13*p2q
          - 2*s12*p3q,s23*p3q + s23*p2q] )

       + cOlTr[c0,c1,c3,c2]*E0.E2*E1.E3*Ioperator * ( rat[ - 12*s23*p1q
          - 12*s13*p1q + 12*s12*p3q,s13*p3q + s13*p1q]*ep^(-2) + rat[6*
         s23*p1q + 6*s13*p1q - 6*s12*p3q,s13*p3q + s13*p1q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[6*s23*p1q + 6*s13*p1q - 6*s12
         *p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[6*s23*p1q + 6*s13*p1q - 6*s12*p3q,s13*p3q + s13*p1q]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s23*p1q + 12*s13
         *p1q - 12*s12*p3q,s13*p3q + s13*p1q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[ - 6*s12*p3q + 6*s13*p1q + 6*s23*p1q,s13*p1q + 
         s13*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) )

       + cOlTr[c0,c1,c3,c2]*E0.E2*E1.E3 * ( rat[2*s23*p1q + 2*s13*p1q
          - 2*s12*p3q,s13*p3q + s13*p1q] )

       + cOlTr[c0,c1,c3,c2]*E0.E3*E1.E2*Ioperator * ( rat[-12,1]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q
         )*p2q]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[-6,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[-6,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,1]*
         ep^(-2) )

       + cOlTr[c0,c1,c3,c2]*E0.E3*E1.E2 * ( rat[-2,1] )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[
          - 8*s23 - 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - 8*s23 - 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[
          - 8*s13 - 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[ - 8*s13 - 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[8,s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[
          - 8*s13 - 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[ - 8*s13 - 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[8,s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[
         8*s23 + 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[8*s23 + 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[
          - 8*s23 - 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - 8*s23 - 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[
         8*s23 + 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[8*s23 + 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*E0.E1*E2.E3*Ioperator * ( rat[ - 4*
         s23*p3q + 4*s13*p2q - 4*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23*p3q + 4*s13*p2q - 4*
         s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[ - 4*s23*p2q - 4*s13*p2q + 4*s12*p3q,s23*p3q + 
         s23*p2q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 4*s23*
         p2q - 4*s13*p2q + 4*s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + 
         s13 + s12)*s12]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p1q
         ]*ep^(-1) + rat[4,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*E0.E2*E1.E3*Ioperator * ( rat[ - 4*
         s23*p1q - 4*s13*p1q + 4*s12*p3q,s13*p3q + s13*p1q]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[ - 4*s23*p1q - 4*s13*p1q + 4*
         s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[4*s23*p1q - 4*s13*p3q - 4*s12*p3q,s13*p3q + s13*
         p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p1q - 4*
         s13*p3q - 4*s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)
         *s23]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[4,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c1]*cOlTr[c2,c3]*E0.E3*E1.E2*Ioperator * ( rat[ - 4*
         s23*p1q + 4*s13*p2q - 4*s12*p1q,s12*p2q + s12*p1q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23*p1q + 4*s13*p2q - 4*
         s12*p1q,s12*p2q + s12*p1q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[4*s23*p1q - 4*s13*p2q - 4*s12*p2q,s12*p2q + s12*
         p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p1q - 4*
         s13*p2q - 4*s12*p2q,s12*p2q + s12*p1q]*Log[1/(s23 + s13 + s12)
         *s23]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[4,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p1.E2*E1.E3 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p2.E1*E2.E3 * ( rat[4,s12] )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p2.E3*E1.E2 * ( rat[-4,s12] )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p1.E0*p3.E2*E1.E3 * ( rat[-4,s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*ep^(-2) + rat[12*s13 + 12*s12,s12*s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s13 + 12*s12,s12
         *s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s13 + 12*
         s12,s12*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s13
          + 12*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[
         24*s13 + 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p1.E3*E0.E1 * ( rat[4*s12 + 4*s13,s12
         *s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p2.E0*E1.E3 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p2.E3*E0.E1 * ( rat[4,s12] )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p1.E2*p3.E1*E0.E3 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*ep^(-2) + rat[12*s13 + 12*s12,s12*s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s13 + 12*s12,s12
         *s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s13 + 12*
         s12,s12*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s13
          + 12*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[
         24*s13 + 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p1.E3*p2.E0*E1.E2 * ( rat[4*s12 + 4*s13,s12
         *s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p1.E3*p2.E1*E0.E2 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c2,c1,c3]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p1.E3*p3.E2*E0.E1 * ( rat[4,s13] )

       + cOlTr[c0,c2,c1,c3]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p2.E0*p2.E1*E2.E3 * ( rat[4,s12] )

       + cOlTr[c0,c2,c1,c3]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p2.E0*p3.E1*E2.E3 * ( rat[-4,s13] )

       + cOlTr[c0,c2,c1,c3]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p2.E1*p2.E3*E0.E2 * ( rat[-4,s12] )

       + cOlTr[c0,c2,c1,c3]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p2.E1*p3.E2*E0.E3 * ( rat[4,s12] )

       + cOlTr[c0,c2,c1,c3]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*p2.E3*p3.E1*E0.E2 * ( rat[4,s13] )

       + cOlTr[c0,c2,c1,c3]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*p3.E1*p3.E2*E0.E3 * ( rat[-4,s13] )

       + cOlTr[c0,c2,c1,c3]*E0.E1*E2.E3*Ioperator * ( rat[-12,1]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q
         )*p3q]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[-6,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[-6,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12,1]*
         ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*E0.E1*E2.E3 * ( rat[-2,1] )

       + cOlTr[c0,c2,c1,c3]*E0.E2*E1.E3*Ioperator * ( rat[ - 12*s23*p1q
          + 12*s13*p3q + 12*s12*p3q,s13*p3q + s13*p1q]*Log[ - s23 - s13
          - s12]*ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p3q + 6*s12*p3q,s13
         *p3q + s13*p1q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 
         6*s23*p1q + 6*s13*p3q + 6*s12*p3q,s13*p3q + s13*p1q]*Log[1/(
         p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p3q
          + 6*s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p3q + 6*s12*p3q,s13*p3q + 
         s13*p1q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23*p1q
          - 12*s13*p3q - 12*s12*p3q,s13*p3q + s13*p1q]*ep^(-2) )

       + cOlTr[c0,c2,c1,c3]*E0.E2*E1.E3 * ( rat[ - 2*s23*p1q + 2*s13*
         p3q + 2*s12*p3q,s13*p3q + s13*p1q] )

       + cOlTr[c0,c2,c1,c3]*E0.E3*E1.E2*Ioperator * ( rat[ - 6*s23*p1q
          + 6*s13*p2q + 6*s12*p2q,s12*p2q + s12*p1q]*Log[1/(p3q + p2q
          + p1q)*p3q]*ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p2q + 6*s12*
         p2q,s12*p2q + s12*p1q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[ - 6*s23*p1q + 6*s13*p2q + 6*s12*p2q,s12*p2q + s12*p1q]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23*p1q - 12*s13
         *p2q - 12*s12*p2q,s12*p2q + s12*p1q]*ep^(-2) + rat[6*s12*p2q
          + 6*s13*p2q - 6*s23*p1q,s12*p1q + s12*p2q]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) + rat[12*s12*p2q + 12*s13*p2q - 12*s23*
         p1q,s12*p1q + s12*p2q]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c1,c3]*E0.E3*E1.E2 * ( rat[ - 2*s23*p1q + 2*s13*
         p2q + 2*s12*p2q,s12*p2q + s12*p1q] )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p1.E2*E1.E3 * ( rat[4,s13] )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p2.E1*E2.E3 * ( rat[4,s23] )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p2.E3*E1.E2 * ( rat[-4,s23] )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*ep^(-2) + rat[12*s23 + 12*s13,s13*s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s23 + 12*s13,s13
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s13,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23
          + 12*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[
         24*s23 + 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E0*p3.E2*E1.E3 * ( rat[4*s23 + 4*s13,s13
         *s23] )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p1.E3*E0.E1 * ( rat[-4,s13] )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p2.E0*E1.E3 * ( rat[4,s13] )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p2.E3*E0.E1 * ( rat[4,s23] )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E2*p3.E1*E0.E3 * ( rat[4,s13] )

       + cOlTr[c0,c2,c3,c1]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*p1.E3*p2.E0*E1.E2 * ( rat[-4,s13] )

       + cOlTr[c0,c2,c3,c1]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p1.E3*p2.E1*E0.E2 * ( rat[4,s13] )

       + cOlTr[c0,c2,c3,c1]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24*s23 + 24*s13,s13
         *s23]*ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*p1.E3*p3.E2*E0.E1 * ( rat[ - 4*s13 - 4*s23,
         s13*s23] )

       + cOlTr[c0,c2,c3,c1]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p2.E0*p2.E1*E2.E3 * ( rat[4,s23] )

       + cOlTr[c0,c2,c3,c1]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*ep^(-2) + rat[12*s23 + 12*s13,s13*s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s23 + 12*s13,s13
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s13,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23
          + 12*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[
         24*s23 + 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p2.E0*p3.E1*E2.E3 * ( rat[4*s23 + 4*s13,s13
         *s23] )

       + cOlTr[c0,c2,c3,c1]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*p2.E1*p2.E3*E0.E2 * ( rat[-4,s23] )

       + cOlTr[c0,c2,c3,c1]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p2.E1*p3.E2*E0.E3 * ( rat[4,s23] )

       + cOlTr[c0,c2,c3,c1]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s13,s13*s23]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[24*s23 + 24*s13,s13
         *s23]*ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*p2.E3*p3.E1*E0.E2 * ( rat[ - 4*s13 - 4*s23,
         s13*s23] )

       + cOlTr[c0,c2,c3,c1]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s13,s13*s23]*ep^(-2) + rat[12*s23 + 12*s13,s13*s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s23 + 12*s13,s13
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s13,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23
          + 12*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[
         24*s23 + 24*s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*p3.E1*p3.E2*E0.E3 * ( rat[4*s23 + 4*s13,s13
         *s23] )

       + cOlTr[c0,c2,c3,c1]*E0.E1*E2.E3*Ioperator * ( rat[ - 12*s23*p2q
          - 12*s13*p2q + 12*s12*p3q,s23*p3q + s23*p2q]*ep^(-2) + rat[6*
         s23*p2q + 6*s13*p2q - 6*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[6*s23*p2q + 6*s13*p2q - 6*s12
         *p3q,s23*p3q + s23*p2q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[6*s23*p2q + 6*s13*p2q - 6*s12*p3q,s23*p3q + s23*p2q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23*p2q + 6*s13*
         p2q - 6*s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s13
         ]*ep^(-1) + rat[12*s23*p2q + 12*s13*p2q - 12*s12*p3q,s23*p3q
          + s23*p2q]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*E0.E1*E2.E3 * ( rat[2*s23*p2q + 2*s13*p2q
          - 2*s12*p3q,s23*p3q + s23*p2q] )

       + cOlTr[c0,c2,c3,c1]*E0.E2*E1.E3*Ioperator * ( rat[ - 12*s23*p1q
          - 12*s13*p1q + 12*s12*p3q,s13*p3q + s13*p1q]*ep^(-2) + rat[6*
         s23*p1q + 6*s13*p1q - 6*s12*p3q,s13*p3q + s13*p1q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[6*s23*p1q + 6*s13*p1q - 6*s12
         *p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[6*s23*p1q + 6*s13*p1q - 6*s12*p3q,s13*p3q + s13*p1q]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s23*p1q + 12*s13
         *p1q - 12*s12*p3q,s13*p3q + s13*p1q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[ - 6*s12*p3q + 6*s13*p1q + 6*s23*p1q,s13*p1q + 
         s13*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) )

       + cOlTr[c0,c2,c3,c1]*E0.E2*E1.E3 * ( rat[2*s23*p1q + 2*s13*p1q
          - 2*s12*p3q,s13*p3q + s13*p1q] )

       + cOlTr[c0,c2,c3,c1]*E0.E3*E1.E2*Ioperator * ( rat[-12,1]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q
         )*p2q]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[-6,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[-6,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,1]*
         ep^(-2) )

       + cOlTr[c0,c2,c3,c1]*E0.E3*E1.E2 * ( rat[-2,1] )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[
          - 8*s23 - 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - 8*s23 - 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[
          - 8*s13 - 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[ - 8*s13 - 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[8,s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[
          - 8*s13 - 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[ - 8*s13 - 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[8,s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[
         8*s23 + 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[8*s23 + 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[
          - 8*s23 - 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - 8*s23 - 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[
         8*s23 + 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[8*s23 + 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*E0.E1*E2.E3*Ioperator * ( rat[ - 4*
         s23*p3q + 4*s13*p2q - 4*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23*p3q + 4*s13*p2q - 4*
         s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[ - 4*s23*p2q - 4*s13*p2q + 4*s12*p3q,s23*p3q + 
         s23*p2q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 4*s23*
         p2q - 4*s13*p2q + 4*s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + 
         s13 + s12)*s12]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p1q
         ]*ep^(-1) + rat[4,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*E0.E2*E1.E3*Ioperator * ( rat[ - 4*
         s23*p1q - 4*s13*p1q + 4*s12*p3q,s13*p3q + s13*p1q]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[ - 4*s23*p1q - 4*s13*p1q + 4*
         s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[4*s23*p1q - 4*s13*p3q - 4*s12*p3q,s13*p3q + s13*
         p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p1q - 4*
         s13*p3q - 4*s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)
         *s23]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[4,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c2]*cOlTr[c1,c3]*E0.E3*E1.E2*Ioperator * ( rat[ - 4*
         s23*p1q + 4*s13*p2q - 4*s12*p1q,s12*p2q + s12*p1q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23*p1q + 4*s13*p2q - 4*
         s12*p1q,s12*p2q + s12*p1q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[4*s23*p1q - 4*s13*p2q - 4*s12*p2q,s12*p2q + s12*
         p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p1q - 4*
         s13*p2q - 4*s12*p2q,s12*p2q + s12*p1q]*Log[1/(s23 + s13 + s12)
         *s23]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[4,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p1.E2*E1.E3 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p2.E1*E2.E3 * ( rat[4,s12] )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p2.E3*E1.E2 * ( rat[-4,s12] )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p1.E0*p3.E2*E1.E3 * ( rat[-4,s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*ep^(-2) + rat[12*s13 + 12*s12,s12*s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s13 + 12*s12,s12
         *s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s13 + 12*
         s12,s12*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s13
          + 12*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[
         24*s13 + 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p1.E3*E0.E1 * ( rat[4*s12 + 4*s13,s12
         *s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p2.E0*E1.E3 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p2.E3*E0.E1 * ( rat[4,s12] )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p1.E2*p3.E1*E0.E3 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*ep^(-2) + rat[12*s13 + 12*s12,s12*s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s13 + 12*s12,s12
         *s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12*s13 + 12*
         s12,s12*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s13
          + 12*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[
         24*s13 + 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p1.E3*p2.E0*E1.E2 * ( rat[4*s12 + 4*s13,s12
         *s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[ - 24*
         s13 - 24*s12,s12*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 12*s13 - 12*s12,s12*s13]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s13 + 24*s12,s12
         *s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p1.E3*p2.E1*E0.E2 * ( rat[ - 4*s12 - 4*s13,
         s12*s13] )

       + cOlTr[c0,c3,c1,c2]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p1.E3*p3.E2*E0.E1 * ( rat[4,s13] )

       + cOlTr[c0,c3,c1,c2]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p2.E0*p2.E1*E2.E3 * ( rat[4,s12] )

       + cOlTr[c0,c3,c1,c2]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p2.E0*p3.E1*E2.E3 * ( rat[-4,s13] )

       + cOlTr[c0,c3,c1,c2]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p2.E1*p2.E3*E0.E2 * ( rat[-4,s12] )

       + cOlTr[c0,c3,c1,c2]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p2.E1*p3.E2*E0.E3 * ( rat[4,s12] )

       + cOlTr[c0,c3,c1,c2]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[-24,s13
         ]*ep^(-2) + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[12,
         s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12,s13]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s13]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*p2.E3*p3.E1*E0.E2 * ( rat[4,s13] )

       + cOlTr[c0,c3,c1,c2]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s13
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s13]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-12,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s13]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*p3.E1*p3.E2*E0.E3 * ( rat[-4,s13] )

       + cOlTr[c0,c3,c1,c2]*E0.E1*E2.E3*Ioperator * ( rat[-12,1]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q
         )*p3q]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[-6,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[-6,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12,1]*
         ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*E0.E1*E2.E3 * ( rat[-2,1] )

       + cOlTr[c0,c3,c1,c2]*E0.E2*E1.E3*Ioperator * ( rat[ - 12*s23*p1q
          + 12*s13*p3q + 12*s12*p3q,s13*p3q + s13*p1q]*Log[ - s23 - s13
          - s12]*ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p3q + 6*s12*p3q,s13
         *p3q + s13*p1q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 
         6*s23*p1q + 6*s13*p3q + 6*s12*p3q,s13*p3q + s13*p1q]*Log[1/(
         p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p3q
          + 6*s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p3q + 6*s12*p3q,s13*p3q + 
         s13*p1q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23*p1q
          - 12*s13*p3q - 12*s12*p3q,s13*p3q + s13*p1q]*ep^(-2) )

       + cOlTr[c0,c3,c1,c2]*E0.E2*E1.E3 * ( rat[ - 2*s23*p1q + 2*s13*
         p3q + 2*s12*p3q,s13*p3q + s13*p1q] )

       + cOlTr[c0,c3,c1,c2]*E0.E3*E1.E2*Ioperator * ( rat[ - 6*s23*p1q
          + 6*s13*p2q + 6*s12*p2q,s12*p2q + s12*p1q]*Log[1/(p3q + p2q
          + p1q)*p3q]*ep^(-1) + rat[ - 6*s23*p1q + 6*s13*p2q + 6*s12*
         p2q,s12*p2q + s12*p1q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[ - 6*s23*p1q + 6*s13*p2q + 6*s12*p2q,s12*p2q + s12*p1q]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23*p1q - 12*s13
         *p2q - 12*s12*p2q,s12*p2q + s12*p1q]*ep^(-2) + rat[6*s12*p2q
          + 6*s13*p2q - 6*s23*p1q,s12*p1q + s12*p2q]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) + rat[12*s12*p2q + 12*s13*p2q - 12*s23*
         p1q,s12*p1q + s12*p2q]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c1,c2]*E0.E3*E1.E2 * ( rat[ - 2*s23*p1q + 2*s13*
         p2q + 2*s12*p2q,s12*p2q + s12*p1q] )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p1.E2*E1.E3 * ( rat[4,s12] )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p2.E1*E2.E3 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*ep^(-2) + rat[12*s23 + 12*s12,s12*s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s23 + 12*s12,s12
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s12,s12*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23
          + 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[12*
         s12 + 12*s23,s12*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p2.E3*E1.E2 * ( rat[4*s23 + 4*s12,s12
         *s23] )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p1.E0*p3.E2*E1.E3 * ( rat[-4,s23] )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p1.E3*E0.E1 * ( rat[-4,s12] )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p2.E0*E1.E3 * ( rat[4,s12] )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p2.E3*E0.E1 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p1.E2*p3.E1*E0.E3 * ( rat[4,s12] )

       + cOlTr[c0,c3,c2,c1]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[-24,s12
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s12]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s12]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p1.E3*p2.E0*E1.E2 * ( rat[-4,s12] )

       + cOlTr[c0,c3,c2,c1]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[-24,s12
         ]*ep^(-2) + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p1.E3*p2.E1*E0.E2 * ( rat[4,s12] )

       + cOlTr[c0,c3,c2,c1]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p1.E3*p3.E2*E0.E1 * ( rat[4,s23] )

       + cOlTr[c0,c3,c2,c1]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p2.E0*p2.E1*E2.E3 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c3,c2,c1]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p2.E0*p3.E1*E2.E3 * ( rat[-4,s23] )

       + cOlTr[c0,c3,c2,c1]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*ep^(-2) + rat[12*s23 + 12*s12,s12*s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s23 + 12*s12,s12
         *s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23 + 12*
         s12,s12*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23
          + 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[12*
         s12 + 12*s23,s12*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p2.E1*p2.E3*E0.E2 * ( rat[4*s23 + 4*s12,s12
         *s23] )

       + cOlTr[c0,c3,c2,c1]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[ - 24*
         s23 - 24*s12,s12*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23 - 12*s12,s12*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24*s23 + 24*s12,s12
         *s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p2.E1*p3.E2*E0.E3 * ( rat[ - 4*s12 - 4*s23,
         s12*s23] )

       + cOlTr[c0,c3,c2,c1]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[-24,s23
         ]*ep^(-2) + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[12,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12,
         s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12,s23]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[24,s23]*Log[ - s23 - 
         s13 - s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*p2.E3*p3.E1*E0.E2 * ( rat[4,s23] )

       + cOlTr[c0,c3,c2,c1]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[-24,s23
         ]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + 
         p2q + p1q)*p3q]*ep^(-1) + rat[-12,s23]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-12,s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[24,s23]*ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*p3.E1*p3.E2*E0.E3 * ( rat[-4,s23] )

       + cOlTr[c0,c3,c2,c1]*E0.E1*E2.E3*Ioperator * ( rat[ - 12*s23*p3q
          + 12*s13*p2q - 12*s12*p3q,s23*p3q + s23*p2q]*ep^(-2) + rat[6*
         s23*p3q - 6*s13*p2q + 6*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23*p3q - 6*s13*p2q + 6*s12
         *p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[6*s23*p3q - 6*s13*p2q + 6*s12*p3q,s23*p3q + s23*p2q]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23*p3q - 12*s13
         *p2q + 12*s12*p3q,s23*p3q + s23*p2q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[6*s12*p3q - 6*s13*p2q + 6*s23*p3q,s23*p2q + s23*
         p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*E0.E1*E2.E3 * ( rat[2*s23*p3q - 2*s13*p2q
          + 2*s12*p3q,s23*p3q + s23*p2q] )

       + cOlTr[c0,c3,c2,c1]*E0.E2*E1.E3*Ioperator * ( rat[-12,1]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q
         )*p3q]*ep^(-1) + rat[-6,1]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[-6,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[-6,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12,1]*
         ep^(-2) )

       + cOlTr[c0,c3,c2,c1]*E0.E2*E1.E3 * ( rat[-2,1] )

       + cOlTr[c0,c3,c2,c1]*E0.E3*E1.E2*Ioperator * ( rat[ - 12*s23*p1q
          + 12*s13*p2q - 12*s12*p1q,s12*p2q + s12*p1q]*ep^(-2) + rat[6*
         s23*p1q - 6*s13*p2q + 6*s12*p1q,s12*p2q + s12*p1q]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[6*s23*p1q - 6*s13*p2q + 6*s12
         *p1q,s12*p2q + s12*p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[6*s23*p1q - 6*s13*p2q + 6*s12*p1q,s12*p2q + s12*p1q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[12*s23*p1q - 12*s13
         *p2q + 12*s12*p1q,s12*p2q + s12*p1q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[6*s12*p1q - 6*s13*p2q + 6*s23*p1q,s12*p1q + s12*
         p2q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3,c2,c1]*E0.E3*E1.E2 * ( rat[2*s23*p1q - 2*s13*p2q
          + 2*s12*p1q,s12*p2q + s12*p1q] )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E0*p1.E2*E1.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E0*p2.E1*E2.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E0*p2.E3*E1.E2*Ioperator * ( rat[
          - 8*s23 - 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - 8*s23 - 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E0*p3.E2*E1.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E2*p1.E3*E0.E1*Ioperator * ( rat[
          - 8*s13 - 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[ - 8*s13 - 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[8,s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E2*p2.E0*E1.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E2*p2.E3*E0.E1*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E2*p3.E1*E0.E3*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E3*p2.E0*E1.E2*Ioperator * ( rat[
          - 8*s13 - 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[ - 8*s13 - 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[8,s13]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E3*p2.E1*E0.E2*Ioperator * ( rat[
         8*s13 + 8*s12,s12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8*s13 + 8*s12,s12*s13]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[-8,s13]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s13]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p1.E3*p3.E2*E0.E1*Ioperator * ( rat[
         8*s23 + 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[8*s23 + 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p2.E0*p2.E1*E2.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p2.E0*p3.E1*E2.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p2.E1*p2.E3*E0.E2*Ioperator * ( rat[
          - 8*s23 - 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - 8*s23 - 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p2.E1*p3.E2*E0.E3*Ioperator * ( rat[
         8*s23 + 8*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[8*s23 + 8*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[-8,s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p2.E3*p3.E1*E0.E2*Ioperator * ( rat[
         8*s23 + 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[8*s23 + 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-8,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*p3.E1*p3.E2*E0.E3*Ioperator * ( rat[
          - 8*s23 - 8*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 8*s23 - 8*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[8,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[8,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8,s23]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[8,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*E0.E1*E2.E3*Ioperator * ( rat[ - 4*
         s23*p3q + 4*s13*p2q - 4*s12*p3q,s23*p3q + s23*p2q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23*p3q + 4*s13*p2q - 4*
         s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[ - 4*s23*p2q - 4*s13*p2q + 4*s12*p3q,s23*p3q + 
         s23*p2q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 4*s23*
         p2q - 4*s13*p2q + 4*s12*p3q,s23*p3q + s23*p2q]*Log[1/(s23 + 
         s13 + s12)*s12]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p1q
         ]*ep^(-1) + rat[4,1]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*E0.E2*E1.E3*Ioperator * ( rat[ - 4*
         s23*p1q - 4*s13*p1q + 4*s12*p3q,s13*p3q + s13*p1q]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[ - 4*s23*p1q - 4*s13*p1q + 4*
         s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[4*s23*p1q - 4*s13*p3q - 4*s12*p3q,s13*p3q + s13*
         p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p1q - 4*
         s13*p3q - 4*s12*p3q,s13*p3q + s13*p1q]*Log[1/(s23 + s13 + s12)
         *s23]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[4,1]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + cOlTr[c0,c3]*cOlTr[c1,c2]*E0.E3*E1.E2*Ioperator * ( rat[ - 4*
         s23*p1q + 4*s13*p2q - 4*s12*p1q,s12*p2q + s12*p1q]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23*p1q + 4*s13*p2q - 4*
         s12*p1q,s12*p2q + s12*p1q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[4*s23*p1q - 4*s13*p2q - 4*s12*p2q,s12*p2q + s12*
         p1q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p1q - 4*
         s13*p2q - 4*s12*p2q,s12*p2q + s12*p1q]*Log[1/(s23 + s13 + s12)
         *s23]*ep^(-1) + rat[4,1]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[4,1]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )
);


==> anc/gqqbar0l.m <==
gqqbar0l = (
       + Chain[UBar2,G[q],V3]*delta[c2,c3]*cOlTr[c0,c1]*E0.E1*Ioperator
       * ( rat[ - s12 - s13 - s23,2*s23*p2q + 2*s23*p3q]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[ - s12 - s13 - s23,2*s23*p2q + 2
         *s23*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[s12 + s13
          + s23,2*s23*p2q + 2*s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[s12 + s13 + s23,2*s23*p2q + 2*s23*p3q]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*E0.E1*Ioperator * ( 
         rat[ - 7*s12 - 7*s13 - 7*s23,2*s23*p2q + 2*s23*p3q]*ep^(-1) + 
         rat[ - 4*s12 - 4*s13 - 4*s23,3*s23*p2q + 3*s23*p3q]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[ - 3*s12 - 3*s13 - 3*s23,2*s23*p2q
          + 2*s23*p3q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 3*
         s12 - 3*s13 - 3*s23,2*s23*p2q + 2*s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[ - 3*s12 - 3*s13 - 3*s23,2*s23*p2q + 2
         *s23*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[s12 + s13
          + s23,6*s23*p2q + 6*s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[4*s12 + 4*s13 + 4*s23,3*s23*p2q + 3*s23*p3q]*
         ep^(-2) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*E0.E1*nl*Ioperator * ( 
         rat[s12 + s13 + s23,3*s23*p2q + 3*s23*p3q]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*E0.E1 * ( rat[ - s12 - 
         s13 - s23,2*s23*p2q + 2*s23*p3q] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*E0.E1*Ioperator * ( 
         rat[ - 4*s12 - 4*s13 - 4*s23,3*s23*p2q + 3*s23*p3q]*ep^(-2) + 
         rat[ - s12 - s13 - s23,6*s23*p2q + 6*s23*p3q]*Log[1/(s23 + s13
          + s12)*s23]*ep^(-1) + rat[3*s12 + 3*s13 + 3*s23,2*s23*p2q + 2
         *s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[3*s12 + 3
         *s13 + 3*s23,2*s23*p2q + 2*s23*p3q]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[3*s12 + 3*s13 + 3*s23,2*s23*p2q + 2*s23*p3q
         ]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[4*s12 + 4*s13 + 4
         *s23,3*s23*p2q + 3*s23*p3q]*Log[ - s23 - s13 - s12]*ep^(-1) + 
         rat[7*s12 + 7*s13 + 7*s23,2*s23*p2q + 2*s23*p3q]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*E0.E1*nl*Ioperator * ( 
         rat[ - s12 - s13 - s23,3*s23*p2q + 3*s23*p3q]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*E0.E1 * ( rat[s12 + s13
          + s23,2*s23*p2q + 2*s23*p3q] )

       + Chain[UBar2,G[p1],V3]*delta[c2,c3]*cOlTr[c0,c1]*E0.E1*
      Ioperator * ( rat[ - s23 - s13,s13*s23]*Log[1/(p3q + p2q + p1q)*
         p3q]*ep^(-1) + rat[ - s23 - s13,s13*s23]*Log[1/(s23 + s13 + 
         s12)*s12]*ep^(-1) + rat[1,s13]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[1,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[1,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[1,s23]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*E0.E1*Ioperator * ( 
         rat[ - 8*s23 - 8*s13,3*s13*s23]*ep^(-2) + rat[ - s23 - s13,3*
         s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3*s23 + 3*
         s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[3*s23
          + 3*s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3
         *s23 + 3*s13,s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[7*s23 + 7*s13,s13*s23]*ep^(-1) + rat[8*s23 + 8*s13,3*s13*
         s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*E0.E1*nl*Ioperator
       * ( rat[ - 2*s23 - 2*s13,3*s13*s23]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*E0.E1 * ( rat[s13 + 
         s23,s13*s23] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*E0.E1*Ioperator * ( 
         rat[-8,3*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-7,s23]*
         ep^(-1) + rat[-3,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[-3,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[-3,s23]
         *Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,3*s23]*Log[1/(
         s23 + s13 + s12)*s23]*ep^(-1) + rat[8,3*s23]*ep^(-2) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*E0.E1*nl*Ioperator
       * ( rat[2,3*s23]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*E0.E1 * ( rat[-1,s23]
          )

       + Chain[UBar2,G[p1,E1,E0],V3]*delta[c2,c3]*cOlTr[c0,c1]*
      Ioperator * ( rat[ - s13 - s12,2*s12*s13]*Log[1/(p3q + p2q + p1q)
         *p1q]*ep^(-1) + rat[ - s13 - s12,2*s12*s13]*Log[1/(s23 + s13
          + s12)*s23]*ep^(-1) + rat[1,2*s13]*Log[1/(p3q + p2q + p1q)*
         p3q]*ep^(-1) + rat[1,2*s13]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[1,2*s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[1,2*s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[p1,E1,E0],V3]*cOlT[c2,c3,c0,c1]*Ioperator * ( 
         rat[-7,2*s13]*ep^(-1) + rat[-4,3*s13]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[-3,2*s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[-3,2*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[-3
         ,2*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[1,6*s13]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[4,3*s13]*ep^(-2) )

       + Chain[UBar2,G[p1,E1,E0],V3]*cOlT[c2,c3,c0,c1]*nl*Ioperator
       * ( rat[1,3*s13]*ep^(-1) )

       + Chain[UBar2,G[p1,E1,E0],V3]*cOlT[c2,c3,c0,c1] * ( rat[-1,2*s13
         ] )

       + Chain[UBar2,G[p1,E1,E0],V3]*cOlT[c2,c3,c1,c0]*Ioperator * ( 
         rat[-7,2*s12]*ep^(-1) + rat[-4,3*s12]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[-3,2*s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[-3,2*s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[-3
         ,2*s12]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,6*s12]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[4,3*s12]*ep^(-2) )

       + Chain[UBar2,G[p1,E1,E0],V3]*cOlT[c2,c3,c1,c0]*nl*Ioperator
       * ( rat[1,3*s12]*ep^(-1) )

       + Chain[UBar2,G[p1,E1,E0],V3]*cOlT[c2,c3,c1,c0] * ( rat[-1,2*s12
         ] )

       + Chain[UBar2,G[E0],V3]*delta[c2,c3]*cOlTr[c0,c1]*p2.E1*
      Ioperator * ( rat[ - s23 - s12,s12*s23]*Log[1/(p3q + p2q + p1q)*
         p2q]*ep^(-1) + rat[ - s12 - s23,s12*s23]*Log[1/(s23 + s13 + 
         s12)*s13]*ep^(-1) + rat[1,s12]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[1,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[1,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[1,s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*delta[c2,c3]*cOlTr[c0,c1]*p3.E1*
      Ioperator * ( rat[s23 + s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]
         *ep^(-1) + rat[s23 + s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]
         *ep^(-1) + rat[-1,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-1,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-1,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-1,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c0,c1]*p2.E1*Ioperator * ( 
         rat[-8,3*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-7,s23]*
         ep^(-1) + rat[-3,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-3,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[-3,s23]
         *Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[1,3*s23]*Log[1/(
         s23 + s13 + s12)*s23]*ep^(-1) + rat[8,3*s23]*ep^(-2) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c0,c1]*p2.E1*nl*Ioperator
       * ( rat[2,3*s23]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c0,c1]*p2.E1 * ( rat[-1,s23]
          )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c0,c1]*p3.E1*Ioperator * ( 
         rat[ - 8*s23 - 8*s13,3*s13*s23]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[ - 3*s23 - 3*s13,s13*s23]*Log[1/(p3q + p2q + p1q
         )*p2q]*ep^(-1) + rat[ - 3*s23 - 3*s13,s13*s23]*Log[1/(p3q + 
         p2q + p1q)*p1q]*ep^(-1) + rat[ - 3*s23 - 3*s13,s13*s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[s23 + s13,3*s13*s23]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8*s23 + 8*s13,3*s13
         *s23]*ep^(-2) + rat[ - 7*s13 - 7*s23,s13*s23]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c0,c1]*p3.E1*nl*Ioperator
       * ( rat[2*s23 + 2*s13,3*s13*s23]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c0,c1]*p3.E1 * ( rat[ - s23
          - s13,s13*s23] )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c1,c0]*p2.E1*Ioperator * ( 
         rat[ - 8*s23 - 8*s12,3*s12*s23]*ep^(-2) + rat[ - s23 - s12,3*
         s12*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3*s23 + 3*
         s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[3*s23
          + 3*s12,s12*s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3
         *s23 + 3*s12,s12*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[7*s23 + 7*s12,s12*s23]*ep^(-1) + rat[8*s23 + 8*s12,3*s12*
         s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c1,c0]*p2.E1*nl*Ioperator
       * ( rat[ - 2*s23 - 2*s12,3*s12*s23]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c1,c0]*p2.E1 * ( rat[s12 + 
         s23,s12*s23] )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c1,c0]*p3.E1*Ioperator * ( 
         rat[-8,3*s23]*ep^(-2) + rat[-1,3*s23]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[3,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[3,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3,s23
         ]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[7,s23]*ep^(-1) + 
         rat[8,3*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c1,c0]*p3.E1*nl*Ioperator
       * ( rat[-2,3*s23]*ep^(-1) )

       + Chain[UBar2,G[E0],V3]*cOlT[c2,c3,c1,c0]*p3.E1 * ( rat[1,s23] )

       + Chain[UBar2,G[E1],V3]*delta[c2,c3]*cOlTr[c0,c1]*p1.E0*
      Ioperator * ( rat[s23 + s13,s13*s23]*Log[1/(p3q + p2q + p1q)*p3q]
         *ep^(-1) + rat[s23 + s13,s13*s23]*Log[1/(s23 + s13 + s12)*s12]
         *ep^(-1) + rat[-1,s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-1,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-1,s23]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-1,s23]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[E1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*Ioperator * ( 
         rat[ - 8*s23 - 8*s13,3*s13*s23]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[ - 3*s23 - 3*s13,s13*s23]*Log[1/(p3q + p2q + p1q
         )*p2q]*ep^(-1) + rat[ - 3*s23 - 3*s13,s13*s23]*Log[1/(p3q + 
         p2q + p1q)*p1q]*ep^(-1) + rat[ - 3*s23 - 3*s13,s13*s23]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[s23 + s13,3*s13*s23]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8*s23 + 8*s13,3*s13
         *s23]*ep^(-2) + rat[ - 7*s13 - 7*s23,s13*s23]*ep^(-1) )

       + Chain[UBar2,G[E1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*nl*Ioperator
       * ( rat[2*s23 + 2*s13,3*s13*s23]*ep^(-1) )

       + Chain[UBar2,G[E1],V3]*cOlT[c2,c3,c0,c1]*p1.E0 * ( rat[ - s23
          - s13,s13*s23] )

       + Chain[UBar2,G[E1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*Ioperator * ( 
         rat[-8,3*s23]*ep^(-2) + rat[-1,3*s23]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[3,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[3,s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3,s23
         ]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[7,s23]*ep^(-1) + 
         rat[8,3*s23]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[E1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*nl*Ioperator
       * ( rat[-2,3*s23]*ep^(-1) )

       + Chain[UBar2,G[E1],V3]*cOlT[c2,c3,c1,c0]*p1.E0 * ( rat[1,s23] )
);


==> anc/gqqbar0l4D.m <==
gqqbar0l4D = (
       + Chain[UBar2,G[q],V3]*delta[c2,c3]*cOlTr[c0,c1]*p1.E0*p2.E1*
      Ioperator * ( rat[s23^2*p1q - s13*s23*p2q - s12*s23*p3q + 2*s12*
         s23*p1q - s12*s13*p3q + s12*s13*p1q - s12^2*p3q + s12^2*p1q,
         s12*s23^2*p1q^2 - 2*s12*s13*s23*p1q*p2q + s12*s13^2*p2q^2 - 2*
         s12^2*s23*p1q*p3q - 2*s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p1q]*ep^(-1) + rat[s23^2*p1q - s13*s23*p2q - 
         s12*s23*p3q + 2*s12*s23*p1q - s12*s13*p3q + s12*s13*p1q - 
         s12^2*p3q + s12^2*p1q,s12*s23^2*p1q^2 - 2*s12*s13*s23*p1q*p2q
          + s12*s13^2*p2q^2 - 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p2q*p3q
          + s12^3*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[ - 
         s23^2*p1q*p3q - s23^2*p1q^2 - s13*s23*p2q*p3q - 2*s13*s23*p1q*
         p3q - s13*s23*p1q^2 + s13^2*p2q^2 + s13^2*p1q*p2q - s12*s23*
         p2q*p3q - s12*s23*p1q^2 - s12*s13*p2q*p3q + s12*s13*p2q^2 + 
         s12*s13*p1q*p3q + s12*s13*p1q*p2q - s12^2*p2q*p3q + s12^2*p1q*
         p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*
         p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*
         p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*
         p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - s23^2*p1q*p3q - s23^2*p1q^2 - s13*s23*p2q*p3q
          - 2*s13*s23*p1q*p3q - s13*s23*p1q^2 + s13^2*p2q^2 + s13^2*p1q
         *p2q - s12*s23*p2q*p3q - s12*s23*p1q^2 - s12*s13*p2q*p3q + s12
         *s13*p2q^2 + s12*s13*p1q*p3q + s12*s13*p1q*p2q - s12^2*p2q*p3q
          + s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*
         s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*
         p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*
         p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[ - s23^3*p1q*p3q - s23^3*p1q*p2q + 
         s13*s23^2*p2q*p3q + s13*s23^2*p2q^2 + s12*s23^2*p3q^2 + s12*
         s23^2*p2q*p3q - s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q*p2q + s12*
         s23^2*p1q^2 + s12*s13*s23*p3q^2 + 2*s12*s13*s23*p2q*p3q + s12*
         s13*s23*p1q*p3q - s12*s13*s23*p1q*p2q + s12*s13*s23*p1q^2 - 
         s12*s13^2*p2q^2 - s12*s13^2*p1q*p2q + s12^2*s23*p3q^2 + 2*
         s12^2*s23*p2q*p3q - s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q + 
         s12^2*s23*p1q^2 + s12^2*s13*p2q*p3q - s12^2*s13*p2q^2 - s12^2*
         s13*p1q*p3q - s12^2*s13*p1q*p2q + s12^3*p2q*p3q - s12^3*p1q*
         p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*
         s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*
         s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - s23^3*p1q*p3q - 
         s23^3*p1q*p2q + s13*s23^2*p2q*p3q + s13*s23^2*p2q^2 + s12*
         s23^2*p3q^2 + s12*s23^2*p2q*p3q - s12*s23^2*p1q*p3q - 2*s12*
         s23^2*p1q*p2q + s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 + 2*s12*
         s13*s23*p2q*p3q + s12*s13*s23*p1q*p3q - s12*s13*s23*p1q*p2q + 
         s12*s13*s23*p1q^2 - s12*s13^2*p2q^2 - s12*s13^2*p1q*p2q + 
         s12^2*s23*p3q^2 + 2*s12^2*s23*p2q*p3q - s12^2*s23*p1q*p3q - 
         s12^2*s23*p1q*p2q + s12^2*s23*p1q^2 + s12^2*s13*p2q*p3q - 
         s12^2*s13*p2q^2 - s12^2*s13*p1q*p3q - s12^2*s13*p1q*p2q + 
         s12^3*p2q*p3q - s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*
         p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*
         s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*
         s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*
         p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) )

       + Chain[UBar2,G[q],V3]*delta[c2,c3]*cOlTr[c0,c1]*p1.E0*p3.E1*
      Ioperator * ( rat[s23^2*p1q*p2q + s13*s23*p2q*p3q + s13*s23*p1q*
         p2q - s13^2*p2q^2 + s12*s23*p2q*p3q + 3*s12*s23*p1q*p2q + s12*
         s13*p2q*p3q - s12*s13*p2q^2 + 2*s12*s13*p1q*p2q + s12^2*p2q*
         p3q + 2*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*
         s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*
         p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*
         p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[s23^2*p1q*p2q + s13*s23*p2q*
         p3q + s13*s23*p1q*p2q - s13^2*p2q^2 + s12*s23*p2q*p3q + 3*s12*
         s23*p1q*p2q + s12*s13*p2q*p3q - s12*s13*p2q^2 + 2*s12*s13*p1q*
         p2q + s12^2*p2q*p3q + 2*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*
         p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + 
         s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2
          - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*
         s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[s23^3*p1q*p3q + 
         s23^3*p1q*p2q - s13*s23^2*p2q*p3q - s13*s23^2*p2q^2 + s13*
         s23^2*p1q*p3q - s13^2*s23*p2q*p3q - s13^2*s23*p1q*p2q + s13^3*
         p2q^2 - s12*s23^2*p3q^2 - s12*s23^2*p2q*p3q + s12*s23^2*p1q*
         p3q + s12*s23^2*p1q*p2q - s12*s13*s23*p3q^2 - 2*s12*s13*s23*
         p2q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*p2q*p3q + s12*
         s13^2*p2q^2 - 2*s12*s13^2*p1q*p2q - s12^2*s23*p3q^2 - s12^2*
         s23*p2q*p3q - s12^2*s13*p2q*p3q - 2*s12^2*s13*p1q*p2q,s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*
         p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*
         p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s23^3*p1q*p3q + s23^3*p1q*
         p2q - s13*s23^2*p2q*p3q - s13*s23^2*p2q^2 + s13*s23^2*p1q*p3q
          - s13^2*s23*p2q*p3q - s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*
         s23^2*p3q^2 - s12*s23^2*p2q*p3q + s12*s23^2*p1q*p3q + s12*
         s23^2*p1q*p2q - s12*s13*s23*p3q^2 - 2*s12*s13*s23*p2q*p3q - 3*
         s12*s13*s23*p1q*p2q - s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 - 2*
         s12*s13^2*p1q*p2q - s12^2*s23*p3q^2 - s12^2*s23*p2q*p3q - 
         s12^2*s13*p2q*p3q - 2*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q + 
         s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q + s12^2*s13*
         s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s12]*ep^(-1) + rat[s12^2*p3q + s12*s13*p3q - s12*s23*p1q + s12
         *s23*p3q - s13*s23*p1q + s13*s23*p2q - s23^2*p1q,s12^2*s13*
         p3q^2 - 2*s12*s13^2*p2q*p3q - 2*s12*s13*s23*p1q*p3q + s13^3*
         p2q^2 - 2*s13^2*s23*p1q*p2q + s13*s23^2*p1q^2]*Log[1/(p3q + 
         p2q + p1q)*p1q]*ep^(-1) + rat[s12^2*p3q + s12*s13*p3q - s12*
         s23*p1q + s12*s23*p3q - s13*s23*p1q + s13*s23*p2q - s23^2*p1q,
         s12^2*s13*p3q^2 - 2*s12*s13^2*p2q*p3q - 2*s12*s13*s23*p1q*p3q
          + s13^3*p2q^2 - 2*s13^2*s23*p1q*p2q + s13*s23^2*p1q^2]*Log[
         1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*delta[c2,c3]*cOlTr[c0,c1]*p2.E0*p2.E1*
      Ioperator * ( rat[ - s23^2*p1q^2 + s13*s23*p1q*p3q - s13*s23*
         p1q^2 + s13^2*p2q*p3q + s13^2*p2q^2 + 2*s13^2*p1q*p3q + s13^2*
         p1q*p2q + s12*s23*p1q*p3q - s12*s23*p1q^2 - s12*s13*p3q^2 + 
         s12*s13*p2q^2 + 3*s12*s13*p1q*p3q + s12*s13*p1q*p2q - s12^2*
         p3q^2 - s12^2*p2q*p3q + s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*
         p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + 
         s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2
          - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*
         s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - s23^2*p1q^2 + 
         s13*s23*p1q*p3q - s13*s23*p1q^2 + s13^2*p2q*p3q + s13^2*p2q^2
          + 2*s13^2*p1q*p3q + s13^2*p1q*p2q + s12*s23*p1q*p3q - s12*s23
         *p1q^2 - s12*s13*p3q^2 + s12*s13*p2q^2 + 3*s12*s13*p1q*p3q + 
         s12*s13*p1q*p2q - s12^2*p3q^2 - s12^2*p2q*p3q + s12^2*p1q*p3q,
         s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 
         2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3
          - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13
         *s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + 
         s12^2*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[ - s13*s23*p1q + s13^2*p2q + s12*s23*p1q - s12*s13*p3q + 
         s12*s13*p2q + s12*s13*p1q - s12^2*p3q + s12^2*p1q,s12*s23^2*
         p1q^2 - 2*s12*s13*s23*p1q*p2q + s12*s13^2*p2q^2 - 2*s12^2*s23*
         p1q*p3q - 2*s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(p3q + p2q
          + p1q)*p1q]*ep^(-1) + rat[ - s13*s23*p1q + s13^2*p2q + s12*
         s23*p1q - s12*s13*p3q + s12*s13*p2q + s12*s13*p1q - s12^2*p3q
          + s12^2*p1q,s12*s23^2*p1q^2 - 2*s12*s13*s23*p1q*p2q + s12*
         s13^2*p2q^2 - 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p2q*p3q + 
         s12^3*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[s13*
         s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*
         s23*p2q^2 - s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q + s12*s23^2*
         p1q^2 + s12*s13*s23*p3q^2 - s12*s13*s23*p2q^2 - 2*s12*s13*s23*
         p1q*p3q - s12*s13*s23*p1q*p2q + s12*s13*s23*p1q^2 - s12*s13^2*
         p2q*p3q - s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p3q - s12*s13^2*
         p1q*p2q + s12^2*s23*p3q^2 + s12^2*s23*p2q*p3q - 2*s12^2*s23*
         p1q*p3q - s12^2*s23*p1q*p2q + s12^2*s23*p1q^2 + s12^2*s13*
         p3q^2 - s12^2*s13*p2q^2 - 3*s12^2*s13*p1q*p3q - s12^2*s13*p1q*
         p2q + s12^3*p3q^2 + s12^3*p2q*p3q - s12^3*p1q*p3q,s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q
          - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*
         s13^2*s23*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*
         p2q*p3q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*
         p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q
          + p1q)*p2q]*ep^(-1) + rat[s13*s23^2*p1q*p3q + s13*s23^2*p1q*
         p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 - s12*s23^2*p1q*p3q
          - s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 - 
         s12*s13*s23*p2q^2 - 2*s12*s13*s23*p1q*p3q - s12*s13*s23*p1q*
         p2q + s12*s13*s23*p1q^2 - s12*s13^2*p2q*p3q - s12*s13^2*p2q^2
          - 2*s12*s13^2*p1q*p3q - s12*s13^2*p1q*p2q + s12^2*s23*p3q^2
          + s12^2*s23*p2q*p3q - 2*s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q
          + s12^2*s23*p1q^2 + s12^2*s13*p3q^2 - s12^2*s13*p2q^2 - 3*
         s12^2*s13*p1q*p3q - s12^2*s13*p1q*p2q + s12^3*p3q^2 + s12^3*
         p2q*p3q - s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*
         p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2
          + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23*
         p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + 
         s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*delta[c2,c3]*cOlTr[c0,c1]*p2.E0*p3.E1*
      Ioperator * ( rat[ - s23^2*p1q^2 + s13*s23*p1q*p2q - s13*s23*
         p1q^2 - s13^2*p2q*p3q - s13^2*p2q^2 + s13^2*p1q*p2q + s12*s23*
         p1q*p2q - s12*s23*p1q^2 + s12*s13*p3q^2 - s12*s13*p2q^2 + s12*
         s13*p1q*p3q + 3*s12*s13*p1q*p2q + s12^2*p3q^2 + s12^2*p2q*p3q
          + s12^2*p1q*p3q + 2*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*
         p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + 
         s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2
          - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*
         s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - s23^2*p1q^2 + 
         s13*s23*p1q*p2q - s13*s23*p1q^2 - s13^2*p2q*p3q - s13^2*p2q^2
          + s13^2*p1q*p2q + s12*s23*p1q*p2q - s12*s23*p1q^2 + s12*s13*
         p3q^2 - s12*s13*p2q^2 + s12*s13*p1q*p3q + 3*s12*s13*p1q*p2q + 
         s12^2*p3q^2 + s12^2*p2q*p3q + s12^2*p1q*p3q + 2*s12^2*p1q*p2q,
         s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 
         2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3
          - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13
         *s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + 
         s12^2*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[ - s13*s23^2*p1q*p3q - s13*s23^2*p1q*p2q + s13*s23^2*p1q^2
          + s13^2*s23*p2q*p3q + s13^2*s23*p2q^2 - s13^2*s23*p1q*p3q - 2
         *s13^2*s23*p1q*p2q + s13^2*s23*p1q^2 + s13^3*p2q*p3q + s13^3*
         p2q^2 - s13^3*p1q*p2q + s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q
          - s12*s13*s23*p3q^2 + s12*s13*s23*p2q^2 - s12*s13*s23*p1q*p3q
          - 2*s12*s13*s23*p1q*p2q + s12*s13*s23*p1q^2 - s12*s13^2*p3q^2
          + s12*s13^2*p2q^2 - s12*s13^2*p1q*p3q - 3*s12*s13^2*p1q*p2q
          - s12^2*s23*p3q^2 - s12^2*s23*p2q*p3q - s12^2*s13*p3q^2 - 
         s12^2*s13*p2q*p3q - s12^2*s13*p1q*p3q - 2*s12^2*s13*p1q*p2q,
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*
         p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - s13*s23^2*p1q*
         p3q - s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q
          + s13^2*s23*p2q^2 - s13^2*s23*p1q*p3q - 2*s13^2*s23*p1q*p2q
          + s13^2*s23*p1q^2 + s13^3*p2q*p3q + s13^3*p2q^2 - s13^3*p1q*
         p2q + s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q - s12*s13*s23*
         p3q^2 + s12*s13*s23*p2q^2 - s12*s13*s23*p1q*p3q - 2*s12*s13*
         s23*p1q*p2q + s12*s13*s23*p1q^2 - s12*s13^2*p3q^2 + s12*s13^2*
         p2q^2 - s12*s13^2*p1q*p3q - 3*s12*s13^2*p1q*p2q - s12^2*s23*
         p3q^2 - s12^2*s23*p2q*p3q - s12^2*s13*p3q^2 - s12^2*s13*p2q*
         p3q - s12^2*s13*p1q*p3q - 2*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*
         s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3
          - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q - 2
         *s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q + s12^2*
         s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*Log[1/(s23 + s13 + 
         s12)*s12]*ep^(-1) + rat[s12^2*p3q + s12*s13*p1q - s12*s13*p2q
          + s12*s13*p3q - s12*s23*p1q + s13^2*p1q - s13^2*p2q + s13*s23
         *p1q,s12^2*s13*p3q^2 - 2*s12*s13^2*p2q*p3q - 2*s12*s13*s23*p1q
         *p3q + s13^3*p2q^2 - 2*s13^2*s23*p1q*p2q + s13*s23^2*p1q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[s12^2*p3q + s12*s13
         *p1q - s12*s13*p2q + s12*s13*p3q - s12*s23*p1q + s13^2*p1q - 
         s13^2*p2q + s13*s23*p1q,s12^2*s13*p3q^2 - 2*s12*s13^2*p2q*p3q
          - 2*s12*s13*s23*p1q*p3q + s13^3*p2q^2 - 2*s13^2*s23*p1q*p2q
          + s13*s23^2*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p2.E1*Ioperator
       * ( rat[ - 8*s23^2*p1q*p3q - 8*s23^2*p1q^2 - 8*s13*s23*p2q*p3q
          - 16*s13*s23*p1q*p3q - 8*s13*s23*p1q^2 + 8*s13^2*p2q^2 + 8*
         s13^2*p1q*p2q - 8*s12*s23*p2q*p3q - 8*s12*s23*p1q^2 - 8*s12*
         s13*p2q*p3q + 8*s12*s13*p2q^2 + 8*s12*s13*p1q*p3q + 8*s12*s13*
         p1q*p2q - 8*s12^2*p2q*p3q + 8*s12^2*p1q*p3q,3*s23^3*p1q^2*p3q
          + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*
         p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*
         s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*
         p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*
         s23*p2q*p3q^2]*ep^(-2) + rat[ - s23^2*p1q*p3q - s23^2*p1q^2 - 
         s13*s23*p2q*p3q - 2*s13*s23*p1q*p3q - s13*s23*p1q^2 + s13^2*
         p2q^2 + s13^2*p1q*p2q - s12*s23*p2q*p3q - s12*s23*p1q^2 - s12*
         s13*p2q*p3q + s12*s13*p2q^2 + s12*s13*p1q*p3q + s12*s13*p1q*
         p2q - s12^2*p2q*p3q + s12^2*p1q*p3q,3*s23^3*p1q^2*p3q + 3*
         s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*
         p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*
         s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*
         p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*
         s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3*
         s23^2*p1q*p3q + 3*s23^2*p1q^2 + 3*s13*s23*p2q*p3q + 6*s13*s23*
         p1q*p3q + 3*s13*s23*p1q^2 - 3*s13^2*p2q^2 - 3*s13^2*p1q*p2q + 
         3*s12*s23*p2q*p3q + 3*s12*s23*p1q^2 + 3*s12*s13*p2q*p3q - 3*
         s12*s13*p2q^2 - 3*s12*s13*p1q*p3q - 3*s12*s13*p1q*p2q + 3*
         s12^2*p2q*p3q - 3*s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*
         p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*
         s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*
         s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*
         s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p2q]*ep^(-1) + rat[3*s23^2*p1q*p3q + 3*s23^2*
         p1q^2 + 3*s13*s23*p2q*p3q + 6*s13*s23*p1q*p3q + 3*s13*s23*
         p1q^2 - 3*s13^2*p2q^2 - 3*s13^2*p1q*p2q + 3*s12*s23*p2q*p3q + 
         3*s12*s23*p1q^2 + 3*s12*s13*p2q*p3q - 3*s12*s13*p2q^2 - 3*s12*
         s13*p1q*p3q - 3*s12*s13*p1q*p2q + 3*s12^2*p2q*p3q - 3*s12^2*
         p1q*p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*
         p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*
         s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 
         2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*
         p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[3*s23^2*p1q*p3q + 3*s23^2*p1q^2 + 3*s13*s23*p2q*
         p3q + 6*s13*s23*p1q*p3q + 3*s13*s23*p1q^2 - 3*s13^2*p2q^2 - 3*
         s13^2*p1q*p2q + 3*s12*s23*p2q*p3q + 3*s12*s23*p1q^2 + 3*s12*
         s13*p2q*p3q - 3*s12*s13*p2q^2 - 3*s12*s13*p1q*p3q - 3*s12*s13*
         p1q*p2q + 3*s12^2*p2q*p3q - 3*s12^2*p1q*p3q,s23^3*p1q^2*p3q + 
         s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*
         p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*
         p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2
          - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*
         p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[7*s23^2*p1q*
         p3q + 7*s23^2*p1q^2 + 7*s13*s23*p2q*p3q + 14*s13*s23*p1q*p3q
          + 7*s13*s23*p1q^2 - 7*s13^2*p2q^2 - 7*s13^2*p1q*p2q + 7*s12*
         s23*p2q*p3q + 7*s12*s23*p1q^2 + 7*s12*s13*p2q*p3q - 7*s12*s13*
         p2q^2 - 7*s12*s13*p1q*p3q - 7*s12*s13*p1q*p2q + 7*s12^2*p2q*
         p3q - 7*s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*
         s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*
         p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*
         p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*ep^(-1) + 
         rat[8*s23^2*p1q*p3q + 8*s23^2*p1q^2 + 8*s13*s23*p2q*p3q + 16*
         s13*s23*p1q*p3q + 8*s13*s23*p1q^2 - 8*s13^2*p2q^2 - 8*s13^2*
         p1q*p2q + 8*s12*s23*p2q*p3q + 8*s12*s23*p1q^2 + 8*s12*s13*p2q*
         p3q - 8*s12*s13*p2q^2 - 8*s12*s13*p1q*p3q - 8*s12*s13*p1q*p2q
          + 8*s12^2*p2q*p3q - 8*s12^2*p1q*p3q,3*s23^3*p1q^2*p3q + 3*
         s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*
         p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*
         s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*
         p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*
         s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p2.E1*nl*
      Ioperator * ( rat[ - 2*s23^2*p1q*p3q - 2*s23^2*p1q^2 - 2*s13*s23*
         p2q*p3q - 4*s13*s23*p1q*p3q - 2*s13*s23*p1q^2 + 2*s13^2*p2q^2
          + 2*s13^2*p1q*p2q - 2*s12*s23*p2q*p3q - 2*s12*s23*p1q^2 - 2*
         s12*s13*p2q*p3q + 2*s12*s13*p2q^2 + 2*s12*s13*p1q*p3q + 2*s12*
         s13*p1q*p2q - 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q,3*s23^3*p1q^2*
         p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*
         s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 
         6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*
         s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 
         3*s12^2*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p2.E1 * ( rat[
         s23^2*p1q*p3q + s23^2*p1q^2 + s13*s23*p2q*p3q + 2*s13*s23*p1q*
         p3q + s13*s23*p1q^2 - s13^2*p2q^2 - s13^2*p1q*p2q + s12*s23*
         p2q*p3q + s12*s23*p1q^2 + s12*s13*p2q*p3q - s12*s13*p2q^2 - 
         s12*s13*p1q*p3q - s12*s13*p1q*p2q + s12^2*p2q*p3q - s12^2*p1q*
         p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*
         p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*
         p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*
         p3q^3 + s12^2*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p3.E1*Ioperator
       * ( rat[ - 8*s23^3*p1q*p3q - 8*s23^3*p1q*p2q + 8*s13*s23^2*p2q*
         p3q + 8*s13*s23^2*p2q^2 - 8*s13*s23^2*p1q*p3q + 8*s13^2*s23*
         p2q*p3q + 8*s13^2*s23*p1q*p2q - 8*s13^3*p2q^2 + 8*s12*s23^2*
         p3q^2 + 8*s12*s23^2*p2q*p3q - 8*s12*s23^2*p1q*p3q - 8*s12*
         s23^2*p1q*p2q + 8*s12*s13*s23*p3q^2 + 16*s12*s13*s23*p2q*p3q
          + 24*s12*s13*s23*p1q*p2q + 8*s12*s13^2*p2q*p3q - 8*s12*s13^2*
         p2q^2 + 16*s12*s13^2*p1q*p2q + 8*s12^2*s23*p3q^2 + 8*s12^2*s23
         *p2q*p3q + 8*s12^2*s13*p2q*p3q + 16*s12^2*s13*p1q*p2q,3*s13*
         s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 6*s13^2*s23^2*p1q*
         p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*
         s13^3*s23*p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*
         p1q*p2q*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*
         p2q^2*p3q + 3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2]
         *Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 7*s23^3*p1q*p3q - 7*
         s23^3*p1q*p2q + 7*s13*s23^2*p2q*p3q + 7*s13*s23^2*p2q^2 - 7*
         s13*s23^2*p1q*p3q + 7*s13^2*s23*p2q*p3q + 7*s13^2*s23*p1q*p2q
          - 7*s13^3*p2q^2 + 7*s12*s23^2*p3q^2 + 7*s12*s23^2*p2q*p3q - 7
         *s12*s23^2*p1q*p3q - 7*s12*s23^2*p1q*p2q + 7*s12*s13*s23*p3q^2
          + 14*s12*s13*s23*p2q*p3q + 21*s12*s13*s23*p1q*p2q + 7*s12*
         s13^2*p2q*p3q - 7*s12*s13^2*p2q^2 + 14*s12*s13^2*p1q*p2q + 7*
         s12^2*s23*p3q^2 + 7*s12^2*s23*p2q*p3q + 7*s12^2*s13*p2q*p3q + 
         14*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q
          - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3
         *s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2
          - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2
         *s12*s13^2*s23*p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23
         *p2q*p3q^2]*ep^(-1) + rat[ - 3*s23^3*p1q*p3q - 3*s23^3*p1q*p2q
          + 3*s13*s23^2*p2q*p3q + 3*s13*s23^2*p2q^2 - 3*s13*s23^2*p1q*
         p3q + 3*s13^2*s23*p2q*p3q + 3*s13^2*s23*p1q*p2q - 3*s13^3*
         p2q^2 + 3*s12*s23^2*p3q^2 + 3*s12*s23^2*p2q*p3q - 3*s12*s23^2*
         p1q*p3q - 3*s12*s23^2*p1q*p2q + 3*s12*s13*s23*p3q^2 + 6*s12*
         s13*s23*p2q*p3q + 9*s12*s13*s23*p1q*p2q + 3*s12*s13^2*p2q*p3q
          - 3*s12*s13^2*p2q^2 + 6*s12*s13^2*p1q*p2q + 3*s12^2*s23*p3q^2
          + 3*s12^2*s23*p2q*p3q + 3*s12^2*s13*p2q*p3q + 6*s12^2*s13*p1q
         *p2q,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2
         *p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q
          + s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*
         s23*p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 3*s23^3*p1q*p3q
          - 3*s23^3*p1q*p2q + 3*s13*s23^2*p2q*p3q + 3*s13*s23^2*p2q^2
          - 3*s13*s23^2*p1q*p3q + 3*s13^2*s23*p2q*p3q + 3*s13^2*s23*p1q
         *p2q - 3*s13^3*p2q^2 + 3*s12*s23^2*p3q^2 + 3*s12*s23^2*p2q*p3q
          - 3*s12*s23^2*p1q*p3q - 3*s12*s23^2*p1q*p2q + 3*s12*s13*s23*
         p3q^2 + 6*s12*s13*s23*p2q*p3q + 9*s12*s13*s23*p1q*p2q + 3*s12*
         s13^2*p2q*p3q - 3*s12*s13^2*p2q^2 + 6*s12*s13^2*p1q*p2q + 3*
         s12^2*s23*p3q^2 + 3*s12^2*s23*p2q*p3q + 3*s12^2*s13*p2q*p3q + 
         6*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q
          - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3
         *s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2
          - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2
         *s12*s13^2*s23*p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23
         *p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[ - 3*
         s23^3*p1q*p3q - 3*s23^3*p1q*p2q + 3*s13*s23^2*p2q*p3q + 3*s13*
         s23^2*p2q^2 - 3*s13*s23^2*p1q*p3q + 3*s13^2*s23*p2q*p3q + 3*
         s13^2*s23*p1q*p2q - 3*s13^3*p2q^2 + 3*s12*s23^2*p3q^2 + 3*s12*
         s23^2*p2q*p3q - 3*s12*s23^2*p1q*p3q - 3*s12*s23^2*p1q*p2q + 3*
         s12*s13*s23*p3q^2 + 6*s12*s13*s23*p2q*p3q + 9*s12*s13*s23*p1q*
         p2q + 3*s12*s13^2*p2q*p3q - 3*s12*s13^2*p2q^2 + 6*s12*s13^2*
         p1q*p2q + 3*s12^2*s23*p3q^2 + 3*s12^2*s23*p2q*p3q + 3*s12^2*
         s13*p2q*p3q + 6*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q + s13*
         s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*
         p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s13*
         s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13^2*
         s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q + s12^2*s13*s23*
         p3q^3 + s12^2*s13*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[s23^3*p1q*p3q + s23^3*p1q*p2q - s13*s23^2*p2q*
         p3q - s13*s23^2*p2q^2 + s13*s23^2*p1q*p3q - s13^2*s23*p2q*p3q
          - s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*s23^2*p3q^2 - s12*
         s23^2*p2q*p3q + s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q - s12*
         s13*s23*p3q^2 - 2*s12*s13*s23*p2q*p3q - 3*s12*s13*s23*p1q*p2q
          - s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p2q
          - s12^2*s23*p3q^2 - s12^2*s23*p2q*p3q - s12^2*s13*p2q*p3q - 2
         *s12^2*s13*p1q*p2q,3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*
         p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*
         s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*s13*s23^2*p1q*
         p3q^2 - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13^2*s23*p2q*
         p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q + 3*s12^2*s13*s23*p3q^3 + 3*
         s12^2*s13*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[8*s23^3*p1q*p3q + 8*s23^3*p1q*p2q - 8*s13*s23^2*p2q*p3q
          - 8*s13*s23^2*p2q^2 + 8*s13*s23^2*p1q*p3q - 8*s13^2*s23*p2q*
         p3q - 8*s13^2*s23*p1q*p2q + 8*s13^3*p2q^2 - 8*s12*s23^2*p3q^2
          - 8*s12*s23^2*p2q*p3q + 8*s12*s23^2*p1q*p3q + 8*s12*s23^2*p1q
         *p2q - 8*s12*s13*s23*p3q^2 - 16*s12*s13*s23*p2q*p3q - 24*s12*
         s13*s23*p1q*p2q - 8*s12*s13^2*p2q*p3q + 8*s12*s13^2*p2q^2 - 16
         *s12*s13^2*p1q*p2q - 8*s12^2*s23*p3q^2 - 8*s12^2*s23*p2q*p3q
          - 8*s12^2*s13*p2q*p3q - 16*s12^2*s13*p1q*p2q,3*s13*s23^3*
         p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 6*s13^2*s23^2*p1q*p2q*p3q
          - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*
         s23*p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q*
         p2q*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*
         p3q + 3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2]*
         ep^(-2) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p3.E1*nl*
      Ioperator * ( rat[2*s23^3*p1q*p3q + 2*s23^3*p1q*p2q - 2*s13*s23^2
         *p2q*p3q - 2*s13*s23^2*p2q^2 + 2*s13*s23^2*p1q*p3q - 2*s13^2*
         s23*p2q*p3q - 2*s13^2*s23*p1q*p2q + 2*s13^3*p2q^2 - 2*s12*
         s23^2*p3q^2 - 2*s12*s23^2*p2q*p3q + 2*s12*s23^2*p1q*p3q + 2*
         s12*s23^2*p1q*p2q - 2*s12*s13*s23*p3q^2 - 4*s12*s13*s23*p2q*
         p3q - 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + 2*s12*
         s13^2*p2q^2 - 4*s12*s13^2*p1q*p2q - 2*s12^2*s23*p3q^2 - 2*
         s12^2*s23*p2q*p3q - 2*s12^2*s13*p2q*p3q - 4*s12^2*s13*p1q*p2q,
         3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 6*s13^2*s23^2*
         p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q
          + 3*s13^3*s23*p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*
         s23^2*p1q*p2q*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*
         s23*p2q^2*p3q + 3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*
         p3q^2]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p3.E1 * ( rat[ - 
         s23^3*p1q*p3q - s23^3*p1q*p2q + s13*s23^2*p2q*p3q + s13*s23^2*
         p2q^2 - s13*s23^2*p1q*p3q + s13^2*s23*p2q*p3q + s13^2*s23*p1q*
         p2q - s13^3*p2q^2 + s12*s23^2*p3q^2 + s12*s23^2*p2q*p3q - s12*
         s23^2*p1q*p3q - s12*s23^2*p1q*p2q + s12*s13*s23*p3q^2 + 2*s12*
         s13*s23*p2q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*p2q*p3q - 
         s12*s13^2*p2q^2 + 2*s12*s13^2*p1q*p2q + s12^2*s23*p3q^2 + 
         s12^2*s23*p2q*p3q + s12^2*s13*p2q*p3q + 2*s12^2*s13*p1q*p2q,
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*
         p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p2.E1*Ioperator
       * ( rat[ - 8*s23^2*p1q^2 + 8*s13*s23*p1q*p3q - 8*s13*s23*p1q^2
          + 8*s13^2*p2q*p3q + 8*s13^2*p2q^2 + 16*s13^2*p1q*p3q + 8*
         s13^2*p1q*p2q + 8*s12*s23*p1q*p3q - 8*s12*s23*p1q^2 - 8*s12*
         s13*p3q^2 + 8*s12*s13*p2q^2 + 24*s12*s13*p1q*p3q + 8*s12*s13*
         p1q*p2q - 8*s12^2*p3q^2 - 8*s12^2*p2q*p3q + 8*s12^2*p1q*p3q,3*
         s23^3*p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q
          - 6*s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23
         *p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*
         s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*
         p3q^3 + 3*s12^2*s23*p2q*p3q^2]*ep^(-2) + rat[ - s23^2*p1q^2 + 
         s13*s23*p1q*p3q - s13*s23*p1q^2 + s13^2*p2q*p3q + s13^2*p2q^2
          + 2*s13^2*p1q*p3q + s13^2*p1q*p2q + s12*s23*p1q*p3q - s12*s23
         *p1q^2 - s12*s13*p3q^2 + s12*s13*p2q^2 + 3*s12*s13*p1q*p3q + 
         s12*s13*p1q*p2q - s12^2*p3q^2 - s12^2*p2q*p3q + s12^2*p1q*p3q,
         3*s23^3*p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*
         p3q - 6*s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*
         s23*p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 
         6*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*
         s23*p3q^3 + 3*s12^2*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23
         ]*ep^(-1) + rat[3*s23^2*p1q^2 - 3*s13*s23*p1q*p3q + 3*s13*s23*
         p1q^2 - 3*s13^2*p2q*p3q - 3*s13^2*p2q^2 - 6*s13^2*p1q*p3q - 3*
         s13^2*p1q*p2q - 3*s12*s23*p1q*p3q + 3*s12*s23*p1q^2 + 3*s12*
         s13*p3q^2 - 3*s12*s13*p2q^2 - 9*s12*s13*p1q*p3q - 3*s12*s13*
         p1q*p2q + 3*s12^2*p3q^2 + 3*s12^2*p2q*p3q - 3*s12^2*p1q*p3q,
         s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 
         2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3
          - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13
         *s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + 
         s12^2*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[3*s23^2*p1q^2 - 3*s13*s23*p1q*p3q + 3*s13*s23*p1q^2 - 3*
         s13^2*p2q*p3q - 3*s13^2*p2q^2 - 6*s13^2*p1q*p3q - 3*s13^2*p1q*
         p2q - 3*s12*s23*p1q*p3q + 3*s12*s23*p1q^2 + 3*s12*s13*p3q^2 - 
         3*s12*s13*p2q^2 - 9*s12*s13*p1q*p3q - 3*s12*s13*p1q*p2q + 3*
         s12^2*p3q^2 + 3*s12^2*p2q*p3q - 3*s12^2*p1q*p3q,s23^3*p1q^2*
         p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*
         p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*
         s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*
         p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*
         p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3*s23^2*
         p1q^2 - 3*s13*s23*p1q*p3q + 3*s13*s23*p1q^2 - 3*s13^2*p2q*p3q
          - 3*s13^2*p2q^2 - 6*s13^2*p1q*p3q - 3*s13^2*p1q*p2q - 3*s12*
         s23*p1q*p3q + 3*s12*s23*p1q^2 + 3*s12*s13*p3q^2 - 3*s12*s13*
         p2q^2 - 9*s12*s13*p1q*p3q - 3*s12*s13*p1q*p2q + 3*s12^2*p3q^2
          + 3*s12^2*p2q*p3q - 3*s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*
         p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + 
         s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2
          - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*
         s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[7*s23^2*p1q^2 - 7*
         s13*s23*p1q*p3q + 7*s13*s23*p1q^2 - 7*s13^2*p2q*p3q - 7*s13^2*
         p2q^2 - 14*s13^2*p1q*p3q - 7*s13^2*p1q*p2q - 7*s12*s23*p1q*p3q
          + 7*s12*s23*p1q^2 + 7*s12*s13*p3q^2 - 7*s12*s13*p2q^2 - 21*
         s12*s13*p1q*p3q - 7*s12*s13*p1q*p2q + 7*s12^2*p3q^2 + 7*s12^2*
         p2q*p3q - 7*s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 
         2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*
         p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*
         p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*ep^(-1) + 
         rat[8*s23^2*p1q^2 - 8*s13*s23*p1q*p3q + 8*s13*s23*p1q^2 - 8*
         s13^2*p2q*p3q - 8*s13^2*p2q^2 - 16*s13^2*p1q*p3q - 8*s13^2*p1q
         *p2q - 8*s12*s23*p1q*p3q + 8*s12*s23*p1q^2 + 8*s12*s13*p3q^2
          - 8*s12*s13*p2q^2 - 24*s12*s13*p1q*p3q - 8*s12*s13*p1q*p2q + 
         8*s12^2*p3q^2 + 8*s12^2*p2q*p3q - 8*s12^2*p1q*p3q,3*s23^3*
         p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*
         s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*
         p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*
         s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*
         p3q^3 + 3*s12^2*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1)
          )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p2.E1*nl*
      Ioperator * ( rat[ - 2*s23^2*p1q^2 + 2*s13*s23*p1q*p3q - 2*s13*
         s23*p1q^2 + 2*s13^2*p2q*p3q + 2*s13^2*p2q^2 + 4*s13^2*p1q*p3q
          + 2*s13^2*p1q*p2q + 2*s12*s23*p1q*p3q - 2*s12*s23*p1q^2 - 2*
         s12*s13*p3q^2 + 2*s12*s13*p2q^2 + 6*s12*s13*p1q*p3q + 2*s12*
         s13*p1q*p2q - 2*s12^2*p3q^2 - 2*s12^2*p2q*p3q + 2*s12^2*p1q*
         p3q,3*s23^3*p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*
         p2q*p3q - 6*s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*
         s13^2*s23*p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*
         p3q - 6*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*
         s12^2*s23*p3q^3 + 3*s12^2*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p2.E1 * ( rat[
         s23^2*p1q^2 - s13*s23*p1q*p3q + s13*s23*p1q^2 - s13^2*p2q*p3q
          - s13^2*p2q^2 - 2*s13^2*p1q*p3q - s13^2*p1q*p2q - s12*s23*p1q
         *p3q + s12*s23*p1q^2 + s12*s13*p3q^2 - s12*s13*p2q^2 - 3*s12*
         s13*p1q*p3q - s12*s13*p1q*p2q + s12^2*p3q^2 + s12^2*p2q*p3q - 
         s12^2*p1q*p3q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*
         p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + 
         s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*
         p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + 
         s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p3.E1*Ioperator
       * ( rat[ - 8*s13*s23^2*p1q*p3q - 8*s13*s23^2*p1q*p2q + 8*s13*
         s23^2*p1q^2 + 8*s13^2*s23*p2q*p3q + 8*s13^2*s23*p2q^2 - 8*
         s13^2*s23*p1q*p3q - 16*s13^2*s23*p1q*p2q + 8*s13^2*s23*p1q^2
          + 8*s13^3*p2q*p3q + 8*s13^3*p2q^2 - 8*s13^3*p1q*p2q + 8*s12*
         s23^2*p1q*p3q + 8*s12*s23^2*p1q*p2q - 8*s12*s13*s23*p3q^2 + 8*
         s12*s13*s23*p2q^2 - 8*s12*s13*s23*p1q*p3q - 16*s12*s13*s23*p1q
         *p2q + 8*s12*s13*s23*p1q^2 - 8*s12*s13^2*p3q^2 + 8*s12*s13^2*
         p2q^2 - 8*s12*s13^2*p1q*p3q - 24*s12*s13^2*p1q*p2q - 8*s12^2*
         s23*p3q^2 - 8*s12^2*s23*p2q*p3q - 8*s12^2*s13*p3q^2 - 8*s12^2*
         s13*p2q*p3q - 8*s12^2*s13*p1q*p3q - 16*s12^2*s13*p1q*p2q,3*s13
         *s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 6*s13^2*s23^2*p1q*
         p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*
         s13^3*s23*p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*
         p1q*p2q*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*
         p2q^2*p3q + 3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2]
         *ep^(-2) + rat[ - s13*s23^2*p1q*p3q - s13*s23^2*p1q*p2q + s13*
         s23^2*p1q^2 + s13^2*s23*p2q*p3q + s13^2*s23*p2q^2 - s13^2*s23*
         p1q*p3q - 2*s13^2*s23*p1q*p2q + s13^2*s23*p1q^2 + s13^3*p2q*
         p3q + s13^3*p2q^2 - s13^3*p1q*p2q + s12*s23^2*p1q*p3q + s12*
         s23^2*p1q*p2q - s12*s13*s23*p3q^2 + s12*s13*s23*p2q^2 - s12*
         s13*s23*p1q*p3q - 2*s12*s13*s23*p1q*p2q + s12*s13*s23*p1q^2 - 
         s12*s13^2*p3q^2 + s12*s13^2*p2q^2 - s12*s13^2*p1q*p3q - 3*s12*
         s13^2*p1q*p2q - s12^2*s23*p3q^2 - s12^2*s23*p2q*p3q - s12^2*
         s13*p3q^2 - s12^2*s13*p2q*p3q - s12^2*s13*p1q*p3q - 2*s12^2*
         s13*p1q*p2q,3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 6*
         s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*
         s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2
          - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6
         *s12*s13^2*s23*p2q^2*p3q + 3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13
         *s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3*
         s13*s23^2*p1q*p3q + 3*s13*s23^2*p1q*p2q - 3*s13*s23^2*p1q^2 - 
         3*s13^2*s23*p2q*p3q - 3*s13^2*s23*p2q^2 + 3*s13^2*s23*p1q*p3q
          + 6*s13^2*s23*p1q*p2q - 3*s13^2*s23*p1q^2 - 3*s13^3*p2q*p3q
          - 3*s13^3*p2q^2 + 3*s13^3*p1q*p2q - 3*s12*s23^2*p1q*p3q - 3*
         s12*s23^2*p1q*p2q + 3*s12*s13*s23*p3q^2 - 3*s12*s13*s23*p2q^2
          + 3*s12*s13*s23*p1q*p3q + 6*s12*s13*s23*p1q*p2q - 3*s12*s13*
         s23*p1q^2 + 3*s12*s13^2*p3q^2 - 3*s12*s13^2*p2q^2 + 3*s12*
         s13^2*p1q*p3q + 9*s12*s13^2*p1q*p2q + 3*s12^2*s23*p3q^2 + 3*
         s12^2*s23*p2q*p3q + 3*s12^2*s13*p3q^2 + 3*s12^2*s13*p2q*p3q + 
         3*s12^2*s13*p1q*p3q + 6*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q
          + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q + s12^2*s13*
         s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*
         p2q]*ep^(-1) + rat[3*s13*s23^2*p1q*p3q + 3*s13*s23^2*p1q*p2q
          - 3*s13*s23^2*p1q^2 - 3*s13^2*s23*p2q*p3q - 3*s13^2*s23*p2q^2
          + 3*s13^2*s23*p1q*p3q + 6*s13^2*s23*p1q*p2q - 3*s13^2*s23*
         p1q^2 - 3*s13^3*p2q*p3q - 3*s13^3*p2q^2 + 3*s13^3*p1q*p2q - 3*
         s12*s23^2*p1q*p3q - 3*s12*s23^2*p1q*p2q + 3*s12*s13*s23*p3q^2
          - 3*s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 6*s12*s13*s23
         *p1q*p2q - 3*s12*s13*s23*p1q^2 + 3*s12*s13^2*p3q^2 - 3*s12*
         s13^2*p2q^2 + 3*s12*s13^2*p1q*p3q + 9*s12*s13^2*p1q*p2q + 3*
         s12^2*s23*p3q^2 + 3*s12^2*s23*p2q*p3q + 3*s12^2*s13*p3q^2 + 3*
         s12^2*s13*p2q*p3q + 3*s12^2*s13*p1q*p3q + 6*s12^2*s13*p1q*p2q,
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*
         p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3*s13*s23^2*p1q*p3q
          + 3*s13*s23^2*p1q*p2q - 3*s13*s23^2*p1q^2 - 3*s13^2*s23*p2q*
         p3q - 3*s13^2*s23*p2q^2 + 3*s13^2*s23*p1q*p3q + 6*s13^2*s23*
         p1q*p2q - 3*s13^2*s23*p1q^2 - 3*s13^3*p2q*p3q - 3*s13^3*p2q^2
          + 3*s13^3*p1q*p2q - 3*s12*s23^2*p1q*p3q - 3*s12*s23^2*p1q*p2q
          + 3*s12*s13*s23*p3q^2 - 3*s12*s13*s23*p2q^2 + 3*s12*s13*s23*
         p1q*p3q + 6*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*p1q^2 + 3*s12*
         s13^2*p3q^2 - 3*s12*s13^2*p2q^2 + 3*s12*s13^2*p1q*p3q + 9*s12*
         s13^2*p1q*p2q + 3*s12^2*s23*p3q^2 + 3*s12^2*s23*p2q*p3q + 3*
         s12^2*s13*p3q^2 + 3*s12^2*s13*p2q*p3q + 3*s12^2*s13*p1q*p3q + 
         6*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q
          - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3
         *s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2
          - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2
         *s12*s13^2*s23*p2q^2*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23
         *p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[7*s13*
         s23^2*p1q*p3q + 7*s13*s23^2*p1q*p2q - 7*s13*s23^2*p1q^2 - 7*
         s13^2*s23*p2q*p3q - 7*s13^2*s23*p2q^2 + 7*s13^2*s23*p1q*p3q + 
         14*s13^2*s23*p1q*p2q - 7*s13^2*s23*p1q^2 - 7*s13^3*p2q*p3q - 7
         *s13^3*p2q^2 + 7*s13^3*p1q*p2q - 7*s12*s23^2*p1q*p3q - 7*s12*
         s23^2*p1q*p2q + 7*s12*s13*s23*p3q^2 - 7*s12*s13*s23*p2q^2 + 7*
         s12*s13*s23*p1q*p3q + 14*s12*s13*s23*p1q*p2q - 7*s12*s13*s23*
         p1q^2 + 7*s12*s13^2*p3q^2 - 7*s12*s13^2*p2q^2 + 7*s12*s13^2*
         p1q*p3q + 21*s12*s13^2*p1q*p2q + 7*s12^2*s23*p3q^2 + 7*s12^2*
         s23*p2q*p3q + 7*s12^2*s13*p3q^2 + 7*s12^2*s13*p2q*p3q + 7*
         s12^2*s13*p1q*p3q + 14*s12^2*s13*p1q*p2q,s13*s23^3*p1q^2*p3q
          + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q + s12^2*s13*
         s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2]*ep^(-1) + rat[8*s13*s23^2
         *p1q*p3q + 8*s13*s23^2*p1q*p2q - 8*s13*s23^2*p1q^2 - 8*s13^2*
         s23*p2q*p3q - 8*s13^2*s23*p2q^2 + 8*s13^2*s23*p1q*p3q + 16*
         s13^2*s23*p1q*p2q - 8*s13^2*s23*p1q^2 - 8*s13^3*p2q*p3q - 8*
         s13^3*p2q^2 + 8*s13^3*p1q*p2q - 8*s12*s23^2*p1q*p3q - 8*s12*
         s23^2*p1q*p2q + 8*s12*s13*s23*p3q^2 - 8*s12*s13*s23*p2q^2 + 8*
         s12*s13*s23*p1q*p3q + 16*s12*s13*s23*p1q*p2q - 8*s12*s13*s23*
         p1q^2 + 8*s12*s13^2*p3q^2 - 8*s12*s13^2*p2q^2 + 8*s12*s13^2*
         p1q*p3q + 24*s12*s13^2*p1q*p2q + 8*s12^2*s23*p3q^2 + 8*s12^2*
         s23*p2q*p3q + 8*s12^2*s13*p3q^2 + 8*s12^2*s13*p2q*p3q + 8*
         s12^2*s13*p1q*p3q + 16*s12^2*s13*p1q*p2q,3*s13*s23^3*p1q^2*p3q
          + 3*s13*s23^3*p1q^2*p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2
         *s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3
          - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q*p2q*p3q - 6
         *s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q + 3*s12^2
         *s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2]*Log[ - s23 - s13
          - s12]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p3.E1*nl*
      Ioperator * ( rat[ - 2*s13*s23^2*p1q*p3q - 2*s13*s23^2*p1q*p2q + 
         2*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q*p3q + 2*s13^2*s23*p2q^2 - 
         2*s13^2*s23*p1q*p3q - 4*s13^2*s23*p1q*p2q + 2*s13^2*s23*p1q^2
          + 2*s13^3*p2q*p3q + 2*s13^3*p2q^2 - 2*s13^3*p1q*p2q + 2*s12*
         s23^2*p1q*p3q + 2*s12*s23^2*p1q*p2q - 2*s12*s13*s23*p3q^2 + 2*
         s12*s13*s23*p2q^2 - 2*s12*s13*s23*p1q*p3q - 4*s12*s13*s23*p1q*
         p2q + 2*s12*s13*s23*p1q^2 - 2*s12*s13^2*p3q^2 + 2*s12*s13^2*
         p2q^2 - 2*s12*s13^2*p1q*p3q - 6*s12*s13^2*p1q*p2q - 2*s12^2*
         s23*p3q^2 - 2*s12^2*s23*p2q*p3q - 2*s12^2*s13*p3q^2 - 2*s12^2*
         s13*p2q*p3q - 2*s12^2*s13*p1q*p3q - 4*s12^2*s13*p1q*p2q,3*s13*
         s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 6*s13^2*s23^2*p1q*
         p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*
         s13^3*s23*p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*
         p1q*p2q*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*
         p2q^2*p3q + 3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2]
         *ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p3.E1 * ( rat[s13
         *s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 - s13^2*
         s23*p2q*p3q - s13^2*s23*p2q^2 + s13^2*s23*p1q*p3q + 2*s13^2*
         s23*p1q*p2q - s13^2*s23*p1q^2 - s13^3*p2q*p3q - s13^3*p2q^2 + 
         s13^3*p1q*p2q - s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q + s12*
         s13*s23*p3q^2 - s12*s13*s23*p2q^2 + s12*s13*s23*p1q*p3q + 2*
         s12*s13*s23*p1q*p2q - s12*s13*s23*p1q^2 + s12*s13^2*p3q^2 - 
         s12*s13^2*p2q^2 + s12*s13^2*p1q*p3q + 3*s12*s13^2*p1q*p2q + 
         s12^2*s23*p3q^2 + s12^2*s23*p2q*p3q + s12^2*s13*p3q^2 + s12^2*
         s13*p2q*p3q + s12^2*s13*p1q*p3q + 2*s12^2*s13*p1q*p2q,s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*
         p2q*p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*
         p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p2.E1*Ioperator
       * ( rat[ - 8*s23^3*p1q*p3q - 8*s23^3*p1q*p2q + 8*s13*s23^2*p2q*
         p3q + 8*s13*s23^2*p2q^2 + 8*s12*s23^2*p3q^2 + 8*s12*s23^2*p2q*
         p3q - 8*s12*s23^2*p1q*p3q - 16*s12*s23^2*p1q*p2q + 8*s12*s23^2
         *p1q^2 + 8*s12*s13*s23*p3q^2 + 16*s12*s13*s23*p2q*p3q + 8*s12*
         s13*s23*p1q*p3q - 8*s12*s13*s23*p1q*p2q + 8*s12*s13*s23*p1q^2
          - 8*s12*s13^2*p2q^2 - 8*s12*s13^2*p1q*p2q + 8*s12^2*s23*p3q^2
          + 16*s12^2*s23*p2q*p3q - 8*s12^2*s23*p1q*p3q - 8*s12^2*s23*
         p1q*p2q + 8*s12^2*s23*p1q^2 + 8*s12^2*s13*p2q*p3q - 8*s12^2*
         s13*p2q^2 - 8*s12^2*s13*p1q*p3q - 8*s12^2*s13*p1q*p2q + 8*
         s12^3*p2q*p3q - 8*s12^3*p1q*p3q,3*s12*s23^3*p1q^2*p3q + 3*s12*
         s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p2q^2 + 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*
         p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q - 
         6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*
         s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[ - 
         s23^3*p1q*p3q - s23^3*p1q*p2q + s13*s23^2*p2q*p3q + s13*s23^2*
         p2q^2 + s12*s23^2*p3q^2 + s12*s23^2*p2q*p3q - s12*s23^2*p1q*
         p3q - 2*s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 + s12*s13*s23*
         p3q^2 + 2*s12*s13*s23*p2q*p3q + s12*s13*s23*p1q*p3q - s12*s13*
         s23*p1q*p2q + s12*s13*s23*p1q^2 - s12*s13^2*p2q^2 - s12*s13^2*
         p1q*p2q + s12^2*s23*p3q^2 + 2*s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q - s12^2*s23*p1q*p2q + s12^2*s23*p1q^2 + s12^2*s13*p2q*
         p3q - s12^2*s13*p2q^2 - s12^2*s13*p1q*p3q - s12^2*s13*p1q*p2q
          + s12^3*p2q*p3q - s12^3*p1q*p3q,3*s12*s23^3*p1q^2*p3q + 3*s12
         *s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p2q^2 + 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*
         p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q - 
         6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*
         s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + 
         s12)*s23]*ep^(-1) + rat[3*s23^3*p1q*p3q + 3*s23^3*p1q*p2q - 3*
         s13*s23^2*p2q*p3q - 3*s13*s23^2*p2q^2 - 3*s12*s23^2*p3q^2 - 3*
         s12*s23^2*p2q*p3q + 3*s12*s23^2*p1q*p3q + 6*s12*s23^2*p1q*p2q
          - 3*s12*s23^2*p1q^2 - 3*s12*s13*s23*p3q^2 - 6*s12*s13*s23*p2q
         *p3q - 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - 3*s12*
         s13*s23*p1q^2 + 3*s12*s13^2*p2q^2 + 3*s12*s13^2*p1q*p2q - 3*
         s12^2*s23*p3q^2 - 6*s12^2*s23*p2q*p3q + 3*s12^2*s23*p1q*p3q + 
         3*s12^2*s23*p1q*p2q - 3*s12^2*s23*p1q^2 - 3*s12^2*s13*p2q*p3q
          + 3*s12^2*s13*p2q^2 + 3*s12^2*s13*p1q*p3q + 3*s12^2*s13*p1q*
         p2q - 3*s12^3*p2q*p3q + 3*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[3*s23^3*p1q*p3q + 3*s23^3*p1q*p2q - 3*s13*s23^2*
         p2q*p3q - 3*s13*s23^2*p2q^2 - 3*s12*s23^2*p3q^2 - 3*s12*s23^2*
         p2q*p3q + 3*s12*s23^2*p1q*p3q + 6*s12*s23^2*p1q*p2q - 3*s12*
         s23^2*p1q^2 - 3*s12*s13*s23*p3q^2 - 6*s12*s13*s23*p2q*p3q - 3*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*
         p1q^2 + 3*s12*s13^2*p2q^2 + 3*s12*s13^2*p1q*p2q - 3*s12^2*s23*
         p3q^2 - 6*s12^2*s23*p2q*p3q + 3*s12^2*s23*p1q*p3q + 3*s12^2*
         s23*p1q*p2q - 3*s12^2*s23*p1q^2 - 3*s12^2*s13*p2q*p3q + 3*
         s12^2*s13*p2q^2 + 3*s12^2*s13*p1q*p3q + 3*s12^2*s13*p1q*p2q - 
         3*s12^3*p2q*p3q + 3*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[3*s23^3*p1q*p3q + 3*s23^3*p1q*p2q - 3*s13*s23^2*
         p2q*p3q - 3*s13*s23^2*p2q^2 - 3*s12*s23^2*p3q^2 - 3*s12*s23^2*
         p2q*p3q + 3*s12*s23^2*p1q*p3q + 6*s12*s23^2*p1q*p2q - 3*s12*
         s23^2*p1q^2 - 3*s12*s13*s23*p3q^2 - 6*s12*s13*s23*p2q*p3q - 3*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*
         p1q^2 + 3*s12*s13^2*p2q^2 + 3*s12*s13^2*p1q*p2q - 3*s12^2*s23*
         p3q^2 - 6*s12^2*s23*p2q*p3q + 3*s12^2*s23*p1q*p3q + 3*s12^2*
         s23*p1q*p2q - 3*s12^2*s23*p1q^2 - 3*s12^2*s13*p2q*p3q + 3*
         s12^2*s13*p2q^2 + 3*s12^2*s13*p1q*p3q + 3*s12^2*s13*p1q*p2q - 
         3*s12^3*p2q*p3q + 3*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[7*s23^3*p1q*p3q + 7*s23^3*p1q*p2q - 7*s13*s23^2*
         p2q*p3q - 7*s13*s23^2*p2q^2 - 7*s12*s23^2*p3q^2 - 7*s12*s23^2*
         p2q*p3q + 7*s12*s23^2*p1q*p3q + 14*s12*s23^2*p1q*p2q - 7*s12*
         s23^2*p1q^2 - 7*s12*s13*s23*p3q^2 - 14*s12*s13*s23*p2q*p3q - 7
         *s12*s13*s23*p1q*p3q + 7*s12*s13*s23*p1q*p2q - 7*s12*s13*s23*
         p1q^2 + 7*s12*s13^2*p2q^2 + 7*s12*s13^2*p1q*p2q - 7*s12^2*s23*
         p3q^2 - 14*s12^2*s23*p2q*p3q + 7*s12^2*s23*p1q*p3q + 7*s12^2*
         s23*p1q*p2q - 7*s12^2*s23*p1q^2 - 7*s12^2*s13*p2q*p3q + 7*
         s12^2*s13*p2q^2 + 7*s12^2*s13*p1q*p3q + 7*s12^2*s13*p1q*p2q - 
         7*s12^3*p2q*p3q + 7*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*ep^(-1) + rat[8*s23^3*p1q*p3q
          + 8*s23^3*p1q*p2q - 8*s13*s23^2*p2q*p3q - 8*s13*s23^2*p2q^2
          - 8*s12*s23^2*p3q^2 - 8*s12*s23^2*p2q*p3q + 8*s12*s23^2*p1q*
         p3q + 16*s12*s23^2*p1q*p2q - 8*s12*s23^2*p1q^2 - 8*s12*s13*s23
         *p3q^2 - 16*s12*s13*s23*p2q*p3q - 8*s12*s13*s23*p1q*p3q + 8*
         s12*s13*s23*p1q*p2q - 8*s12*s13*s23*p1q^2 + 8*s12*s13^2*p2q^2
          + 8*s12*s13^2*p1q*p2q - 8*s12^2*s23*p3q^2 - 16*s12^2*s23*p2q*
         p3q + 8*s12^2*s23*p1q*p3q + 8*s12^2*s23*p1q*p2q - 8*s12^2*s23*
         p1q^2 - 8*s12^2*s13*p2q*p3q + 8*s12^2*s13*p2q^2 + 8*s12^2*s13*
         p1q*p3q + 8*s12^2*s13*p1q*p2q - 8*s12^3*p2q*p3q + 8*s12^3*p1q*
         p3q,3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*
         s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 + 3*s12*s13^2*
         s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 - 6*s12^2*s23^2*p1q*
         p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23*p2q*p3q^2
          - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23
         *p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p2.E1*nl*
      Ioperator * ( rat[ - 2*s23^3*p1q*p3q - 2*s23^3*p1q*p2q + 2*s13*
         s23^2*p2q*p3q + 2*s13*s23^2*p2q^2 + 2*s12*s23^2*p3q^2 + 2*s12*
         s23^2*p2q*p3q - 2*s12*s23^2*p1q*p3q - 4*s12*s23^2*p1q*p2q + 2*
         s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 4*s12*s13*s23*p2q*p3q
          + 2*s12*s13*s23*p1q*p3q - 2*s12*s13*s23*p1q*p2q + 2*s12*s13*
         s23*p1q^2 - 2*s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p2q + 2*s12^2*
         s23*p3q^2 + 4*s12^2*s23*p2q*p3q - 2*s12^2*s23*p1q*p3q - 2*
         s12^2*s23*p1q*p2q + 2*s12^2*s23*p1q^2 + 2*s12^2*s13*p2q*p3q - 
         2*s12^2*s13*p2q^2 - 2*s12^2*s13*p1q*p3q - 2*s12^2*s13*p1q*p2q
          + 2*s12^3*p2q*p3q - 2*s12^3*p1q*p3q,3*s12*s23^3*p1q^2*p3q + 3
         *s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13
         *s23^2*p1q*p2q^2 + 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23
         *p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q
          - 6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*
         s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p2.E1 * ( rat[
         s23^3*p1q*p3q + s23^3*p1q*p2q - s13*s23^2*p2q*p3q - s13*s23^2*
         p2q^2 - s12*s23^2*p3q^2 - s12*s23^2*p2q*p3q + s12*s23^2*p1q*
         p3q + 2*s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 - s12*s13*s23*
         p3q^2 - 2*s12*s13*s23*p2q*p3q - s12*s13*s23*p1q*p3q + s12*s13*
         s23*p1q*p2q - s12*s13*s23*p1q^2 + s12*s13^2*p2q^2 + s12*s13^2*
         p1q*p2q - s12^2*s23*p3q^2 - 2*s12^2*s23*p2q*p3q + s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - s12^2*s23*p1q^2 - s12^2*s13*p2q*
         p3q + s12^2*s13*p2q^2 + s12^2*s13*p1q*p3q + s12^2*s13*p1q*p2q
          - s12^3*p2q*p3q + s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p3.E1*Ioperator
       * ( rat[ - 8*s23^2*p1q*p2q - 8*s13*s23*p2q*p3q - 8*s13*s23*p1q*
         p2q + 8*s13^2*p2q^2 - 8*s12*s23*p2q*p3q - 24*s12*s23*p1q*p2q
          - 8*s12*s13*p2q*p3q + 8*s12*s13*p2q^2 - 16*s12*s13*p1q*p2q - 
         8*s12^2*p2q*p3q - 16*s12^2*p1q*p2q,3*s23^3*p1q^2*p3q + 3*s23^3
         *p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*p2q^2
          + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*s23^2*p1q
         *p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*p3q^2 - 6
         *s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*s23*p2q*
         p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 7*s23^2*p1q*
         p2q - 7*s13*s23*p2q*p3q - 7*s13*s23*p1q*p2q + 7*s13^2*p2q^2 - 
         7*s12*s23*p2q*p3q - 21*s12*s23*p1q*p2q - 7*s12*s13*p2q*p3q + 7
         *s12*s13*p2q^2 - 14*s12*s13*p1q*p2q - 7*s12^2*p2q*p3q - 14*
         s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*
         p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + 
         s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*
         p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + 
         s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*ep^(-1) + rat[ - 3*
         s23^2*p1q*p2q - 3*s13*s23*p2q*p3q - 3*s13*s23*p1q*p2q + 3*
         s13^2*p2q^2 - 3*s12*s23*p2q*p3q - 9*s12*s23*p1q*p2q - 3*s12*
         s13*p2q*p3q + 3*s12*s13*p2q^2 - 6*s12*s13*p1q*p2q - 3*s12^2*
         p2q*p3q - 6*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 
         2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*
         p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*
         p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[ - 3*s23^2*p1q*p2q - 3*s13*
         s23*p2q*p3q - 3*s13*s23*p1q*p2q + 3*s13^2*p2q^2 - 3*s12*s23*
         p2q*p3q - 9*s12*s23*p1q*p2q - 3*s12*s13*p2q*p3q + 3*s12*s13*
         p2q^2 - 6*s12*s13*p1q*p2q - 3*s12^2*p2q*p3q - 6*s12^2*p1q*p2q,
         s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 
         2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3
          - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13
         *s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + 
         s12^2*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[ - 3*s23^2*p1q*p2q - 3*s13*s23*p2q*p3q - 3*s13*s23*p1q*p2q
          + 3*s13^2*p2q^2 - 3*s12*s23*p2q*p3q - 9*s12*s23*p1q*p2q - 3*
         s12*s13*p2q*p3q + 3*s12*s13*p2q^2 - 6*s12*s13*p1q*p2q - 3*
         s12^2*p2q*p3q - 6*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*
         p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*
         s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*
         s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*
         s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[s23^2*p1q*p2q + s13*s23*
         p2q*p3q + s13*s23*p1q*p2q - s13^2*p2q^2 + s12*s23*p2q*p3q + 3*
         s12*s23*p1q*p2q + s12*s13*p2q*p3q - s12*s13*p2q^2 + 2*s12*s13*
         p1q*p2q + s12^2*p2q*p3q + 2*s12^2*p1q*p2q,3*s23^3*p1q^2*p3q + 
         3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*
         p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*
         s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*
         p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*
         s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8*
         s23^2*p1q*p2q + 8*s13*s23*p2q*p3q + 8*s13*s23*p1q*p2q - 8*
         s13^2*p2q^2 + 8*s12*s23*p2q*p3q + 24*s12*s23*p1q*p2q + 8*s12*
         s13*p2q*p3q - 8*s12*s13*p2q^2 + 16*s12*s13*p1q*p2q + 8*s12^2*
         p2q*p3q + 16*s12^2*p1q*p2q,3*s23^3*p1q^2*p3q + 3*s23^3*p1q^2*
         p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*p2q^2 + 3*
         s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*s23^2*p1q*
         p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*p3q^2 - 6*
         s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*s23*p2q*
         p3q^2]*ep^(-2) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p3.E1*nl*
      Ioperator * ( rat[2*s23^2*p1q*p2q + 2*s13*s23*p2q*p3q + 2*s13*s23
         *p1q*p2q - 2*s13^2*p2q^2 + 2*s12*s23*p2q*p3q + 6*s12*s23*p1q*
         p2q + 2*s12*s13*p2q*p3q - 2*s12*s13*p2q^2 + 4*s12*s13*p1q*p2q
          + 2*s12^2*p2q*p3q + 4*s12^2*p1q*p2q,3*s23^3*p1q^2*p3q + 3*
         s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*
         p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*
         s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*
         p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*
         s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p3.E1 * ( rat[ - 
         s23^2*p1q*p2q - s13*s23*p2q*p3q - s13*s23*p1q*p2q + s13^2*
         p2q^2 - s12*s23*p2q*p3q - 3*s12*s23*p1q*p2q - s12*s13*p2q*p3q
          + s12*s13*p2q^2 - 2*s12*s13*p1q*p2q - s12^2*p2q*p3q - 2*s12^2
         *p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*
         p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*
         s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 
         2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*
         p3q^3 + s12^2*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p2.E1*Ioperator
       * ( rat[ - 8*s13*s23^2*p1q*p3q - 8*s13*s23^2*p1q*p2q + 8*s13^2*
         s23*p2q*p3q + 8*s13^2*s23*p2q^2 + 8*s12*s23^2*p1q*p3q + 8*s12*
         s23^2*p1q*p2q - 8*s12*s23^2*p1q^2 - 8*s12*s13*s23*p3q^2 + 8*
         s12*s13*s23*p2q^2 + 16*s12*s13*s23*p1q*p3q + 8*s12*s13*s23*p1q
         *p2q - 8*s12*s13*s23*p1q^2 + 8*s12*s13^2*p2q*p3q + 8*s12*s13^2
         *p2q^2 + 16*s12*s13^2*p1q*p3q + 8*s12*s13^2*p1q*p2q - 8*s12^2*
         s23*p3q^2 - 8*s12^2*s23*p2q*p3q + 16*s12^2*s23*p1q*p3q + 8*
         s12^2*s23*p1q*p2q - 8*s12^2*s23*p1q^2 - 8*s12^2*s13*p3q^2 + 8*
         s12^2*s13*p2q^2 + 24*s12^2*s13*p1q*p3q + 8*s12^2*s13*p1q*p2q
          - 8*s12^3*p3q^2 - 8*s12^3*p2q*p3q + 8*s12^3*p1q*p3q,3*s12*
         s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*
         p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 + 3*s12*s13^2*s23*p2q^2*
         p3q + 3*s12*s13^2*s23*p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*
         s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*
         s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]
         *Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 7*s13*s23^2*p1q*p3q
          - 7*s13*s23^2*p1q*p2q + 7*s13^2*s23*p2q*p3q + 7*s13^2*s23*
         p2q^2 + 7*s12*s23^2*p1q*p3q + 7*s12*s23^2*p1q*p2q - 7*s12*
         s23^2*p1q^2 - 7*s12*s13*s23*p3q^2 + 7*s12*s13*s23*p2q^2 + 14*
         s12*s13*s23*p1q*p3q + 7*s12*s13*s23*p1q*p2q - 7*s12*s13*s23*
         p1q^2 + 7*s12*s13^2*p2q*p3q + 7*s12*s13^2*p2q^2 + 14*s12*s13^2
         *p1q*p3q + 7*s12*s13^2*p1q*p2q - 7*s12^2*s23*p3q^2 - 7*s12^2*
         s23*p2q*p3q + 14*s12^2*s23*p1q*p3q + 7*s12^2*s23*p1q*p2q - 7*
         s12^2*s23*p1q^2 - 7*s12^2*s13*p3q^2 + 7*s12^2*s13*p2q^2 + 21*
         s12^2*s13*p1q*p3q + 7*s12^2*s13*p1q*p2q - 7*s12^3*p3q^2 - 7*
         s12^3*p2q*p3q + 7*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*ep^(-1) + rat[ - 3*s13*s23^2*
         p1q*p3q - 3*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q*p3q + 3*s13^2*
         s23*p2q^2 + 3*s12*s23^2*p1q*p3q + 3*s12*s23^2*p1q*p2q - 3*s12*
         s23^2*p1q^2 - 3*s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q^2 + 6*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*
         p1q^2 + 3*s12*s13^2*p2q*p3q + 3*s12*s13^2*p2q^2 + 6*s12*s13^2*
         p1q*p3q + 3*s12*s13^2*p1q*p2q - 3*s12^2*s23*p3q^2 - 3*s12^2*
         s23*p2q*p3q + 6*s12^2*s23*p1q*p3q + 3*s12^2*s23*p1q*p2q - 3*
         s12^2*s23*p1q^2 - 3*s12^2*s13*p3q^2 + 3*s12^2*s13*p2q^2 + 9*
         s12^2*s13*p1q*p3q + 3*s12^2*s13*p1q*p2q - 3*s12^3*p3q^2 - 3*
         s12^3*p2q*p3q + 3*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 
         2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 3*s13*s23^2*p1q*p3q - 3*s13*s23^2*p1q*p2q + 3
         *s13^2*s23*p2q*p3q + 3*s13^2*s23*p2q^2 + 3*s12*s23^2*p1q*p3q
          + 3*s12*s23^2*p1q*p2q - 3*s12*s23^2*p1q^2 - 3*s12*s13*s23*
         p3q^2 + 3*s12*s13*s23*p2q^2 + 6*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q - 3*s12*s13*s23*p1q^2 + 3*s12*s13^2*p2q*p3q + 
         3*s12*s13^2*p2q^2 + 6*s12*s13^2*p1q*p3q + 3*s12*s13^2*p1q*p2q
          - 3*s12^2*s23*p3q^2 - 3*s12^2*s23*p2q*p3q + 6*s12^2*s23*p1q*
         p3q + 3*s12^2*s23*p1q*p2q - 3*s12^2*s23*p1q^2 - 3*s12^2*s13*
         p3q^2 + 3*s12^2*s13*p2q^2 + 9*s12^2*s13*p1q*p3q + 3*s12^2*s13*
         p1q*p2q - 3*s12^3*p3q^2 - 3*s12^3*p2q*p3q + 3*s12^3*p1q*p3q,
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13^2*s23*p2q^2*
         p3q + s12*s13^2*s23*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p1q]*ep^(-1) + rat[ - 3*s13*s23^2*p1q*p3q - 3
         *s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q*p3q + 3*s13^2*s23*p2q^2
          + 3*s12*s23^2*p1q*p3q + 3*s12*s23^2*p1q*p2q - 3*s12*s23^2*
         p1q^2 - 3*s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q^2 + 6*s12*s13*
         s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*p1q^2 + 3*
         s12*s13^2*p2q*p3q + 3*s12*s13^2*p2q^2 + 6*s12*s13^2*p1q*p3q + 
         3*s12*s13^2*p1q*p2q - 3*s12^2*s23*p3q^2 - 3*s12^2*s23*p2q*p3q
          + 6*s12^2*s23*p1q*p3q + 3*s12^2*s23*p1q*p2q - 3*s12^2*s23*
         p1q^2 - 3*s12^2*s13*p3q^2 + 3*s12^2*s13*p2q^2 + 9*s12^2*s13*
         p1q*p3q + 3*s12^2*s13*p1q*p2q - 3*s12^3*p3q^2 - 3*s12^3*p2q*
         p3q + 3*s12^3*p1q*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*
         p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2
          + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23*
         p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + 
         s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q
          - s13^2*s23*p2q^2 - s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q + 
         s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 - s12*s13*s23*p2q^2 - 2*
         s12*s13*s23*p1q*p3q - s12*s13*s23*p1q*p2q + s12*s13*s23*p1q^2
          - s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p3q
          - s12*s13^2*p1q*p2q + s12^2*s23*p3q^2 + s12^2*s23*p2q*p3q - 2
         *s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q + s12^2*s23*p1q^2 + 
         s12^2*s13*p3q^2 - s12^2*s13*p2q^2 - 3*s12^2*s13*p1q*p3q - 
         s12^2*s13*p1q*p2q + s12^3*p3q^2 + s12^3*p2q*p3q - s12^3*p1q*
         p3q,3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*
         s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 + 3*s12*s13^2*
         s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 - 6*s12^2*s23^2*p1q*
         p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23*p2q*p3q^2
          - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23
         *p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[8*s13*
         s23^2*p1q*p3q + 8*s13*s23^2*p1q*p2q - 8*s13^2*s23*p2q*p3q - 8*
         s13^2*s23*p2q^2 - 8*s12*s23^2*p1q*p3q - 8*s12*s23^2*p1q*p2q + 
         8*s12*s23^2*p1q^2 + 8*s12*s13*s23*p3q^2 - 8*s12*s13*s23*p2q^2
          - 16*s12*s13*s23*p1q*p3q - 8*s12*s13*s23*p1q*p2q + 8*s12*s13*
         s23*p1q^2 - 8*s12*s13^2*p2q*p3q - 8*s12*s13^2*p2q^2 - 16*s12*
         s13^2*p1q*p3q - 8*s12*s13^2*p1q*p2q + 8*s12^2*s23*p3q^2 + 8*
         s12^2*s23*p2q*p3q - 16*s12^2*s23*p1q*p3q - 8*s12^2*s23*p1q*p2q
          + 8*s12^2*s23*p1q^2 + 8*s12^2*s13*p3q^2 - 8*s12^2*s13*p2q^2
          - 24*s12^2*s13*p1q*p3q - 8*s12^2*s13*p1q*p2q + 8*s12^3*p3q^2
          + 8*s12^3*p2q*p3q - 8*s12^3*p1q*p3q,3*s12*s23^3*p1q^2*p3q + 3
         *s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13
         *s23^2*p1q*p2q^2 + 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23
         *p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q
          - 6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*
         s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*ep^(-2) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p2.E1*nl*
      Ioperator * ( rat[2*s13*s23^2*p1q*p3q + 2*s13*s23^2*p1q*p2q - 2*
         s13^2*s23*p2q*p3q - 2*s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 
         2*s12*s23^2*p1q*p2q + 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2
          - 2*s12*s13*s23*p2q^2 - 4*s12*s13*s23*p1q*p3q - 2*s12*s13*s23
         *p1q*p2q + 2*s12*s13*s23*p1q^2 - 2*s12*s13^2*p2q*p3q - 2*s12*
         s13^2*p2q^2 - 4*s12*s13^2*p1q*p3q - 2*s12*s13^2*p1q*p2q + 2*
         s12^2*s23*p3q^2 + 2*s12^2*s23*p2q*p3q - 4*s12^2*s23*p1q*p3q - 
         2*s12^2*s23*p1q*p2q + 2*s12^2*s23*p1q^2 + 2*s12^2*s13*p3q^2 - 
         2*s12^2*s13*p2q^2 - 6*s12^2*s13*p1q*p3q - 2*s12^2*s13*p1q*p2q
          + 2*s12^3*p3q^2 + 2*s12^3*p2q*p3q - 2*s12^3*p1q*p3q,3*s12*
         s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*
         p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 + 3*s12*s13^2*s23*p2q^2*
         p3q + 3*s12*s13^2*s23*p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*
         s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*
         s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]
         *ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p2.E1 * ( rat[ - 
         s13*s23^2*p1q*p3q - s13*s23^2*p1q*p2q + s13^2*s23*p2q*p3q + 
         s13^2*s23*p2q^2 + s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q - s12*
         s23^2*p1q^2 - s12*s13*s23*p3q^2 + s12*s13*s23*p2q^2 + 2*s12*
         s13*s23*p1q*p3q + s12*s13*s23*p1q*p2q - s12*s13*s23*p1q^2 + 
         s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 + 2*s12*s13^2*p1q*p3q + 
         s12*s13^2*p1q*p2q - s12^2*s23*p3q^2 - s12^2*s23*p2q*p3q + 2*
         s12^2*s23*p1q*p3q + s12^2*s23*p1q*p2q - s12^2*s23*p1q^2 - 
         s12^2*s13*p3q^2 + s12^2*s13*p2q^2 + 3*s12^2*s13*p1q*p3q + 
         s12^2*s13*p1q*p2q - s12^3*p3q^2 - s12^3*p2q*p3q + s12^3*p1q*
         p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*
         s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*
         s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2] )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p3.E1*Ioperator
       * ( rat[ - 8*s23^2*p1q^2 + 8*s13*s23*p1q*p2q - 8*s13*s23*p1q^2
          - 8*s13^2*p2q*p3q - 8*s13^2*p2q^2 + 8*s13^2*p1q*p2q + 8*s12*
         s23*p1q*p2q - 8*s12*s23*p1q^2 + 8*s12*s13*p3q^2 - 8*s12*s13*
         p2q^2 + 8*s12*s13*p1q*p3q + 24*s12*s13*p1q*p2q + 8*s12^2*p3q^2
          + 8*s12^2*p2q*p3q + 8*s12^2*p1q*p3q + 16*s12^2*p1q*p2q,3*
         s23^3*p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q
          - 6*s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23
         *p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*
         s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*
         p3q^3 + 3*s12^2*s23*p2q*p3q^2]*ep^(-2) + rat[ - s23^2*p1q^2 + 
         s13*s23*p1q*p2q - s13*s23*p1q^2 - s13^2*p2q*p3q - s13^2*p2q^2
          + s13^2*p1q*p2q + s12*s23*p1q*p2q - s12*s23*p1q^2 + s12*s13*
         p3q^2 - s12*s13*p2q^2 + s12*s13*p1q*p3q + 3*s12*s13*p1q*p2q + 
         s12^2*p3q^2 + s12^2*p2q*p3q + s12^2*p1q*p3q + 2*s12^2*p1q*p2q,
         3*s23^3*p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*
         p3q - 6*s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*
         s23*p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 
         6*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*
         s23*p3q^3 + 3*s12^2*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23
         ]*ep^(-1) + rat[3*s23^2*p1q^2 - 3*s13*s23*p1q*p2q + 3*s13*s23*
         p1q^2 + 3*s13^2*p2q*p3q + 3*s13^2*p2q^2 - 3*s13^2*p1q*p2q - 3*
         s12*s23*p1q*p2q + 3*s12*s23*p1q^2 - 3*s12*s13*p3q^2 + 3*s12*
         s13*p2q^2 - 3*s12*s13*p1q*p3q - 9*s12*s13*p1q*p2q - 3*s12^2*
         p3q^2 - 3*s12^2*p2q*p3q - 3*s12^2*p1q*p3q - 6*s12^2*p1q*p2q,
         s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 
         2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3
          - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13
         *s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + 
         s12^2*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[3*s23^2*p1q^2 - 3*s13*s23*p1q*p2q + 3*s13*s23*p1q^2 + 3*
         s13^2*p2q*p3q + 3*s13^2*p2q^2 - 3*s13^2*p1q*p2q - 3*s12*s23*
         p1q*p2q + 3*s12*s23*p1q^2 - 3*s12*s13*p3q^2 + 3*s12*s13*p2q^2
          - 3*s12*s13*p1q*p3q - 9*s12*s13*p1q*p2q - 3*s12^2*p3q^2 - 3*
         s12^2*p2q*p3q - 3*s12^2*p1q*p3q - 6*s12^2*p1q*p2q,s23^3*p1q^2*
         p3q + s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*
         p1q*p2q^2 + s13^2*s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*
         s23^2*p1q*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*
         p3q^2 - 2*s12*s13*s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*
         p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3*s23^2*
         p1q^2 - 3*s13*s23*p1q*p2q + 3*s13*s23*p1q^2 + 3*s13^2*p2q*p3q
          + 3*s13^2*p2q^2 - 3*s13^2*p1q*p2q - 3*s12*s23*p1q*p2q + 3*s12
         *s23*p1q^2 - 3*s12*s13*p3q^2 + 3*s12*s13*p2q^2 - 3*s12*s13*p1q
         *p3q - 9*s12*s13*p1q*p2q - 3*s12^2*p3q^2 - 3*s12^2*p2q*p3q - 3
         *s12^2*p1q*p3q - 6*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2
         *p2q - 2*s13*s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2
         *s23*p2q^2*p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*
         s12*s23^2*p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*
         s23*p2q^2*p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[7*s23^2*p1q^2 - 7*s13*s23*
         p1q*p2q + 7*s13*s23*p1q^2 + 7*s13^2*p2q*p3q + 7*s13^2*p2q^2 - 
         7*s13^2*p1q*p2q - 7*s12*s23*p1q*p2q + 7*s12*s23*p1q^2 - 7*s12*
         s13*p3q^2 + 7*s12*s13*p2q^2 - 7*s12*s13*p1q*p3q - 21*s12*s13*
         p1q*p2q - 7*s12^2*p3q^2 - 7*s12^2*p2q*p3q - 7*s12^2*p1q*p3q - 
         14*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*
         s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*
         p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*
         p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2]*ep^(-1) + rat[8*
         s23^2*p1q^2 - 8*s13*s23*p1q*p2q + 8*s13*s23*p1q^2 + 8*s13^2*
         p2q*p3q + 8*s13^2*p2q^2 - 8*s13^2*p1q*p2q - 8*s12*s23*p1q*p2q
          + 8*s12*s23*p1q^2 - 8*s12*s13*p3q^2 + 8*s12*s13*p2q^2 - 8*s12
         *s13*p1q*p3q - 24*s12*s13*p1q*p2q - 8*s12^2*p3q^2 - 8*s12^2*
         p2q*p3q - 8*s12^2*p1q*p3q - 16*s12^2*p1q*p2q,3*s23^3*p1q^2*p3q
          + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*
         p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*s13^2*s23*p2q^3 - 6*s12*
         s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q - 6*s12*s13*s23*p2q*
         p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*s12^2*s23*p3q^3 + 3*s12^2*
         s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p3.E1*nl*
      Ioperator * ( rat[ - 2*s23^2*p1q^2 + 2*s13*s23*p1q*p2q - 2*s13*
         s23*p1q^2 - 2*s13^2*p2q*p3q - 2*s13^2*p2q^2 + 2*s13^2*p1q*p2q
          + 2*s12*s23*p1q*p2q - 2*s12*s23*p1q^2 + 2*s12*s13*p3q^2 - 2*
         s12*s13*p2q^2 + 2*s12*s13*p1q*p3q + 6*s12*s13*p1q*p2q + 2*
         s12^2*p3q^2 + 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q + 4*s12^2*p1q*
         p2q,3*s23^3*p1q^2*p3q + 3*s23^3*p1q^2*p2q - 6*s13*s23^2*p1q*
         p2q*p3q - 6*s13*s23^2*p1q*p2q^2 + 3*s13^2*s23*p2q^2*p3q + 3*
         s13^2*s23*p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*
         p3q - 6*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q + 3*
         s12^2*s23*p3q^3 + 3*s12^2*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[q],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p3.E1 * ( rat[
         s23^2*p1q^2 - s13*s23*p1q*p2q + s13*s23*p1q^2 + s13^2*p2q*p3q
          + s13^2*p2q^2 - s13^2*p1q*p2q - s12*s23*p1q*p2q + s12*s23*
         p1q^2 - s12*s13*p3q^2 + s12*s13*p2q^2 - s12*s13*p1q*p3q - 3*
         s12*s13*p1q*p2q - s12^2*p3q^2 - s12^2*p2q*p3q - s12^2*p1q*p3q
          - 2*s12^2*p1q*p2q,s23^3*p1q^2*p3q + s23^3*p1q^2*p2q - 2*s13*
         s23^2*p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + s13^2*s23*p2q^2*
         p3q + s13^2*s23*p2q^3 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*p2q^2*
         p3q + s12^2*s23*p3q^3 + s12^2*s23*p2q*p3q^2] )

       + Chain[UBar2,G[p1],V3]*delta[c2,c3]*cOlTr[c0,c1]*p1.E0*p2.E1*
      Ioperator * ( rat[2*s23*p2q*p3q + 2*s23*p1q*p2q + 2*s23*p1q^2 - 2
         *s13*p2q^2 - 2*s13*p1q*p2q + 2*s12*p2q*p3q - 2*s12*p1q*p3q,
         s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*
         s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[
         1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[2*s23*p2q*p3q + 2*s23*
         p1q*p2q + 2*s23*p1q^2 - 2*s13*p2q^2 - 2*s13*p1q*p2q + 2*s12*
         p2q*p3q - 2*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + 
         s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q
          + s12^2*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[4*s23*p2q*p3q + 2*s23*p1q*p2q + 2*s23*p1q^2 + 2*s13*p2q*
         p3q - 2*s13*p2q^2 - 2*s13*p1q*p2q + 4*s12*p2q*p3q - 2*s12*p1q*
         p3q,s12*s23^2*p1q^2 - 2*s12*s13*s23*p1q*p2q + s12*s13^2*p2q^2
          - 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p2q*p3q + s12^3*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[4*s23*p2q*p3q + 2*
         s23*p1q*p2q + 2*s23*p1q^2 + 2*s13*p2q*p3q - 2*s13*p2q^2 - 2*
         s13*p1q*p2q + 4*s12*p2q*p3q - 2*s12*p1q*p3q,s12*s23^2*p1q^2 - 
         2*s12*s13*s23*p1q*p2q + s12*s13^2*p2q^2 - 2*s12^2*s23*p1q*p3q
          - 2*s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[ - 4*s23^2*p2q*p3q - 2*s23^2*p1q*p2q - 2*
         s23^2*p1q^2 - 2*s13*s23*p2q*p3q + 2*s13*s23*p2q^2 + 2*s13*s23*
         p1q*p2q - 6*s12*s23*p2q*p3q + 2*s12*s23*p1q*p3q - 2*s12*s23*
         p1q*p2q - 2*s12*s23*p1q^2 + 2*s12*s13*p2q^2 + 2*s12*s13*p1q*
         p2q - 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*
         s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 2*s12^2*s23^2*
         p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 4*s23^2*p2q*p3q - 2*
         s23^2*p1q*p2q - 2*s23^2*p1q^2 - 2*s13*s23*p2q*p3q + 2*s13*s23*
         p2q^2 + 2*s13*s23*p1q*p2q - 6*s12*s23*p2q*p3q + 2*s12*s23*p1q*
         p3q - 2*s12*s23*p1q*p2q - 2*s12*s23*p1q^2 + 2*s12*s13*p2q^2 + 
         2*s12*s13*p1q*p2q - 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q,s12*
         s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 
         2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*
         p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*delta[c2,c3]*cOlTr[c0,c1]*p1.E0*p3.E1*
      Ioperator * ( rat[ - 4*s23*p2q*p3q - 2*s23*p1q*p2q - 2*s13*p2q*
         p3q + 2*s13*p2q^2 + 2*s13*p1q*p2q - 4*s12*p2q*p3q - 2*s12*p1q*
         p2q,s13*s23^2*p1q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*
         s12*s13*s23*p1q*p3q - 2*s12*s13^2*p2q*p3q + s12^2*s13*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[ - 4*s23*p2q*p3q - 
         2*s23*p1q*p2q - 2*s13*p2q*p3q + 2*s13*p2q^2 + 2*s13*p1q*p2q - 
         4*s12*p2q*p3q - 2*s12*p1q*p2q,s13*s23^2*p1q^2 - 2*s13^2*s23*
         p1q*p2q + s13^3*p2q^2 - 2*s12*s13*s23*p1q*p3q - 2*s12*s13^2*
         p2q*p3q + s12^2*s13*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[ - 2*s23*p2q*p3q - 4*s23*p1q*p2q + 2*s13*p2q^2
          - 2*s12*p2q*p3q - 4*s12*p1q*p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q
         *p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*
         p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 2*s23*p2q*p3q - 4*s23*p1q*p2q + 2*s13*p2q^2
          - 2*s12*p2q*p3q - 4*s12*p1q*p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q
         *p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*
         p2q*p3q + s12^2*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[4*s23^2*p2q*p3q + 2*s23^2*p1q*p2q + 4*s13*s23*
         p2q*p3q - 2*s13*s23*p2q^2 + 2*s13*s23*p1q*p2q - 2*s13^2*p2q^2
          + 4*s12*s23*p2q*p3q + 2*s12*s23*p1q*p2q + 2*s12*s13*p2q*p3q
          + 4*s12*s13*p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q
          + s13^3*s23*p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23
         *p2q*p3q + s12^2*s13*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[4*s23^2*p2q*p3q + 2*s23^2*p1q*p2q + 4*s13*s23*
         p2q*p3q - 2*s13*s23*p2q^2 + 2*s13*s23*p1q*p2q - 2*s13^2*p2q^2
          + 4*s12*s23*p2q*p3q + 2*s12*s23*p1q*p2q + 2*s12*s13*p2q*p3q
          + 4*s12*s13*p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q
          + s13^3*s23*p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23
         *p2q*p3q + s12^2*s13*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) )

       + Chain[UBar2,G[p1],V3]*delta[c2,c3]*cOlTr[c0,c1]*p2.E0*p2.E1*
      Ioperator * ( rat[ - 4*s23*p1q*p3q + 2*s23*p1q*p2q + 2*s23*p1q^2
          - 2*s13*p2q*p3q - 2*s13*p2q^2 - 4*s13*p1q*p3q - 2*s13*p1q*p2q
          + 2*s12*p3q^2 + 2*s12*p2q*p3q - 2*s12*p1q*p3q,s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2
         *s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q + p1q
         )*p3q]*ep^(-1) + rat[ - 4*s23*p1q*p3q + 2*s23*p1q*p2q + 2*s23*
         p1q^2 - 2*s13*p2q*p3q - 2*s13*p2q^2 - 4*s13*p1q*p3q - 2*s13*
         p1q*p2q + 2*s12*p3q^2 + 2*s12*p2q*p3q - 2*s12*p1q*p3q,s23^3*
         p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*
         p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[ - 2*s23*p1q*p3q + 2*s23*p1q*
         p2q + 2*s23*p1q^2 - 2*s13*p2q*p3q - 2*s13*p2q^2 - 2*s13*p1q*
         p3q - 2*s13*p1q*p2q + 2*s12*p3q^2 + 2*s12*p2q*p3q,s12*s23^2*
         p1q^2 - 2*s12*s13*s23*p1q*p2q + s12*s13^2*p2q^2 - 2*s12^2*s23*
         p1q*p3q - 2*s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(p3q + p2q
          + p1q)*p1q]*ep^(-1) + rat[ - 2*s23*p1q*p3q + 2*s23*p1q*p2q + 
         2*s23*p1q^2 - 2*s13*p2q*p3q - 2*s13*p2q^2 - 2*s13*p1q*p3q - 2*
         s13*p1q*p2q + 2*s12*p3q^2 + 2*s12*p2q*p3q,s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p1q*p2q + s12*s13^2*p2q^2 - 2*s12^2*s23*p1q*p3q - 
         2*s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(s23 + s13 + s12)*s23
         ]*ep^(-1) + rat[2*s23^2*p1q*p3q - 2*s23^2*p1q*p2q - 2*s23^2*
         p1q^2 + 2*s13*s23*p2q*p3q + 2*s13*s23*p2q^2 + 2*s13*s23*p1q*
         p3q + 2*s13*s23*p1q*p2q - 2*s12*s23*p3q^2 - 2*s12*s23*p2q*p3q
          + 4*s12*s23*p1q*p3q - 2*s12*s23*p1q*p2q - 2*s12*s23*p1q^2 + 2
         *s12*s13*p2q*p3q + 2*s12*s13*p2q^2 + 4*s12*s13*p1q*p3q + 2*s12
         *s13*p1q*p2q - 2*s12^2*p3q^2 - 2*s12^2*p2q*p3q + 2*s12^2*p1q*
         p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*
         p2q^2 - 2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + 
         s12^3*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[2*
         s23^2*p1q*p3q - 2*s23^2*p1q*p2q - 2*s23^2*p1q^2 + 2*s13*s23*
         p2q*p3q + 2*s13*s23*p2q^2 + 2*s13*s23*p1q*p3q + 2*s13*s23*p1q*
         p2q - 2*s12*s23*p3q^2 - 2*s12*s23*p2q*p3q + 4*s12*s23*p1q*p3q
          - 2*s12*s23*p1q*p2q - 2*s12*s23*p1q^2 + 2*s12*s13*p2q*p3q + 2
         *s12*s13*p2q^2 + 4*s12*s13*p1q*p3q + 2*s12*s13*p1q*p2q - 2*
         s12^2*p3q^2 - 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q,s12*s23^3*
         p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 2*
         s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*
         p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*delta[c2,c3]*cOlTr[c0,c1]*p2.E0*p3.E1*
      Ioperator * ( rat[2*s23*p1q*p3q - 4*s23*p1q*p2q + 2*s23*p1q^2 + 2
         *s13*p2q*p3q + 2*s13*p2q^2 - 2*s13*p1q*p2q - 2*s12*p3q^2 - 2*
         s12*p2q*p3q - 2*s12*p1q*p3q - 4*s12*p1q*p2q,s23^3*p1q^2 - 2*
         s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*
         s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[2*s23*p1q*p3q - 4*s23*p1q*p2q + 2*s23*
         p1q^2 + 2*s13*p2q*p3q + 2*s13*p2q^2 - 2*s13*p1q*p2q - 2*s12*
         p3q^2 - 2*s12*p2q*p3q - 2*s12*p1q*p3q - 4*s12*p1q*p2q,s23^3*
         p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*
         p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[2*s23*p1q*p3q - 2*s23*p1q*p2q
          + 2*s23*p1q^2 + 2*s13*p2q*p3q + 2*s13*p2q^2 - 2*s12*p3q^2 - 2
         *s12*p2q*p3q - 2*s12*p1q*p3q - 2*s12*p1q*p2q,s13*s23^2*p1q^2
          - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s13*s23*p1q*p3q
          - 2*s12*s13^2*p2q*p3q + s12^2*s13*p3q^2]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[2*s23*p1q*p3q - 2*s23*p1q*p2q + 2*s23*
         p1q^2 + 2*s13*p2q*p3q + 2*s13*p2q^2 - 2*s12*p3q^2 - 2*s12*p2q*
         p3q - 2*s12*p1q*p3q - 2*s12*p1q*p2q,s13*s23^2*p1q^2 - 2*s13^2*
         s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s13*s23*p1q*p3q - 2*s12*
         s13^2*p2q*p3q + s12^2*s13*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[ - 2*s23^2*p1q*p3q + 2*s23^2*p1q*p2q - 2*s23^2*
         p1q^2 - 2*s13*s23*p2q*p3q - 2*s13*s23*p2q^2 - 2*s13*s23*p1q*
         p3q + 4*s13*s23*p1q*p2q - 2*s13*s23*p1q^2 - 2*s13^2*p2q*p3q - 
         2*s13^2*p2q^2 + 2*s13^2*p1q*p2q + 2*s12*s23*p3q^2 + 2*s12*s23*
         p2q*p3q + 2*s12*s23*p1q*p3q + 2*s12*s23*p1q*p2q + 2*s12*s13*
         p3q^2 + 2*s12*s13*p2q*p3q + 2*s12*s13*p1q*p3q + 4*s12*s13*p1q*
         p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*p2q^2
          - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + s12^2*
         s13*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 2
         *s23^2*p1q*p3q + 2*s23^2*p1q*p2q - 2*s23^2*p1q^2 - 2*s13*s23*
         p2q*p3q - 2*s13*s23*p2q^2 - 2*s13*s23*p1q*p3q + 4*s13*s23*p1q*
         p2q - 2*s13*s23*p1q^2 - 2*s13^2*p2q*p3q - 2*s13^2*p2q^2 + 2*
         s13^2*p1q*p2q + 2*s12*s23*p3q^2 + 2*s12*s23*p2q*p3q + 2*s12*
         s23*p1q*p3q + 2*s12*s23*p1q*p2q + 2*s12*s13*p3q^2 + 2*s12*s13*
         p2q*p3q + 2*s12*s13*p1q*p3q + 4*s12*s13*p1q*p2q,s13*s23^3*
         p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*p2q^2 - 2*s12*s13*
         s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + s12^2*s13*s23*p3q^2]
         *Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p2.E1*Ioperator
       * ( rat[ - 16*s23*p2q*p3q - 16*s23*p1q*p2q - 16*s23*p1q^2 + 16*
         s13*p2q^2 + 16*s13*p1q*p2q - 16*s12*p2q*p3q + 16*s12*p1q*p3q,3
         *s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12
         *s23^2*p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*
         Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 14*s23*p2q*p3q - 14*
         s23*p1q*p2q - 14*s23*p1q^2 + 14*s13*p2q^2 + 14*s13*p1q*p2q - 
         14*s12*p2q*p3q + 14*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*s23^2*p1q*
         p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*
         p2q*p3q + s12^2*s23*p3q^2]*ep^(-1) + rat[ - 6*s23*p2q*p3q - 6*
         s23*p1q*p2q - 6*s23*p1q^2 + 6*s13*p2q^2 + 6*s13*p1q*p2q - 6*
         s12*p2q*p3q + 6*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q
          + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*
         p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[ - 6*s23*p2q*p3q - 6*s23*p1q*p2q - 6*s23*p1q^2 + 6*s13*
         p2q^2 + 6*s13*p1q*p2q - 6*s12*p2q*p3q + 6*s12*p1q*p3q,s23^3*
         p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*
         p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[ - 6*s23*p2q*p3q - 6*s23*p1q*
         p2q - 6*s23*p1q^2 + 6*s13*p2q^2 + 6*s13*p1q*p2q - 6*s12*p2q*
         p3q + 6*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*
         s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + 
         s12^2*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2*
         s23*p2q*p3q + 2*s23*p1q*p2q + 2*s23*p1q^2 - 2*s13*p2q^2 - 2*
         s13*p1q*p2q + 2*s12*p2q*p3q - 2*s12*p1q*p3q,3*s23^3*p1q^2 - 6*
         s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*p3q - 
         6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*Log[1/(s23 + s13 + 
         s12)*s23]*ep^(-1) + rat[16*s23*p2q*p3q + 16*s23*p1q*p2q + 16*
         s23*p1q^2 - 16*s13*p2q^2 - 16*s13*p1q*p2q + 16*s12*p2q*p3q - 
         16*s12*p1q*p3q,3*s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*
         s23*p2q^2 - 6*s12*s23^2*p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*
         s12^2*s23*p3q^2]*ep^(-2) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p2.E1*nl*
      Ioperator * ( rat[4*s23*p2q*p3q + 4*s23*p1q*p2q + 4*s23*p1q^2 - 4
         *s13*p2q^2 - 4*s13*p1q*p2q + 4*s12*p2q*p3q - 4*s12*p1q*p3q,3*
         s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*
         s23^2*p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*
         ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p2.E1 * ( rat[
          - 2*s23*p2q*p3q - 2*s23*p1q*p2q - 2*s23*p1q^2 + 2*s13*p2q^2
          + 2*s13*p1q*p2q - 2*s12*p2q*p3q + 2*s12*p1q*p3q,s23^3*p1q^2
          - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q
          - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p3.E1*Ioperator
       * ( rat[ - 32*s23^2*p2q*p3q - 16*s23^2*p1q*p2q - 32*s13*s23*p2q*
         p3q + 16*s13*s23*p2q^2 - 16*s13*s23*p1q*p2q + 16*s13^2*p2q^2
          - 32*s12*s23*p2q*p3q - 16*s12*s23*p1q*p2q - 16*s12*s13*p2q*
         p3q - 32*s12*s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*s23^2*p1q
         *p2q + 3*s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 6*s12*
         s13^2*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2]*Log[ - s23 - s13 - 
         s12]*ep^(-1) + rat[ - 28*s23^2*p2q*p3q - 14*s23^2*p1q*p2q - 28
         *s13*s23*p2q*p3q + 14*s13*s23*p2q^2 - 14*s13*s23*p1q*p2q + 14*
         s13^2*p2q^2 - 28*s12*s23*p2q*p3q - 14*s12*s23*p1q*p2q - 14*s12
         *s13*p2q*p3q - 28*s12*s13*p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*
         s23^2*p1q*p2q + s13^3*s23*p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*
         s12*s13^2*s23*p2q*p3q + s12^2*s13*s23*p3q^2]*ep^(-1) + rat[ - 
         12*s23^2*p2q*p3q - 6*s23^2*p1q*p2q - 12*s13*s23*p2q*p3q + 6*
         s13*s23*p2q^2 - 6*s13*s23*p1q*p2q + 6*s13^2*p2q^2 - 12*s12*s23
         *p2q*p3q - 6*s12*s23*p1q*p2q - 6*s12*s13*p2q*p3q - 12*s12*s13*
         p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*
         p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + 
         s12^2*s13*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[ - 12*s23^2*p2q*p3q - 6*s23^2*p1q*p2q - 12*s13*s23*p2q*p3q
          + 6*s13*s23*p2q^2 - 6*s13*s23*p1q*p2q + 6*s13^2*p2q^2 - 12*
         s12*s23*p2q*p3q - 6*s12*s23*p1q*p2q - 6*s12*s13*p2q*p3q - 12*
         s12*s13*p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + 
         s13^3*s23*p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23*
         p2q*p3q + s12^2*s13*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[ - 12*s23^2*p2q*p3q - 6*s23^2*p1q*p2q - 12*s13*
         s23*p2q*p3q + 6*s13*s23*p2q^2 - 6*s13*s23*p1q*p2q + 6*s13^2*
         p2q^2 - 12*s12*s23*p2q*p3q - 6*s12*s23*p1q*p2q - 6*s12*s13*p2q
         *p3q - 12*s12*s13*p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*
         p2q + s13^3*s23*p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*
         s23*p2q*p3q + s12^2*s13*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s13
         ]*ep^(-1) + rat[4*s23^2*p2q*p3q + 2*s23^2*p1q*p2q + 4*s13*s23*
         p2q*p3q - 2*s13*s23*p2q^2 + 2*s13*s23*p1q*p2q - 2*s13^2*p2q^2
          + 4*s12*s23*p2q*p3q + 2*s12*s23*p1q*p2q + 2*s12*s13*p2q*p3q
          + 4*s12*s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*s23^2*p1q*p2q
          + 3*s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13^2*
         s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[32*s23^2*p2q*p3q + 16*s23^2*p1q*p2q + 32*
         s13*s23*p2q*p3q - 16*s13*s23*p2q^2 + 16*s13*s23*p1q*p2q - 16*
         s13^2*p2q^2 + 32*s12*s23*p2q*p3q + 16*s12*s23*p1q*p2q + 16*s12
         *s13*p2q*p3q + 32*s12*s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*
         s23^2*p1q*p2q + 3*s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 
         6*s12*s13^2*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2]*ep^(-2) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p3.E1*nl*
      Ioperator * ( rat[8*s23^2*p2q*p3q + 4*s23^2*p1q*p2q + 8*s13*s23*
         p2q*p3q - 4*s13*s23*p2q^2 + 4*s13*s23*p1q*p2q - 4*s13^2*p2q^2
          + 8*s12*s23*p2q*p3q + 4*s12*s23*p1q*p2q + 4*s12*s13*p2q*p3q
          + 8*s12*s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*s23^2*p1q*p2q
          + 3*s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13^2*
         s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p1.E0*p3.E1 * ( rat[
          - 4*s23^2*p2q*p3q - 2*s23^2*p1q*p2q - 4*s13*s23*p2q*p3q + 2*
         s13*s23*p2q^2 - 2*s13*s23*p1q*p2q + 2*s13^2*p2q^2 - 4*s12*s23*
         p2q*p3q - 2*s12*s23*p1q*p2q - 2*s12*s13*p2q*p3q - 4*s12*s13*
         p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*
         p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + 
         s12^2*s13*s23*p3q^2] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p2.E1*Ioperator
       * ( rat[ - 32*s23*p1q*p3q + 16*s23*p1q*p2q + 16*s23*p1q^2 - 16*
         s13*p2q*p3q - 16*s13*p2q^2 - 32*s13*p1q*p3q - 16*s13*p1q*p2q
          + 16*s12*p3q^2 + 16*s12*p2q*p3q - 16*s12*p1q*p3q,3*s23^3*
         p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*
         p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*ep^(-2)
          + rat[12*s23*p1q*p3q - 6*s23*p1q*p2q - 6*s23*p1q^2 + 6*s13*
         p2q*p3q + 6*s13*p2q^2 + 12*s13*p1q*p3q + 6*s13*p1q*p2q - 6*s12
         *p3q^2 - 6*s12*p2q*p3q + 6*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*
         s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*
         s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q
         ]*ep^(-1) + rat[12*s23*p1q*p3q - 6*s23*p1q*p2q - 6*s23*p1q^2
          + 6*s13*p2q*p3q + 6*s13*p2q^2 + 12*s13*p1q*p3q + 6*s13*p1q*
         p2q - 6*s12*p3q^2 - 6*s12*p2q*p3q + 6*s12*p1q*p3q,s23^3*p1q^2
          - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q
          - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q
          + p1q)*p1q]*ep^(-1) + rat[12*s23*p1q*p3q - 6*s23*p1q*p2q - 6*
         s23*p1q^2 + 6*s13*p2q*p3q + 6*s13*p2q^2 + 12*s13*p1q*p3q + 6*
         s13*p1q*p2q - 6*s12*p3q^2 - 6*s12*p2q*p3q + 6*s12*p1q*p3q,
         s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*
         s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[28*s23*p1q*p3q - 14*s23
         *p1q*p2q - 14*s23*p1q^2 + 14*s13*p2q*p3q + 14*s13*p2q^2 + 28*
         s13*p1q*p3q + 14*s13*p1q*p2q - 14*s12*p3q^2 - 14*s12*p2q*p3q
          + 14*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*
         s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + 
         s12^2*s23*p3q^2]*ep^(-1) + rat[32*s23*p1q*p3q - 16*s23*p1q*p2q
          - 16*s23*p1q^2 + 16*s13*p2q*p3q + 16*s13*p2q^2 + 32*s13*p1q*
         p3q + 16*s13*p1q*p2q - 16*s12*p3q^2 - 16*s12*p2q*p3q + 16*s12*
         p1q*p3q,3*s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*
         p2q^2 - 6*s12*s23^2*p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*
         s23*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 2*s12*p1q*
         p3q + 2*s12*p2q*p3q + 2*s12*p3q^2 - 2*s13*p1q*p2q - 4*s13*p1q*
         p3q - 2*s13*p2q^2 - 2*s13*p2q*p3q + 2*s23*p1q^2 + 2*s23*p1q*
         p2q - 4*s23*p1q*p3q,3*s12^2*s23*p3q^2 - 6*s12*s13*s23*p2q*p3q
          - 6*s12*s23^2*p1q*p3q + 3*s13^2*s23*p2q^2 - 6*s13*s23^2*p1q*
         p2q + 3*s23^3*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p2.E1*nl*
      Ioperator * ( rat[ - 8*s23*p1q*p3q + 4*s23*p1q*p2q + 4*s23*p1q^2
          - 4*s13*p2q*p3q - 4*s13*p2q^2 - 8*s13*p1q*p3q - 4*s13*p1q*p2q
          + 4*s12*p3q^2 + 4*s12*p2q*p3q - 4*s12*p1q*p3q,3*s23^3*p1q^2
          - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*
         p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p2.E1 * ( rat[4*
         s23*p1q*p3q - 2*s23*p1q*p2q - 2*s23*p1q^2 + 2*s13*p2q*p3q + 2*
         s13*p2q^2 + 4*s13*p1q*p3q + 2*s13*p1q*p2q - 2*s12*p3q^2 - 2*
         s12*p2q*p3q + 2*s12*p1q*p3q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q
          + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*
         p3q + s12^2*s23*p3q^2] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p3.E1*Ioperator
       * ( rat[ - 16*s23^2*p1q*p3q + 16*s23^2*p1q*p2q - 16*s23^2*p1q^2
          - 16*s13*s23*p2q*p3q - 16*s13*s23*p2q^2 - 16*s13*s23*p1q*p3q
          + 32*s13*s23*p1q*p2q - 16*s13*s23*p1q^2 - 16*s13^2*p2q*p3q - 
         16*s13^2*p2q^2 + 16*s13^2*p1q*p2q + 16*s12*s23*p3q^2 + 16*s12*
         s23*p2q*p3q + 16*s12*s23*p1q*p3q + 16*s12*s23*p1q*p2q + 16*s12
         *s13*p3q^2 + 16*s12*s13*p2q*p3q + 16*s12*s13*p1q*p3q + 32*s12*
         s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*
         s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13^2*s23*
         p2q*p3q + 3*s12^2*s13*s23*p3q^2]*ep^(-2) + rat[ - 2*s23^2*p1q*
         p3q + 2*s23^2*p1q*p2q - 2*s23^2*p1q^2 - 2*s13*s23*p2q*p3q - 2*
         s13*s23*p2q^2 - 2*s13*s23*p1q*p3q + 4*s13*s23*p1q*p2q - 2*s13*
         s23*p1q^2 - 2*s13^2*p2q*p3q - 2*s13^2*p2q^2 + 2*s13^2*p1q*p2q
          + 2*s12*s23*p3q^2 + 2*s12*s23*p2q*p3q + 2*s12*s23*p1q*p3q + 2
         *s12*s23*p1q*p2q + 2*s12*s13*p3q^2 + 2*s12*s13*p2q*p3q + 2*s12
         *s13*p1q*p3q + 4*s12*s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*
         s23^2*p1q*p2q + 3*s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 
         6*s12*s13^2*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2]*Log[1/(s23 + 
         s13 + s12)*s23]*ep^(-1) + rat[6*s23^2*p1q*p3q - 6*s23^2*p1q*
         p2q + 6*s23^2*p1q^2 + 6*s13*s23*p2q*p3q + 6*s13*s23*p2q^2 + 6*
         s13*s23*p1q*p3q - 12*s13*s23*p1q*p2q + 6*s13*s23*p1q^2 + 6*
         s13^2*p2q*p3q + 6*s13^2*p2q^2 - 6*s13^2*p1q*p2q - 6*s12*s23*
         p3q^2 - 6*s12*s23*p2q*p3q - 6*s12*s23*p1q*p3q - 6*s12*s23*p1q*
         p2q - 6*s12*s13*p3q^2 - 6*s12*s13*p2q*p3q - 6*s12*s13*p1q*p3q
          - 12*s12*s13*p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q
          + s13^3*s23*p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23
         *p2q*p3q + s12^2*s13*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[6*s23^2*p1q*p3q - 6*s23^2*p1q*p2q + 6*s23^2*
         p1q^2 + 6*s13*s23*p2q*p3q + 6*s13*s23*p2q^2 + 6*s13*s23*p1q*
         p3q - 12*s13*s23*p1q*p2q + 6*s13*s23*p1q^2 + 6*s13^2*p2q*p3q
          + 6*s13^2*p2q^2 - 6*s13^2*p1q*p2q - 6*s12*s23*p3q^2 - 6*s12*
         s23*p2q*p3q - 6*s12*s23*p1q*p3q - 6*s12*s23*p1q*p2q - 6*s12*
         s13*p3q^2 - 6*s12*s13*p2q*p3q - 6*s12*s13*p1q*p3q - 12*s12*s13
         *p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*
         p2q^2 - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + 
         s12^2*s13*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[6*s23^2*p1q*p3q - 6*s23^2*p1q*p2q + 6*s23^2*p1q^2 + 6*s13*
         s23*p2q*p3q + 6*s13*s23*p2q^2 + 6*s13*s23*p1q*p3q - 12*s13*s23
         *p1q*p2q + 6*s13*s23*p1q^2 + 6*s13^2*p2q*p3q + 6*s13^2*p2q^2
          - 6*s13^2*p1q*p2q - 6*s12*s23*p3q^2 - 6*s12*s23*p2q*p3q - 6*
         s12*s23*p1q*p3q - 6*s12*s23*p1q*p2q - 6*s12*s13*p3q^2 - 6*s12*
         s13*p2q*p3q - 6*s12*s13*p1q*p3q - 12*s12*s13*p1q*p2q,s13*s23^3
         *p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*p2q^2 - 2*s12*s13*
         s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + s12^2*s13*s23*p3q^2]
         *Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[14*s23^2*p1q*p3q
          - 14*s23^2*p1q*p2q + 14*s23^2*p1q^2 + 14*s13*s23*p2q*p3q + 14
         *s13*s23*p2q^2 + 14*s13*s23*p1q*p3q - 28*s13*s23*p1q*p2q + 14*
         s13*s23*p1q^2 + 14*s13^2*p2q*p3q + 14*s13^2*p2q^2 - 14*s13^2*
         p1q*p2q - 14*s12*s23*p3q^2 - 14*s12*s23*p2q*p3q - 14*s12*s23*
         p1q*p3q - 14*s12*s23*p1q*p2q - 14*s12*s13*p3q^2 - 14*s12*s13*
         p2q*p3q - 14*s12*s13*p1q*p3q - 28*s12*s13*p1q*p2q,s13*s23^3*
         p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*p2q^2 - 2*s12*s13*
         s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + s12^2*s13*s23*p3q^2]
         *ep^(-1) + rat[16*s23^2*p1q*p3q - 16*s23^2*p1q*p2q + 16*s23^2*
         p1q^2 + 16*s13*s23*p2q*p3q + 16*s13*s23*p2q^2 + 16*s13*s23*p1q
         *p3q - 32*s13*s23*p1q*p2q + 16*s13*s23*p1q^2 + 16*s13^2*p2q*
         p3q + 16*s13^2*p2q^2 - 16*s13^2*p1q*p2q - 16*s12*s23*p3q^2 - 
         16*s12*s23*p2q*p3q - 16*s12*s23*p1q*p3q - 16*s12*s23*p1q*p2q
          - 16*s12*s13*p3q^2 - 16*s12*s13*p2q*p3q - 16*s12*s13*p1q*p3q
          - 32*s12*s13*p1q*p2q,3*s13*s23^3*p1q^2 - 6*s13^2*s23^2*p1q*
         p2q + 3*s13^3*s23*p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 6*s12*
         s13^2*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2]*Log[ - s23 - s13 - 
         s12]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p3.E1*nl*
      Ioperator * ( rat[ - 4*s23^2*p1q*p3q + 4*s23^2*p1q*p2q - 4*s23^2*
         p1q^2 - 4*s13*s23*p2q*p3q - 4*s13*s23*p2q^2 - 4*s13*s23*p1q*
         p3q + 8*s13*s23*p1q*p2q - 4*s13*s23*p1q^2 - 4*s13^2*p2q*p3q - 
         4*s13^2*p2q^2 + 4*s13^2*p1q*p2q + 4*s12*s23*p3q^2 + 4*s12*s23*
         p2q*p3q + 4*s12*s23*p1q*p3q + 4*s12*s23*p1q*p2q + 4*s12*s13*
         p3q^2 + 4*s12*s13*p2q*p3q + 4*s12*s13*p1q*p3q + 8*s12*s13*p1q*
         p2q,3*s13*s23^3*p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^3*s23*
         p2q^2 - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13^2*s23*p2q*p3q + 3*
         s12^2*s13*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c0,c1]*p2.E0*p3.E1 * ( rat[2*
         s23^2*p1q*p3q - 2*s23^2*p1q*p2q + 2*s23^2*p1q^2 + 2*s13*s23*
         p2q*p3q + 2*s13*s23*p2q^2 + 2*s13*s23*p1q*p3q - 4*s13*s23*p1q*
         p2q + 2*s13*s23*p1q^2 + 2*s13^2*p2q*p3q + 2*s13^2*p2q^2 - 2*
         s13^2*p1q*p2q - 2*s12*s23*p3q^2 - 2*s12*s23*p2q*p3q - 2*s12*
         s23*p1q*p3q - 2*s12*s23*p1q*p2q - 2*s12*s13*p3q^2 - 2*s12*s13*
         p2q*p3q - 2*s12*s13*p1q*p3q - 4*s12*s13*p1q*p2q,s13*s23^3*
         p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*p2q^2 - 2*s12*s13*
         s23^2*p1q*p3q - 2*s12*s13^2*s23*p2q*p3q + s12^2*s13*s23*p3q^2]
          )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p2.E1*Ioperator
       * ( rat[ - 32*s23^2*p2q*p3q - 16*s23^2*p1q*p2q - 16*s23^2*p1q^2
          - 16*s13*s23*p2q*p3q + 16*s13*s23*p2q^2 + 16*s13*s23*p1q*p2q
          - 48*s12*s23*p2q*p3q + 16*s12*s23*p1q*p3q - 16*s12*s23*p1q*
         p2q - 16*s12*s23*p1q^2 + 16*s12*s13*p2q^2 + 16*s12*s13*p1q*p2q
          - 16*s12^2*p2q*p3q + 16*s12^2*p1q*p3q,3*s12*s23^3*p1q^2 - 6*
         s12*s13*s23^2*p1q*p2q + 3*s12*s13^2*s23*p2q^2 - 6*s12^2*s23^2*
         p1q*p3q - 6*s12^2*s13*s23*p2q*p3q + 3*s12^3*s23*p3q^2]*ep^(-2)
          + rat[ - 4*s23^2*p2q*p3q - 2*s23^2*p1q*p2q - 2*s23^2*p1q^2 - 
         2*s13*s23*p2q*p3q + 2*s13*s23*p2q^2 + 2*s13*s23*p1q*p2q - 6*
         s12*s23*p2q*p3q + 2*s12*s23*p1q*p3q - 2*s12*s23*p1q*p2q - 2*
         s12*s23*p1q^2 + 2*s12*s13*p2q^2 + 2*s12*s13*p1q*p2q - 2*s12^2*
         p2q*p3q + 2*s12^2*p1q*p3q,3*s12*s23^3*p1q^2 - 6*s12*s13*s23^2*
         p1q*p2q + 3*s12*s13^2*s23*p2q^2 - 6*s12^2*s23^2*p1q*p3q - 6*
         s12^2*s13*s23*p2q*p3q + 3*s12^3*s23*p3q^2]*Log[1/(s23 + s13 + 
         s12)*s23]*ep^(-1) + rat[12*s23^2*p2q*p3q + 6*s23^2*p1q*p2q + 6
         *s23^2*p1q^2 + 6*s13*s23*p2q*p3q - 6*s13*s23*p2q^2 - 6*s13*s23
         *p1q*p2q + 18*s12*s23*p2q*p3q - 6*s12*s23*p1q*p3q + 6*s12*s23*
         p1q*p2q + 6*s12*s23*p1q^2 - 6*s12*s13*p2q^2 - 6*s12*s13*p1q*
         p2q + 6*s12^2*p2q*p3q - 6*s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*
         s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 2*s12^2*s23^2*
         p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p3q]*ep^(-1) + rat[12*s23^2*p2q*p3q + 6*s23^2
         *p1q*p2q + 6*s23^2*p1q^2 + 6*s13*s23*p2q*p3q - 6*s13*s23*p2q^2
          - 6*s13*s23*p1q*p2q + 18*s12*s23*p2q*p3q - 6*s12*s23*p1q*p3q
          + 6*s12*s23*p1q*p2q + 6*s12*s23*p1q^2 - 6*s12*s13*p2q^2 - 6*
         s12*s13*p1q*p2q + 6*s12^2*p2q*p3q - 6*s12^2*p1q*p3q,s12*s23^3*
         p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 2*
         s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23^2*p2q
         *p3q + 6*s23^2*p1q*p2q + 6*s23^2*p1q^2 + 6*s13*s23*p2q*p3q - 6
         *s13*s23*p2q^2 - 6*s13*s23*p1q*p2q + 18*s12*s23*p2q*p3q - 6*
         s12*s23*p1q*p3q + 6*s12*s23*p1q*p2q + 6*s12*s23*p1q^2 - 6*s12*
         s13*p2q^2 - 6*s12*s13*p1q*p2q + 6*s12^2*p2q*p3q - 6*s12^2*p1q*
         p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*
         p2q^2 - 2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + 
         s12^3*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[28
         *s23^2*p2q*p3q + 14*s23^2*p1q*p2q + 14*s23^2*p1q^2 + 14*s13*
         s23*p2q*p3q - 14*s13*s23*p2q^2 - 14*s13*s23*p1q*p2q + 42*s12*
         s23*p2q*p3q - 14*s12*s23*p1q*p3q + 14*s12*s23*p1q*p2q + 14*s12
         *s23*p1q^2 - 14*s12*s13*p2q^2 - 14*s12*s13*p1q*p2q + 14*s12^2*
         p2q*p3q - 14*s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*
         p1q*p2q + s12*s13^2*s23*p2q^2 - 2*s12^2*s23^2*p1q*p3q - 2*
         s12^2*s13*s23*p2q*p3q + s12^3*s23*p3q^2]*ep^(-1) + rat[32*
         s23^2*p2q*p3q + 16*s23^2*p1q*p2q + 16*s23^2*p1q^2 + 16*s13*s23
         *p2q*p3q - 16*s13*s23*p2q^2 - 16*s13*s23*p1q*p2q + 48*s12*s23*
         p2q*p3q - 16*s12*s23*p1q*p3q + 16*s12*s23*p1q*p2q + 16*s12*s23
         *p1q^2 - 16*s12*s13*p2q^2 - 16*s12*s13*p1q*p2q + 16*s12^2*p2q*
         p3q - 16*s12^2*p1q*p3q,3*s12*s23^3*p1q^2 - 6*s12*s13*s23^2*p1q
         *p2q + 3*s12*s13^2*s23*p2q^2 - 6*s12^2*s23^2*p1q*p3q - 6*s12^2
         *s13*s23*p2q*p3q + 3*s12^3*s23*p3q^2]*Log[ - s23 - s13 - s12]*
         ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p2.E1*nl*
      Ioperator * ( rat[ - 8*s23^2*p2q*p3q - 4*s23^2*p1q*p2q - 4*s23^2*
         p1q^2 - 4*s13*s23*p2q*p3q + 4*s13*s23*p2q^2 + 4*s13*s23*p1q*
         p2q - 12*s12*s23*p2q*p3q + 4*s12*s23*p1q*p3q - 4*s12*s23*p1q*
         p2q - 4*s12*s23*p1q^2 + 4*s12*s13*p2q^2 + 4*s12*s13*p1q*p2q - 
         4*s12^2*p2q*p3q + 4*s12^2*p1q*p3q,3*s12*s23^3*p1q^2 - 6*s12*
         s13*s23^2*p1q*p2q + 3*s12*s13^2*s23*p2q^2 - 6*s12^2*s23^2*p1q*
         p3q - 6*s12^2*s13*s23*p2q*p3q + 3*s12^3*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p2.E1 * ( rat[4*
         s23^2*p2q*p3q + 2*s23^2*p1q*p2q + 2*s23^2*p1q^2 + 2*s13*s23*
         p2q*p3q - 2*s13*s23*p2q^2 - 2*s13*s23*p1q*p2q + 6*s12*s23*p2q*
         p3q - 2*s12*s23*p1q*p3q + 2*s12*s23*p1q*p2q + 2*s12*s23*p1q^2
          - 2*s12*s13*p2q^2 - 2*s12*s13*p1q*p2q + 2*s12^2*p2q*p3q - 2*
         s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*
         s13^2*s23*p2q^2 - 2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*
         p3q + s12^3*s23*p3q^2] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p3.E1*Ioperator
       * ( rat[ - 16*s23*p2q*p3q - 32*s23*p1q*p2q + 16*s13*p2q^2 - 16*
         s12*p2q*p3q - 32*s12*p1q*p2q,3*s23^3*p1q^2 - 6*s13*s23^2*p1q*
         p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*p3q - 6*s12*s13*s23*
         p2q*p3q + 3*s12^2*s23*p3q^2]*ep^(-2) + rat[ - 2*s23*p2q*p3q - 
         4*s23*p1q*p2q + 2*s13*p2q^2 - 2*s12*p2q*p3q - 4*s12*p1q*p2q,3*
         s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*
         s23^2*p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23*p2q*p3q + 12*
         s23*p1q*p2q - 6*s13*p2q^2 + 6*s12*p2q*p3q + 12*s12*p1q*p2q,
         s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*
         s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[
         1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[6*s23*p2q*p3q + 12*s23*
         p1q*p2q - 6*s13*p2q^2 + 6*s12*p2q*p3q + 12*s12*p1q*p2q,s23^3*
         p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*
         p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23*p2q*p3q + 12*s23*p1q*
         p2q - 6*s13*p2q^2 + 6*s12*p2q*p3q + 12*s12*p1q*p2q,s23^3*p1q^2
          - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q
          - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[14*s23*p2q*p3q + 28*s23*p1q*p2q - 
         14*s13*p2q^2 + 14*s12*p2q*p3q + 28*s12*p1q*p2q,s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2
         *s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*ep^(-1) + rat[16*s23*
         p2q*p3q + 32*s23*p1q*p2q - 16*s13*p2q^2 + 16*s12*p2q*p3q + 32*
         s12*p1q*p2q,3*s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*
         p2q^2 - 6*s12*s23^2*p1q*p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*
         s23*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p3.E1*nl*
      Ioperator * ( rat[ - 4*s23*p2q*p3q - 8*s23*p1q*p2q + 4*s13*p2q^2
          - 4*s12*p2q*p3q - 8*s12*p1q*p2q,3*s23^3*p1q^2 - 6*s13*s23^2*
         p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*p3q - 6*s12*s13*
         s23*p2q*p3q + 3*s12^2*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p1.E0*p3.E1 * ( rat[2*
         s23*p2q*p3q + 4*s23*p1q*p2q - 2*s13*p2q^2 + 2*s12*p2q*p3q + 4*
         s12*p1q*p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*
         p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*
         s23*p3q^2] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p2.E1*Ioperator
       * ( rat[ - 16*s23^2*p1q*p3q + 16*s23^2*p1q*p2q + 16*s23^2*p1q^2
          - 16*s13*s23*p2q*p3q - 16*s13*s23*p2q^2 - 16*s13*s23*p1q*p3q
          - 16*s13*s23*p1q*p2q + 16*s12*s23*p3q^2 + 16*s12*s23*p2q*p3q
          - 32*s12*s23*p1q*p3q + 16*s12*s23*p1q*p2q + 16*s12*s23*p1q^2
          - 16*s12*s13*p2q*p3q - 16*s12*s13*p2q^2 - 32*s12*s13*p1q*p3q
          - 16*s12*s13*p1q*p2q + 16*s12^2*p3q^2 + 16*s12^2*p2q*p3q - 16
         *s12^2*p1q*p3q,3*s12*s23^3*p1q^2 - 6*s12*s13*s23^2*p1q*p2q + 3
         *s12*s13^2*s23*p2q^2 - 6*s12^2*s23^2*p1q*p3q - 6*s12^2*s13*s23
         *p2q*p3q + 3*s12^3*s23*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1)
          + rat[ - 14*s23^2*p1q*p3q + 14*s23^2*p1q*p2q + 14*s23^2*p1q^2
          - 14*s13*s23*p2q*p3q - 14*s13*s23*p2q^2 - 14*s13*s23*p1q*p3q
          - 14*s13*s23*p1q*p2q + 14*s12*s23*p3q^2 + 14*s12*s23*p2q*p3q
          - 28*s12*s23*p1q*p3q + 14*s12*s23*p1q*p2q + 14*s12*s23*p1q^2
          - 14*s12*s13*p2q*p3q - 14*s12*s13*p2q^2 - 28*s12*s13*p1q*p3q
          - 14*s12*s13*p1q*p2q + 14*s12^2*p3q^2 + 14*s12^2*p2q*p3q - 14
         *s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12
         *s13^2*s23*p2q^2 - 2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q
         *p3q + s12^3*s23*p3q^2]*ep^(-1) + rat[ - 6*s23^2*p1q*p3q + 6*
         s23^2*p1q*p2q + 6*s23^2*p1q^2 - 6*s13*s23*p2q*p3q - 6*s13*s23*
         p2q^2 - 6*s13*s23*p1q*p3q - 6*s13*s23*p1q*p2q + 6*s12*s23*
         p3q^2 + 6*s12*s23*p2q*p3q - 12*s12*s23*p1q*p3q + 6*s12*s23*p1q
         *p2q + 6*s12*s23*p1q^2 - 6*s12*s13*p2q*p3q - 6*s12*s13*p2q^2
          - 12*s12*s13*p1q*p3q - 6*s12*s13*p1q*p2q + 6*s12^2*p3q^2 + 6*
         s12^2*p2q*p3q - 6*s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*
         s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 2*s12^2*s23^2*p1q*p3q - 
         2*s12^2*s13*s23*p2q*p3q + s12^3*s23*p3q^2]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[ - 6*s23^2*p1q*p3q + 6*s23^2*p1q*p2q
          + 6*s23^2*p1q^2 - 6*s13*s23*p2q*p3q - 6*s13*s23*p2q^2 - 6*s13
         *s23*p1q*p3q - 6*s13*s23*p1q*p2q + 6*s12*s23*p3q^2 + 6*s12*s23
         *p2q*p3q - 12*s12*s23*p1q*p3q + 6*s12*s23*p1q*p2q + 6*s12*s23*
         p1q^2 - 6*s12*s13*p2q*p3q - 6*s12*s13*p2q^2 - 12*s12*s13*p1q*
         p3q - 6*s12*s13*p1q*p2q + 6*s12^2*p3q^2 + 6*s12^2*p2q*p3q - 6*
         s12^2*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*
         s13^2*s23*p2q^2 - 2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*
         p3q + s12^3*s23*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[ - 6*s23^2*p1q*p3q + 6*s23^2*p1q*p2q + 6*s23^2*p1q^2 - 6*
         s13*s23*p2q*p3q - 6*s13*s23*p2q^2 - 6*s13*s23*p1q*p3q - 6*s13*
         s23*p1q*p2q + 6*s12*s23*p3q^2 + 6*s12*s23*p2q*p3q - 12*s12*s23
         *p1q*p3q + 6*s12*s23*p1q*p2q + 6*s12*s23*p1q^2 - 6*s12*s13*p2q
         *p3q - 6*s12*s13*p2q^2 - 12*s12*s13*p1q*p3q - 6*s12*s13*p1q*
         p2q + 6*s12^2*p3q^2 + 6*s12^2*p2q*p3q - 6*s12^2*p1q*p3q,s12*
         s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 
         2*s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*
         p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[2*s23^2*p1q*
         p3q - 2*s23^2*p1q*p2q - 2*s23^2*p1q^2 + 2*s13*s23*p2q*p3q + 2*
         s13*s23*p2q^2 + 2*s13*s23*p1q*p3q + 2*s13*s23*p1q*p2q - 2*s12*
         s23*p3q^2 - 2*s12*s23*p2q*p3q + 4*s12*s23*p1q*p3q - 2*s12*s23*
         p1q*p2q - 2*s12*s23*p1q^2 + 2*s12*s13*p2q*p3q + 2*s12*s13*
         p2q^2 + 4*s12*s13*p1q*p3q + 2*s12*s13*p1q*p2q - 2*s12^2*p3q^2
          - 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q,3*s12*s23^3*p1q^2 - 6*s12
         *s13*s23^2*p1q*p2q + 3*s12*s13^2*s23*p2q^2 - 6*s12^2*s23^2*p1q
         *p3q - 6*s12^2*s13*s23*p2q*p3q + 3*s12^3*s23*p3q^2]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[16*s23^2*p1q*p3q - 16*s23^2*
         p1q*p2q - 16*s23^2*p1q^2 + 16*s13*s23*p2q*p3q + 16*s13*s23*
         p2q^2 + 16*s13*s23*p1q*p3q + 16*s13*s23*p1q*p2q - 16*s12*s23*
         p3q^2 - 16*s12*s23*p2q*p3q + 32*s12*s23*p1q*p3q - 16*s12*s23*
         p1q*p2q - 16*s12*s23*p1q^2 + 16*s12*s13*p2q*p3q + 16*s12*s13*
         p2q^2 + 32*s12*s13*p1q*p3q + 16*s12*s13*p1q*p2q - 16*s12^2*
         p3q^2 - 16*s12^2*p2q*p3q + 16*s12^2*p1q*p3q,3*s12*s23^3*p1q^2
          - 6*s12*s13*s23^2*p1q*p2q + 3*s12*s13^2*s23*p2q^2 - 6*s12^2*
         s23^2*p1q*p3q - 6*s12^2*s13*s23*p2q*p3q + 3*s12^3*s23*p3q^2]*
         ep^(-2) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p2.E1*nl*
      Ioperator * ( rat[4*s23^2*p1q*p3q - 4*s23^2*p1q*p2q - 4*s23^2*
         p1q^2 + 4*s13*s23*p2q*p3q + 4*s13*s23*p2q^2 + 4*s13*s23*p1q*
         p3q + 4*s13*s23*p1q*p2q - 4*s12*s23*p3q^2 - 4*s12*s23*p2q*p3q
          + 8*s12*s23*p1q*p3q - 4*s12*s23*p1q*p2q - 4*s12*s23*p1q^2 + 4
         *s12*s13*p2q*p3q + 4*s12*s13*p2q^2 + 8*s12*s13*p1q*p3q + 4*s12
         *s13*p1q*p2q - 4*s12^2*p3q^2 - 4*s12^2*p2q*p3q + 4*s12^2*p1q*
         p3q,3*s12*s23^3*p1q^2 - 6*s12*s13*s23^2*p1q*p2q + 3*s12*s13^2*
         s23*p2q^2 - 6*s12^2*s23^2*p1q*p3q - 6*s12^2*s13*s23*p2q*p3q + 
         3*s12^3*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p2.E1 * ( rat[
          - 2*s23^2*p1q*p3q + 2*s23^2*p1q*p2q + 2*s23^2*p1q^2 - 2*s13*
         s23*p2q*p3q - 2*s13*s23*p2q^2 - 2*s13*s23*p1q*p3q - 2*s13*s23*
         p1q*p2q + 2*s12*s23*p3q^2 + 2*s12*s23*p2q*p3q - 4*s12*s23*p1q*
         p3q + 2*s12*s23*p1q*p2q + 2*s12*s23*p1q^2 - 2*s12*s13*p2q*p3q
          - 2*s12*s13*p2q^2 - 4*s12*s13*p1q*p3q - 2*s12*s13*p1q*p2q + 2
         *s12^2*p3q^2 + 2*s12^2*p2q*p3q - 2*s12^2*p1q*p3q,s12*s23^3*
         p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*s13^2*s23*p2q^2 - 2*
         s12^2*s23^2*p1q*p3q - 2*s12^2*s13*s23*p2q*p3q + s12^3*s23*
         p3q^2] )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p3.E1*Ioperator
       * ( rat[ - 16*s23*p1q*p3q + 32*s23*p1q*p2q - 16*s23*p1q^2 - 16*
         s13*p2q*p3q - 16*s13*p2q^2 + 16*s13*p1q*p2q + 16*s12*p3q^2 + 
         16*s12*p2q*p3q + 16*s12*p1q*p3q + 32*s12*p1q*p2q,3*s23^3*p1q^2
          - 6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*
         p3q - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*Log[ - s23 - 
         s13 - s12]*ep^(-1) + rat[ - 14*s23*p1q*p3q + 28*s23*p1q*p2q - 
         14*s23*p1q^2 - 14*s13*p2q*p3q - 14*s13*p2q^2 + 14*s13*p1q*p2q
          + 14*s12*p3q^2 + 14*s12*p2q*p3q + 14*s12*p1q*p3q + 28*s12*p1q
         *p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*
         s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*
         ep^(-1) + rat[ - 6*s23*p1q*p3q + 12*s23*p1q*p2q - 6*s23*p1q^2
          - 6*s13*p2q*p3q - 6*s13*p2q^2 + 6*s13*p1q*p2q + 6*s12*p3q^2
          + 6*s12*p2q*p3q + 6*s12*p1q*p3q + 12*s12*p1q*p2q,s23^3*p1q^2
          - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q
          - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*Log[1/(p3q + p2q
          + p1q)*p3q]*ep^(-1) + rat[ - 6*s23*p1q*p3q + 12*s23*p1q*p2q
          - 6*s23*p1q^2 - 6*s13*p2q*p3q - 6*s13*p2q^2 + 6*s13*p1q*p2q
          + 6*s12*p3q^2 + 6*s12*p2q*p3q + 6*s12*p1q*p3q + 12*s12*p1q*
         p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*p2q^2 - 2*
         s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*s23*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[ - 6*s23*p1q*p3q + 
         12*s23*p1q*p2q - 6*s23*p1q^2 - 6*s13*p2q*p3q - 6*s13*p2q^2 + 6
         *s13*p1q*p2q + 6*s12*p3q^2 + 6*s12*p2q*p3q + 6*s12*p1q*p3q + 
         12*s12*p1q*p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13^2*s23*
         p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p2q*p3q + s12^2*
         s23*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[2*s23*
         p1q*p3q - 4*s23*p1q*p2q + 2*s23*p1q^2 + 2*s13*p2q*p3q + 2*s13*
         p2q^2 - 2*s13*p1q*p2q - 2*s12*p3q^2 - 2*s12*p2q*p3q - 2*s12*
         p1q*p3q - 4*s12*p1q*p2q,3*s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 
         3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*p3q - 6*s12*s13*s23*p2q*
         p3q + 3*s12^2*s23*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[16*s23*p1q*p3q - 32*s23*p1q*p2q + 16*s23*p1q^2 + 16*s13
         *p2q*p3q + 16*s13*p2q^2 - 16*s13*p1q*p2q - 16*s12*p3q^2 - 16*
         s12*p2q*p3q - 16*s12*p1q*p3q - 32*s12*p1q*p2q,3*s23^3*p1q^2 - 
         6*s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*p3q
          - 6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*ep^(-2) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p3.E1*nl*
      Ioperator * ( rat[4*s23*p1q*p3q - 8*s23*p1q*p2q + 4*s23*p1q^2 + 4
         *s13*p2q*p3q + 4*s13*p2q^2 - 4*s13*p1q*p2q - 4*s12*p3q^2 - 4*
         s12*p2q*p3q - 4*s12*p1q*p3q - 8*s12*p1q*p2q,3*s23^3*p1q^2 - 6*
         s13*s23^2*p1q*p2q + 3*s13^2*s23*p2q^2 - 6*s12*s23^2*p1q*p3q - 
         6*s12*s13*s23*p2q*p3q + 3*s12^2*s23*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],V3]*cOlT[c2,c3,c1,c0]*p2.E0*p3.E1 * ( rat[
          - 2*s23*p1q*p3q + 4*s23*p1q*p2q - 2*s23*p1q^2 - 2*s13*p2q*p3q
          - 2*s13*p2q^2 + 2*s13*p1q*p2q + 2*s12*p3q^2 + 2*s12*p2q*p3q
          + 2*s12*p1q*p3q + 4*s12*p1q*p2q,s23^3*p1q^2 - 2*s13*s23^2*p1q
         *p2q + s13^2*s23*p2q^2 - 2*s12*s23^2*p1q*p3q - 2*s12*s13*s23*
         p2q*p3q + s12^2*s23*p3q^2] )
);


==> anc/integrals.m <==
integrals = {Int[DS[k]*DS[k + p1 + p2]] -> (den[1 - 2*ep]*pow[-s12, -ep])/ep, 
     Int[DS[k]*DS[k + p1 + p3]] -> (den[1 - 2*ep]*pow[-s13, -ep])/ep, 
     Int[DS[k]*DS[k + p2 + p3]] -> (den[1 - 2*ep]*pow[-s23, -ep])/ep, 
     Int[DS[k]*DS[k + p1 + p2 + p3]] -> 
      (den[1 - 2*ep]*pow[-s12 - s13 - s23, -ep])/ep, 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] -> 
      (2*(Hypergeometric2F1[-ep, -ep, 1 - ep, s13/(s12 + s13)]*
          pow[-((s12*s23)/(s12 + s13)), -ep] + Hypergeometric2F1[-ep, -ep, 
           1 - ep, s13/(s13 + s23)]*pow[-((s12*s23)/(s13 + s23)), -ep] - 
         Hypergeometric2F1[-ep, -ep, 1 - ep, (s13*(s12 + s13 + s23))/
            ((s12 + s13)*(s13 + s23))]*pow[-((s12*s23*(s12 + s13 + s23))/
             ((s12 + s13)*(s13 + s23))), -ep]))/(ep^2*s12*s23), 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] -> 
      (2*(Hypergeometric2F1[-ep, -ep, 1 - ep, s23/(s12 + s23)]*
          pow[-((s12*s13)/(s12 + s23)), -ep] + Hypergeometric2F1[-ep, -ep, 
           1 - ep, s23/(s13 + s23)]*pow[-((s12*s13)/(s13 + s23)), -ep] - 
         Hypergeometric2F1[-ep, -ep, 1 - ep, (s23*(s12 + s13 + s23))/
            ((s12 + s23)*(s13 + s23))]*pow[-((s12*s13*(s12 + s13 + s23))/
             ((s12 + s23)*(s13 + s23))), -ep]))/(ep^2*s12*s13), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] -> 
      (2*(Hypergeometric2F1[-ep, -ep, 1 - ep, s12/(s12 + s13)]*
          pow[-((s13*s23)/(s12 + s13)), -ep] + Hypergeometric2F1[-ep, -ep, 
           1 - ep, s12/(s12 + s23)]*pow[-((s13*s23)/(s12 + s23)), -ep] - 
         Hypergeometric2F1[-ep, -ep, 1 - ep, (s12*(s12 + s13 + s23))/
            ((s12 + s13)*(s12 + s23))]*pow[-((s13*s23*(s12 + s13 + s23))/
             ((s12 + s13)*(s12 + s23))), -ep]))/(ep^2*s13*s23), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*Eik[k]] -> 
      (-2*Hypergeometric2F1[1, 1, 1 - ep, p2q/(p1q + p2q)]*pow[-s12, -ep])/
       (ep^2*(p1q + p2q)*s12), Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*
        Eik[k]] -> (-2*Hypergeometric2F1[1, 1, 1 - ep, p1q/(p1q + p2q)]*
        pow[-s12, -ep])/(ep^2*(p1q + p2q)*s12), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*Eik[k]] -> 
      (-2*Hypergeometric2F1[1, 1, 1 - ep, p3q/(p1q + p3q)]*pow[-s13, -ep])/
       (ep^2*(p1q + p3q)*s13), Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*
        Eik[k]] -> (-2*Hypergeometric2F1[1, 1, 1 - ep, p1q/(p1q + p3q)]*
        pow[-s13, -ep])/(ep^2*(p1q + p3q)*s13), 
     Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] -> 
      (-2*Hypergeometric2F1[1, 1, 1 - ep, p3q/(p2q + p3q)]*pow[-s23, -ep])/
       (ep^2*(p2q + p3q)*s23), Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*
        Eik[k]] -> (-2*Hypergeometric2F1[1, 1, 1 - ep, p2q/(p2q + p3q)]*
        pow[-s23, -ep])/(ep^2*(p2q + p3q)*s23), 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      (-2*Hypergeometric2F1[1, 1, 1 - ep, 1 - (p1q*(s12 + s13 + s23))/
            ((p1q + p2q + p3q)*(s12 + s13))]*pow[-s12 - s13 - s23, -ep] + 
        AppellF1[1, -ep, 1, 1 - 2*ep, (p2q + p3q)/(p1q + p2q + p3q), 
          1 - (p1q*(s12 + s13 + s23))/((p1q + p2q + p3q)*(s12 + s13))]*
         pow[-s23, -ep])/(ep^2*(p1q + p2q + p3q)*(s12 + s13)), 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      (AppellF1[1, -ep, 1, 1 - 2*ep, (p1q + p3q)/(p1q + p2q + p3q), 
          1 - (p2q*(s12 + s13 + s23))/((p1q + p2q + p3q)*(s12 + s23))]*
         pow[-s13, -ep] - 2*Hypergeometric2F1[1, 1, 1 - ep, 
          1 - (p2q*(s12 + s13 + s23))/((p1q + p2q + p3q)*(s12 + s23))]*
         pow[-s12 - s13 - s23, -ep])/(ep^2*(p1q + p2q + p3q)*(s12 + s23)), 
     Int[DS[k]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      (2*den[1 + ep]*((p1q + p2q + p3q)*Hypergeometric2F1[1, 1, 2 + ep, 
           1 - (p3q*s12)/((p1q + p2q)*(s13 + s23))]*pow[-s12, -ep] - 
         (p1q + p2q)*Hypergeometric2F1[1, 1, 2 + ep, 
           (-(p3q*s12) + (p1q + p2q)*(s13 + s23))/((p1q + p2q + p3q)*
             (s13 + s23))]*pow[-s12 - s13 - s23, -ep]))/
       (ep*(p1q + p2q)*(p1q + p2q + p3q)*(s13 + s23)), 
     Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] -> 
      (AppellF1[1, -ep, 1, 1 - 2*ep, (p1q + p2q)/(p1q + p2q + p3q), 
          (-(p3q*s12) + (p1q + p2q)*(s13 + s23))/((p1q + p2q + p3q)*
            (s13 + s23))]*pow[-s12, -ep] - 2*Hypergeometric2F1[1, 1, 1 - ep, 
          (-(p3q*s12) + (p1q + p2q)*(s13 + s23))/((p1q + p2q + p3q)*
            (s13 + s23))]*pow[-s12 - s13 - s23, -ep])/(ep^2*(p1q + p2q + p3q)*
        (s13 + s23)), Int[DS[k]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*
        Eik[k]] -> (-2*den[1 + ep]*(-((p1q + p2q + p3q)*Hypergeometric2F1[1, 
            1, 2 + ep, (-(p2q*s13) + p1q*(s12 + s23) + p3q*(s12 + s23))/
             ((p1q + p3q)*(s12 + s23))]*pow[-s13, -ep]) + 
         (p1q + p3q)*Hypergeometric2F1[1, 1, 2 + ep, 
           1 - (p2q*(s12 + s13 + s23))/((p1q + p2q + p3q)*(s12 + s23))]*
          pow[-s12 - s13 - s23, -ep]))/(ep*(p1q + p3q)*(p1q + p2q + p3q)*
        (s12 + s23)), Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
        Eik[k]] -> (2*den[1 + ep]*(-((p2q + p3q)*Hypergeometric2F1[1, 1, 
            2 + ep, 1 - (p1q*(s12 + s13 + s23))/((p1q + p2q + p3q)*(s12 + 
                s13))]*pow[-s12 - s13 - s23, -ep]) + (p1q + p2q + p3q)*
          Hypergeometric2F1[1, 1, 2 + ep, (p2q*(s12 + s13) + 
             p3q*(s12 + s13) - p1q*s23)/((p2q + p3q)*(s12 + s13))]*
          pow[-s23, -ep]))/(ep*(p2q + p3q)*(p1q + p2q + p3q)*(s12 + s13)), 
     Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] -> 
      -((den[1 - 2*ep]*Hypergeometric2F1[1, 1 - ep, 2 - 2*ep, 
          (p2q + p3q)/(p1q + p2q + p3q)]*pow[-s23, -ep])/
        (ep*(p1q + p2q + p3q))), Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*
        Eik[k - p1]] -> -((AppellF1[1, -ep, 1, 1 - 2*ep, 
          (p2q + p3q)/(p1q + p2q + p3q), p3q/(p1q + p2q + p3q)]*
         pow[-s23, -ep])/(ep^2*(p1q + p2q + p3q)*s23)), 
     Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k - p1]] -> 
      -((AppellF1[1, -ep, 1, 1 - 2*ep, (p2q + p3q)/(p1q + p2q + p3q), 
          p2q/(p1q + p2q + p3q)]*pow[-s23, -ep])/(ep^2*(p1q + p2q + p3q)*
         s23)), Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] -> 
      -((den[1 - 2*ep]*Hypergeometric2F1[1, 1 - ep, 2 - 2*ep, 
          (p1q + p3q)/(p1q + p2q + p3q)]*pow[-s13, -ep])/
        (ep*(p1q + p2q + p3q))), Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*
        Eik[k - p2]] -> -((AppellF1[1, -ep, 1, 1 - 2*ep, 
          (p1q + p3q)/(p1q + p2q + p3q), p3q/(p1q + p2q + p3q)]*
         pow[-s13, -ep])/(ep^2*(p1q + p2q + p3q)*s13)), 
     Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] -> 
      -((AppellF1[1, -ep, 1, 1 - 2*ep, (p1q + p3q)/(p1q + p2q + p3q), 
          p1q/(p1q + p2q + p3q)]*pow[-s13, -ep])/(ep^2*(p1q + p2q + p3q)*
         s13)), Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] -> 
      -((den[1 - 2*ep]*Hypergeometric2F1[1, 1 - ep, 2 - 2*ep, 
          (p1q + p2q)/(p1q + p2q + p3q)]*pow[-s12, -ep])/
        (ep*(p1q + p2q + p3q))), Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*
        Eik[k - p3]] -> -((AppellF1[1, -ep, 1, 1 - 2*ep, 
          (p1q + p2q)/(p1q + p2q + p3q), p2q/(p1q + p2q + p3q)]*
         pow[-s12, -ep])/(ep^2*(p1q + p2q + p3q)*s12)), 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] -> 
      -((AppellF1[1, -ep, 1, 1 - 2*ep, (p1q + p2q)/(p1q + p2q + p3q), 
          p1q/(p1q + p2q + p3q)]*pow[-s12, -ep])/(ep^2*(p1q + p2q + p3q)*
         s12)), Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]*
        Eik[k], 6 - 2*ep] -> LCGBox[p1, p2, p3, 2 + d], 
     Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] -> LCGBox[p2, p1, p3, 2 + d], 
     Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] -> LCGBox[p1, p3, p2, 2 + d], 
     Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] -> LCGBox[p3, p1, p2, 2 + d], 
     Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] -> LCGBox[p2, p3, p1, 2 + d], 
     Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k], 
       6 - 2*ep] -> LCGBox[p3, p2, p1, 2 + d]}
 
ep /: ep::usage = 
     "dimensional regularization parameter for the 1-loop integrals"


==> anc/qgg0l.m <==
qgg0l = (
       + Chain[UBar1,G[p2],U0]*delta[c0,c1]*cOlTr[c2,c3]*E2.E3*
      Ioperator * ( rat[ - p3q,s23*p2q + s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[ - p3q,s23*p2q + s23*p3q]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[p3q,s23*p2q + s23*p3q]*Log[
         1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[p3q,s23*p2q + s23*p3q]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*E2.E3*Ioperator * ( 
         rat[ - 6*p3q,s23*p2q + s23*p3q]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[ - 3*p3q,s23*p2q + s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[ - 3*p3q,s23*p2q + s23*p3q]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 3*p3q,s23*p2q + s23*p3q]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[6*p3q,s23*p2q + s23
         *p3q]*ep^(-2) + rat[p3q,3*s23*p2q + 3*s23*p3q]*Log[1/(p3q + 
         p2q + p1q)*p1q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*E2.E3 * ( rat[ - p3q,
         s23*p2q + s23*p3q] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*E2.E3*Ioperator * ( 
         rat[ - 6*p3q,s23*p2q + s23*p3q]*ep^(-2) + rat[ - p3q,3*s23*p2q
          + 3*s23*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3*p3q
         ,s23*p2q + s23*p3q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[3*p3q,s23*p2q + s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[3*p3q,s23*p2q + s23*p3q]*Log[1/(s23 + s13 + s12)
         *s13]*ep^(-1) + rat[6*p3q,s23*p2q + s23*p3q]*Log[ - s23 - s13
          - s12]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*E2.E3 * ( rat[p3q,s23*
         p2q + s23*p3q] )

       + Chain[UBar1,G[p2,E2,E3],U0]*delta[c0,c1]*cOlTr[c2,c3]*
      Ioperator * ( rat[-1,2*s12]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[-1,2*s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[1,
         2*s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[1,2*s12]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p2,E2,E3],U0]*cOlT[c1,c0,c2,c3]*Ioperator * ( 
         rat[-3,2*s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-3,2*
         s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[-3,2*s12]*Log[
         1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[-3,s12]*Log[ - s23 - 
         s13 - s12]*ep^(-1) + rat[1,6*s12]*Log[1/(p3q + p2q + p1q)*p1q]
         *ep^(-1) + rat[3,s12]*ep^(-2) )

       + Chain[UBar1,G[p2,E2,E3],U0]*cOlT[c1,c0,c2,c3] * ( rat[-1,2*s12
         ] )

       + Chain[UBar1,G[p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*E2.E3*
      Ioperator * ( rat[ - p2q,s23*p2q + s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[ - p2q,s23*p2q + s23*p3q]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[s23*p3q + s23*p2q + s13*p2q,
         s13*s23*p3q + s13*s23*p2q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[s13*p2q + s23*p2q + s23*p3q,s13*s23*p2q + s13*
         s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-1,s13]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[-1,s13]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*E2.E3*Ioperator * ( 
         rat[ - 6*p2q,s23*p2q + s23*p3q]*ep^(-2) + rat[ - p2q,3*s23*p2q
          + 3*s23*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3*p2q
         ,s23*p2q + s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[3*p2q,s23*p2q + s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[3*p2q,s23*p2q + s23*p3q]*Log[1/(s23 + s13 + s12)
         *s12]*ep^(-1) + rat[6*p2q,s23*p2q + s23*p3q]*Log[ - s23 - s13
          - s12]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*E2.E3 * ( rat[p2q,s23*
         p2q + s23*p3q] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*E2.E3*Ioperator * ( 
         rat[ - 6*s23*p3q - 6*s23*p2q - 6*s13*p2q,s13*s23*p3q + s13*s23
         *p2q]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 3*s23*p3q - 3*
         s23*p2q - 3*s13*p2q,s13*s23*p3q + s13*s23*p2q]*Log[1/(p3q + 
         p2q + p1q)*p2q]*ep^(-1) + rat[ - 3*s23*p3q - 3*s23*p2q - 3*s13
         *p2q,s13*s23*p3q + s13*s23*p2q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[s23*p3q + s23*p2q + s13*p2q,3*s13*s23*p3q + 3*
         s13*s23*p2q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23*
         p3q + 6*s23*p2q + 6*s13*p2q,s13*s23*p3q + s13*s23*p2q]*ep^(-2)
          + rat[ - 3*s13*p2q - 3*s23*p2q - 3*s23*p3q,s13*s23*p2q + s13*
         s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*E2.E3 * ( rat[ - s23*
         p3q - s23*p2q - s13*p2q,s13*s23*p3q + s13*s23*p2q] )

       + Chain[UBar1,G[E2],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E3*
      Ioperator * ( rat[-1,s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[-1,s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,s13]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,s13]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[E2],U0]*delta[c0,c1]*cOlTr[c2,c3]*p2.E3*
      Ioperator * ( rat[-1,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-1,s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[1,s23]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[1,s23]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) )

       + Chain[UBar1,G[E2],U0]*cOlT[c1,c0,c2,c3]*p2.E3*Ioperator * ( 
         rat[-6,s23]*ep^(-2) + rat[-1,3*s23]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[3,s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[3,s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3,s23
         ]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[6,s23]*Log[ - s23
          - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[E2],U0]*cOlT[c1,c0,c2,c3]*p2.E3 * ( rat[1,s23] )

       + Chain[UBar1,G[E2],U0]*cOlT[c1,c0,c3,c2]*p1.E3*Ioperator * ( 
         rat[-6,s13]*ep^(-2) + rat[-1,3*s13]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[3,s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[3,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3,s13
         ]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[6,s13]*Log[ - s23
          - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[E2],U0]*cOlT[c1,c0,c3,c2]*p1.E3 * ( rat[1,s13] )

       + Chain[UBar1,G[E2],U0]*cOlT[c1,c0,c3,c2]*p2.E3*Ioperator * ( 
         rat[-6,s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-3,s23]*Log[
         1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[-3,s23]*Log[1/(s23 + 
         s13 + s12)*s23]*ep^(-1) + rat[-3,s23]*Log[1/(s23 + s13 + s12)*
         s13]*ep^(-1) + rat[1,3*s23]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[6,s23]*ep^(-2) )

       + Chain[UBar1,G[E2],U0]*cOlT[c1,c0,c3,c2]*p2.E3 * ( rat[-1,s23]
          )

       + Chain[UBar1,G[E2,E3,p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*
      Ioperator * ( rat[-1,2*s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[-1,2*s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,
         2*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,2*s13]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[E2,E3,p3],U0]*cOlT[c1,c0,c3,c2]*Ioperator * ( 
         rat[-3,s13]*ep^(-2) + rat[-1,6*s13]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[3,2*s13]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[3,2*s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[3,2*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[3,s13]
         *Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[E2,E3,p3],U0]*cOlT[c1,c0,c3,c2] * ( rat[1,2*s13]
          )

       + Chain[UBar1,G[E3],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E2*
      Ioperator * ( rat[-1,s12]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-1,s12]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[1,s12]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,s12]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[E3],U0]*delta[c0,c1]*cOlTr[c2,c3]*p3.E2*
      Ioperator * ( rat[ - s23 - s13,s13*s23]*Log[1/(p3q + p2q + p1q)*
         p3q]*ep^(-1) + rat[ - s23 - s13,s13*s23]*Log[1/(s23 + s13 + 
         s12)*s12]*ep^(-1) + rat[1,s13]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[1,s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[1,s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[1,s23]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[E3],U0]*cOlT[c1,c0,c2,c3]*p1.E2*Ioperator * ( 
         rat[-6,s12]*ep^(-2) + rat[-1,3*s12]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[3,s12]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[3,s12]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[3,s12
         ]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[6,s12]*Log[ - s23
          - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[E3],U0]*cOlT[c1,c0,c2,c3]*p1.E2 * ( rat[1,s12] )

       + Chain[UBar1,G[E3],U0]*cOlT[c1,c0,c2,c3]*p3.E2*Ioperator * ( 
         rat[-6,s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[-3,s23]*Log[
         1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[-3,s23]*Log[1/(s23 + 
         s13 + s12)*s23]*ep^(-1) + rat[-3,s23]*Log[1/(s23 + s13 + s12)*
         s12]*ep^(-1) + rat[1,3*s23]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[6,s23]*ep^(-2) )

       + Chain[UBar1,G[E3],U0]*cOlT[c1,c0,c2,c3]*p3.E2 * ( rat[-1,s23]
          )

       + Chain[UBar1,G[E3],U0]*cOlT[c1,c0,c3,c2]*p3.E2*Ioperator * ( 
         rat[ - 6*s23 - 6*s13,s13*s23]*ep^(-2) + rat[3*s23 + 3*s13,s13*
         s23]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[3*s23 + 3*s13,
         s13*s23]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[6*s23 + 6*
         s13,s13*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - s13 - 
         s23,3*s13*s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[3*
         s13 + 3*s23,s13*s23]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[E3],U0]*cOlT[c1,c0,c3,c2]*p3.E2 * ( rat[s13 + 
         s23,s13*s23] )
);


==> anc/qgg0l4D.m <==
qgg0l4D = (
       + Chain[UBar1,G[p2],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E2*p1.E3*
      Ioperator * ( rat[2*s23^2*p2q*p3q^2 + 2*s23^2*p2q^2*p3q - 2*s23^2
         *p1q*p2q*p3q - 2*s23^2*p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 2*s23^2
         *p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 8*s13*s23*p2q^2*p3q + 2*s13
         *s23*p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*s13*s23*p1q*p2q*p3q + 2*
         s13*s23*p1q*p2q^2 + 2*s13^2*p2q*p3q^2 + 2*s13^2*p2q^2*p3q + 8*
         s12*s23*p2q*p3q^2 + 4*s12*s23*p2q^2*p3q + 4*s12*s23*p1q*p3q^2
          + 4*s12*s23*p1q*p2q*p3q - 2*s12*s13*p3q^3 + 4*s12*s13*p2q*
         p3q^2 + 2*s12*s13*p2q^2*p3q - 2*s12^2*p3q^3 + 2*s12^2*p2q*
         p3q^2,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*
         p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q
          + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*
         s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 
         2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*
         s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2
          - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2
         *s12^2*s13^2*p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*
         p2q^3 + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*
         p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*
         s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*
         p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[2*s23^2*
         p2q*p3q^2 + 2*s23^2*p2q^2*p3q - 2*s23^2*p1q*p2q*p3q - 2*s23^2*
         p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 6*s13*s23*
         p2q*p3q^2 + 8*s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 + 2*s13*s23*
         p1q*p3q^2 + 4*s13*s23*p1q*p2q*p3q + 2*s13*s23*p1q*p2q^2 + 2*
         s13^2*p2q*p3q^2 + 2*s13^2*p2q^2*p3q + 8*s12*s23*p2q*p3q^2 + 4*
         s12*s23*p2q^2*p3q + 4*s12*s23*p1q*p3q^2 + 4*s12*s23*p1q*p2q*
         p3q - 2*s12*s13*p3q^3 + 4*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*
         p3q - 2*s12^2*p3q^3 + 2*s12^2*p2q*p3q^2,s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*
         s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 
         2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*
         s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*
         p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*
         p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2
          - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*
         p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*
         s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[1/(s23 + 
         s13 + s12)*s13]*ep^(-1) + rat[ - 2*s23^2*p1q*p2q*p3q - 2*s23^2
         *p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 6*s13*s23
         *p2q^2*p3q + 2*s13*s23*p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*s13*s23
         *p1q*p2q*p3q + 2*s13*s23*p1q*p2q^2 - 2*s13^2*p2q*p3q^2 + 2*
         s13^2*p2q^2*p3q + 2*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 
         4*s12*s23*p1q*p3q^2 + 4*s12*s23*p1q*p2q*p3q - 2*s12*s13*p3q^3
          - 4*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q - 2*s12^2*p3q^3
          - 2*s12^2*p2q*p3q^2,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q
          - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2
         *s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q
          + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q
         *p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*
         p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q
          + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12
         *s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2
         *s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q
         *p3q^2 - s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23
         *p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2
          - 2*s12^2*s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*
         s13^2*p2q*p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + 
         s12^3*s13*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[ - 2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q*p2q^2 - 2*s23^2*p1q^2
         *p3q - 2*s23^2*p1q^2*p2q + 6*s13*s23*p2q^2*p3q + 2*s13*s23*
         p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*s13*s23*p1q*p2q*p3q + 2*s13*
         s23*p1q*p2q^2 - 2*s13^2*p2q*p3q^2 + 2*s13^2*p2q^2*p3q + 2*s12*
         s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 4*s12*s23*p1q*p3q^2 + 4*
         s12*s23*p1q*p2q*p3q - 2*s12*s13*p3q^3 - 4*s12*s13*p2q*p3q^2 + 
         2*s12*s13*p2q^2*p3q - 2*s12^2*p3q^3 - 2*s12^2*p2q*p3q^2,s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*
         s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*
         p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*
         s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*
         p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + 
         s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*
         s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*
         p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*
         p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 2*s13
         *s23^2*p2q*p3q + 2*s13*s23^2*p1q*p2q + 2*s13*s23^2*p1q^2 - 6*
         s13^2*s23*p2q*p3q - 2*s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p3q - 
         2*s13^2*s23*p1q*p2q - 2*s13^3*p2q*p3q + 2*s12*s23^2*p1q*p2q + 
         2*s12*s23^2*p1q^2 - 8*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*
         p2q^2 - 6*s12*s13*s23*p1q*p3q - 2*s12*s13*s23*p1q*p2q + 2*s12*
         s13^2*p3q^2 - 4*s12*s13^2*p2q*p3q - 2*s12^2*s23*p2q*p3q - 4*
         s12^2*s23*p1q*p3q + 4*s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*p3q + 
         2*s12^3*p3q^2,s12*s13*s23^3*p1q^2 - 2*s12*s13^2*s23^2*p1q*p2q
          + s12*s13^2*s23^2*p1q^2 + s12*s13^3*s23*p2q^2 - 2*s12*s13^3*
         s23*p1q*p2q + s12*s13^4*p2q^2 - 2*s12^2*s13*s23^2*p1q*p3q + 
         s12^2*s13*s23^2*p1q^2 - 2*s12^2*s13^2*s23*p2q*p3q - 2*s12^2*
         s13^2*s23*p1q*p3q - 2*s12^2*s13^2*s23*p1q*p2q - 2*s12^2*s13^3*
         p2q*p3q + s12^2*s13^3*p2q^2 + s12^3*s13*s23*p3q^2 - 2*s12^3*
         s13*s23*p1q*p3q + s12^3*s13^2*p3q^2 - 2*s12^3*s13^2*p2q*p3q + 
         s12^4*s13*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[
          - 2*s13*s23^2*p2q*p3q + 2*s13*s23^2*p1q*p2q + 2*s13*s23^2*
         p1q^2 - 6*s13^2*s23*p2q*p3q - 2*s13^2*s23*p2q^2 - 2*s13^2*s23*
         p1q*p3q - 2*s13^2*s23*p1q*p2q - 2*s13^3*p2q*p3q + 2*s12*s23^2*
         p1q*p2q + 2*s12*s23^2*p1q^2 - 8*s12*s13*s23*p2q*p3q - 2*s12*
         s13*s23*p2q^2 - 6*s12*s13*s23*p1q*p3q - 2*s12*s13*s23*p1q*p2q
          + 2*s12*s13^2*p3q^2 - 4*s12*s13^2*p2q*p3q - 2*s12^2*s23*p2q*
         p3q - 4*s12^2*s23*p1q*p3q + 4*s12^2*s13*p3q^2 - 2*s12^2*s13*
         p2q*p3q + 2*s12^3*p3q^2,s12*s13*s23^3*p1q^2 - 2*s12*s13^2*
         s23^2*p1q*p2q + s12*s13^2*s23^2*p1q^2 + s12*s13^3*s23*p2q^2 - 
         2*s12*s13^3*s23*p1q*p2q + s12*s13^4*p2q^2 - 2*s12^2*s13*s23^2*
         p1q*p3q + s12^2*s13*s23^2*p1q^2 - 2*s12^2*s13^2*s23*p2q*p3q - 
         2*s12^2*s13^2*s23*p1q*p3q - 2*s12^2*s13^2*s23*p1q*p2q - 2*
         s12^2*s13^3*p2q*p3q + s12^2*s13^3*p2q^2 + s12^3*s13*s23*p3q^2
          - 2*s12^3*s13*s23*p1q*p3q + s12^3*s13^2*p3q^2 - 2*s12^3*s13^2
         *p2q*p3q + s12^4*s13*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) )

       + Chain[UBar1,G[p2],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E2*p2.E3*
      Ioperator * ( rat[2*s23^2*p1q*p3q + 2*s23^2*p1q*p2q + 2*s23^2*
         p1q^2 - 2*s13*s23*p2q^2 + 4*s13*s23*p1q*p3q - 2*s13*s23*p1q*
         p2q + 2*s13^2*p2q*p3q + 4*s13^2*p1q*p3q - 2*s12*s23*p3q^2 - 2*
         s12*s23*p2q*p3q - 2*s12*s23*p1q*p3q - 2*s12*s13*p3q^2 + 2*s12*
         s13*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + s12*
         s13*s23^2*p1q^2 + s12*s13^2*s23*p2q^2 - 2*s12*s13^2*s23*p1q*
         p2q + s12*s13^3*p2q^2 - 2*s12^2*s23^2*p1q*p3q + s12^2*s23^2*
         p1q^2 - 2*s12^2*s13*s23*p2q*p3q - 2*s12^2*s13*s23*p1q*p3q - 2*
         s12^2*s13*s23*p1q*p2q - 2*s12^2*s13^2*p2q*p3q + s12^2*s13^2*
         p2q^2 + s12^3*s23*p3q^2 - 2*s12^3*s23*p1q*p3q + s12^3*s13*
         p3q^2 - 2*s12^3*s13*p2q*p3q + s12^4*p3q^2]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[2*s23^2*p1q*p3q + 2*s23^2*p1q*p2q + 2*
         s23^2*p1q^2 - 2*s13*s23*p2q^2 + 4*s13*s23*p1q*p3q - 2*s13*s23*
         p1q*p2q + 2*s13^2*p2q*p3q + 4*s13^2*p1q*p3q - 2*s12*s23*p3q^2
          - 2*s12*s23*p2q*p3q - 2*s12*s23*p1q*p3q - 2*s12*s13*p3q^2 + 2
         *s12*s13*p1q*p3q,s12*s23^3*p1q^2 - 2*s12*s13*s23^2*p1q*p2q + 
         s12*s13*s23^2*p1q^2 + s12*s13^2*s23*p2q^2 - 2*s12*s13^2*s23*
         p1q*p2q + s12*s13^3*p2q^2 - 2*s12^2*s23^2*p1q*p3q + s12^2*
         s23^2*p1q^2 - 2*s12^2*s13*s23*p2q*p3q - 2*s12^2*s13*s23*p1q*
         p3q - 2*s12^2*s13*s23*p1q*p2q - 2*s12^2*s13^2*p2q*p3q + s12^2*
         s13^2*p2q^2 + s12^3*s23*p3q^2 - 2*s12^3*s23*p1q*p3q + s12^3*
         s13*p3q^2 - 2*s12^3*s13*p2q*p3q + s12^4*p3q^2]*Log[1/(s23 + 
         s13 + s12)*s23]*ep^(-1) + rat[2*s23^2*p1q*p3q^2 + 2*s23^2*p1q*
         p2q*p3q + 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*
         p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 6*s13*s23*p2q^2*p3q - 2*s13*
         s23*p2q^3 - 4*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 - 2*
         s13^2*p2q^2*p3q - 2*s12*s23*p3q^3 - 2*s12*s23*p2q*p3q^2 - 2*
         s12*s23*p2q^2*p3q - 2*s12*s23*p1q*p3q^2 - 4*s12*s23*p1q*p2q*
         p3q + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q + 2*s12^2*p2q*
         p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*
         p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[2*
         s23^2*p1q*p3q^2 + 2*s23^2*p1q*p2q*p3q + 2*s23^2*p1q*p2q^2 + 2*
         s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 6*
         s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3 - 4*s13*s23*p1q*p2q*p3q - 
         2*s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*p3q - 2*s12*s23*p3q^3 - 2*
         s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q - 2*s12*s23*p1q*p3q^2
          - 4*s12*s23*p1q*p2q*p3q + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*
         p2q^2*p3q + 2*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*
         p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q
          + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)
         *s12]*ep^(-1) + rat[ - 2*s23^3*p1q*p3q^2 - 4*s23^3*p1q*p2q*p3q
          - 2*s23^3*p1q*p2q^2 - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q
          + 2*s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 - 4*s13*s23^2*p1q
         *p3q^2 - 2*s13*s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*p2q^2 - 2*
         s13^2*s23*p2q*p3q^2 - 2*s13^2*s23*p2q^2*p3q - 4*s13^2*s23*p1q*
         p3q^2 - 4*s13^2*s23*p1q*p2q*p3q + 2*s12*s23^2*p3q^3 + 4*s12*
         s23^2*p2q*p3q^2 + 2*s12*s23^2*p2q^2*p3q - 2*s12*s23^2*p1q*
         p2q^2 - 2*s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q^2*p2q + 2*s12*
         s13*s23*p3q^3 + 4*s12*s13*s23*p2q*p3q^2 + 6*s12*s13*s23*p2q^2*
         p3q + 2*s12*s13*s23*p2q^3 - 2*s12*s13*s23*p1q*p3q^2 + 2*s12*
         s13*s23*p1q*p2q*p3q + 2*s12*s13*s23*p1q*p2q^2 + 2*s12*s13^2*
         p2q^2*p3q + 2*s12^2*s23*p3q^3 + 2*s12^2*s23*p2q*p3q^2 + 2*
         s12^2*s23*p2q^2*p3q + 2*s12^2*s23*p1q*p3q^2 + 4*s12^2*s23*p1q*
         p2q*p3q - 2*s12^2*s13*p2q*p3q^2 + 2*s12^2*s13*p2q^2*p3q - 2*
         s12^3*p2q*p3q^2,s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*
         s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*
         s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*
         s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*
         p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*
         p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*
         p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*
         p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3
          + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*
         p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - 
         s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*
         s23*p3q^3 + s12^4*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 2*s23^3*p1q*p3q^2 - 4*s23^3*p1q*p2q*p3q - 2*
         s23^3*p1q*p2q^2 - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*
         s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 - 4*s13*s23^2*p1q*
         p3q^2 - 2*s13*s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*p2q^2 - 2*
         s13^2*s23*p2q*p3q^2 - 2*s13^2*s23*p2q^2*p3q - 4*s13^2*s23*p1q*
         p3q^2 - 4*s13^2*s23*p1q*p2q*p3q + 2*s12*s23^2*p3q^3 + 4*s12*
         s23^2*p2q*p3q^2 + 2*s12*s23^2*p2q^2*p3q - 2*s12*s23^2*p1q*
         p2q^2 - 2*s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q^2*p2q + 2*s12*
         s13*s23*p3q^3 + 4*s12*s13*s23*p2q*p3q^2 + 6*s12*s13*s23*p2q^2*
         p3q + 2*s12*s13*s23*p2q^3 - 2*s12*s13*s23*p1q*p3q^2 + 2*s12*
         s13*s23*p1q*p2q*p3q + 2*s12*s13*s23*p1q*p2q^2 + 2*s12*s13^2*
         p2q^2*p3q + 2*s12^2*s23*p3q^3 + 2*s12^2*s23*p2q*p3q^2 + 2*
         s12^2*s23*p2q^2*p3q + 2*s12^2*s23*p1q*p3q^2 + 4*s12^2*s23*p1q*
         p2q*p3q - 2*s12^2*s13*p2q*p3q^2 + 2*s12^2*s13*p2q^2*p3q - 2*
         s12^3*p2q*p3q^2,s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*
         s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*
         s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*
         s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*
         p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*
         p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*
         p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*
         p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3
          + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*
         p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - 
         s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*
         s23*p3q^3 + s12^4*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) )

       + Chain[UBar1,G[p2],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E3*p3.E2*
      Ioperator * ( rat[ - 2*s23^2*p2q*p3q^2 - 2*s23^2*p2q^2*p3q + 2*
         s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q - 4*
         s13*s23*p2q*p3q^2 - 2*s13*s23*p2q^2*p3q - 2*s13*s23*p1q*p3q^2
          - 4*s13*s23*p1q*p2q*p3q - 2*s13^2*p2q*p3q^2 - 6*s12*s23*p2q*
         p3q^2 - 4*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 6*s12*s23*
         p1q*p2q*p3q + 2*s12*s13*p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*s12^2*
         p3q^3,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*
         p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 2
         *s23^2*p2q*p3q^2 - 2*s23^2*p2q^2*p3q + 2*s23^2*p1q*p2q^2 + 2*
         s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q - 4*s13*s23*p2q*p3q^2 - 2*
         s13*s23*p2q^2*p3q - 2*s13*s23*p1q*p3q^2 - 4*s13*s23*p1q*p2q*
         p3q - 2*s13^2*p2q*p3q^2 - 6*s12*s23*p2q*p3q^2 - 4*s12*s23*
         p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 6*s12*s23*p1q*p2q*p3q + 2*
         s12*s13*p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*s12^2*p3q^3,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s13]*ep^(-1) + rat[2*s23^2*p1q*p2q + 4*s23^2*
         p1q^2 - 2*s13*s23*p2q*p3q - 2*s13*s23*p2q^2 - 2*s13*s23*p1q*
         p3q - 4*s13*s23*p1q*p2q + 2*s13*s23*p1q^2 - 2*s13^2*p2q*p3q - 
         2*s13^2*p2q^2 - 4*s13^2*p1q*p2q - 2*s12*s23*p2q*p3q - 8*s12*
         s23*p1q*p3q - 2*s12*s23*p1q*p2q + 2*s12*s13*p3q^2 - 2*s12*s13*
         p2q*p3q - 2*s12*s13*p2q^2 - 2*s12*s13*p1q*p3q - 4*s12*s13*p1q*
         p2q + 4*s12^2*p3q^2 + 2*s12^2*p2q*p3q,s13*s23^3*p1q^2 - 2*
         s13^2*s23^2*p1q*p2q + s13^2*s23^2*p1q^2 + s13^3*s23*p2q^2 - 2*
         s13^3*s23*p1q*p2q + s13^4*p2q^2 - 2*s12*s13*s23^2*p1q*p3q + 
         s12*s13*s23^2*p1q^2 - 2*s12*s13^2*s23*p2q*p3q - 2*s12*s13^2*
         s23*p1q*p3q - 2*s12*s13^2*s23*p1q*p2q - 2*s12*s13^3*p2q*p3q + 
         s12*s13^3*p2q^2 + s12^2*s13*s23*p3q^2 - 2*s12^2*s13*s23*p1q*
         p3q + s12^2*s13^2*p3q^2 - 2*s12^2*s13^2*p2q*p3q + s12^3*s13*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[2*s23^2*p1q*
         p2q + 4*s23^2*p1q^2 - 2*s13*s23*p2q*p3q - 2*s13*s23*p2q^2 - 2*
         s13*s23*p1q*p3q - 4*s13*s23*p1q*p2q + 2*s13*s23*p1q^2 - 2*
         s13^2*p2q*p3q - 2*s13^2*p2q^2 - 4*s13^2*p1q*p2q - 2*s12*s23*
         p2q*p3q - 8*s12*s23*p1q*p3q - 2*s12*s23*p1q*p2q + 2*s12*s13*
         p3q^2 - 2*s12*s13*p2q*p3q - 2*s12*s13*p2q^2 - 2*s12*s13*p1q*
         p3q - 4*s12*s13*p1q*p2q + 4*s12^2*p3q^2 + 2*s12^2*p2q*p3q,s13*
         s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^2*s23^2*p1q^2 + 
         s13^3*s23*p2q^2 - 2*s13^3*s23*p1q*p2q + s13^4*p2q^2 - 2*s12*
         s13*s23^2*p1q*p3q + s12*s13*s23^2*p1q^2 - 2*s12*s13^2*s23*p2q*
         p3q - 2*s12*s13^2*s23*p1q*p3q - 2*s12*s13^2*s23*p1q*p2q - 2*
         s12*s13^3*p2q*p3q + s12*s13^3*p2q^2 + s12^2*s13*s23*p3q^2 - 2*
         s12^2*s13*s23*p1q*p3q + s12^2*s13^2*p3q^2 - 2*s12^2*s13^2*p2q*
         p3q + s12^3*s13*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[ - 2*s23^3*p1q*p2q*p3q - 2*s23^3*p1q*p2q^2 - 4*s23^3*p1q^2
         *p3q - 4*s23^3*p1q^2*p2q + 4*s13*s23^2*p2q*p3q^2 + 6*s13*s23^2
         *p2q^2*p3q + 2*s13*s23^2*p2q^3 + 2*s13*s23^2*p1q*p3q^2 + 6*s13
         *s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*p2q^2 - 4*s13*s23^2*p1q^2
         *p3q - 4*s13*s23^2*p1q^2*p2q + 6*s13^2*s23*p2q*p3q^2 + 6*s13^2
         *s23*p2q^2*p3q + 2*s13^2*s23*p2q^3 + 2*s13^2*s23*p1q*p3q^2 + 8
         *s13^2*s23*p1q*p2q*p3q + 4*s13^2*s23*p1q*p2q^2 + 2*s13^3*p2q*
         p3q^2 + 2*s12*s23^2*p2q*p3q^2 + 2*s12*s23^2*p2q^2*p3q + 8*s12*
         s23^2*p1q*p3q^2 + 10*s12*s23^2*p1q*p2q*p3q + 2*s12*s23^2*p1q*
         p2q^2 - 2*s12*s13*s23*p3q^3 + 6*s12*s13*s23*p2q*p3q^2 + 8*s12*
         s13*s23*p2q^2*p3q + 2*s12*s13*s23*p2q^3 + 6*s12*s13*s23*p1q*
         p3q^2 + 12*s12*s13*s23*p1q*p2q*p3q + 4*s12*s13*s23*p1q*p2q^2
          - 2*s12*s13^2*p3q^3 + 2*s12*s13^2*p2q*p3q^2 - 4*s12^2*s23*
         p3q^3 - 6*s12^2*s23*p2q*p3q^2 - 2*s12^2*s23*p2q^2*p3q - 2*
         s12^2*s13*p3q^3,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*
         s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*
         s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*
         p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*
         s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*
         s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*
         s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*
         s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*
         s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + 
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*
         s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*
         s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*
         p3q]*ep^(-1) + rat[ - 2*s23^3*p1q*p2q*p3q - 2*s23^3*p1q*p2q^2
          - 4*s23^3*p1q^2*p3q - 4*s23^3*p1q^2*p2q + 4*s13*s23^2*p2q*
         p3q^2 + 6*s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 + 2*s13*
         s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*
         p2q^2 - 4*s13*s23^2*p1q^2*p3q - 4*s13*s23^2*p1q^2*p2q + 6*
         s13^2*s23*p2q*p3q^2 + 6*s13^2*s23*p2q^2*p3q + 2*s13^2*s23*
         p2q^3 + 2*s13^2*s23*p1q*p3q^2 + 8*s13^2*s23*p1q*p2q*p3q + 4*
         s13^2*s23*p1q*p2q^2 + 2*s13^3*p2q*p3q^2 + 2*s12*s23^2*p2q*
         p3q^2 + 2*s12*s23^2*p2q^2*p3q + 8*s12*s23^2*p1q*p3q^2 + 10*s12
         *s23^2*p1q*p2q*p3q + 2*s12*s23^2*p1q*p2q^2 - 2*s12*s13*s23*
         p3q^3 + 6*s12*s13*s23*p2q*p3q^2 + 8*s12*s13*s23*p2q^2*p3q + 2*
         s12*s13*s23*p2q^3 + 6*s12*s13*s23*p1q*p3q^2 + 12*s12*s13*s23*
         p1q*p2q*p3q + 4*s12*s13*s23*p1q*p2q^2 - 2*s12*s13^2*p3q^3 + 2*
         s12*s13^2*p2q*p3q^2 - 4*s12^2*s23*p3q^3 - 6*s12^2*s23*p2q*
         p3q^2 - 2*s12^2*s23*p2q^2*p3q - 2*s12^2*s13*p3q^3,s13*s23^4*
         p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 
         2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*
         p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*
         s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*
         s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*
         s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3
          + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2
         *s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*delta[c0,c1]*cOlTr[c2,c3]*p2.E3*p3.E2*
      Ioperator * ( rat[ - 4*s23*p1q*p2q - 4*s23*p1q^2 + 2*s13*p1q*p3q
          - 2*s13*p1q*p2q - 2*s13*p1q^2 + 4*s12*p1q*p3q,s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*
         s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + s12*
         s23^2*p1q^2 - 2*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p1q*p3q - 
         2*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2
          + s12^2*s23*p3q^2 - 2*s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2
         *s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]
         *ep^(-1) + rat[ - 4*s23*p1q*p2q - 4*s23*p1q^2 + 2*s13*p1q*p3q
          - 2*s13*p1q*p2q - 2*s13*p1q^2 + 4*s12*p1q*p3q,s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*
         s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + s12*
         s23^2*p1q^2 - 2*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p1q*p3q - 
         2*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2
          + s12^2*s23*p3q^2 - 2*s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2
         *s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(s23 + s13 + s12)*s23]
         *ep^(-1) + rat[ - 2*s23^2*p1q*p3q^2 + 2*s23^2*p1q*p2q^2 + 2*
         s23^2*p1q^2*p3q + 4*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 4*
         s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2 - 6*
         s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 + 2*s13*s23*p1q^2*
         p3q + 4*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2 - 4*s13^2*p2q^2*
         p3q - 2*s13^2*p2q^3 - 4*s13^2*p1q*p3q^2 - 6*s13^2*p1q*p2q*p3q
          - 4*s13^2*p1q*p2q^2 + 2*s12*s23*p3q^3 + 4*s12*s23*p2q*p3q^2
          + 2*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 8*s12*s23*p1q*
         p2q*p3q - 2*s12*s23*p1q*p2q^2 - 2*s12*s23*p1q^2*p3q + 2*s12*
         s13*p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q - 2*s12*
         s13*p2q^3 - 2*s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 4*
         s12*s13*p1q*p2q^2 + 2*s12^2*p3q^3 + 4*s12^2*p2q*p3q^2 + 2*
         s12^2*p2q^2*p3q + 2*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p3q]*ep^(-1) + rat[ - 2*s23^2*p1q*p3q^2 + 2*s23^2*p1q*p2q^2
          + 2*s23^2*p1q^2*p3q + 4*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2
          - 4*s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2
          - 6*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 + 2*s13*s23*
         p1q^2*p3q + 4*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2 - 4*s13^2*
         p2q^2*p3q - 2*s13^2*p2q^3 - 4*s13^2*p1q*p3q^2 - 6*s13^2*p1q*
         p2q*p3q - 4*s13^2*p1q*p2q^2 + 2*s12*s23*p3q^3 + 4*s12*s23*p2q*
         p3q^2 + 2*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 8*s12*s23*
         p1q*p2q*p3q - 2*s12*s23*p1q*p2q^2 - 2*s12*s23*p1q^2*p3q + 2*
         s12*s13*p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q - 2*
         s12*s13*p2q^3 - 2*s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 
         4*s12*s13*p1q*p2q^2 + 2*s12^2*p3q^3 + 4*s12^2*p2q*p3q^2 + 2*
         s12^2*p2q^2*p3q + 2*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)
         *s12]*ep^(-1) + rat[2*s23^2*p1q*p3q^2 + 4*s23^2*p1q*p2q*p3q + 
         2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s13*s23*p2q*p3q^2 + 
         4*s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 + 4*s13*s23*p1q*p3q^2 + 
         6*s13*s23*p1q*p2q*p3q + 4*s13*s23*p1q*p2q^2 - 2*s13*s23*p1q^2*
         p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*p2q^2*p3q + 2*s13^2*p2q^3 + 
         4*s13^2*p1q*p3q^2 + 6*s13^2*p1q*p2q*p3q + 4*s13^2*p1q*p2q^2 - 
         2*s12*s23*p3q^3 - 4*s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q + 
         4*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*p2q^2 + 2*s12*s23*p1q^2*
         p3q - 2*s12*s13*p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*
         p3q + 2*s12*s13*p2q^3 + 2*s12*s13*p1q*p3q^2 + 6*s12*s13*p1q*
         p2q*p3q + 4*s12*s13*p1q*p2q^2 - 2*s12^2*p3q^3 - 4*s12^2*p2q*
         p3q^2 - 2*s12^2*p2q^2*p3q - 2*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q
          + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q
         *p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p2q]*ep^(-1) + rat[2*s23^2*p1q*p3q^2 + 4*
         s23^2*p1q*p2q*p3q + 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*
         s13*s23*p2q*p3q^2 + 4*s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 + 4*
         s13*s23*p1q*p3q^2 + 6*s13*s23*p1q*p2q*p3q + 4*s13*s23*p1q*
         p2q^2 - 2*s13*s23*p1q^2*p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*
         p2q^2*p3q + 2*s13^2*p2q^3 + 4*s13^2*p1q*p3q^2 + 6*s13^2*p1q*
         p2q*p3q + 4*s13^2*p1q*p2q^2 - 2*s12*s23*p3q^3 - 4*s12*s23*p2q*
         p3q^2 - 2*s12*s23*p2q^2*p3q + 4*s12*s23*p1q*p2q*p3q + 2*s12*
         s23*p1q*p2q^2 + 2*s12*s23*p1q^2*p3q - 2*s12*s13*p3q^3 - 2*s12*
         s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q + 2*s12*s13*p2q^3 + 2*s12*
         s13*p1q*p3q^2 + 6*s12*s13*p1q*p2q*p3q + 4*s12*s13*p1q*p2q^2 - 
         2*s12^2*p3q^3 - 4*s12^2*p2q*p3q^2 - 2*s12^2*p2q^2*p3q - 2*
         s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*
         s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*
         s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*
         p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*
         p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*
         s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2
          - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p1.E3*Ioperator
       * ( rat[ - 12*s23^2*p2q*p3q^2 - 12*s23^2*p2q^2*p3q + 12*s23^2*
         p1q*p2q*p3q + 12*s23^2*p1q*p2q^2 + 12*s23^2*p1q^2*p3q + 12*
         s23^2*p1q^2*p2q - 36*s13*s23*p2q*p3q^2 - 48*s13*s23*p2q^2*p3q
          - 12*s13*s23*p2q^3 - 12*s13*s23*p1q*p3q^2 - 24*s13*s23*p1q*
         p2q*p3q - 12*s13*s23*p1q*p2q^2 - 12*s13^2*p2q*p3q^2 - 12*s13^2
         *p2q^2*p3q - 48*s12*s23*p2q*p3q^2 - 24*s12*s23*p2q^2*p3q - 24*
         s12*s23*p1q*p3q^2 - 24*s12*s23*p1q*p2q*p3q + 12*s12*s13*p3q^3
          - 24*s12*s13*p2q*p3q^2 - 12*s12*s13*p2q^2*p3q + 12*s12^2*
         p3q^3 - 12*s12^2*p2q*p3q^2,s12*s23^3*p1q^2*p3q + s12*s23^3*
         p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + 
         s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*
         s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*
         p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*
         p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 
         2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*
         s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*
         s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*
         p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*
         p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[ - s23 - s13 - 
         s12]*ep^(-1) + rat[ - 6*s23^2*p2q*p3q^2 - 6*s23^2*p2q^2*p3q + 
         6*s23^2*p1q*p2q*p3q + 6*s23^2*p1q*p2q^2 + 6*s23^2*p1q^2*p3q + 
         6*s23^2*p1q^2*p2q - 18*s13*s23*p2q*p3q^2 - 24*s13*s23*p2q^2*
         p3q - 6*s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2 - 12*s13*s23*p1q*
         p2q*p3q - 6*s13*s23*p1q*p2q^2 - 6*s13^2*p2q*p3q^2 - 6*s13^2*
         p2q^2*p3q - 24*s12*s23*p2q*p3q^2 - 12*s12*s23*p2q^2*p3q - 12*
         s12*s23*p1q*p3q^2 - 12*s12*s23*p1q*p2q*p3q + 6*s12*s13*p3q^3
          - 12*s12*s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q + 6*s12^2*p3q^3
          - 6*s12^2*p2q*p3q^2,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + 
         s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*s23*p1q*p2q*
         p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*p3q + s12*
         s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*
         p3q + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*p2q - 2*s12^2*
         s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*
         s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*
         p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + 
         s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*
         s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*p3q + s12^3*s13*
         p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*
         p3q^3 + s12^4*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[ - 6*s23^2*p2q*p3q^2 - 6*s23^2*p2q^2*p3q + 6*s23^2*p1q*
         p2q*p3q + 6*s23^2*p1q*p2q^2 + 6*s23^2*p1q^2*p3q + 6*s23^2*
         p1q^2*p2q - 18*s13*s23*p2q*p3q^2 - 24*s13*s23*p2q^2*p3q - 6*
         s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2 - 12*s13*s23*p1q*p2q*p3q
          - 6*s13*s23*p1q*p2q^2 - 6*s13^2*p2q*p3q^2 - 6*s13^2*p2q^2*p3q
          - 24*s12*s23*p2q*p3q^2 - 12*s12*s23*p2q^2*p3q - 12*s12*s23*
         p1q*p3q^2 - 12*s12*s23*p1q*p2q*p3q + 6*s12*s13*p3q^3 - 12*s12*
         s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q + 6*s12^2*p3q^3 - 6*s12^2*
         p2q*p3q^2,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*
         s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3
         *p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q
          + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*
         p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*
         p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + 
         s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*
         s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*p3q + s12^3*s13*
         p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*
         p3q^3 + s12^4*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[ - 6*s23^2*p2q*p3q^2 - 6*s23^2*p2q^2*p3q + 6*s23^2*p1q*
         p2q*p3q + 6*s23^2*p1q*p2q^2 + 6*s23^2*p1q^2*p3q + 6*s23^2*
         p1q^2*p2q - 18*s13*s23*p2q*p3q^2 - 24*s13*s23*p2q^2*p3q - 6*
         s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2 - 12*s13*s23*p1q*p2q*p3q
          - 6*s13*s23*p1q*p2q^2 - 6*s13^2*p2q*p3q^2 - 6*s13^2*p2q^2*p3q
          - 24*s12*s23*p2q*p3q^2 - 12*s12*s23*p2q^2*p3q - 12*s12*s23*
         p1q*p3q^2 - 12*s12*s23*p1q*p2q*p3q + 6*s12*s13*p3q^3 - 12*s12*
         s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q + 6*s12^2*p3q^3 - 6*s12^2*
         p2q*p3q^2,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*
         s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3
         *p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q
          + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*
         p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*
         p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + 
         s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*
         s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*p3q + s12^3*s13*
         p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*
         p3q^3 + s12^4*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1)
          + rat[2*s23^2*p2q*p3q^2 + 2*s23^2*p2q^2*p3q - 2*s23^2*p1q*p2q
         *p3q - 2*s23^2*p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*
         p2q + 6*s13*s23*p2q*p3q^2 + 8*s13*s23*p2q^2*p3q + 2*s13*s23*
         p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*s13*s23*p1q*p2q*p3q + 2*s13*
         s23*p1q*p2q^2 + 2*s13^2*p2q*p3q^2 + 2*s13^2*p2q^2*p3q + 8*s12*
         s23*p2q*p3q^2 + 4*s12*s23*p2q^2*p3q + 4*s12*s23*p1q*p3q^2 + 4*
         s12*s23*p1q*p2q*p3q - 2*s12*s13*p3q^3 + 4*s12*s13*p2q*p3q^2 + 
         2*s12*s13*p2q^2*p3q - 2*s12^2*p3q^3 + 2*s12^2*p2q*p3q^2,3*s12*
         s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*
         p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 + 3*s12*s13*s23^2*p1q^2*
         p3q + 3*s12*s13*s23^2*p1q^2*p2q + 3*s12*s13^2*s23*p2q^2*p3q + 
         3*s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p1q*p2q*p3q - 6*s12*
         s13^2*s23*p1q*p2q^2 + 3*s12*s13^3*p2q^2*p3q + 3*s12*s13^3*
         p2q^3 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 
         3*s12^2*s23^2*p1q^2*p3q + 3*s12^2*s23^2*p1q^2*p2q - 6*s12^2*
         s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q - 6*s12^2*s13*
         s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q*p2q*p3q - 6*s12^2*s13*s23
         *p1q*p2q^2 - 6*s12^2*s13^2*p2q*p3q^2 - 3*s12^2*s13^2*p2q^2*p3q
          + 3*s12^2*s13^2*p2q^3 + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*
         p3q^2 - 6*s12^3*s23*p1q*p3q^2 - 6*s12^3*s23*p1q*p2q*p3q + 3*
         s12^3*s13*p3q^3 - 3*s12^3*s13*p2q*p3q^2 - 6*s12^3*s13*p2q^2*
         p3q + 3*s12^4*p3q^3 + 3*s12^4*p2q*p3q^2]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[12*s23^2*p2q*p3q^2 + 12*s23^2*p2q^2*
         p3q - 12*s23^2*p1q*p2q*p3q - 12*s23^2*p1q*p2q^2 - 12*s23^2*
         p1q^2*p3q - 12*s23^2*p1q^2*p2q + 36*s13*s23*p2q*p3q^2 + 48*s13
         *s23*p2q^2*p3q + 12*s13*s23*p2q^3 + 12*s13*s23*p1q*p3q^2 + 24*
         s13*s23*p1q*p2q*p3q + 12*s13*s23*p1q*p2q^2 + 12*s13^2*p2q*
         p3q^2 + 12*s13^2*p2q^2*p3q + 48*s12*s23*p2q*p3q^2 + 24*s12*s23
         *p2q^2*p3q + 24*s12*s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q*p3q - 
         12*s12*s13*p3q^3 + 24*s12*s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q
          - 12*s12^2*p3q^3 + 12*s12^2*p2q*p3q^2,s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*
         s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 
         2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*
         s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*
         p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*
         p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2
          - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*
         p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*
         s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*ep^(-2) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p1.E3 * ( rat[
          - 2*s23^2*p2q*p3q^2 - 2*s23^2*p2q^2*p3q + 2*s23^2*p1q*p2q*p3q
          + 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q
          - 6*s13*s23*p2q*p3q^2 - 8*s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3
          - 2*s13*s23*p1q*p3q^2 - 4*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q
         *p2q^2 - 2*s13^2*p2q*p3q^2 - 2*s13^2*p2q^2*p3q - 8*s12*s23*p2q
         *p3q^2 - 4*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 4*s12*s23
         *p1q*p2q*p3q + 2*s12*s13*p3q^3 - 4*s12*s13*p2q*p3q^2 - 2*s12*
         s13*p2q^2*p3q + 2*s12^2*p3q^3 - 2*s12^2*p2q*p3q^2,s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q
          - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*
         s13*s23^2*p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*
         p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q
          + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2
         *s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*
         s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*
         p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*
         s12^3*s23*p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2
          - 2*s12^3*s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p2.E3*Ioperator
       * ( rat[ - 12*s23^3*p1q*p3q^2 - 24*s23^3*p1q*p2q*p3q - 12*s23^3*
         p1q*p2q^2 - 12*s23^3*p1q^2*p3q - 12*s23^3*p1q^2*p2q + 12*s13*
         s23^2*p2q^2*p3q + 12*s13*s23^2*p2q^3 - 24*s13*s23^2*p1q*p3q^2
          - 12*s13*s23^2*p1q*p2q*p3q + 12*s13*s23^2*p1q*p2q^2 - 12*
         s13^2*s23*p2q*p3q^2 - 12*s13^2*s23*p2q^2*p3q - 24*s13^2*s23*
         p1q*p3q^2 - 24*s13^2*s23*p1q*p2q*p3q + 12*s12*s23^2*p3q^3 + 24
         *s12*s23^2*p2q*p3q^2 + 12*s12*s23^2*p2q^2*p3q - 12*s12*s23^2*
         p1q*p2q^2 - 12*s12*s23^2*p1q^2*p3q - 12*s12*s23^2*p1q^2*p2q + 
         12*s12*s13*s23*p3q^3 + 24*s12*s13*s23*p2q*p3q^2 + 36*s12*s13*
         s23*p2q^2*p3q + 12*s12*s13*s23*p2q^3 - 12*s12*s13*s23*p1q*
         p3q^2 + 12*s12*s13*s23*p1q*p2q*p3q + 12*s12*s13*s23*p1q*p2q^2
          + 12*s12*s13^2*p2q^2*p3q + 12*s12^2*s23*p3q^3 + 12*s12^2*s23*
         p2q*p3q^2 + 12*s12^2*s23*p2q^2*p3q + 12*s12^2*s23*p1q*p3q^2 + 
         24*s12^2*s23*p1q*p2q*p3q - 12*s12^2*s13*p2q*p3q^2 + 12*s12^2*
         s13*p2q^2*p3q - 12*s12^3*p2q*p3q^2,s12*s23^4*p1q^2*p3q + s12*
         s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*
         s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2
          + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*
         s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*
         p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*
         p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*
         p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*
         p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*
         p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*
         p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*
         p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*
         s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2]*
         ep^(-2) + rat[ - 2*s23^3*p1q*p3q^2 - 4*s23^3*p1q*p2q*p3q - 2*
         s23^3*p1q*p2q^2 - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*
         s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 - 4*s13*s23^2*p1q*
         p3q^2 - 2*s13*s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*p2q^2 - 2*
         s13^2*s23*p2q*p3q^2 - 2*s13^2*s23*p2q^2*p3q - 4*s13^2*s23*p1q*
         p3q^2 - 4*s13^2*s23*p1q*p2q*p3q + 2*s12*s23^2*p3q^3 + 4*s12*
         s23^2*p2q*p3q^2 + 2*s12*s23^2*p2q^2*p3q - 2*s12*s23^2*p1q*
         p2q^2 - 2*s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q^2*p2q + 2*s12*
         s13*s23*p3q^3 + 4*s12*s13*s23*p2q*p3q^2 + 6*s12*s13*s23*p2q^2*
         p3q + 2*s12*s13*s23*p2q^3 - 2*s12*s13*s23*p1q*p3q^2 + 2*s12*
         s13*s23*p1q*p2q*p3q + 2*s12*s13*s23*p1q*p2q^2 + 2*s12*s13^2*
         p2q^2*p3q + 2*s12^2*s23*p3q^3 + 2*s12^2*s23*p2q*p3q^2 + 2*
         s12^2*s23*p2q^2*p3q + 2*s12^2*s23*p1q*p3q^2 + 4*s12^2*s23*p1q*
         p2q*p3q - 2*s12^2*s13*p2q*p3q^2 + 2*s12^2*s13*p2q^2*p3q - 2*
         s12^3*p2q*p3q^2,3*s12*s23^4*p1q^2*p3q + 3*s12*s23^4*p1q^2*p2q
          - 6*s12*s13*s23^3*p1q*p2q*p3q - 6*s12*s13*s23^3*p1q*p2q^2 + 3
         *s12*s13*s23^3*p1q^2*p3q + 3*s12*s13*s23^3*p1q^2*p2q + 3*s12*
         s13^2*s23^2*p2q^2*p3q + 3*s12*s13^2*s23^2*p2q^3 - 6*s12*s13^2*
         s23^2*p1q*p2q*p3q - 6*s12*s13^2*s23^2*p1q*p2q^2 + 3*s12*s13^3*
         s23*p2q^2*p3q + 3*s12*s13^3*s23*p2q^3 - 6*s12^2*s23^3*p1q*
         p3q^2 - 6*s12^2*s23^3*p1q*p2q*p3q + 3*s12^2*s23^3*p1q^2*p3q + 
         3*s12^2*s23^3*p1q^2*p2q - 6*s12^2*s13*s23^2*p2q*p3q^2 - 6*
         s12^2*s13*s23^2*p2q^2*p3q - 6*s12^2*s13*s23^2*p1q*p3q^2 - 12*
         s12^2*s13*s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23^2*p1q*p2q^2 - 6*
         s12^2*s13^2*s23*p2q*p3q^2 - 3*s12^2*s13^2*s23*p2q^2*p3q + 3*
         s12^2*s13^2*s23*p2q^3 + 3*s12^3*s23^2*p3q^3 + 3*s12^3*s23^2*
         p2q*p3q^2 - 6*s12^3*s23^2*p1q*p3q^2 - 6*s12^3*s23^2*p1q*p2q*
         p3q + 3*s12^3*s13*s23*p3q^3 - 3*s12^3*s13*s23*p2q*p3q^2 - 6*
         s12^3*s13*s23*p2q^2*p3q + 3*s12^4*s23*p3q^3 + 3*s12^4*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23^3*p1q*
         p3q^2 + 12*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*p2q^2 + 6*s23^3*
         p1q^2*p3q + 6*s23^3*p1q^2*p2q - 6*s13*s23^2*p2q^2*p3q - 6*s13*
         s23^2*p2q^3 + 12*s13*s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q*p2q*p3q
          - 6*s13*s23^2*p1q*p2q^2 + 6*s13^2*s23*p2q*p3q^2 + 6*s13^2*s23
         *p2q^2*p3q + 12*s13^2*s23*p1q*p3q^2 + 12*s13^2*s23*p1q*p2q*p3q
          - 6*s12*s23^2*p3q^3 - 12*s12*s23^2*p2q*p3q^2 - 6*s12*s23^2*
         p2q^2*p3q + 6*s12*s23^2*p1q*p2q^2 + 6*s12*s23^2*p1q^2*p3q + 6*
         s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 12*s12*s13*s23*p2q
         *p3q^2 - 18*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*p2q^3 + 6*
         s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*p3q - 6*s12*s13*
         s23*p1q*p2q^2 - 6*s12*s13^2*p2q^2*p3q - 6*s12^2*s23*p3q^3 - 6*
         s12^2*s23*p2q*p3q^2 - 6*s12^2*s23*p2q^2*p3q - 6*s12^2*s23*p1q*
         p3q^2 - 12*s12^2*s23*p1q*p2q*p3q + 6*s12^2*s13*p2q*p3q^2 - 6*
         s12^2*s13*p2q^2*p3q + 6*s12^3*p2q*p3q^2,s12*s23^4*p1q^2*p3q + 
         s12*s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*
         s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2
          + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*
         s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*
         p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*
         p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*
         p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*
         p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*
         p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*
         p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*
         p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*
         s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[6*s23^3*p1q*p3q^2
          + 12*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*p2q^2 + 6*s23^3*p1q^2*
         p3q + 6*s23^3*p1q^2*p2q - 6*s13*s23^2*p2q^2*p3q - 6*s13*s23^2*
         p2q^3 + 12*s13*s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q*p2q*p3q - 6*
         s13*s23^2*p1q*p2q^2 + 6*s13^2*s23*p2q*p3q^2 + 6*s13^2*s23*
         p2q^2*p3q + 12*s13^2*s23*p1q*p3q^2 + 12*s13^2*s23*p1q*p2q*p3q
          - 6*s12*s23^2*p3q^3 - 12*s12*s23^2*p2q*p3q^2 - 6*s12*s23^2*
         p2q^2*p3q + 6*s12*s23^2*p1q*p2q^2 + 6*s12*s23^2*p1q^2*p3q + 6*
         s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 12*s12*s13*s23*p2q
         *p3q^2 - 18*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*p2q^3 + 6*
         s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*p3q - 6*s12*s13*
         s23*p1q*p2q^2 - 6*s12*s13^2*p2q^2*p3q - 6*s12^2*s23*p3q^3 - 6*
         s12^2*s23*p2q*p3q^2 - 6*s12^2*s23*p2q^2*p3q - 6*s12^2*s23*p1q*
         p3q^2 - 12*s12^2*s23*p1q*p2q*p3q + 6*s12^2*s13*p2q*p3q^2 - 6*
         s12^2*s13*p2q^2*p3q + 6*s12^3*p2q*p3q^2,s12*s23^4*p1q^2*p3q + 
         s12*s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*
         s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2
          + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*
         s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*
         p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*
         p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*
         p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*
         p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*
         p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*
         p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*
         p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*
         s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23^3*p1q*p3q^2
          + 12*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*p2q^2 + 6*s23^3*p1q^2*
         p3q + 6*s23^3*p1q^2*p2q - 6*s13*s23^2*p2q^2*p3q - 6*s13*s23^2*
         p2q^3 + 12*s13*s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q*p2q*p3q - 6*
         s13*s23^2*p1q*p2q^2 + 6*s13^2*s23*p2q*p3q^2 + 6*s13^2*s23*
         p2q^2*p3q + 12*s13^2*s23*p1q*p3q^2 + 12*s13^2*s23*p1q*p2q*p3q
          - 6*s12*s23^2*p3q^3 - 12*s12*s23^2*p2q*p3q^2 - 6*s12*s23^2*
         p2q^2*p3q + 6*s12*s23^2*p1q*p2q^2 + 6*s12*s23^2*p1q^2*p3q + 6*
         s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 12*s12*s13*s23*p2q
         *p3q^2 - 18*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*p2q^3 + 6*
         s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*p3q - 6*s12*s13*
         s23*p1q*p2q^2 - 6*s12*s13^2*p2q^2*p3q - 6*s12^2*s23*p3q^3 - 6*
         s12^2*s23*p2q*p3q^2 - 6*s12^2*s23*p2q^2*p3q - 6*s12^2*s23*p1q*
         p3q^2 - 12*s12^2*s23*p1q*p2q*p3q + 6*s12^2*s13*p2q*p3q^2 - 6*
         s12^2*s13*p2q^2*p3q + 6*s12^3*p2q*p3q^2,s12*s23^4*p1q^2*p3q + 
         s12*s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*
         s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2
          + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*
         s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*
         p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*
         p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*
         p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*
         p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*
         p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*
         p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*
         p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*
         s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23^3*p1q*p3q^2
          + 24*s23^3*p1q*p2q*p3q + 12*s23^3*p1q*p2q^2 + 12*s23^3*p1q^2*
         p3q + 12*s23^3*p1q^2*p2q - 12*s13*s23^2*p2q^2*p3q - 12*s13*
         s23^2*p2q^3 + 24*s13*s23^2*p1q*p3q^2 + 12*s13*s23^2*p1q*p2q*
         p3q - 12*s13*s23^2*p1q*p2q^2 + 12*s13^2*s23*p2q*p3q^2 + 12*
         s13^2*s23*p2q^2*p3q + 24*s13^2*s23*p1q*p3q^2 + 24*s13^2*s23*
         p1q*p2q*p3q - 12*s12*s23^2*p3q^3 - 24*s12*s23^2*p2q*p3q^2 - 12
         *s12*s23^2*p2q^2*p3q + 12*s12*s23^2*p1q*p2q^2 + 12*s12*s23^2*
         p1q^2*p3q + 12*s12*s23^2*p1q^2*p2q - 12*s12*s13*s23*p3q^3 - 24
         *s12*s13*s23*p2q*p3q^2 - 36*s12*s13*s23*p2q^2*p3q - 12*s12*s13
         *s23*p2q^3 + 12*s12*s13*s23*p1q*p3q^2 - 12*s12*s13*s23*p1q*p2q
         *p3q - 12*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*p2q^2*p3q - 12*
         s12^2*s23*p3q^3 - 12*s12^2*s23*p2q*p3q^2 - 12*s12^2*s23*p2q^2*
         p3q - 12*s12^2*s23*p1q*p3q^2 - 24*s12^2*s23*p1q*p2q*p3q + 12*
         s12^2*s13*p2q*p3q^2 - 12*s12^2*s13*p2q^2*p3q + 12*s12^3*p2q*
         p3q^2,s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*s12*s13*
         s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*s13*s23^3*
         p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*s23^2*p2q^2*
         p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 
         2*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*p2q^2*p3q + s12*
         s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*
         p2q*p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*
         s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*
         s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - 
         s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3 + s12^3*
         s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2
          - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - s12^3*s13
         *s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*s23*p3q^3
          + s12^4*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p2.E3 * ( rat[2*
         s23^3*p1q*p3q^2 + 4*s23^3*p1q*p2q*p3q + 2*s23^3*p1q*p2q^2 + 2*
         s23^3*p1q^2*p3q + 2*s23^3*p1q^2*p2q - 2*s13*s23^2*p2q^2*p3q - 
         2*s13*s23^2*p2q^3 + 4*s13*s23^2*p1q*p3q^2 + 2*s13*s23^2*p1q*
         p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + 2*s13^2*s23*p2q*p3q^2 + 2*
         s13^2*s23*p2q^2*p3q + 4*s13^2*s23*p1q*p3q^2 + 4*s13^2*s23*p1q*
         p2q*p3q - 2*s12*s23^2*p3q^3 - 4*s12*s23^2*p2q*p3q^2 - 2*s12*
         s23^2*p2q^2*p3q + 2*s12*s23^2*p1q*p2q^2 + 2*s12*s23^2*p1q^2*
         p3q + 2*s12*s23^2*p1q^2*p2q - 2*s12*s13*s23*p3q^3 - 4*s12*s13*
         s23*p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q^3
          + 2*s12*s13*s23*p1q*p3q^2 - 2*s12*s13*s23*p1q*p2q*p3q - 2*s12
         *s13*s23*p1q*p2q^2 - 2*s12*s13^2*p2q^2*p3q - 2*s12^2*s23*p3q^3
          - 2*s12^2*s23*p2q*p3q^2 - 2*s12^2*s23*p2q^2*p3q - 2*s12^2*s23
         *p1q*p3q^2 - 4*s12^2*s23*p1q*p2q*p3q + 2*s12^2*s13*p2q*p3q^2
          - 2*s12^2*s13*p2q^2*p3q + 2*s12^3*p2q*p3q^2,s12*s23^4*p1q^2*
         p3q + s12*s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*
         s12*s13*s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*
         p2q^3 - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*
         p2q^2 + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*
         s12^2*s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*
         s23^3*p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*
         p2q*p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*
         p1q*p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*
         p1q*p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*
         p2q^2*p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*
         s23^2*p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*
         p2q*p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*
         s12^3*s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p1.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^2*p2q*p3q^2 - 12*s23^2*p2q^2*p3q + 12*s23^2*
         p1q*p2q^2 + 12*s23^2*p1q^2*p3q + 12*s23^2*p1q^2*p2q - 24*s13*
         s23*p2q*p3q^2 - 12*s13*s23*p2q^2*p3q - 12*s13*s23*p1q*p3q^2 - 
         24*s13*s23*p1q*p2q*p3q - 12*s13^2*p2q*p3q^2 - 36*s12*s23*p2q*
         p3q^2 - 24*s12*s23*p2q^2*p3q - 24*s12*s23*p1q*p3q^2 - 36*s12*
         s23*p1q*p2q*p3q + 12*s12*s13*p3q^3 - 12*s12*s13*p2q*p3q^2 + 12
         *s12^2*p3q^3,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*
         p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + 
         s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*
         p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + 
         s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2
          - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*
         p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*
         p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q
          - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12
         *s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3
          + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*ep^(-2) + rat[ - 2*s23^2*p2q*p3q^2 - 2*s23^2*
         p2q^2*p3q + 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*
         p1q^2*p2q - 4*s13*s23*p2q*p3q^2 - 2*s13*s23*p2q^2*p3q - 2*s13*
         s23*p1q*p3q^2 - 4*s13*s23*p1q*p2q*p3q - 2*s13^2*p2q*p3q^2 - 6*
         s12*s23*p2q*p3q^2 - 4*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2
          - 6*s12*s23*p1q*p2q*p3q + 2*s12*s13*p3q^3 - 2*s12*s13*p2q*
         p3q^2 + 2*s12^2*p3q^3,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 
         6*s13*s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*
         p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 
         3*s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*
         s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 
         6*s12*s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*
         p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2
          - 6*s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*
         s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*
         s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*
         p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23^2*p2q*p3q^2 + 6*
         s23^2*p2q^2*p3q - 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*
         s23^2*p1q^2*p2q + 12*s13*s23*p2q*p3q^2 + 6*s13*s23*p2q^2*p3q
          + 6*s13*s23*p1q*p3q^2 + 12*s13*s23*p1q*p2q*p3q + 6*s13^2*p2q*
         p3q^2 + 18*s12*s23*p2q*p3q^2 + 12*s12*s23*p2q^2*p3q + 12*s12*
         s23*p1q*p3q^2 + 18*s12*s23*p1q*p2q*p3q - 6*s12*s13*p3q^3 + 6*
         s12*s13*p2q*p3q^2 - 6*s12^2*p3q^3,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p3q]*ep^(-1) + rat[6*s23^2*p2q*p3q^2 + 6*s23^2*p2q^2*p3q - 6*
         s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*s23^2*p1q^2*p2q + 12*
         s13*s23*p2q*p3q^2 + 6*s13*s23*p2q^2*p3q + 6*s13*s23*p1q*p3q^2
          + 12*s13*s23*p1q*p2q*p3q + 6*s13^2*p2q*p3q^2 + 18*s12*s23*p2q
         *p3q^2 + 12*s12*s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 18*s12*
         s23*p1q*p2q*p3q - 6*s12*s13*p3q^3 + 6*s12*s13*p2q*p3q^2 - 6*
         s12^2*p3q^3,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*
         p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + 
         s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*
         p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + 
         s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2
          - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*
         p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*
         p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q
          - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12
         *s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3
          + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*
         s23^2*p2q*p3q^2 + 6*s23^2*p2q^2*p3q - 6*s23^2*p1q*p2q^2 - 6*
         s23^2*p1q^2*p3q - 6*s23^2*p1q^2*p2q + 12*s13*s23*p2q*p3q^2 + 6
         *s13*s23*p2q^2*p3q + 6*s13*s23*p1q*p3q^2 + 12*s13*s23*p1q*p2q*
         p3q + 6*s13^2*p2q*p3q^2 + 18*s12*s23*p2q*p3q^2 + 12*s12*s23*
         p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 18*s12*s23*p1q*p2q*p3q - 6*
         s12*s13*p3q^3 + 6*s12*s13*p2q*p3q^2 - 6*s12^2*p3q^3,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23^2*p2q*p3q^2 + 12*
         s23^2*p2q^2*p3q - 12*s23^2*p1q*p2q^2 - 12*s23^2*p1q^2*p3q - 12
         *s23^2*p1q^2*p2q + 24*s13*s23*p2q*p3q^2 + 12*s13*s23*p2q^2*p3q
          + 12*s13*s23*p1q*p3q^2 + 24*s13*s23*p1q*p2q*p3q + 12*s13^2*
         p2q*p3q^2 + 36*s12*s23*p2q*p3q^2 + 24*s12*s23*p2q^2*p3q + 24*
         s12*s23*p1q*p3q^2 + 36*s12*s23*p1q*p2q*p3q - 12*s12*s13*p3q^3
          + 12*s12*s13*p2q*p3q^2 - 12*s12^2*p3q^3,s23^4*p1q^2*p3q + 
         s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*
         p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p1.E3*p3.E2 * ( rat[2*
         s23^2*p2q*p3q^2 + 2*s23^2*p2q^2*p3q - 2*s23^2*p1q*p2q^2 - 2*
         s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 4*s13*s23*p2q*p3q^2 + 2*
         s13*s23*p2q^2*p3q + 2*s13*s23*p1q*p3q^2 + 4*s13*s23*p1q*p2q*
         p3q + 2*s13^2*p2q*p3q^2 + 6*s12*s23*p2q*p3q^2 + 4*s12*s23*
         p2q^2*p3q + 4*s12*s23*p1q*p3q^2 + 6*s12*s23*p1q*p2q*p3q - 2*
         s12*s13*p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*s12^2*p3q^3,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p2.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^2*p1q*p3q^2 - 24*s23^2*p1q*p2q*p3q - 12*s23^2*
         p1q*p2q^2 - 12*s23^2*p1q^2*p3q - 12*s13*s23*p2q*p3q^2 - 24*s13
         *s23*p2q^2*p3q - 12*s13*s23*p2q^3 - 24*s13*s23*p1q*p3q^2 - 36*
         s13*s23*p1q*p2q*p3q - 24*s13*s23*p1q*p2q^2 + 12*s13*s23*p1q^2*
         p2q - 12*s13^2*p2q*p3q^2 - 24*s13^2*p2q^2*p3q - 12*s13^2*p2q^3
          - 24*s13^2*p1q*p3q^2 - 36*s13^2*p1q*p2q*p3q - 24*s13^2*p1q*
         p2q^2 + 12*s12*s23*p3q^3 + 24*s12*s23*p2q*p3q^2 + 12*s12*s23*
         p2q^2*p3q - 24*s12*s23*p1q*p2q*p3q - 12*s12*s23*p1q*p2q^2 - 12
         *s12*s23*p1q^2*p3q + 12*s12*s13*p3q^3 + 12*s12*s13*p2q*p3q^2
          - 12*s12*s13*p2q^2*p3q - 12*s12*s13*p2q^3 - 12*s12*s13*p1q*
         p3q^2 - 36*s12*s13*p1q*p2q*p3q - 24*s12*s13*p1q*p2q^2 + 12*
         s12^2*p3q^3 + 24*s12^2*p2q*p3q^2 + 12*s12^2*p2q^2*p3q + 12*
         s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*
         s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*
         s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*
         p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*
         p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*
         s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2
          - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
          - 6*s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q*p3q - 6*s23^2*p1q*
         p2q^2 - 6*s23^2*p1q^2*p3q - 6*s13*s23*p2q*p3q^2 - 12*s13*s23*
         p2q^2*p3q - 6*s13*s23*p2q^3 - 12*s13*s23*p1q*p3q^2 - 18*s13*
         s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2 + 6*s13*s23*p1q^2*p2q
          - 6*s13^2*p2q*p3q^2 - 12*s13^2*p2q^2*p3q - 6*s13^2*p2q^3 - 12
         *s13^2*p1q*p3q^2 - 18*s13^2*p1q*p2q*p3q - 12*s13^2*p1q*p2q^2
          + 6*s12*s23*p3q^3 + 12*s12*s23*p2q*p3q^2 + 6*s12*s23*p2q^2*
         p3q - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*s12*s23
         *p1q^2*p3q + 6*s12*s13*p3q^3 + 6*s12*s13*p2q*p3q^2 - 6*s12*s13
         *p2q^2*p3q - 6*s12*s13*p2q^3 - 6*s12*s13*p1q*p3q^2 - 18*s12*
         s13*p1q*p2q*p3q - 12*s12*s13*p1q*p2q^2 + 6*s12^2*p3q^3 + 12*
         s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q + 6*s12^2*p1q*p3q^2,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 6*s23^2*p1q*p3q^2 - 12*
         s23^2*p1q*p2q*p3q - 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*
         s13*s23*p2q*p3q^2 - 12*s13*s23*p2q^2*p3q - 6*s13*s23*p2q^3 - 
         12*s13*s23*p1q*p3q^2 - 18*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q
         *p2q^2 + 6*s13*s23*p1q^2*p2q - 6*s13^2*p2q*p3q^2 - 12*s13^2*
         p2q^2*p3q - 6*s13^2*p2q^3 - 12*s13^2*p1q*p3q^2 - 18*s13^2*p1q*
         p2q*p3q - 12*s13^2*p1q*p2q^2 + 6*s12*s23*p3q^3 + 12*s12*s23*
         p2q*p3q^2 + 6*s12*s23*p2q^2*p3q - 12*s12*s23*p1q*p2q*p3q - 6*
         s12*s23*p1q*p2q^2 - 6*s12*s23*p1q^2*p3q + 6*s12*s13*p3q^3 + 6*
         s12*s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q - 6*s12*s13*p2q^3 - 6*
         s12*s13*p1q*p3q^2 - 18*s12*s13*p1q*p2q*p3q - 12*s12*s13*p1q*
         p2q^2 + 6*s12^2*p3q^3 + 12*s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q
          + 6*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13
         *s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*
         s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*
         p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*
         p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*
         s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2
          - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[ - 6*s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q*p3q - 6*s23^2*
         p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*s13*s23*p2q*p3q^2 - 12*s13*
         s23*p2q^2*p3q - 6*s13*s23*p2q^3 - 12*s13*s23*p1q*p3q^2 - 18*
         s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2 + 6*s13*s23*p1q^2*
         p2q - 6*s13^2*p2q*p3q^2 - 12*s13^2*p2q^2*p3q - 6*s13^2*p2q^3
          - 12*s13^2*p1q*p3q^2 - 18*s13^2*p1q*p2q*p3q - 12*s13^2*p1q*
         p2q^2 + 6*s12*s23*p3q^3 + 12*s12*s23*p2q*p3q^2 + 6*s12*s23*
         p2q^2*p3q - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*
         s12*s23*p1q^2*p3q + 6*s12*s13*p3q^3 + 6*s12*s13*p2q*p3q^2 - 6*
         s12*s13*p2q^2*p3q - 6*s12*s13*p2q^3 - 6*s12*s13*p1q*p3q^2 - 18
         *s12*s13*p1q*p2q*p3q - 12*s12*s13*p1q*p2q^2 + 6*s12^2*p3q^3 + 
         12*s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q + 6*s12^2*p1q*p3q^2,
         s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 
         2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*
         p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*
         s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*
         p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*
         p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*
         s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*
         s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*
         s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*
         p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*
         s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*
         p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[2*s23^2*p1q*
         p3q^2 + 4*s23^2*p1q*p2q*p3q + 2*s23^2*p1q*p2q^2 + 2*s23^2*
         p1q^2*p3q + 2*s13*s23*p2q*p3q^2 + 4*s13*s23*p2q^2*p3q + 2*s13*
         s23*p2q^3 + 4*s13*s23*p1q*p3q^2 + 6*s13*s23*p1q*p2q*p3q + 4*
         s13*s23*p1q*p2q^2 - 2*s13*s23*p1q^2*p2q + 2*s13^2*p2q*p3q^2 + 
         4*s13^2*p2q^2*p3q + 2*s13^2*p2q^3 + 4*s13^2*p1q*p3q^2 + 6*
         s13^2*p1q*p2q*p3q + 4*s13^2*p1q*p2q^2 - 2*s12*s23*p3q^3 - 4*
         s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q + 4*s12*s23*p1q*p2q*
         p3q + 2*s12*s23*p1q*p2q^2 + 2*s12*s23*p1q^2*p3q - 2*s12*s13*
         p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q + 2*s12*s13*
         p2q^3 + 2*s12*s13*p1q*p3q^2 + 6*s12*s13*p1q*p2q*p3q + 4*s12*
         s13*p1q*p2q^2 - 2*s12^2*p3q^3 - 4*s12^2*p2q*p3q^2 - 2*s12^2*
         p2q^2*p3q - 2*s12^2*p1q*p3q^2,3*s23^4*p1q^2*p3q + 3*s23^4*
         p1q^2*p2q - 6*s13*s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 
         3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*
         p2q^2*p3q + 3*s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 
         6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*
         p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*
         s12*s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*
         p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*
         p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q
          + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2
         *p2q*p3q^2 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*
         p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*
         s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23^2*p1q
         *p3q^2 + 24*s23^2*p1q*p2q*p3q + 12*s23^2*p1q*p2q^2 + 12*s23^2*
         p1q^2*p3q + 12*s13*s23*p2q*p3q^2 + 24*s13*s23*p2q^2*p3q + 12*
         s13*s23*p2q^3 + 24*s13*s23*p1q*p3q^2 + 36*s13*s23*p1q*p2q*p3q
          + 24*s13*s23*p1q*p2q^2 - 12*s13*s23*p1q^2*p2q + 12*s13^2*p2q*
         p3q^2 + 24*s13^2*p2q^2*p3q + 12*s13^2*p2q^3 + 24*s13^2*p1q*
         p3q^2 + 36*s13^2*p1q*p2q*p3q + 24*s13^2*p1q*p2q^2 - 12*s12*s23
         *p3q^3 - 24*s12*s23*p2q*p3q^2 - 12*s12*s23*p2q^2*p3q + 24*s12*
         s23*p1q*p2q*p3q + 12*s12*s23*p1q*p2q^2 + 12*s12*s23*p1q^2*p3q
          - 12*s12*s13*p3q^3 - 12*s12*s13*p2q*p3q^2 + 12*s12*s13*p2q^2*
         p3q + 12*s12*s13*p2q^3 + 12*s12*s13*p1q*p3q^2 + 36*s12*s13*p1q
         *p2q*p3q + 24*s12*s13*p1q*p2q^2 - 12*s12^2*p3q^3 - 24*s12^2*
         p2q*p3q^2 - 12*s12^2*p2q^2*p3q - 12*s12^2*p1q*p3q^2,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*ep^(-2)
          )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c2,c3]*p2.E3*p3.E2 * ( rat[
          - 2*s23^2*p1q*p3q^2 - 4*s23^2*p1q*p2q*p3q - 2*s23^2*p1q*p2q^2
          - 2*s23^2*p1q^2*p3q - 2*s13*s23*p2q*p3q^2 - 4*s13*s23*p2q^2*
         p3q - 2*s13*s23*p2q^3 - 4*s13*s23*p1q*p3q^2 - 6*s13*s23*p1q*
         p2q*p3q - 4*s13*s23*p1q*p2q^2 + 2*s13*s23*p1q^2*p2q - 2*s13^2*
         p2q*p3q^2 - 4*s13^2*p2q^2*p3q - 2*s13^2*p2q^3 - 4*s13^2*p1q*
         p3q^2 - 6*s13^2*p1q*p2q*p3q - 4*s13^2*p1q*p2q^2 + 2*s12*s23*
         p3q^3 + 4*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q - 4*s12*s23*
         p1q*p2q*p3q - 2*s12*s23*p1q*p2q^2 - 2*s12*s23*p1q^2*p3q + 2*
         s12*s13*p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q - 2*
         s12*s13*p2q^3 - 2*s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 
         4*s12*s13*p1q*p2q^2 + 2*s12^2*p3q^3 + 4*s12^2*p2q*p3q^2 + 2*
         s12^2*p2q^2*p3q + 2*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p1.E3*Ioperator
       * ( rat[ - 12*s23^2*p1q*p2q*p3q - 12*s23^2*p1q*p2q^2 - 12*s23^2*
         p1q^2*p3q - 12*s23^2*p1q^2*p2q + 36*s13*s23*p2q^2*p3q + 12*s13
         *s23*p2q^3 + 12*s13*s23*p1q*p3q^2 + 24*s13*s23*p1q*p2q*p3q + 
         12*s13*s23*p1q*p2q^2 - 12*s13^2*p2q*p3q^2 + 12*s13^2*p2q^2*p3q
          + 12*s12*s23*p2q*p3q^2 + 12*s12*s23*p2q^2*p3q + 24*s12*s23*
         p1q*p3q^2 + 24*s12*s23*p1q*p2q*p3q - 12*s12*s13*p3q^3 - 24*s12
         *s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q - 12*s12^2*p3q^3 - 12*
         s12^2*p2q*p3q^2,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*
         s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q
          + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q
         *p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*
         p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q
          + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12
         *s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2
         *s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q
         *p3q^2 - s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23
         *p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2
          - 2*s12^2*s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*
         s13^2*p2q*p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + 
         s12^3*s13*p2q*p3q^2]*ep^(-2) + rat[ - 2*s23^2*p1q*p2q*p3q - 2*
         s23^2*p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 6*
         s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*
         s13*s23*p1q*p2q*p3q + 2*s13*s23*p1q*p2q^2 - 2*s13^2*p2q*p3q^2
          + 2*s13^2*p2q^2*p3q + 2*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*
         p3q + 4*s12*s23*p1q*p3q^2 + 4*s12*s23*p1q*p2q*p3q - 2*s12*s13*
         p3q^3 - 4*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q - 2*s12^2*
         p3q^3 - 2*s12^2*p2q*p3q^2,3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*
         p1q^2*p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*
         p2q^2 + 3*s13^2*s23^2*p1q^2*p3q + 3*s13^2*s23^2*p1q^2*p2q + 3*
         s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s13^3*s23*p1q*p2q*
         p3q - 6*s13^3*s23*p1q*p2q^2 + 3*s13^4*p2q^2*p3q + 3*s13^4*
         p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q*p2q*
         p3q + 3*s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^2*p2q - 
         6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q - 6*s12*
         s13^2*s23*p1q*p3q^2 - 12*s12*s13^2*s23*p1q*p2q*p3q - 6*s12*
         s13^2*s23*p1q*p2q^2 - 6*s12*s13^3*p2q*p3q^2 - 3*s12*s13^3*
         p2q^2*p3q + 3*s12*s13^3*p2q^3 + 3*s12^2*s13*s23*p3q^3 + 3*
         s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*
         s13*s23*p1q*p2q*p3q + 3*s12^2*s13^2*p3q^3 - 3*s12^2*s13^2*p2q*
         p3q^2 - 6*s12^2*s13^2*p2q^2*p3q + 3*s12^3*s13*p3q^3 + 3*s12^3*
         s13*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*
         s23^2*p1q*p2q*p3q + 6*s23^2*p1q*p2q^2 + 6*s23^2*p1q^2*p3q + 6*
         s23^2*p1q^2*p2q - 18*s13*s23*p2q^2*p3q - 6*s13*s23*p2q^3 - 6*
         s13*s23*p1q*p3q^2 - 12*s13*s23*p1q*p2q*p3q - 6*s13*s23*p1q*
         p2q^2 + 6*s13^2*p2q*p3q^2 - 6*s13^2*p2q^2*p3q - 6*s12*s23*p2q*
         p3q^2 - 6*s12*s23*p2q^2*p3q - 12*s12*s23*p1q*p3q^2 - 12*s12*
         s23*p1q*p2q*p3q + 6*s12*s13*p3q^3 + 12*s12*s13*p2q*p3q^2 - 6*
         s12*s13*p2q^2*p3q + 6*s12^2*p3q^3 + 6*s12^2*p2q*p3q^2,s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*
         s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*
         p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*
         s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*
         p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + 
         s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*
         s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*
         p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*
         p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23^2*
         p1q*p2q*p3q + 6*s23^2*p1q*p2q^2 + 6*s23^2*p1q^2*p3q + 6*s23^2*
         p1q^2*p2q - 18*s13*s23*p2q^2*p3q - 6*s13*s23*p2q^3 - 6*s13*s23
         *p1q*p3q^2 - 12*s13*s23*p1q*p2q*p3q - 6*s13*s23*p1q*p2q^2 + 6*
         s13^2*p2q*p3q^2 - 6*s13^2*p2q^2*p3q - 6*s12*s23*p2q*p3q^2 - 6*
         s12*s23*p2q^2*p3q - 12*s12*s23*p1q*p3q^2 - 12*s12*s23*p1q*p2q*
         p3q + 6*s12*s13*p3q^3 + 12*s12*s13*p2q*p3q^2 - 6*s12*s13*p2q^2
         *p3q + 6*s12^2*p3q^3 + 6*s12^2*p2q*p3q^2,s13*s23^3*p1q^2*p3q
          + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*
         p2q + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*
         p2q*p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q + s13^4*
         p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*
         p3q + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 2*
         s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 2*s12*
         s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*
         s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*s13^3*p2q^2*
         p3q + s12*s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*
         p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*
         p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*
         s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s23^2*p1q*p2q*p3q + 
         12*s23^2*p1q*p2q^2 + 12*s23^2*p1q^2*p3q + 12*s23^2*p1q^2*p2q
          - 36*s13*s23*p2q^2*p3q - 12*s13*s23*p2q^3 - 12*s13*s23*p1q*
         p3q^2 - 24*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2 + 12*
         s13^2*p2q*p3q^2 - 12*s13^2*p2q^2*p3q - 12*s12*s23*p2q*p3q^2 - 
         12*s12*s23*p2q^2*p3q - 24*s12*s23*p1q*p3q^2 - 24*s12*s23*p1q*
         p2q*p3q + 12*s12*s13*p3q^3 + 24*s12*s13*p2q*p3q^2 - 12*s12*s13
         *p2q^2*p3q + 12*s12^2*p3q^3 + 12*s12^2*p2q*p3q^2,s13*s23^3*
         p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 
         2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*
         p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s13^3*
         s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q + 
         s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*
         p2q*p3q + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 
         2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 2*s12*
         s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*
         s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*s13^3*p2q^2*
         p3q + s12*s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*
         p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*
         p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*
         s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[6*s12^2*p2q*p3q^2 + 6*s12^2*
         p3q^3 - 6*s12*s13*p2q^2*p3q + 12*s12*s13*p2q*p3q^2 + 6*s12*s13
         *p3q^3 - 12*s12*s23*p1q*p2q*p3q - 12*s12*s23*p1q*p3q^2 - 6*s12
         *s23*p2q^2*p3q - 6*s12*s23*p2q*p3q^2 - 6*s13^2*p2q^2*p3q + 6*
         s13^2*p2q*p3q^2 - 6*s13*s23*p1q*p2q^2 - 12*s13*s23*p1q*p2q*p3q
          - 6*s13*s23*p1q*p3q^2 - 6*s13*s23*p2q^3 - 18*s13*s23*p2q^2*
         p3q + 6*s23^2*p1q^2*p2q + 6*s23^2*p1q^2*p3q + 6*s23^2*p1q*
         p2q^2 + 6*s23^2*p1q*p2q*p3q,s12^3*s13*p2q*p3q^2 + s12^3*s13*
         p3q^3 - 2*s12^2*s13^2*p2q^2*p3q - s12^2*s13^2*p2q*p3q^2 + 
         s12^2*s13^2*p3q^3 - 2*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*
         s23*p1q*p3q^2 + s12^2*s13*s23*p2q*p3q^2 + s12^2*s13*s23*p3q^3
          + s12*s13^3*p2q^3 - s12*s13^3*p2q^2*p3q - 2*s12*s13^3*p2q*
         p3q^2 - 2*s12*s13^2*s23*p1q*p2q^2 - 4*s12*s13^2*s23*p1q*p2q*
         p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 
         2*s12*s13^2*s23*p2q*p3q^2 + s12*s13*s23^2*p1q^2*p2q + s12*s13*
         s23^2*p1q^2*p3q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p3q^2 + s13^4*p2q^3 + s13^4*p2q^2*p3q - 2*s13^3*s23*
         p1q*p2q^2 - 2*s13^3*s23*p1q*p2q*p3q + s13^3*s23*p2q^3 + s13^3*
         s23*p2q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^2*s23^2*p1q^2*p3q
          - 2*s13^2*s23^2*p1q*p2q^2 - 2*s13^2*s23^2*p1q*p2q*p3q + s13*
         s23^3*p1q^2*p2q + s13*s23^3*p1q^2*p3q]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p1.E3 * ( rat[2*
         s12^2*p2q*p3q^2 + 2*s12^2*p3q^3 - 2*s12*s13*p2q^2*p3q + 4*s12*
         s13*p2q*p3q^2 + 2*s12*s13*p3q^3 - 4*s12*s23*p1q*p2q*p3q - 4*
         s12*s23*p1q*p3q^2 - 2*s12*s23*p2q^2*p3q - 2*s12*s23*p2q*p3q^2
          - 2*s13^2*p2q^2*p3q + 2*s13^2*p2q*p3q^2 - 2*s13*s23*p1q*p2q^2
          - 4*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p3q^2 - 2*s13*s23*
         p2q^3 - 6*s13*s23*p2q^2*p3q + 2*s23^2*p1q^2*p2q + 2*s23^2*
         p1q^2*p3q + 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q*p2q*p3q,s12^3*s13*
         p2q*p3q^2 + s12^3*s13*p3q^3 - 2*s12^2*s13^2*p2q^2*p3q - s12^2*
         s13^2*p2q*p3q^2 + s12^2*s13^2*p3q^3 - 2*s12^2*s13*s23*p1q*p2q*
         p3q - 2*s12^2*s13*s23*p1q*p3q^2 + s12^2*s13*s23*p2q*p3q^2 + 
         s12^2*s13*s23*p3q^3 + s12*s13^3*p2q^3 - s12*s13^3*p2q^2*p3q - 
         2*s12*s13^3*p2q*p3q^2 - 2*s12*s13^2*s23*p1q*p2q^2 - 4*s12*
         s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 2*s12*
         s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p2q*p3q^2 + s12*s13*
         s23^2*p1q^2*p2q + s12*s13*s23^2*p1q^2*p3q - 2*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p3q^2 + s13^4*p2q^3 + s13^4*
         p2q^2*p3q - 2*s13^3*s23*p1q*p2q^2 - 2*s13^3*s23*p1q*p2q*p3q + 
         s13^3*s23*p2q^3 + s13^3*s23*p2q^2*p3q + s13^2*s23^2*p1q^2*p2q
          + s13^2*s23^2*p1q^2*p3q - 2*s13^2*s23^2*p1q*p2q^2 - 2*s13^2*
         s23^2*p1q*p2q*p3q + s13*s23^3*p1q^2*p2q + s13*s23^3*p1q^2*p3q]
          )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p2.E3*Ioperator
       * ( rat[ - 12*s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q*p3q - 12*s23^2*
         p1q*p2q^2 - 12*s23^2*p1q^2*p3q - 12*s23^2*p1q^2*p2q + 12*s13*
         s23*p2q*p3q^2 + 36*s13*s23*p2q^2*p3q + 12*s13*s23*p2q^3 + 24*
         s13*s23*p1q*p2q*p3q + 12*s13*s23*p1q*p2q^2 + 12*s13^2*p2q^2*
         p3q + 12*s12*s23*p3q^3 + 12*s12*s23*p2q*p3q^2 + 12*s12*s23*
         p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q*p3q - 12
         *s12*s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q - 12*s12^2*p2q*p3q^2
         ,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q
          - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - 6*
         s23^2*p1q*p3q^2 - 6*s23^2*p1q*p2q*p3q - 6*s23^2*p1q*p2q^2 - 6*
         s23^2*p1q^2*p3q - 6*s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 18
         *s13*s23*p2q^2*p3q + 6*s13*s23*p2q^3 + 12*s13*s23*p1q*p2q*p3q
          + 6*s13*s23*p1q*p2q^2 + 6*s13^2*p2q^2*p3q + 6*s12*s23*p3q^3
          + 6*s12*s23*p2q*p3q^2 + 6*s12*s23*p2q^2*p3q + 6*s12*s23*p1q*
         p3q^2 + 12*s12*s23*p1q*p2q*p3q - 6*s12*s13*p2q*p3q^2 + 6*s12*
         s13*p2q^2*p3q - 6*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[ - 6*s23^2*p1q*p3q^2 - 6*s23^2*p1q*p2q*p3q
          - 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*s23^2*p1q^2*p2q
          + 6*s13*s23*p2q*p3q^2 + 18*s13*s23*p2q^2*p3q + 6*s13*s23*
         p2q^3 + 12*s13*s23*p1q*p2q*p3q + 6*s13*s23*p1q*p2q^2 + 6*s13^2
         *p2q^2*p3q + 6*s12*s23*p3q^3 + 6*s12*s23*p2q*p3q^2 + 6*s12*s23
         *p2q^2*p3q + 6*s12*s23*p1q*p3q^2 + 12*s12*s23*p1q*p2q*p3q - 6*
         s12*s13*p2q*p3q^2 + 6*s12*s13*p2q^2*p3q - 6*s12^2*p2q*p3q^2,
         s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 
         2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*
         p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*
         s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*
         p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*
         p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*
         s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*
         s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*
         s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*
         p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*
         s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*
         p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[2*s23^2*p1q*
         p3q^2 + 2*s23^2*p1q*p2q*p3q + 2*s23^2*p1q*p2q^2 + 2*s23^2*
         p1q^2*p3q + 2*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 6*s13*
         s23*p2q^2*p3q - 2*s13*s23*p2q^3 - 4*s13*s23*p1q*p2q*p3q - 2*
         s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*p3q - 2*s12*s23*p3q^3 - 2*
         s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q - 2*s12*s23*p1q*p3q^2
          - 4*s12*s23*p1q*p2q*p3q + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*
         p2q^2*p3q + 2*s12^2*p2q*p3q^2,3*s23^4*p1q^2*p3q + 3*s23^4*
         p1q^2*p2q - 6*s13*s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 
         3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*
         p2q^2*p3q + 3*s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 
         6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*
         p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*
         s12*s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*
         p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*
         p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q
          + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2
         *p2q*p3q^2 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*
         p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*
         s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[12*s23^2*p1q
         *p3q^2 + 12*s23^2*p1q*p2q*p3q + 12*s23^2*p1q*p2q^2 + 12*s23^2*
         p1q^2*p3q + 12*s23^2*p1q^2*p2q - 12*s13*s23*p2q*p3q^2 - 36*s13
         *s23*p2q^2*p3q - 12*s13*s23*p2q^3 - 24*s13*s23*p1q*p2q*p3q - 
         12*s13*s23*p1q*p2q^2 - 12*s13^2*p2q^2*p3q - 12*s12*s23*p3q^3
          - 12*s12*s23*p2q*p3q^2 - 12*s12*s23*p2q^2*p3q - 12*s12*s23*
         p1q*p3q^2 - 24*s12*s23*p1q*p2q*p3q + 12*s12*s13*p2q*p3q^2 - 12
         *s12*s13*p2q^2*p3q + 12*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q + 
         s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*
         p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*ep^(-2)
          + rat[ - 6*s12^2*p2q*p3q^2 + 6*s12*s13*p2q^2*p3q - 6*s12*s13*
         p2q*p3q^2 + 12*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p3q^2 + 6*
         s12*s23*p2q^2*p3q + 6*s12*s23*p2q*p3q^2 + 6*s12*s23*p3q^3 + 6*
         s13^2*p2q^2*p3q + 6*s13*s23*p1q*p2q^2 + 12*s13*s23*p1q*p2q*p3q
          + 6*s13*s23*p2q^3 + 18*s13*s23*p2q^2*p3q + 6*s13*s23*p2q*
         p3q^2 - 6*s23^2*p1q^2*p2q - 6*s23^2*p1q^2*p3q - 6*s23^2*p1q*
         p2q^2 - 6*s23^2*p1q*p2q*p3q - 6*s23^2*p1q*p3q^2,s12^3*s23*p2q*
         p3q^2 + s12^3*s23*p3q^3 - 2*s12^2*s13*s23*p2q^2*p3q - s12^2*
         s13*s23*p2q*p3q^2 + s12^2*s13*s23*p3q^3 - 2*s12^2*s23^2*p1q*
         p2q*p3q - 2*s12^2*s23^2*p1q*p3q^2 + s12^2*s23^2*p2q*p3q^2 + 
         s12^2*s23^2*p3q^3 + s12*s13^2*s23*p2q^3 - s12*s13^2*s23*p2q^2*
         p3q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q^2 - 
         4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 2*
         s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p2q*p3q^2 + s12*
         s23^3*p1q^2*p2q + s12*s23^3*p1q^2*p3q - 2*s12*s23^3*p1q*p2q*
         p3q - 2*s12*s23^3*p1q*p3q^2 + s13^3*s23*p2q^3 + s13^3*s23*
         p2q^2*p3q - 2*s13^2*s23^2*p1q*p2q^2 - 2*s13^2*s23^2*p1q*p2q*
         p3q + s13^2*s23^2*p2q^3 + s13^2*s23^2*p2q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13*s23^3*p1q^2*p3q - 2*s13*s23^3*p1q*p2q^2 - 2*
         s13*s23^3*p1q*p2q*p3q + s23^4*p1q^2*p2q + s23^4*p1q^2*p3q]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p2.E3 * ( rat[
          - 2*s23^2*p1q*p3q^2 - 2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q*p2q^2
          - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 2*s13*s23*p2q*p3q^2
          + 6*s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 + 4*s13*s23*p1q*p2q*
         p3q + 2*s13*s23*p1q*p2q^2 + 2*s13^2*p2q^2*p3q + 2*s12*s23*
         p3q^3 + 2*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 2*s12*s23*
         p1q*p3q^2 + 4*s12*s23*p1q*p2q*p3q - 2*s12*s13*p2q*p3q^2 + 2*
         s12*s13*p2q^2*p3q - 2*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p1.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^3*p1q*p2q*p3q - 12*s23^3*p1q*p2q^2 - 24*s23^3*
         p1q^2*p3q - 24*s23^3*p1q^2*p2q + 24*s13*s23^2*p2q*p3q^2 + 36*
         s13*s23^2*p2q^2*p3q + 12*s13*s23^2*p2q^3 + 12*s13*s23^2*p1q*
         p3q^2 + 36*s13*s23^2*p1q*p2q*p3q + 12*s13*s23^2*p1q*p2q^2 - 24
         *s13*s23^2*p1q^2*p3q - 24*s13*s23^2*p1q^2*p2q + 36*s13^2*s23*
         p2q*p3q^2 + 36*s13^2*s23*p2q^2*p3q + 12*s13^2*s23*p2q^3 + 12*
         s13^2*s23*p1q*p3q^2 + 48*s13^2*s23*p1q*p2q*p3q + 24*s13^2*s23*
         p1q*p2q^2 + 12*s13^3*p2q*p3q^2 + 12*s12*s23^2*p2q*p3q^2 + 12*
         s12*s23^2*p2q^2*p3q + 48*s12*s23^2*p1q*p3q^2 + 60*s12*s23^2*
         p1q*p2q*p3q + 12*s12*s23^2*p1q*p2q^2 - 12*s12*s13*s23*p3q^3 + 
         36*s12*s13*s23*p2q*p3q^2 + 48*s12*s13*s23*p2q^2*p3q + 12*s12*
         s13*s23*p2q^3 + 36*s12*s13*s23*p1q*p3q^2 + 72*s12*s13*s23*p1q*
         p2q*p3q + 24*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*p3q^3 + 12*
         s12*s13^2*p2q*p3q^2 - 24*s12^2*s23*p3q^3 - 36*s12^2*s23*p2q*
         p3q^2 - 12*s12^2*s23*p2q^2*p3q - 12*s12^2*s13*p3q^3,s13*s23^4*
         p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 
         2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*
         p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*
         s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*
         s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*
         s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3
          + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2
         *s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *ep^(-2) + rat[ - 2*s23^3*p1q*p2q*p3q - 2*s23^3*p1q*p2q^2 - 4*
         s23^3*p1q^2*p3q - 4*s23^3*p1q^2*p2q + 4*s13*s23^2*p2q*p3q^2 + 
         6*s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 + 2*s13*s23^2*p1q*
         p3q^2 + 6*s13*s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*p2q^2 - 4*
         s13*s23^2*p1q^2*p3q - 4*s13*s23^2*p1q^2*p2q + 6*s13^2*s23*p2q*
         p3q^2 + 6*s13^2*s23*p2q^2*p3q + 2*s13^2*s23*p2q^3 + 2*s13^2*
         s23*p1q*p3q^2 + 8*s13^2*s23*p1q*p2q*p3q + 4*s13^2*s23*p1q*
         p2q^2 + 2*s13^3*p2q*p3q^2 + 2*s12*s23^2*p2q*p3q^2 + 2*s12*
         s23^2*p2q^2*p3q + 8*s12*s23^2*p1q*p3q^2 + 10*s12*s23^2*p1q*p2q
         *p3q + 2*s12*s23^2*p1q*p2q^2 - 2*s12*s13*s23*p3q^3 + 6*s12*s13
         *s23*p2q*p3q^2 + 8*s12*s13*s23*p2q^2*p3q + 2*s12*s13*s23*p2q^3
          + 6*s12*s13*s23*p1q*p3q^2 + 12*s12*s13*s23*p1q*p2q*p3q + 4*
         s12*s13*s23*p1q*p2q^2 - 2*s12*s13^2*p3q^3 + 2*s12*s13^2*p2q*
         p3q^2 - 4*s12^2*s23*p3q^3 - 6*s12^2*s23*p2q*p3q^2 - 2*s12^2*
         s23*p2q^2*p3q - 2*s12^2*s13*p3q^3,3*s13*s23^4*p1q^2*p3q + 3*
         s13*s23^4*p1q^2*p2q - 6*s13^2*s23^3*p1q*p2q*p3q - 6*s13^2*
         s23^3*p1q*p2q^2 + 3*s13^2*s23^3*p1q^2*p3q + 3*s13^2*s23^3*
         p1q^2*p2q + 3*s13^3*s23^2*p2q^2*p3q + 3*s13^3*s23^2*p2q^3 - 6*
         s13^3*s23^2*p1q*p2q*p3q - 6*s13^3*s23^2*p1q*p2q^2 + 3*s13^4*
         s23*p2q^2*p3q + 3*s13^4*s23*p2q^3 - 6*s12*s13*s23^3*p1q*p3q^2
          - 6*s12*s13*s23^3*p1q*p2q*p3q + 3*s12*s13*s23^3*p1q^2*p3q + 3
         *s12*s13*s23^3*p1q^2*p2q - 6*s12*s13^2*s23^2*p2q*p3q^2 - 6*s12
         *s13^2*s23^2*p2q^2*p3q - 6*s12*s13^2*s23^2*p1q*p3q^2 - 12*s12*
         s13^2*s23^2*p1q*p2q*p3q - 6*s12*s13^2*s23^2*p1q*p2q^2 - 6*s12*
         s13^3*s23*p2q*p3q^2 - 3*s12*s13^3*s23*p2q^2*p3q + 3*s12*s13^3*
         s23*p2q^3 + 3*s12^2*s13*s23^2*p3q^3 + 3*s12^2*s13*s23^2*p2q*
         p3q^2 - 6*s12^2*s13*s23^2*p1q*p3q^2 - 6*s12^2*s13*s23^2*p1q*
         p2q*p3q + 3*s12^2*s13^2*s23*p3q^3 - 3*s12^2*s13^2*s23*p2q*
         p3q^2 - 6*s12^2*s13^2*s23*p2q^2*p3q + 3*s12^3*s13*s23*p3q^3 + 
         3*s12^3*s13*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[6*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*p2q^2 + 12*
         s23^3*p1q^2*p3q + 12*s23^3*p1q^2*p2q - 12*s13*s23^2*p2q*p3q^2
          - 18*s13*s23^2*p2q^2*p3q - 6*s13*s23^2*p2q^3 - 6*s13*s23^2*
         p1q*p3q^2 - 18*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*p2q^2
          + 12*s13*s23^2*p1q^2*p3q + 12*s13*s23^2*p1q^2*p2q - 18*s13^2*
         s23*p2q*p3q^2 - 18*s13^2*s23*p2q^2*p3q - 6*s13^2*s23*p2q^3 - 6
         *s13^2*s23*p1q*p3q^2 - 24*s13^2*s23*p1q*p2q*p3q - 12*s13^2*s23
         *p1q*p2q^2 - 6*s13^3*p2q*p3q^2 - 6*s12*s23^2*p2q*p3q^2 - 6*s12
         *s23^2*p2q^2*p3q - 24*s12*s23^2*p1q*p3q^2 - 30*s12*s23^2*p1q*
         p2q*p3q - 6*s12*s23^2*p1q*p2q^2 + 6*s12*s13*s23*p3q^3 - 18*s12
         *s13*s23*p2q*p3q^2 - 24*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*
         p2q^3 - 18*s12*s13*s23*p1q*p3q^2 - 36*s12*s13*s23*p1q*p2q*p3q
          - 12*s12*s13*s23*p1q*p2q^2 + 6*s12*s13^2*p3q^3 - 6*s12*s13^2*
         p2q*p3q^2 + 12*s12^2*s23*p3q^3 + 18*s12^2*s23*p2q*p3q^2 + 6*
         s12^2*s23*p2q^2*p3q + 6*s12^2*s13*p3q^3,s13*s23^4*p1q^2*p3q + 
         s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*
         s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*
         p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*s13^3*
         s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*
         p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*
         s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*
         p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*
         p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 + 
         s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*
         s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[6*s23^3*p1q*p2q*
         p3q + 6*s23^3*p1q*p2q^2 + 12*s23^3*p1q^2*p3q + 12*s23^3*p1q^2*
         p2q - 12*s13*s23^2*p2q*p3q^2 - 18*s13*s23^2*p2q^2*p3q - 6*s13*
         s23^2*p2q^3 - 6*s13*s23^2*p1q*p3q^2 - 18*s13*s23^2*p1q*p2q*p3q
          - 6*s13*s23^2*p1q*p2q^2 + 12*s13*s23^2*p1q^2*p3q + 12*s13*
         s23^2*p1q^2*p2q - 18*s13^2*s23*p2q*p3q^2 - 18*s13^2*s23*p2q^2*
         p3q - 6*s13^2*s23*p2q^3 - 6*s13^2*s23*p1q*p3q^2 - 24*s13^2*s23
         *p1q*p2q*p3q - 12*s13^2*s23*p1q*p2q^2 - 6*s13^3*p2q*p3q^2 - 6*
         s12*s23^2*p2q*p3q^2 - 6*s12*s23^2*p2q^2*p3q - 24*s12*s23^2*p1q
         *p3q^2 - 30*s12*s23^2*p1q*p2q*p3q - 6*s12*s23^2*p1q*p2q^2 + 6*
         s12*s13*s23*p3q^3 - 18*s12*s13*s23*p2q*p3q^2 - 24*s12*s13*s23*
         p2q^2*p3q - 6*s12*s13*s23*p2q^3 - 18*s12*s13*s23*p1q*p3q^2 - 
         36*s12*s13*s23*p1q*p2q*p3q - 12*s12*s13*s23*p1q*p2q^2 + 6*s12*
         s13^2*p3q^3 - 6*s12*s13^2*p2q*p3q^2 + 12*s12^2*s23*p3q^3 + 18*
         s12^2*s23*p2q*p3q^2 + 6*s12^2*s23*p2q^2*p3q + 6*s12^2*s13*
         p3q^3,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*
         s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*
         p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + 
         s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*
         p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*
         s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*
         p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*
         p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*
         p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*
         p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + 
         s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*
         p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*
         p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*
         p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + 
         s12^3*s13*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[6*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*p2q^2 + 12*s23^3*
         p1q^2*p3q + 12*s23^3*p1q^2*p2q - 12*s13*s23^2*p2q*p3q^2 - 18*
         s13*s23^2*p2q^2*p3q - 6*s13*s23^2*p2q^3 - 6*s13*s23^2*p1q*
         p3q^2 - 18*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q*p2q^2 + 12*
         s13*s23^2*p1q^2*p3q + 12*s13*s23^2*p1q^2*p2q - 18*s13^2*s23*
         p2q*p3q^2 - 18*s13^2*s23*p2q^2*p3q - 6*s13^2*s23*p2q^3 - 6*
         s13^2*s23*p1q*p3q^2 - 24*s13^2*s23*p1q*p2q*p3q - 12*s13^2*s23*
         p1q*p2q^2 - 6*s13^3*p2q*p3q^2 - 6*s12*s23^2*p2q*p3q^2 - 6*s12*
         s23^2*p2q^2*p3q - 24*s12*s23^2*p1q*p3q^2 - 30*s12*s23^2*p1q*
         p2q*p3q - 6*s12*s23^2*p1q*p2q^2 + 6*s12*s13*s23*p3q^3 - 18*s12
         *s13*s23*p2q*p3q^2 - 24*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*
         p2q^3 - 18*s12*s13*s23*p1q*p3q^2 - 36*s12*s13*s23*p1q*p2q*p3q
          - 12*s12*s13*s23*p1q*p2q^2 + 6*s12*s13^2*p3q^3 - 6*s12*s13^2*
         p2q*p3q^2 + 12*s12^2*s23*p3q^3 + 18*s12^2*s23*p2q*p3q^2 + 6*
         s12^2*s23*p2q^2*p3q + 6*s12^2*s13*p3q^3,s13*s23^4*p1q^2*p3q + 
         s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*
         s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*
         p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*s13^3*
         s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*
         p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*
         s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*
         p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*
         p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 + 
         s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*
         s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s23^3*p1q*p2q*
         p3q + 12*s23^3*p1q*p2q^2 + 24*s23^3*p1q^2*p3q + 24*s23^3*p1q^2
         *p2q - 24*s13*s23^2*p2q*p3q^2 - 36*s13*s23^2*p2q^2*p3q - 12*
         s13*s23^2*p2q^3 - 12*s13*s23^2*p1q*p3q^2 - 36*s13*s23^2*p1q*
         p2q*p3q - 12*s13*s23^2*p1q*p2q^2 + 24*s13*s23^2*p1q^2*p3q + 24
         *s13*s23^2*p1q^2*p2q - 36*s13^2*s23*p2q*p3q^2 - 36*s13^2*s23*
         p2q^2*p3q - 12*s13^2*s23*p2q^3 - 12*s13^2*s23*p1q*p3q^2 - 48*
         s13^2*s23*p1q*p2q*p3q - 24*s13^2*s23*p1q*p2q^2 - 12*s13^3*p2q*
         p3q^2 - 12*s12*s23^2*p2q*p3q^2 - 12*s12*s23^2*p2q^2*p3q - 48*
         s12*s23^2*p1q*p3q^2 - 60*s12*s23^2*p1q*p2q*p3q - 12*s12*s23^2*
         p1q*p2q^2 + 12*s12*s13*s23*p3q^3 - 36*s12*s13*s23*p2q*p3q^2 - 
         48*s12*s13*s23*p2q^2*p3q - 12*s12*s13*s23*p2q^3 - 36*s12*s13*
         s23*p1q*p3q^2 - 72*s12*s13*s23*p1q*p2q*p3q - 24*s12*s13*s23*
         p1q*p2q^2 + 12*s12*s13^2*p3q^3 - 12*s12*s13^2*p2q*p3q^2 + 24*
         s12^2*s23*p3q^3 + 36*s12^2*s23*p2q*p3q^2 + 12*s12^2*s23*p2q^2*
         p3q + 12*s12^2*s13*p3q^3,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2
         *p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + 
         s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*
         p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*
         s13^3*s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3
          - 2*s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + 
         s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*
         s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*
         s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*
         s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + 
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*
         s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*
         s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*
         ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p1.E3*p3.E2 * ( rat[2*
         s23^3*p1q*p2q*p3q + 2*s23^3*p1q*p2q^2 + 4*s23^3*p1q^2*p3q + 4*
         s23^3*p1q^2*p2q - 4*s13*s23^2*p2q*p3q^2 - 6*s13*s23^2*p2q^2*
         p3q - 2*s13*s23^2*p2q^3 - 2*s13*s23^2*p1q*p3q^2 - 6*s13*s23^2*
         p1q*p2q*p3q - 2*s13*s23^2*p1q*p2q^2 + 4*s13*s23^2*p1q^2*p3q + 
         4*s13*s23^2*p1q^2*p2q - 6*s13^2*s23*p2q*p3q^2 - 6*s13^2*s23*
         p2q^2*p3q - 2*s13^2*s23*p2q^3 - 2*s13^2*s23*p1q*p3q^2 - 8*
         s13^2*s23*p1q*p2q*p3q - 4*s13^2*s23*p1q*p2q^2 - 2*s13^3*p2q*
         p3q^2 - 2*s12*s23^2*p2q*p3q^2 - 2*s12*s23^2*p2q^2*p3q - 8*s12*
         s23^2*p1q*p3q^2 - 10*s12*s23^2*p1q*p2q*p3q - 2*s12*s23^2*p1q*
         p2q^2 + 2*s12*s13*s23*p3q^3 - 6*s12*s13*s23*p2q*p3q^2 - 8*s12*
         s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q^3 - 6*s12*s13*s23*p1q*
         p3q^2 - 12*s12*s13*s23*p1q*p2q*p3q - 4*s12*s13*s23*p1q*p2q^2
          + 2*s12*s13^2*p3q^3 - 2*s12*s13^2*p2q*p3q^2 + 4*s12^2*s23*
         p3q^3 + 6*s12^2*s23*p2q*p3q^2 + 2*s12^2*s23*p2q^2*p3q + 2*
         s12^2*s13*p3q^3,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*
         s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*
         s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*
         p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*
         s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*
         s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*
         s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*
         s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*
         s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + 
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*
         s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*
         s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p2.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^2*p1q*p3q^2 + 12*s23^2*p1q*p2q^2 + 12*s23^2*
         p1q^2*p3q + 24*s23^2*p1q^2*p2q - 12*s13*s23*p2q*p3q^2 - 24*s13
         *s23*p2q^2*p3q - 12*s13*s23*p2q^3 - 36*s13*s23*p1q*p3q^2 - 36*
         s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2 + 12*s13*s23*p1q^2*
         p3q + 24*s13*s23*p1q^2*p2q - 12*s13^2*p2q*p3q^2 - 24*s13^2*
         p2q^2*p3q - 12*s13^2*p2q^3 - 24*s13^2*p1q*p3q^2 - 36*s13^2*p1q
         *p2q*p3q - 24*s13^2*p1q*p2q^2 + 12*s12*s23*p3q^3 + 24*s12*s23*
         p2q*p3q^2 + 12*s12*s23*p2q^2*p3q - 24*s12*s23*p1q*p3q^2 - 48*
         s12*s23*p1q*p2q*p3q - 12*s12*s23*p1q*p2q^2 - 12*s12*s23*p1q^2*
         p3q + 12*s12*s13*p3q^3 + 12*s12*s13*p2q*p3q^2 - 12*s12*s13*
         p2q^2*p3q - 12*s12*s13*p2q^3 - 12*s12*s13*p1q*p3q^2 - 36*s12*
         s13*p1q*p2q*p3q - 24*s12*s13*p1q*p2q^2 + 12*s12^2*p3q^3 + 24*
         s12^2*p2q*p3q^2 + 12*s12^2*p2q^2*p3q + 12*s12^2*p1q*p3q^2,
         s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 
         2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*
         p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*
         s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*
         p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*
         p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*
         s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*
         s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*
         s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*
         p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*
         s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*
         p3q^2]*ep^(-2) + rat[ - 2*s23^2*p1q*p3q^2 + 2*s23^2*p1q*p2q^2
          + 2*s23^2*p1q^2*p3q + 4*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2
          - 4*s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2
          - 6*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 + 2*s13*s23*
         p1q^2*p3q + 4*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2 - 4*s13^2*
         p2q^2*p3q - 2*s13^2*p2q^3 - 4*s13^2*p1q*p3q^2 - 6*s13^2*p1q*
         p2q*p3q - 4*s13^2*p1q*p2q^2 + 2*s12*s23*p3q^3 + 4*s12*s23*p2q*
         p3q^2 + 2*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 8*s12*s23*
         p1q*p2q*p3q - 2*s12*s23*p1q*p2q^2 - 2*s12*s23*p1q^2*p3q + 2*
         s12*s13*p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q - 2*
         s12*s13*p2q^3 - 2*s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 
         4*s12*s13*p1q*p2q^2 + 2*s12^2*p3q^3 + 4*s12^2*p2q*p3q^2 + 2*
         s12^2*p2q^2*p3q + 2*s12^2*p1q*p3q^2,3*s23^4*p1q^2*p3q + 3*
         s23^4*p1q^2*p2q - 6*s13*s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*
         p2q^2 + 3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q + 3*
         s13^2*s23^2*p2q^2*p3q + 3*s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*
         p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q
          + 3*s13^3*s23*p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q
         *p2q*p3q + 3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*
         s12*s13*s23^2*p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*p3q - 6*s12*
         s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13
         *s23^2*p1q*p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23
         *p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*
         s12^2*s23^2*p2q*p3q^2 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*
         s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*
         p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*
         s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[6*s23^2*p1q*p3q^2 - 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q
          - 12*s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 12*s13*s23*p2q^2
         *p3q + 6*s13*s23*p2q^3 + 18*s13*s23*p1q*p3q^2 + 18*s13*s23*p1q
         *p2q*p3q + 6*s13*s23*p1q*p2q^2 - 6*s13*s23*p1q^2*p3q - 12*s13*
         s23*p1q^2*p2q + 6*s13^2*p2q*p3q^2 + 12*s13^2*p2q^2*p3q + 6*
         s13^2*p2q^3 + 12*s13^2*p1q*p3q^2 + 18*s13^2*p1q*p2q*p3q + 12*
         s13^2*p1q*p2q^2 - 6*s12*s23*p3q^3 - 12*s12*s23*p2q*p3q^2 - 6*
         s12*s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q*
         p3q + 6*s12*s23*p1q*p2q^2 + 6*s12*s23*p1q^2*p3q - 6*s12*s13*
         p3q^3 - 6*s12*s13*p2q*p3q^2 + 6*s12*s13*p2q^2*p3q + 6*s12*s13*
         p2q^3 + 6*s12*s13*p1q*p3q^2 + 18*s12*s13*p1q*p2q*p3q + 12*s12*
         s13*p1q*p2q^2 - 6*s12^2*p3q^3 - 12*s12^2*p2q*p3q^2 - 6*s12^2*
         p2q^2*p3q - 6*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*
         p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q
          + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[6*s23^2*p1q*p3q^2 - 6*s23^2*p1q*p2q^2 - 6*
         s23^2*p1q^2*p3q - 12*s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 
         12*s13*s23*p2q^2*p3q + 6*s13*s23*p2q^3 + 18*s13*s23*p1q*p3q^2
          + 18*s13*s23*p1q*p2q*p3q + 6*s13*s23*p1q*p2q^2 - 6*s13*s23*
         p1q^2*p3q - 12*s13*s23*p1q^2*p2q + 6*s13^2*p2q*p3q^2 + 12*
         s13^2*p2q^2*p3q + 6*s13^2*p2q^3 + 12*s13^2*p1q*p3q^2 + 18*
         s13^2*p1q*p2q*p3q + 12*s13^2*p1q*p2q^2 - 6*s12*s23*p3q^3 - 12*
         s12*s23*p2q*p3q^2 - 6*s12*s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2
          + 24*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p2q^2 + 6*s12*s23*
         p1q^2*p3q - 6*s12*s13*p3q^3 - 6*s12*s13*p2q*p3q^2 + 6*s12*s13*
         p2q^2*p3q + 6*s12*s13*p2q^3 + 6*s12*s13*p1q*p3q^2 + 18*s12*s13
         *p1q*p2q*p3q + 12*s12*s13*p1q*p2q^2 - 6*s12^2*p3q^3 - 12*s12^2
         *p2q*p3q^2 - 6*s12^2*p2q^2*p3q - 6*s12^2*p1q*p3q^2,s23^4*p1q^2
         *p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3
         *p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2
         *s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23^2*p1q*p3q^2 - 6*
         s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 12*s23^2*p1q^2*p2q + 6*
         s13*s23*p2q*p3q^2 + 12*s13*s23*p2q^2*p3q + 6*s13*s23*p2q^3 + 
         18*s13*s23*p1q*p3q^2 + 18*s13*s23*p1q*p2q*p3q + 6*s13*s23*p1q*
         p2q^2 - 6*s13*s23*p1q^2*p3q - 12*s13*s23*p1q^2*p2q + 6*s13^2*
         p2q*p3q^2 + 12*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 + 12*s13^2*p1q*
         p3q^2 + 18*s13^2*p1q*p2q*p3q + 12*s13^2*p1q*p2q^2 - 6*s12*s23*
         p3q^3 - 12*s12*s23*p2q*p3q^2 - 6*s12*s23*p2q^2*p3q + 12*s12*
         s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p2q^2
          + 6*s12*s23*p1q^2*p3q - 6*s12*s13*p3q^3 - 6*s12*s13*p2q*p3q^2
          + 6*s12*s13*p2q^2*p3q + 6*s12*s13*p2q^3 + 6*s12*s13*p1q*p3q^2
          + 18*s12*s13*p1q*p2q*p3q + 12*s12*s13*p1q*p2q^2 - 6*s12^2*
         p3q^3 - 12*s12^2*p2q*p3q^2 - 6*s12^2*p2q^2*p3q - 6*s12^2*p1q*
         p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*
         p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*
         s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q^2 - 12*s23^2*p1q^2*p3q - 24
         *s23^2*p1q^2*p2q + 12*s13*s23*p2q*p3q^2 + 24*s13*s23*p2q^2*p3q
          + 12*s13*s23*p2q^3 + 36*s13*s23*p1q*p3q^2 + 36*s13*s23*p1q*
         p2q*p3q + 12*s13*s23*p1q*p2q^2 - 12*s13*s23*p1q^2*p3q - 24*s13
         *s23*p1q^2*p2q + 12*s13^2*p2q*p3q^2 + 24*s13^2*p2q^2*p3q + 12*
         s13^2*p2q^3 + 24*s13^2*p1q*p3q^2 + 36*s13^2*p1q*p2q*p3q + 24*
         s13^2*p1q*p2q^2 - 12*s12*s23*p3q^3 - 24*s12*s23*p2q*p3q^2 - 12
         *s12*s23*p2q^2*p3q + 24*s12*s23*p1q*p3q^2 + 48*s12*s23*p1q*p2q
         *p3q + 12*s12*s23*p1q*p2q^2 + 12*s12*s23*p1q^2*p3q - 12*s12*
         s13*p3q^3 - 12*s12*s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q + 12*
         s12*s13*p2q^3 + 12*s12*s13*p1q*p3q^2 + 36*s12*s13*p1q*p2q*p3q
          + 24*s12*s13*p1q*p2q^2 - 12*s12^2*p3q^3 - 24*s12^2*p2q*p3q^2
          - 12*s12^2*p2q^2*p3q - 12*s12^2*p1q*p3q^2,s23^4*p1q^2*p3q + 
         s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*
         p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[p2],U0]*cOlT[c1,c0,c3,c2]*p2.E3*p3.E2 * ( rat[2*
         s23^2*p1q*p3q^2 - 2*s23^2*p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 4*
         s23^2*p1q^2*p2q + 2*s13*s23*p2q*p3q^2 + 4*s13*s23*p2q^2*p3q + 
         2*s13*s23*p2q^3 + 6*s13*s23*p1q*p3q^2 + 6*s13*s23*p1q*p2q*p3q
          + 2*s13*s23*p1q*p2q^2 - 2*s13*s23*p1q^2*p3q - 4*s13*s23*p1q^2
         *p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*p2q^2*p3q + 2*s13^2*p2q^3
          + 4*s13^2*p1q*p3q^2 + 6*s13^2*p1q*p2q*p3q + 4*s13^2*p1q*p2q^2
          - 2*s12*s23*p3q^3 - 4*s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q
          + 4*s12*s23*p1q*p3q^2 + 8*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q
         *p2q^2 + 2*s12*s23*p1q^2*p3q - 2*s12*s13*p3q^3 - 2*s12*s13*p2q
         *p3q^2 + 2*s12*s13*p2q^2*p3q + 2*s12*s13*p2q^3 + 2*s12*s13*p1q
         *p3q^2 + 6*s12*s13*p1q*p2q*p3q + 4*s12*s13*p1q*p2q^2 - 2*s12^2
         *p3q^3 - 4*s12^2*p2q*p3q^2 - 2*s12^2*p2q^2*p3q - 2*s12^2*p1q*
         p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*
         p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E2*p1.E3*
      Ioperator * ( rat[4*s23^2*p2q*p3q^2 + 4*s23^2*p2q^2*p3q - 2*s23^2
         *p1q*p3q^2 - 2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q^2*p3q - 2*s23^2
         *p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 10*s13*s23*p2q^2*p3q + 4*
         s13*s23*p1q*p2q*p3q + 4*s13*s23*p1q*p2q^2 + 2*s13^2*p2q^2*p3q
          - 2*s13^2*p2q^3 + 2*s12*s23*p3q^3 + 10*s12*s23*p2q*p3q^2 + 8*
         s12*s23*p2q^2*p3q + 2*s12*s23*p1q*p3q^2 + 4*s12*s23*p1q*p2q*
         p3q + 2*s12*s23*p1q*p2q^2 + 2*s12*s13*p2q*p3q^2 + 4*s12*s13*
         p2q^2*p3q - 2*s12*s13*p2q^3 + 2*s12^2*p2q*p3q^2 + 2*s12^2*
         p2q^2*p3q,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*
         s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*
         p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*
         p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*
         p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q
          + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12
         *s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2
         *s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q
         *p3q^2 - s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23
         *p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2
          - 2*s12^2*s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*
         s13^2*p2q*p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + 
         s12^3*s13*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[4*s23^2*p2q*p3q^2 + 4*s23^2*p2q^2*p3q - 2*s23^2*p1q*p3q^2
          - 2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q
          + 6*s13*s23*p2q*p3q^2 + 10*s13*s23*p2q^2*p3q + 4*s13*s23*p1q*
         p2q*p3q + 4*s13*s23*p1q*p2q^2 + 2*s13^2*p2q^2*p3q - 2*s13^2*
         p2q^3 + 2*s12*s23*p3q^3 + 10*s12*s23*p2q*p3q^2 + 8*s12*s23*
         p2q^2*p3q + 2*s12*s23*p1q*p3q^2 + 4*s12*s23*p1q*p2q*p3q + 2*
         s12*s23*p1q*p2q^2 + 2*s12*s13*p2q*p3q^2 + 4*s12*s13*p2q^2*p3q
          - 2*s12*s13*p2q^3 + 2*s12^2*p2q*p3q^2 + 2*s12^2*p2q^2*p3q,s13
         *s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q
         *p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2
         *s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*
         p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*
         s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*
         p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + 
         s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*
         s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*
         p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*
         p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 2*
         s23^2*p1q*p3q^2 - 2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q^2*p3q - 2*
         s23^2*p1q^2*p2q + 2*s13*s23*p2q*p3q^2 + 2*s13*s23*p2q^2*p3q + 
         4*s13*s23*p1q*p2q*p3q + 4*s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*
         p3q - 2*s13^2*p2q^3 + 2*s12*s23*p3q^3 + 6*s12*s23*p2q*p3q^2 + 
         2*s12*s23*p1q*p3q^2 + 4*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*
         p2q^2 + 2*s12*s13*p2q*p3q^2 - 4*s12*s13*p2q^2*p3q - 2*s12*s13*
         p2q^3 + 2*s12^2*p2q*p3q^2 - 2*s12^2*p2q^2*p3q,s12*s23^3*p1q^2*
         p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*
         s23^2*p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*
         p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q
          + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2
         *s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*
         s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*
         p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*
         s12^3*s23*p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2
          - 2*s12^3*s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[
         1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 2*s23^2*p1q*p3q^2 - 
         2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 
         2*s13*s23*p2q*p3q^2 + 2*s13*s23*p2q^2*p3q + 4*s13*s23*p1q*p2q*
         p3q + 4*s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*p3q - 2*s13^2*p2q^3
          + 2*s12*s23*p3q^3 + 6*s12*s23*p2q*p3q^2 + 2*s12*s23*p1q*p3q^2
          + 4*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*p2q^2 + 2*s12*s13*p2q
         *p3q^2 - 4*s12*s13*p2q^2*p3q - 2*s12*s13*p2q^3 + 2*s12^2*p2q*
         p3q^2 - 2*s12^2*p2q^2*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*
         p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + 
         s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*
         s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*
         p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*
         p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 
         2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*
         s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*
         s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*
         p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*
         p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[1/(s23 + s13 + 
         s12)*s13]*ep^(-1) + rat[2*s13*s23^2*p1q*p3q + 2*s13*s23^2*
         p1q^2 - 2*s13^2*s23*p2q*p3q - 4*s13^2*s23*p1q*p2q + 2*s13^3*
         p2q^2 - 4*s12*s23^2*p2q*p3q + 2*s12*s23^2*p1q*p3q + 2*s12*
         s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 10*s12*s13*s23*p2q*p3q - 2
         *s12*s13*s23*p1q*p3q - 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q
         *p3q + 4*s12*s13^2*p2q^2 - 2*s12^2*s23*p3q^2 - 8*s12^2*s23*p2q
         *p3q - 2*s12^2*s23*p1q*p3q - 2*s12^2*s23*p1q*p2q - 4*s12^2*s13
         *p2q*p3q + 2*s12^2*s13*p2q^2 - 2*s12^3*p2q*p3q,s12*s13*s23^3*
         p1q^2 - 2*s12*s13^2*s23^2*p1q*p2q + s12*s13^2*s23^2*p1q^2 + 
         s12*s13^3*s23*p2q^2 - 2*s12*s13^3*s23*p1q*p2q + s12*s13^4*
         p2q^2 - 2*s12^2*s13*s23^2*p1q*p3q + s12^2*s13*s23^2*p1q^2 - 2*
         s12^2*s13^2*s23*p2q*p3q - 2*s12^2*s13^2*s23*p1q*p3q - 2*s12^2*
         s13^2*s23*p1q*p2q - 2*s12^2*s13^3*p2q*p3q + s12^2*s13^3*p2q^2
          + s12^3*s13*s23*p3q^2 - 2*s12^3*s13*s23*p1q*p3q + s12^3*s13^2
         *p3q^2 - 2*s12^3*s13^2*p2q*p3q + s12^4*s13*p3q^2]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[2*s13*s23^2*p1q*p3q + 2*s13*
         s23^2*p1q^2 - 2*s13^2*s23*p2q*p3q - 4*s13^2*s23*p1q*p2q + 2*
         s13^3*p2q^2 - 4*s12*s23^2*p2q*p3q + 2*s12*s23^2*p1q*p3q + 2*
         s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 10*s12*s13*s23*p2q*p3q
          - 2*s12*s13*s23*p1q*p3q - 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2
         *p2q*p3q + 4*s12*s13^2*p2q^2 - 2*s12^2*s23*p3q^2 - 8*s12^2*s23
         *p2q*p3q - 2*s12^2*s23*p1q*p3q - 2*s12^2*s23*p1q*p2q - 4*s12^2
         *s13*p2q*p3q + 2*s12^2*s13*p2q^2 - 2*s12^3*p2q*p3q,s12*s13*
         s23^3*p1q^2 - 2*s12*s13^2*s23^2*p1q*p2q + s12*s13^2*s23^2*
         p1q^2 + s12*s13^3*s23*p2q^2 - 2*s12*s13^3*s23*p1q*p2q + s12*
         s13^4*p2q^2 - 2*s12^2*s13*s23^2*p1q*p3q + s12^2*s13*s23^2*
         p1q^2 - 2*s12^2*s13^2*s23*p2q*p3q - 2*s12^2*s13^2*s23*p1q*p3q
          - 2*s12^2*s13^2*s23*p1q*p2q - 2*s12^2*s13^3*p2q*p3q + s12^2*
         s13^3*p2q^2 + s12^3*s13*s23*p3q^2 - 2*s12^3*s13*s23*p1q*p3q + 
         s12^3*s13^2*p3q^2 - 2*s12^3*s13^2*p2q*p3q + s12^4*s13*p3q^2]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E2*p2.E3*
      Ioperator * ( rat[ - 2*s23^3*p1q*p3q^2 - 2*s23^3*p1q*p2q*p3q - 2*
         s13*s23^2*p2q*p3q^2 - 2*s13*s23^2*p2q^2*p3q - 2*s13*s23^2*p1q*
         p2q*p3q + 2*s13*s23^2*p1q^2*p3q + 2*s13*s23^2*p1q^2*p2q - 4*
         s13^2*s23*p2q*p3q^2 - 6*s13^2*s23*p2q^2*p3q - 6*s13^2*s23*p1q*
         p2q*p3q - 4*s13^2*s23*p1q*p2q^2 + 2*s13^3*p2q^3 + 2*s12*s23^2*
         p3q^3 + 2*s12*s23^2*p2q*p3q^2 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*
         s23^2*p1q*p2q*p3q - 4*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*
         p2q^2*p3q - 2*s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*
         p3q - 2*s12*s13*s23*p1q*p2q^2 - 2*s12*s13^2*p2q^2*p3q + 2*s12*
         s13^2*p2q^3 + 2*s12^2*s23*p3q^3 + 2*s12^2*s23*p2q*p3q^2 - 2*
         s12^2*s13*p2q^2*p3q,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q
          - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2
         *s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*
         p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*
         s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*
         s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*
         s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*
         s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*
         s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + 
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*
         s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*
         s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*
         p3q]*ep^(-1) + rat[ - 2*s23^3*p1q*p3q^2 - 2*s23^3*p1q*p2q*p3q
          - 2*s13*s23^2*p2q*p3q^2 - 2*s13*s23^2*p2q^2*p3q - 2*s13*s23^2
         *p1q*p2q*p3q + 2*s13*s23^2*p1q^2*p3q + 2*s13*s23^2*p1q^2*p2q
          - 4*s13^2*s23*p2q*p3q^2 - 6*s13^2*s23*p2q^2*p3q - 6*s13^2*s23
         *p1q*p2q*p3q - 4*s13^2*s23*p1q*p2q^2 + 2*s13^3*p2q^3 + 2*s12*
         s23^2*p3q^3 + 2*s12*s23^2*p2q*p3q^2 - 2*s12*s23^2*p1q*p3q^2 - 
         2*s12*s23^2*p1q*p2q*p3q - 4*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*
         s23*p2q^2*p3q - 2*s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*
         p2q*p3q - 2*s12*s13*s23*p1q*p2q^2 - 2*s12*s13^2*p2q^2*p3q + 2*
         s12*s13^2*p2q^3 + 2*s12^2*s23*p3q^3 + 2*s12^2*s23*p2q*p3q^2 - 
         2*s12^2*s13*p2q^2*p3q,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*
         p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + 
         s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*
         p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*
         s13^3*s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3
          - 2*s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + 
         s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*
         s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*
         s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*
         s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + 
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*
         s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*
         s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s12]*ep^(-1) + rat[ - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 
         2*s13*s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q*p2q*p3q + 4*s13*s23^2*
         p1q*p2q^2 - 2*s13^2*s23*p2q*p3q^2 - 4*s13^2*s23*p2q^2*p3q - 2*
         s13^2*s23*p2q^3 + 2*s12*s23^2*p3q^3 + 6*s12*s23^2*p2q*p3q^2 + 
         4*s12*s23^2*p2q^2*p3q + 4*s12*s23^2*p1q*p3q^2 + 8*s12*s23^2*
         p1q*p2q*p3q + 2*s12*s23^2*p1q*p2q^2 - 2*s12*s23^2*p1q^2*p3q - 
         2*s12*s23^2*p1q^2*p2q + 2*s12*s13*s23*p3q^3 + 6*s12*s13*s23*
         p2q*p3q^2 + 4*s12*s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q^3 + 4*
         s12*s13*s23*p1q*p3q^2 + 10*s12*s13*s23*p1q*p2q*p3q + 4*s12*s13
         *s23*p1q*p2q^2 - 2*s12*s13^2*p2q^3 + 2*s12^2*s23*p3q^3 + 6*
         s12^2*s23*p2q*p3q^2 + 6*s12^2*s23*p2q^2*p3q + 4*s12^2*s23*p1q*
         p3q^2 + 8*s12^2*s23*p1q*p2q*p3q + 2*s12^2*s23*p1q*p2q^2 + 2*
         s12^2*s13*p2q^2*p3q - 2*s12^2*s13*p2q^3 + 2*s12^3*p2q^2*p3q,
         s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*s12*s13*s23^3*
         p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*
         p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + 
         s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*
         s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*
         p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*
         s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*
         s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*
         s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*
         s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*
         p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*
         s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*
         p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + 
         s12^4*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[ - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*s13*s23^2*p1q
         *p3q^2 + 6*s13*s23^2*p1q*p2q*p3q + 4*s13*s23^2*p1q*p2q^2 - 2*
         s13^2*s23*p2q*p3q^2 - 4*s13^2*s23*p2q^2*p3q - 2*s13^2*s23*
         p2q^3 + 2*s12*s23^2*p3q^3 + 6*s12*s23^2*p2q*p3q^2 + 4*s12*
         s23^2*p2q^2*p3q + 4*s12*s23^2*p1q*p3q^2 + 8*s12*s23^2*p1q*p2q*
         p3q + 2*s12*s23^2*p1q*p2q^2 - 2*s12*s23^2*p1q^2*p3q - 2*s12*
         s23^2*p1q^2*p2q + 2*s12*s13*s23*p3q^3 + 6*s12*s13*s23*p2q*
         p3q^2 + 4*s12*s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q^3 + 4*s12*
         s13*s23*p1q*p3q^2 + 10*s12*s13*s23*p1q*p2q*p3q + 4*s12*s13*s23
         *p1q*p2q^2 - 2*s12*s13^2*p2q^3 + 2*s12^2*s23*p3q^3 + 6*s12^2*
         s23*p2q*p3q^2 + 6*s12^2*s23*p2q^2*p3q + 4*s12^2*s23*p1q*p3q^2
          + 8*s12^2*s23*p1q*p2q*p3q + 2*s12^2*s23*p1q*p2q^2 + 2*s12^2*
         s13*p2q^2*p3q - 2*s12^2*s13*p2q^3 + 2*s12^3*p2q^2*p3q,s12*
         s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*
         p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q
          + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*
         s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*
         s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*
         s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*
         p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*
         s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*
         s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*
         s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*
         s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*
         p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*
         s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*
         p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + 
         s12^4*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + 
         rat[2*s13*s23^2*p1q^2 - 2*s13^2*s23*p1q*p3q - 4*s13^2*s23*p1q*
         p2q + 2*s13^3*p2q*p3q + 2*s13^3*p2q^2 + 2*s12*s23^2*p1q*p3q - 
         2*s12*s13*s23*p3q^2 - 2*s12*s13*s23*p2q*p3q - 4*s12*s13*s23*
         p1q*p3q - 2*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p3q^2 + 2*s12*
         s13^2*p2q^2 - 4*s12*s13^2*p1q*p3q - 2*s12^2*s23*p3q^2 + 2*
         s12^2*s23*p1q*p3q - 2*s12^2*s13*p3q^2 - 2*s12^2*s13*p1q*p3q - 
         2*s12^3*p3q^2,s12*s13*s23^3*p1q^2 - 2*s12*s13^2*s23^2*p1q*p2q
          + s12*s13^2*s23^2*p1q^2 + s12*s13^3*s23*p2q^2 - 2*s12*s13^3*
         s23*p1q*p2q + s12*s13^4*p2q^2 - 2*s12^2*s13*s23^2*p1q*p3q + 
         s12^2*s13*s23^2*p1q^2 - 2*s12^2*s13^2*s23*p2q*p3q - 2*s12^2*
         s13^2*s23*p1q*p3q - 2*s12^2*s13^2*s23*p1q*p2q - 2*s12^2*s13^3*
         p2q*p3q + s12^2*s13^3*p2q^2 + s12^3*s13*s23*p3q^2 - 2*s12^3*
         s13*s23*p1q*p3q + s12^3*s13^2*p3q^2 - 2*s12^3*s13^2*p2q*p3q + 
         s12^4*s13*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[2*
         s13*s23^2*p1q^2 - 2*s13^2*s23*p1q*p3q - 4*s13^2*s23*p1q*p2q + 
         2*s13^3*p2q*p3q + 2*s13^3*p2q^2 + 2*s12*s23^2*p1q*p3q - 2*s12*
         s13*s23*p3q^2 - 2*s12*s13*s23*p2q*p3q - 4*s12*s13*s23*p1q*p3q
          - 2*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p3q^2 + 2*s12*s13^2*
         p2q^2 - 4*s12*s13^2*p1q*p3q - 2*s12^2*s23*p3q^2 + 2*s12^2*s23*
         p1q*p3q - 2*s12^2*s13*p3q^2 - 2*s12^2*s13*p1q*p3q - 2*s12^3*
         p3q^2,s12*s13*s23^3*p1q^2 - 2*s12*s13^2*s23^2*p1q*p2q + s12*
         s13^2*s23^2*p1q^2 + s12*s13^3*s23*p2q^2 - 2*s12*s13^3*s23*p1q*
         p2q + s12*s13^4*p2q^2 - 2*s12^2*s13*s23^2*p1q*p3q + s12^2*s13*
         s23^2*p1q^2 - 2*s12^2*s13^2*s23*p2q*p3q - 2*s12^2*s13^2*s23*
         p1q*p3q - 2*s12^2*s13^2*s23*p1q*p2q - 2*s12^2*s13^3*p2q*p3q + 
         s12^2*s13^3*p2q^2 + s12^3*s13*s23*p3q^2 - 2*s12^3*s13*s23*p1q*
         p3q + s12^3*s13^2*p3q^2 - 2*s12^3*s13^2*p2q*p3q + s12^4*s13*
         p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*p1.E3*p3.E2*
      Ioperator * ( rat[ - 2*s23^2*p2q*p3q^2 - 2*s23^2*p2q^2*p3q + 2*
         s23^2*p1q*p3q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q - 2*
         s13*s23*p2q*p3q^2 - 4*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*
         p2q^2 + 2*s13^2*p2q^2*p3q - 2*s12*s23*p3q^3 - 8*s12*s23*p2q*
         p3q^2 - 4*s12*s23*p2q^2*p3q - 2*s12*s23*p1q*p3q^2 - 6*s12*s23*
         p1q*p2q*p3q - 2*s12*s23*p1q*p2q^2 - 2*s12*s13*p2q*p3q^2 + 2*
         s12*s13*p2q^2*p3q - 2*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[ - 2*s23^2*p2q*p3q^2 - 2*s23^2*p2q^2*p3q
          + 2*s23^2*p1q*p3q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q
          - 2*s13*s23*p2q*p3q^2 - 4*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q
         *p2q^2 + 2*s13^2*p2q^2*p3q - 2*s12*s23*p3q^3 - 8*s12*s23*p2q*
         p3q^2 - 4*s12*s23*p2q^2*p3q - 2*s12*s23*p1q*p3q^2 - 6*s12*s23*
         p1q*p2q*p3q - 2*s12*s23*p1q*p2q^2 - 2*s12*s13*p2q*p3q^2 + 2*
         s12*s13*p2q^2*p3q - 2*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)
         *s13]*ep^(-1) + rat[2*s23^2*p1q*p3q + 2*s23^2*p1q*p2q + 2*
         s23^2*p1q^2 - 2*s13*s23*p2q^2 - 2*s13^2*p2q^2 - 2*s12*s23*
         p3q^2 - 2*s12*s23*p2q*p3q - 4*s12*s23*p1q*p3q + 2*s12*s23*p1q*
         p2q - 2*s12*s23*p1q^2 - 2*s12*s13*p2q^2 + 4*s12*s13*p1q*p2q + 
         2*s12^2*p3q^2 + 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q + 4*s12^2*
         p1q*p2q,s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^2*s23^2*
         p1q^2 + s13^3*s23*p2q^2 - 2*s13^3*s23*p1q*p2q + s13^4*p2q^2 - 
         2*s12*s13*s23^2*p1q*p3q + s12*s13*s23^2*p1q^2 - 2*s12*s13^2*
         s23*p2q*p3q - 2*s12*s13^2*s23*p1q*p3q - 2*s12*s13^2*s23*p1q*
         p2q - 2*s12*s13^3*p2q*p3q + s12*s13^3*p2q^2 + s12^2*s13*s23*
         p3q^2 - 2*s12^2*s13*s23*p1q*p3q + s12^2*s13^2*p3q^2 - 2*s12^2*
         s13^2*p2q*p3q + s12^3*s13*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[2*s23^2*p1q*p3q + 2*s23^2*p1q*p2q + 2*s23^2*
         p1q^2 - 2*s13*s23*p2q^2 - 2*s13^2*p2q^2 - 2*s12*s23*p3q^2 - 2*
         s12*s23*p2q*p3q - 4*s12*s23*p1q*p3q + 2*s12*s23*p1q*p2q - 2*
         s12*s23*p1q^2 - 2*s12*s13*p2q^2 + 4*s12*s13*p1q*p2q + 2*s12^2*
         p3q^2 + 2*s12^2*p2q*p3q + 2*s12^2*p1q*p3q + 4*s12^2*p1q*p2q,
         s13*s23^3*p1q^2 - 2*s13^2*s23^2*p1q*p2q + s13^2*s23^2*p1q^2 + 
         s13^3*s23*p2q^2 - 2*s13^3*s23*p1q*p2q + s13^4*p2q^2 - 2*s12*
         s13*s23^2*p1q*p3q + s12*s13*s23^2*p1q^2 - 2*s12*s13^2*s23*p2q*
         p3q - 2*s12*s13^2*s23*p1q*p3q - 2*s12*s13^2*s23*p1q*p2q - 2*
         s12*s13^3*p2q*p3q + s12*s13^3*p2q^2 + s12^2*s13*s23*p3q^2 - 2*
         s12^2*s13*s23*p1q*p3q + s12^2*s13^2*p3q^2 - 2*s12^2*s13^2*p2q*
         p3q + s12^3*s13*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[ - 2*s23^3*p1q*p3q^2 - 4*s23^3*p1q*p2q*p3q - 2*s23^3*p1q*
         p2q^2 - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*s13*s23^2*
         p2q*p3q^2 + 4*s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 - 2*s13*
         s23^2*p1q*p3q^2 - 2*s13*s23^2*p1q^2*p3q - 2*s13*s23^2*p1q^2*
         p2q + 2*s13^2*s23*p2q*p3q^2 + 2*s13^2*s23*p2q^2*p3q + 2*s13^2*
         s23*p2q^3 + 4*s13^2*s23*p1q*p2q*p3q + 2*s13^2*s23*p1q*p2q^2 - 
         2*s13^3*p2q^2*p3q + 2*s12*s23^2*p3q^3 + 4*s12*s23^2*p2q*p3q^2
          + 2*s12*s23^2*p2q^2*p3q + 4*s12*s23^2*p1q*p3q^2 + 2*s12*s23^2
         *p1q*p2q*p3q - 2*s12*s23^2*p1q*p2q^2 + 2*s12*s23^2*p1q^2*p3q
          + 2*s12*s23^2*p1q^2*p2q + 2*s12*s13*s23*p3q^3 + 8*s12*s13*s23
         *p2q*p3q^2 + 6*s12*s13*s23*p2q^2*p3q + 2*s12*s13*s23*p2q^3 + 2
         *s12*s13*s23*p1q*p3q^2 + 2*s12*s13*s23*p1q*p2q*p3q - 2*s12*s13
         *s23*p1q*p2q^2 + 2*s12*s13^2*p2q*p3q^2 - 2*s12*s13^2*p2q^2*p3q
          - 2*s12^2*s23*p3q^3 - 4*s12^2*s23*p2q*p3q^2 - 2*s12^2*s23*
         p2q^2*p3q - 2*s12^2*s23*p1q*p3q^2 - 6*s12^2*s23*p1q*p2q*p3q - 
         4*s12^2*s23*p1q*p2q^2 + 2*s12^2*s13*p2q*p3q^2,s13*s23^4*p1q^2*
         p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*
         s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*
         p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*
         s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*
         s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*
         s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3
          + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2
         *s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 2*s23^3*p1q*
         p3q^2 - 4*s23^3*p1q*p2q*p3q - 2*s23^3*p1q*p2q^2 - 2*s23^3*
         p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*s13*s23^2*p2q*p3q^2 + 4*s13*
         s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 - 2*s13*s23^2*p1q*p3q^2 - 
         2*s13*s23^2*p1q^2*p3q - 2*s13*s23^2*p1q^2*p2q + 2*s13^2*s23*
         p2q*p3q^2 + 2*s13^2*s23*p2q^2*p3q + 2*s13^2*s23*p2q^3 + 4*
         s13^2*s23*p1q*p2q*p3q + 2*s13^2*s23*p1q*p2q^2 - 2*s13^3*p2q^2*
         p3q + 2*s12*s23^2*p3q^3 + 4*s12*s23^2*p2q*p3q^2 + 2*s12*s23^2*
         p2q^2*p3q + 4*s12*s23^2*p1q*p3q^2 + 2*s12*s23^2*p1q*p2q*p3q - 
         2*s12*s23^2*p1q*p2q^2 + 2*s12*s23^2*p1q^2*p3q + 2*s12*s23^2*
         p1q^2*p2q + 2*s12*s13*s23*p3q^3 + 8*s12*s13*s23*p2q*p3q^2 + 6*
         s12*s13*s23*p2q^2*p3q + 2*s12*s13*s23*p2q^3 + 2*s12*s13*s23*
         p1q*p3q^2 + 2*s12*s13*s23*p1q*p2q*p3q - 2*s12*s13*s23*p1q*
         p2q^2 + 2*s12*s13^2*p2q*p3q^2 - 2*s12*s13^2*p2q^2*p3q - 2*
         s12^2*s23*p3q^3 - 4*s12^2*s23*p2q*p3q^2 - 2*s12^2*s23*p2q^2*
         p3q - 2*s12^2*s23*p1q*p3q^2 - 6*s12^2*s23*p1q*p2q*p3q - 4*
         s12^2*s23*p1q*p2q^2 + 2*s12^2*s13*p2q*p3q^2,s13*s23^4*p1q^2*
         p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*
         s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*
         p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*
         s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*
         s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*
         s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3
          + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2
         *s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *Log[1/(s23 + s13 + s12)*s12]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*p2.E3*p3.E2*
      Ioperator * ( rat[ - 2*s23*p1q*p3q - 2*s23*p1q^2 + 2*s13*p1q*p2q
          + 2*s12*p1q*p3q + 4*s12*p1q*p2q + 2*s12*p1q^2,s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*
         s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + s12*
         s23^2*p1q^2 - 2*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p1q*p3q - 
         2*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2
          + s12^2*s23*p3q^2 - 2*s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2
         *s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]
         *ep^(-1) + rat[ - 2*s23*p1q*p3q - 2*s23*p1q^2 + 2*s13*p1q*p2q
          + 2*s12*p1q*p3q + 4*s12*p1q*p2q + 2*s12*p1q^2,s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*
         s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + s12*
         s23^2*p1q^2 - 2*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p1q*p3q - 
         2*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2
          + s12^2*s23*p3q^2 - 2*s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2
         *s12^2*s13*p2q*p3q + s12^3*p3q^2]*Log[1/(s23 + s13 + s12)*s23]
         *ep^(-1) + rat[2*s23^2*p1q*p3q^2 + 4*s23^2*p1q*p2q*p3q + 2*
         s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 4*
         s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*
         s13*s23*p1q*p2q*p3q + 2*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2
          - 4*s13^2*p2q^2*p3q - 2*s13^2*p2q^3 - 2*s13^2*p1q*p2q^2 + 2*
         s12*s23*p3q^3 + 4*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 2*
         s12*s23*p1q*p3q^2 + 2*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*
         p2q^2 - 4*s12*s23*p1q^2*p3q - 2*s12*s23*p1q^2*p2q + 2*s12*s13*
         p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q - 2*s12*s13*
         p2q^3 + 4*s12*s13*p1q*p3q^2 + 6*s12*s13*p1q*p2q*p3q + 2*s12*
         s13*p1q*p2q^2 + 2*s12^2*p3q^3 + 4*s12^2*p2q*p3q^2 + 2*s12^2*
         p2q^2*p3q + 4*s12^2*p1q*p3q^2 + 6*s12^2*p1q*p2q*p3q + 4*s12^2*
         p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*
         p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*
         s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 
         2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*
         s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*
         s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*
         p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 
         2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3
          + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[2*
         s23^2*p1q*p3q^2 + 4*s23^2*p1q*p2q*p3q + 2*s23^2*p1q*p2q^2 + 2*
         s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 4*s13*s23*p2q^2*p3q - 
         2*s13*s23*p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*s13*s23*p1q*p2q*p3q
          + 2*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2 - 4*s13^2*p2q^2*p3q
          - 2*s13^2*p2q^3 - 2*s13^2*p1q*p2q^2 + 2*s12*s23*p3q^3 + 4*s12
         *s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 2*s12*s23*p1q*p3q^2 + 2
         *s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*p2q^2 - 4*s12*s23*p1q^2*
         p3q - 2*s12*s23*p1q^2*p2q + 2*s12*s13*p3q^3 + 2*s12*s13*p2q*
         p3q^2 - 2*s12*s13*p2q^2*p3q - 2*s12*s13*p2q^3 + 4*s12*s13*p1q*
         p3q^2 + 6*s12*s13*p1q*p2q*p3q + 2*s12*s13*p1q*p2q^2 + 2*s12^2*
         p3q^3 + 4*s12^2*p2q*p3q^2 + 2*s12^2*p2q^2*p3q + 4*s12^2*p1q*
         p3q^2 + 6*s12^2*p1q*p2q*p3q + 4*s12^2*p1q*p2q^2,s23^4*p1q^2*
         p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*
         p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 2*s23^2*p1q*p2q*p3q - 2
         *s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s13*s23*p2q*p3q^2 + 4
         *s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 - 2*s13*s23*p1q*p3q^2 - 6
         *s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 - 2*s13*s23*p1q^2*
         p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*p2q^2*p3q + 2*s13^2*p2q^3 + 
         2*s13^2*p1q*p2q^2 - 2*s12*s23*p3q^3 - 4*s12*s23*p2q*p3q^2 - 2*
         s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 8*s12*s23*p1q*p2q*
         p3q - 6*s12*s23*p1q*p2q^2 + 2*s12*s23*p1q^2*p3q - 2*s12*s13*
         p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q + 2*s12*s13*
         p2q^3 - 4*s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 2*s12*
         s13*p1q*p2q^2 - 2*s12^2*p3q^3 - 4*s12^2*p2q*p3q^2 - 2*s12^2*
         p2q^2*p3q - 4*s12^2*p1q*p3q^2 - 6*s12^2*p1q*p2q*p3q - 4*s12^2*
         p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*
         p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*
         s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 
         2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*
         s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*
         s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*
         p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 
         2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3
          + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 2
         *s23^2*p1q*p2q*p3q - 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2
         *s13*s23*p2q*p3q^2 + 4*s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 - 2
         *s13*s23*p1q*p3q^2 - 6*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*
         p2q^2 - 2*s13*s23*p1q^2*p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*
         p2q^2*p3q + 2*s13^2*p2q^3 + 2*s13^2*p1q*p2q^2 - 2*s12*s23*
         p3q^3 - 4*s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q - 4*s12*s23*
         p1q*p3q^2 - 8*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 + 2*
         s12*s23*p1q^2*p3q - 2*s12*s13*p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*
         s12*s13*p2q^2*p3q + 2*s12*s13*p2q^3 - 4*s12*s13*p1q*p3q^2 - 6*
         s12*s13*p1q*p2q*p3q - 2*s12*s13*p1q*p2q^2 - 2*s12^2*p3q^3 - 4*
         s12^2*p2q*p3q^2 - 2*s12^2*p2q^2*p3q - 4*s12^2*p1q*p3q^2 - 6*
         s12^2*p1q*p2q*p3q - 4*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)
         *s13]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p1.E3*Ioperator
       * ( rat[ - 12*s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q*p3q - 12*s23^2*
         p1q^2*p3q - 12*s23^2*p1q^2*p2q + 12*s13*s23*p2q*p3q^2 + 12*s13
         *s23*p2q^2*p3q + 24*s13*s23*p1q*p2q*p3q + 24*s13*s23*p1q*p2q^2
          - 12*s13^2*p2q^2*p3q - 12*s13^2*p2q^3 + 12*s12*s23*p3q^3 + 36
         *s12*s23*p2q*p3q^2 + 12*s12*s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q
         *p3q + 12*s12*s23*p1q*p2q^2 + 12*s12*s13*p2q*p3q^2 - 24*s12*
         s13*p2q^2*p3q - 12*s12*s13*p2q^3 + 12*s12^2*p2q*p3q^2 - 12*
         s12^2*p2q^2*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*
         s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 + s12*
         s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3
         *p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q
          + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*
         p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*
         p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + 
         s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*
         s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*p3q + s12^3*s13*
         p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*
         p3q^3 + s12^4*p2q*p3q^2]*ep^(-2) + rat[ - 2*s23^2*p1q*p3q^2 - 
         2*s23^2*p1q*p2q*p3q - 2*s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 
         2*s13*s23*p2q*p3q^2 + 2*s13*s23*p2q^2*p3q + 4*s13*s23*p1q*p2q*
         p3q + 4*s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*p3q - 2*s13^2*p2q^3
          + 2*s12*s23*p3q^3 + 6*s12*s23*p2q*p3q^2 + 2*s12*s23*p1q*p3q^2
          + 4*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*p2q^2 + 2*s12*s13*p2q
         *p3q^2 - 4*s12*s13*p2q^2*p3q - 2*s12*s13*p2q^3 + 2*s12^2*p2q*
         p3q^2 - 2*s12^2*p2q^2*p3q,3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*
         p1q^2*p2q - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p2q^2 + 3*s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^2*p2q
          + 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 - 6*s12*
         s13^2*s23*p1q*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q^2 + 3*s12*
         s13^3*p2q^2*p3q + 3*s12*s13^3*p2q^3 - 6*s12^2*s23^2*p1q*p3q^2
          - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s23^2*p1q^2*p3q + 3*
         s12^2*s23^2*p1q^2*p2q - 6*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*
         s13*s23*p2q^2*p3q - 6*s12^2*s13*s23*p1q*p3q^2 - 12*s12^2*s13*
         s23*p1q*p2q*p3q - 6*s12^2*s13*s23*p1q*p2q^2 - 6*s12^2*s13^2*
         p2q*p3q^2 - 3*s12^2*s13^2*p2q^2*p3q + 3*s12^2*s13^2*p2q^3 + 3*
         s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2 - 6*s12^3*s23*p1q*
         p3q^2 - 6*s12^3*s23*p1q*p2q*p3q + 3*s12^3*s13*p3q^3 - 3*s12^3*
         s13*p2q*p3q^2 - 6*s12^3*s13*p2q^2*p3q + 3*s12^4*p3q^3 + 3*
         s12^4*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*
         s23^2*p1q*p3q^2 + 6*s23^2*p1q*p2q*p3q + 6*s23^2*p1q^2*p3q + 6*
         s23^2*p1q^2*p2q - 6*s13*s23*p2q*p3q^2 - 6*s13*s23*p2q^2*p3q - 
         12*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2 + 6*s13^2*p2q^2*
         p3q + 6*s13^2*p2q^3 - 6*s12*s23*p3q^3 - 18*s12*s23*p2q*p3q^2
          - 6*s12*s23*p1q*p3q^2 - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*
         p1q*p2q^2 - 6*s12*s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q + 6*s12
         *s13*p2q^3 - 6*s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q,s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q
          - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*
         s13*s23^2*p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*
         p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q
          + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2
         *s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*
         s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*
         p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*
         s12^3*s23*p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2
          - 2*s12^3*s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[
         1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[6*s23^2*p1q*p3q^2 + 6*
         s23^2*p1q*p2q*p3q + 6*s23^2*p1q^2*p3q + 6*s23^2*p1q^2*p2q - 6*
         s13*s23*p2q*p3q^2 - 6*s13*s23*p2q^2*p3q - 12*s13*s23*p1q*p2q*
         p3q - 12*s13*s23*p1q*p2q^2 + 6*s13^2*p2q^2*p3q + 6*s13^2*p2q^3
          - 6*s12*s23*p3q^3 - 18*s12*s23*p2q*p3q^2 - 6*s12*s23*p1q*
         p3q^2 - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*s12*
         s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q + 6*s12*s13*p2q^3 - 6*
         s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q,s12*s23^3*p1q^2*p3q + s12*
         s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*
         s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 
         2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*
         s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*
         p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*
         p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2
          - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*
         p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*
         s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[1/(s23 + 
         s13 + s12)*s23]*ep^(-1) + rat[6*s23^2*p1q*p3q^2 + 6*s23^2*p1q*
         p2q*p3q + 6*s23^2*p1q^2*p3q + 6*s23^2*p1q^2*p2q - 6*s13*s23*
         p2q*p3q^2 - 6*s13*s23*p2q^2*p3q - 12*s13*s23*p1q*p2q*p3q - 12*
         s13*s23*p1q*p2q^2 + 6*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 - 6*s12*
         s23*p3q^3 - 18*s12*s23*p2q*p3q^2 - 6*s12*s23*p1q*p3q^2 - 12*
         s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*s12*s13*p2q*
         p3q^2 + 12*s12*s13*p2q^2*p3q + 6*s12*s13*p2q^3 - 6*s12^2*p2q*
         p3q^2 + 6*s12^2*p2q^2*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3*
         p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + 
         s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*
         s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*
         p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*
         p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 
         2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*
         s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*
         s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*
         p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*
         p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[1/(s23 + s13 + 
         s12)*s12]*ep^(-1) + rat[12*s23^2*p1q*p3q^2 + 12*s23^2*p1q*p2q*
         p3q + 12*s23^2*p1q^2*p3q + 12*s23^2*p1q^2*p2q - 12*s13*s23*p2q
         *p3q^2 - 12*s13*s23*p2q^2*p3q - 24*s13*s23*p1q*p2q*p3q - 24*
         s13*s23*p1q*p2q^2 + 12*s13^2*p2q^2*p3q + 12*s13^2*p2q^3 - 12*
         s12*s23*p3q^3 - 36*s12*s23*p2q*p3q^2 - 12*s12*s23*p1q*p3q^2 - 
         24*s12*s23*p1q*p2q*p3q - 12*s12*s23*p1q*p2q^2 - 12*s12*s13*p2q
         *p3q^2 + 24*s12*s13*p2q^2*p3q + 12*s12*s13*p2q^3 - 12*s12^2*
         p2q*p3q^2 + 12*s12^2*p2q^2*p3q,s12*s23^3*p1q^2*p3q + s12*s23^3
         *p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q
         *p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q + 
         s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 - 2*s12*s13^2*
         s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*
         p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*
         p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 
         2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*
         s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*
         s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*
         p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*
         p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2]*Log[ - s23 - s13 - 
         s12]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p1.E3 * ( rat[2*
         s23^2*p1q*p3q^2 + 2*s23^2*p1q*p2q*p3q + 2*s23^2*p1q^2*p3q + 2*
         s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 2*s13*s23*p2q^2*p3q - 
         4*s13*s23*p1q*p2q*p3q - 4*s13*s23*p1q*p2q^2 + 2*s13^2*p2q^2*
         p3q + 2*s13^2*p2q^3 - 2*s12*s23*p3q^3 - 6*s12*s23*p2q*p3q^2 - 
         2*s12*s23*p1q*p3q^2 - 4*s12*s23*p1q*p2q*p3q - 2*s12*s23*p1q*
         p2q^2 - 2*s12*s13*p2q*p3q^2 + 4*s12*s13*p2q^2*p3q + 2*s12*s13*
         p2q^3 - 2*s12^2*p2q*p3q^2 + 2*s12^2*p2q^2*p3q,s12*s23^3*p1q^2*
         p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + s12*s13*
         s23^2*p1q^2*p2q + s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 - 2*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 + s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 - 2*s12^2*s23^2*
         p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q^2*p3q
          + s12^2*s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p2q*p3q^2 - 2*s12^2
         *s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*s13*
         s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*
         p2q*p3q^2 - s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^2 - 2*
         s12^3*s23*p1q*p2q*p3q + s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2
          - 2*s12^3*s13*p2q^2*p3q + s12^4*p3q^3 + s12^4*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p2.E3*Ioperator
       * ( rat[ - 12*s23^3*p1q^2*p3q - 12*s23^3*p1q^2*p2q + 12*s13*
         s23^2*p1q*p3q^2 + 36*s13*s23^2*p1q*p2q*p3q + 24*s13*s23^2*p1q*
         p2q^2 - 12*s13^2*s23*p2q*p3q^2 - 24*s13^2*s23*p2q^2*p3q - 12*
         s13^2*s23*p2q^3 + 12*s12*s23^2*p3q^3 + 36*s12*s23^2*p2q*p3q^2
          + 24*s12*s23^2*p2q^2*p3q + 24*s12*s23^2*p1q*p3q^2 + 48*s12*
         s23^2*p1q*p2q*p3q + 12*s12*s23^2*p1q*p2q^2 - 12*s12*s23^2*
         p1q^2*p3q - 12*s12*s23^2*p1q^2*p2q + 12*s12*s13*s23*p3q^3 + 36
         *s12*s13*s23*p2q*p3q^2 + 24*s12*s13*s23*p2q^2*p3q - 12*s12*s13
         *s23*p2q^3 + 24*s12*s13*s23*p1q*p3q^2 + 60*s12*s13*s23*p1q*p2q
         *p3q + 24*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*p2q^3 + 12*
         s12^2*s23*p3q^3 + 36*s12^2*s23*p2q*p3q^2 + 36*s12^2*s23*p2q^2*
         p3q + 24*s12^2*s23*p1q*p3q^2 + 48*s12^2*s23*p1q*p2q*p3q + 12*
         s12^2*s23*p1q*p2q^2 + 12*s12^2*s13*p2q^2*p3q - 12*s12^2*s13*
         p2q^3 + 12*s12^3*p2q^2*p3q,s12*s23^4*p1q^2*p3q + s12*s23^4*
         p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*
         p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + 
         s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*
         s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*
         s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*
         p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + 
         s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*
         s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*
         s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*
         s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*
         s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*
         s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*
         s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*
         p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2]*ep^(-2) + rat[ - 
         2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*s13*s23^2*p1q*p3q^2
          + 6*s13*s23^2*p1q*p2q*p3q + 4*s13*s23^2*p1q*p2q^2 - 2*s13^2*
         s23*p2q*p3q^2 - 4*s13^2*s23*p2q^2*p3q - 2*s13^2*s23*p2q^3 + 2*
         s12*s23^2*p3q^3 + 6*s12*s23^2*p2q*p3q^2 + 4*s12*s23^2*p2q^2*
         p3q + 4*s12*s23^2*p1q*p3q^2 + 8*s12*s23^2*p1q*p2q*p3q + 2*s12*
         s23^2*p1q*p2q^2 - 2*s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q^2*
         p2q + 2*s12*s13*s23*p3q^3 + 6*s12*s13*s23*p2q*p3q^2 + 4*s12*
         s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q^3 + 4*s12*s13*s23*p1q*
         p3q^2 + 10*s12*s13*s23*p1q*p2q*p3q + 4*s12*s13*s23*p1q*p2q^2
          - 2*s12*s13^2*p2q^3 + 2*s12^2*s23*p3q^3 + 6*s12^2*s23*p2q*
         p3q^2 + 6*s12^2*s23*p2q^2*p3q + 4*s12^2*s23*p1q*p3q^2 + 8*
         s12^2*s23*p1q*p2q*p3q + 2*s12^2*s23*p1q*p2q^2 + 2*s12^2*s13*
         p2q^2*p3q - 2*s12^2*s13*p2q^3 + 2*s12^3*p2q^2*p3q,3*s12*s23^4*
         p1q^2*p3q + 3*s12*s23^4*p1q^2*p2q - 6*s12*s13*s23^3*p1q*p2q*
         p3q - 6*s12*s13*s23^3*p1q*p2q^2 + 3*s12*s13*s23^3*p1q^2*p3q + 
         3*s12*s13*s23^3*p1q^2*p2q + 3*s12*s13^2*s23^2*p2q^2*p3q + 3*
         s12*s13^2*s23^2*p2q^3 - 6*s12*s13^2*s23^2*p1q*p2q*p3q - 6*s12*
         s13^2*s23^2*p1q*p2q^2 + 3*s12*s13^3*s23*p2q^2*p3q + 3*s12*
         s13^3*s23*p2q^3 - 6*s12^2*s23^3*p1q*p3q^2 - 6*s12^2*s23^3*p1q*
         p2q*p3q + 3*s12^2*s23^3*p1q^2*p3q + 3*s12^2*s23^3*p1q^2*p2q - 
         6*s12^2*s13*s23^2*p2q*p3q^2 - 6*s12^2*s13*s23^2*p2q^2*p3q - 6*
         s12^2*s13*s23^2*p1q*p3q^2 - 12*s12^2*s13*s23^2*p1q*p2q*p3q - 6
         *s12^2*s13*s23^2*p1q*p2q^2 - 6*s12^2*s13^2*s23*p2q*p3q^2 - 3*
         s12^2*s13^2*s23*p2q^2*p3q + 3*s12^2*s13^2*s23*p2q^3 + 3*s12^3*
         s23^2*p3q^3 + 3*s12^3*s23^2*p2q*p3q^2 - 6*s12^3*s23^2*p1q*
         p3q^2 - 6*s12^3*s23^2*p1q*p2q*p3q + 3*s12^3*s13*s23*p3q^3 - 3*
         s12^3*s13*s23*p2q*p3q^2 - 6*s12^3*s13*s23*p2q^2*p3q + 3*s12^4*
         s23*p3q^3 + 3*s12^4*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q
         ]*ep^(-1) + rat[6*s23^3*p1q^2*p3q + 6*s23^3*p1q^2*p2q - 6*s13*
         s23^2*p1q*p3q^2 - 18*s13*s23^2*p1q*p2q*p3q - 12*s13*s23^2*p1q*
         p2q^2 + 6*s13^2*s23*p2q*p3q^2 + 12*s13^2*s23*p2q^2*p3q + 6*
         s13^2*s23*p2q^3 - 6*s12*s23^2*p3q^3 - 18*s12*s23^2*p2q*p3q^2
          - 12*s12*s23^2*p2q^2*p3q - 12*s12*s23^2*p1q*p3q^2 - 24*s12*
         s23^2*p1q*p2q*p3q - 6*s12*s23^2*p1q*p2q^2 + 6*s12*s23^2*p1q^2*
         p3q + 6*s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 18*s12*s13
         *s23*p2q*p3q^2 - 12*s12*s13*s23*p2q^2*p3q + 6*s12*s13*s23*
         p2q^3 - 12*s12*s13*s23*p1q*p3q^2 - 30*s12*s13*s23*p1q*p2q*p3q
          - 12*s12*s13*s23*p1q*p2q^2 + 6*s12*s13^2*p2q^3 - 6*s12^2*s23*
         p3q^3 - 18*s12^2*s23*p2q*p3q^2 - 18*s12^2*s23*p2q^2*p3q - 12*
         s12^2*s23*p1q*p3q^2 - 24*s12^2*s23*p1q*p2q*p3q - 6*s12^2*s23*
         p1q*p2q^2 - 6*s12^2*s13*p2q^2*p3q + 6*s12^2*s13*p2q^3 - 6*
         s12^3*p2q^2*p3q,s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*
         s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*
         s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*
         s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*
         p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*
         p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*
         p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*
         p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3
          + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*
         p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - 
         s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*
         s23*p3q^3 + s12^4*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[6*s23^3*p1q^2*p3q + 6*s23^3*p1q^2*p2q - 6*s13*
         s23^2*p1q*p3q^2 - 18*s13*s23^2*p1q*p2q*p3q - 12*s13*s23^2*p1q*
         p2q^2 + 6*s13^2*s23*p2q*p3q^2 + 12*s13^2*s23*p2q^2*p3q + 6*
         s13^2*s23*p2q^3 - 6*s12*s23^2*p3q^3 - 18*s12*s23^2*p2q*p3q^2
          - 12*s12*s23^2*p2q^2*p3q - 12*s12*s23^2*p1q*p3q^2 - 24*s12*
         s23^2*p1q*p2q*p3q - 6*s12*s23^2*p1q*p2q^2 + 6*s12*s23^2*p1q^2*
         p3q + 6*s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 18*s12*s13
         *s23*p2q*p3q^2 - 12*s12*s13*s23*p2q^2*p3q + 6*s12*s13*s23*
         p2q^3 - 12*s12*s13*s23*p1q*p3q^2 - 30*s12*s13*s23*p1q*p2q*p3q
          - 12*s12*s13*s23*p1q*p2q^2 + 6*s12*s13^2*p2q^3 - 6*s12^2*s23*
         p3q^3 - 18*s12^2*s23*p2q*p3q^2 - 18*s12^2*s23*p2q^2*p3q - 12*
         s12^2*s23*p1q*p3q^2 - 24*s12^2*s23*p1q*p2q*p3q - 6*s12^2*s23*
         p1q*p2q^2 - 6*s12^2*s13*p2q^2*p3q + 6*s12^2*s13*p2q^3 - 6*
         s12^3*p2q^2*p3q,s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*
         s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*
         s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*
         s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*
         p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*
         p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*
         p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*
         p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3
          + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*
         p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - 
         s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*
         s23*p3q^3 + s12^4*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[6*s23^3*p1q^2*p3q + 6*s23^3*p1q^2*p2q - 6*s13*
         s23^2*p1q*p3q^2 - 18*s13*s23^2*p1q*p2q*p3q - 12*s13*s23^2*p1q*
         p2q^2 + 6*s13^2*s23*p2q*p3q^2 + 12*s13^2*s23*p2q^2*p3q + 6*
         s13^2*s23*p2q^3 - 6*s12*s23^2*p3q^3 - 18*s12*s23^2*p2q*p3q^2
          - 12*s12*s23^2*p2q^2*p3q - 12*s12*s23^2*p1q*p3q^2 - 24*s12*
         s23^2*p1q*p2q*p3q - 6*s12*s23^2*p1q*p2q^2 + 6*s12*s23^2*p1q^2*
         p3q + 6*s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 18*s12*s13
         *s23*p2q*p3q^2 - 12*s12*s13*s23*p2q^2*p3q + 6*s12*s13*s23*
         p2q^3 - 12*s12*s13*s23*p1q*p3q^2 - 30*s12*s13*s23*p1q*p2q*p3q
          - 12*s12*s13*s23*p1q*p2q^2 + 6*s12*s13^2*p2q^3 - 6*s12^2*s23*
         p3q^3 - 18*s12^2*s23*p2q*p3q^2 - 18*s12^2*s23*p2q^2*p3q - 12*
         s12^2*s23*p1q*p3q^2 - 24*s12^2*s23*p1q*p2q*p3q - 6*s12^2*s23*
         p1q*p2q^2 - 6*s12^2*s13*p2q^2*p3q + 6*s12^2*s13*p2q^3 - 6*
         s12^3*p2q^2*p3q,s12*s23^4*p1q^2*p3q + s12*s23^4*p1q^2*p2q - 2*
         s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p2q^2 + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + s12*s13^2*
         s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*p3q^2 - 2*
         s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + s12^2*s23^3*
         p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*
         p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*s13*s23^2*
         p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13^2*s23*
         p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*s23*p2q^3
          + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*s12^3*s23^2*
         p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*s23*p3q^3 - 
         s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q + s12^4*
         s23*p3q^3 + s12^4*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[12*s23^3*p1q^2*p3q + 12*s23^3*p1q^2*p2q - 12*s13
         *s23^2*p1q*p3q^2 - 36*s13*s23^2*p1q*p2q*p3q - 24*s13*s23^2*p1q
         *p2q^2 + 12*s13^2*s23*p2q*p3q^2 + 24*s13^2*s23*p2q^2*p3q + 12*
         s13^2*s23*p2q^3 - 12*s12*s23^2*p3q^3 - 36*s12*s23^2*p2q*p3q^2
          - 24*s12*s23^2*p2q^2*p3q - 24*s12*s23^2*p1q*p3q^2 - 48*s12*
         s23^2*p1q*p2q*p3q - 12*s12*s23^2*p1q*p2q^2 + 12*s12*s23^2*
         p1q^2*p3q + 12*s12*s23^2*p1q^2*p2q - 12*s12*s13*s23*p3q^3 - 36
         *s12*s13*s23*p2q*p3q^2 - 24*s12*s13*s23*p2q^2*p3q + 12*s12*s13
         *s23*p2q^3 - 24*s12*s13*s23*p1q*p3q^2 - 60*s12*s13*s23*p1q*p2q
         *p3q - 24*s12*s13*s23*p1q*p2q^2 + 12*s12*s13^2*p2q^3 - 12*
         s12^2*s23*p3q^3 - 36*s12^2*s23*p2q*p3q^2 - 36*s12^2*s23*p2q^2*
         p3q - 24*s12^2*s23*p1q*p3q^2 - 48*s12^2*s23*p1q*p2q*p3q - 12*
         s12^2*s23*p1q*p2q^2 - 12*s12^2*s13*p2q^2*p3q + 12*s12^2*s13*
         p2q^3 - 12*s12^3*p2q^2*p3q,s12*s23^4*p1q^2*p3q + s12*s23^4*
         p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*
         p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q + 
         s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3 - 2*s12*
         s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + s12*
         s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*s23^3*p1q*
         p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*p1q^2*p3q + 
         s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*
         s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 - 4*s12^2*
         s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*
         s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q + s12^2*s13^2*
         s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*p2q*p3q^2 - 2*
         s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + s12^3*s13*
         s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*s13*s23*p2q^2*
         p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2]*Log[ - s23 - s13
          - s12]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p1.E2*p2.E3 * ( rat[2*
         s23^3*p1q^2*p3q + 2*s23^3*p1q^2*p2q - 2*s13*s23^2*p1q*p3q^2 - 
         6*s13*s23^2*p1q*p2q*p3q - 4*s13*s23^2*p1q*p2q^2 + 2*s13^2*s23*
         p2q*p3q^2 + 4*s13^2*s23*p2q^2*p3q + 2*s13^2*s23*p2q^3 - 2*s12*
         s23^2*p3q^3 - 6*s12*s23^2*p2q*p3q^2 - 4*s12*s23^2*p2q^2*p3q - 
         4*s12*s23^2*p1q*p3q^2 - 8*s12*s23^2*p1q*p2q*p3q - 2*s12*s23^2*
         p1q*p2q^2 + 2*s12*s23^2*p1q^2*p3q + 2*s12*s23^2*p1q^2*p2q - 2*
         s12*s13*s23*p3q^3 - 6*s12*s13*s23*p2q*p3q^2 - 4*s12*s13*s23*
         p2q^2*p3q + 2*s12*s13*s23*p2q^3 - 4*s12*s13*s23*p1q*p3q^2 - 10
         *s12*s13*s23*p1q*p2q*p3q - 4*s12*s13*s23*p1q*p2q^2 + 2*s12*
         s13^2*p2q^3 - 2*s12^2*s23*p3q^3 - 6*s12^2*s23*p2q*p3q^2 - 6*
         s12^2*s23*p2q^2*p3q - 4*s12^2*s23*p1q*p3q^2 - 8*s12^2*s23*p1q*
         p2q*p3q - 2*s12^2*s23*p1q*p2q^2 - 2*s12^2*s13*p2q^2*p3q + 2*
         s12^2*s13*p2q^3 - 2*s12^3*p2q^2*p3q,s12*s23^4*p1q^2*p3q + s12*
         s23^4*p1q^2*p2q - 2*s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*
         s23^3*p1q*p2q^2 + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q + s12*s13^2*s23^2*p2q^2*p3q + s12*s13^2*s23^2*p2q^3
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2
          + s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 - 2*s12^2*
         s23^3*p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + s12^2*s23^3*
         p1q^2*p3q + s12^2*s23^3*p1q^2*p2q - 2*s12^2*s13*s23^2*p2q*
         p3q^2 - 2*s12^2*s13*s23^2*p2q^2*p3q - 2*s12^2*s13*s23^2*p1q*
         p3q^2 - 4*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*
         p2q^2 - 2*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p2q^2*
         p3q + s12^2*s13^2*s23*p2q^3 + s12^3*s23^2*p3q^3 + s12^3*s23^2*
         p2q*p3q^2 - 2*s12^3*s23^2*p1q*p3q^2 - 2*s12^3*s23^2*p1q*p2q*
         p3q + s12^3*s13*s23*p3q^3 - s12^3*s13*s23*p2q*p3q^2 - 2*s12^3*
         s13*s23*p2q^2*p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p1.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^2*p2q*p3q^2 - 12*s23^2*p2q^2*p3q + 12*s23^2*
         p1q*p3q^2 + 12*s23^2*p1q^2*p3q + 12*s23^2*p1q^2*p2q - 12*s13*
         s23*p2q*p3q^2 - 24*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2
          + 12*s13^2*p2q^2*p3q - 12*s12*s23*p3q^3 - 48*s12*s23*p2q*
         p3q^2 - 24*s12*s23*p2q^2*p3q - 12*s12*s23*p1q*p3q^2 - 36*s12*
         s23*p1q*p2q*p3q - 12*s12*s23*p1q*p2q^2 - 12*s12*s13*p2q*p3q^2
          + 12*s12*s13*p2q^2*p3q - 12*s12^2*p2q*p3q^2,s23^4*p1q^2*p3q
          + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q
         *p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*ep^(-2)
          + rat[ - 2*s23^2*p2q*p3q^2 - 2*s23^2*p2q^2*p3q + 2*s23^2*p1q*
         p3q^2 + 2*s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q - 2*s13*s23*p2q*
         p3q^2 - 4*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 + 2*s13^2*
         p2q^2*p3q - 2*s12*s23*p3q^3 - 8*s12*s23*p2q*p3q^2 - 4*s12*s23*
         p2q^2*p3q - 2*s12*s23*p1q*p3q^2 - 6*s12*s23*p1q*p2q*p3q - 2*
         s12*s23*p1q*p2q^2 - 2*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q
          - 2*s12^2*p2q*p3q^2,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6
         *s13*s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*
         p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 
         3*s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*
         s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 
         6*s12*s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*
         p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2
          - 6*s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*
         s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*
         s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*
         p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23^2*p2q*p3q^2 + 6*
         s23^2*p2q^2*p3q - 6*s23^2*p1q*p3q^2 - 6*s23^2*p1q^2*p3q - 6*
         s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 12*s13*s23*p1q*p2q*p3q
          + 6*s13*s23*p1q*p2q^2 - 6*s13^2*p2q^2*p3q + 6*s12*s23*p3q^3
          + 24*s12*s23*p2q*p3q^2 + 12*s12*s23*p2q^2*p3q + 6*s12*s23*p1q
         *p3q^2 + 18*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p2q^2 + 6*s12*
         s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q + 6*s12^2*p2q*p3q^2,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p3q]*ep^(-1) + rat[6*s23^2*p2q*p3q^2 + 6*
         s23^2*p2q^2*p3q - 6*s23^2*p1q*p3q^2 - 6*s23^2*p1q^2*p3q - 6*
         s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 12*s13*s23*p1q*p2q*p3q
          + 6*s13*s23*p1q*p2q^2 - 6*s13^2*p2q^2*p3q + 6*s12*s23*p3q^3
          + 24*s12*s23*p2q*p3q^2 + 12*s12*s23*p2q^2*p3q + 6*s12*s23*p1q
         *p3q^2 + 18*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p2q^2 + 6*s12*
         s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q + 6*s12^2*p2q*p3q^2,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23^2*p2q*p3q^2 + 6*
         s23^2*p2q^2*p3q - 6*s23^2*p1q*p3q^2 - 6*s23^2*p1q^2*p3q - 6*
         s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 12*s13*s23*p1q*p2q*p3q
          + 6*s13*s23*p1q*p2q^2 - 6*s13^2*p2q^2*p3q + 6*s12*s23*p3q^3
          + 24*s12*s23*p2q*p3q^2 + 12*s12*s23*p2q^2*p3q + 6*s12*s23*p1q
         *p3q^2 + 18*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p2q^2 + 6*s12*
         s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q + 6*s12^2*p2q*p3q^2,s23^4*
         p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*
         s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*
         p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*
         p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*
         s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[12*s23^2*p2q*p3q^2 + 12*
         s23^2*p2q^2*p3q - 12*s23^2*p1q*p3q^2 - 12*s23^2*p1q^2*p3q - 12
         *s23^2*p1q^2*p2q + 12*s13*s23*p2q*p3q^2 + 24*s13*s23*p1q*p2q*
         p3q + 12*s13*s23*p1q*p2q^2 - 12*s13^2*p2q^2*p3q + 12*s12*s23*
         p3q^3 + 48*s12*s23*p2q*p3q^2 + 24*s12*s23*p2q^2*p3q + 12*s12*
         s23*p1q*p3q^2 + 36*s12*s23*p1q*p2q*p3q + 12*s12*s23*p1q*p2q^2
          + 12*s12*s13*p2q*p3q^2 - 12*s12*s13*p2q^2*p3q + 12*s12^2*p2q*
         p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*
         p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p1.E3*p3.E2 * ( rat[2*
         s23^2*p2q*p3q^2 + 2*s23^2*p2q^2*p3q - 2*s23^2*p1q*p3q^2 - 2*
         s23^2*p1q^2*p3q - 2*s23^2*p1q^2*p2q + 2*s13*s23*p2q*p3q^2 + 4*
         s13*s23*p1q*p2q*p3q + 2*s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*p3q
          + 2*s12*s23*p3q^3 + 8*s12*s23*p2q*p3q^2 + 4*s12*s23*p2q^2*p3q
          + 2*s12*s23*p1q*p3q^2 + 6*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q
         *p2q^2 + 2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q + 2*s12^2*
         p2q*p3q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*
         p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*
         s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 
         2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*
         s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*
         s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*
         p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 
         2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*
         s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3
          + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p2.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^2*p1q*p2q*p3q - 12*s23^2*p1q*p2q^2 + 12*s23^2*
         p1q^2*p3q + 12*s13*s23*p2q*p3q^2 + 24*s13*s23*p2q^2*p3q + 12*
         s13*s23*p2q^3 - 12*s13*s23*p1q*p3q^2 - 36*s13*s23*p1q*p2q*p3q
          - 12*s13*s23*p1q*p2q^2 - 12*s13*s23*p1q^2*p2q + 12*s13^2*p2q*
         p3q^2 + 24*s13^2*p2q^2*p3q + 12*s13^2*p2q^3 + 12*s13^2*p1q*
         p2q^2 - 12*s12*s23*p3q^3 - 24*s12*s23*p2q*p3q^2 - 12*s12*s23*
         p2q^2*p3q - 24*s12*s23*p1q*p3q^2 - 48*s12*s23*p1q*p2q*p3q - 36
         *s12*s23*p1q*p2q^2 + 12*s12*s23*p1q^2*p3q - 12*s12*s13*p3q^3
          - 12*s12*s13*p2q*p3q^2 + 12*s12*s13*p2q^2*p3q + 12*s12*s13*
         p2q^3 - 24*s12*s13*p1q*p3q^2 - 36*s12*s13*p1q*p2q*p3q - 12*s12
         *s13*p1q*p2q^2 - 12*s12^2*p3q^3 - 24*s12^2*p2q*p3q^2 - 12*
         s12^2*p2q^2*p3q - 24*s12^2*p1q*p3q^2 - 36*s12^2*p1q*p2q*p3q - 
         24*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*
         s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*
         s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*
         p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*
         p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*
         s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2
          - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[ - 2*s23^2*p1q*p2q*p3q
          - 2*s23^2*p1q*p2q^2 + 2*s23^2*p1q^2*p3q + 2*s13*s23*p2q*p3q^2
          + 4*s13*s23*p2q^2*p3q + 2*s13*s23*p2q^3 - 2*s13*s23*p1q*p3q^2
          - 6*s13*s23*p1q*p2q*p3q - 2*s13*s23*p1q*p2q^2 - 2*s13*s23*
         p1q^2*p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*p2q^2*p3q + 2*s13^2*
         p2q^3 + 2*s13^2*p1q*p2q^2 - 2*s12*s23*p3q^3 - 4*s12*s23*p2q*
         p3q^2 - 2*s12*s23*p2q^2*p3q - 4*s12*s23*p1q*p3q^2 - 8*s12*s23*
         p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 + 2*s12*s23*p1q^2*p3q - 2*
         s12*s13*p3q^3 - 2*s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q + 2*
         s12*s13*p2q^3 - 4*s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 
         2*s12*s13*p1q*p2q^2 - 2*s12^2*p3q^3 - 4*s12^2*p2q*p3q^2 - 2*
         s12^2*p2q^2*p3q - 4*s12^2*p1q*p3q^2 - 6*s12^2*p1q*p2q*p3q - 4*
         s12^2*p1q*p2q^2,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*
         s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*
         p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*
         s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*
         p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*
         s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*
         p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*
         s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*
         s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*
         s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*
         p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[1/(
         p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23^2*p1q*p2q*p3q + 6*
         s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*s13*s23*p2q*p3q^2 - 12
         *s13*s23*p2q^2*p3q - 6*s13*s23*p2q^3 + 6*s13*s23*p1q*p3q^2 + 
         18*s13*s23*p1q*p2q*p3q + 6*s13*s23*p1q*p2q^2 + 6*s13*s23*p1q^2
         *p2q - 6*s13^2*p2q*p3q^2 - 12*s13^2*p2q^2*p3q - 6*s13^2*p2q^3
          - 6*s13^2*p1q*p2q^2 + 6*s12*s23*p3q^3 + 12*s12*s23*p2q*p3q^2
          + 6*s12*s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 24*s12*s23*p1q
         *p2q*p3q + 18*s12*s23*p1q*p2q^2 - 6*s12*s23*p1q^2*p3q + 6*s12*
         s13*p3q^3 + 6*s12*s13*p2q*p3q^2 - 6*s12*s13*p2q^2*p3q - 6*s12*
         s13*p2q^3 + 12*s12*s13*p1q*p3q^2 + 18*s12*s13*p1q*p2q*p3q + 6*
         s12*s13*p1q*p2q^2 + 6*s12^2*p3q^3 + 12*s12^2*p2q*p3q^2 + 6*
         s12^2*p2q^2*p3q + 12*s12^2*p1q*p3q^2 + 18*s12^2*p1q*p2q*p3q + 
         12*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*
         s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*
         s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*
         p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*
         p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*
         s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2
          - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[6*s23^2*p1q*p2q*p3q + 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2
         *p3q - 6*s13*s23*p2q*p3q^2 - 12*s13*s23*p2q^2*p3q - 6*s13*s23*
         p2q^3 + 6*s13*s23*p1q*p3q^2 + 18*s13*s23*p1q*p2q*p3q + 6*s13*
         s23*p1q*p2q^2 + 6*s13*s23*p1q^2*p2q - 6*s13^2*p2q*p3q^2 - 12*
         s13^2*p2q^2*p3q - 6*s13^2*p2q^3 - 6*s13^2*p1q*p2q^2 + 6*s12*
         s23*p3q^3 + 12*s12*s23*p2q*p3q^2 + 6*s12*s23*p2q^2*p3q + 12*
         s12*s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q*p3q + 18*s12*s23*p1q*
         p2q^2 - 6*s12*s23*p1q^2*p3q + 6*s12*s13*p3q^3 + 6*s12*s13*p2q*
         p3q^2 - 6*s12*s13*p2q^2*p3q - 6*s12*s13*p2q^3 + 12*s12*s13*p1q
         *p3q^2 + 18*s12*s13*p1q*p2q*p3q + 6*s12*s13*p1q*p2q^2 + 6*
         s12^2*p3q^3 + 12*s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q + 12*
         s12^2*p1q*p3q^2 + 18*s12^2*p1q*p2q*p3q + 12*s12^2*p1q*p2q^2,
         s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 
         2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*
         p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*
         s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*
         p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*
         p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*
         s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*
         s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*
         s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*
         p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*
         s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*
         p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*
         s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*
         p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23^2*p1q*
         p2q*p3q + 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p3q - 6*s13*s23*
         p2q*p3q^2 - 12*s13*s23*p2q^2*p3q - 6*s13*s23*p2q^3 + 6*s13*s23
         *p1q*p3q^2 + 18*s13*s23*p1q*p2q*p3q + 6*s13*s23*p1q*p2q^2 + 6*
         s13*s23*p1q^2*p2q - 6*s13^2*p2q*p3q^2 - 12*s13^2*p2q^2*p3q - 6
         *s13^2*p2q^3 - 6*s13^2*p1q*p2q^2 + 6*s12*s23*p3q^3 + 12*s12*
         s23*p2q*p3q^2 + 6*s12*s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 
         24*s12*s23*p1q*p2q*p3q + 18*s12*s23*p1q*p2q^2 - 6*s12*s23*
         p1q^2*p3q + 6*s12*s13*p3q^3 + 6*s12*s13*p2q*p3q^2 - 6*s12*s13*
         p2q^2*p3q - 6*s12*s13*p2q^3 + 12*s12*s13*p1q*p3q^2 + 18*s12*
         s13*p1q*p2q*p3q + 6*s12*s13*p1q*p2q^2 + 6*s12^2*p3q^3 + 12*
         s12^2*p2q*p3q^2 + 6*s12^2*p2q^2*p3q + 12*s12^2*p1q*p3q^2 + 18*
         s12^2*p1q*p2q*p3q + 12*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4
         *p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2
          + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*
         p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*
         s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3
          - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3
         *p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2
          - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*
         s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)
         *s12]*ep^(-1) + rat[12*s23^2*p1q*p2q*p3q + 12*s23^2*p1q*p2q^2
          - 12*s23^2*p1q^2*p3q - 12*s13*s23*p2q*p3q^2 - 24*s13*s23*
         p2q^2*p3q - 12*s13*s23*p2q^3 + 12*s13*s23*p1q*p3q^2 + 36*s13*
         s23*p1q*p2q*p3q + 12*s13*s23*p1q*p2q^2 + 12*s13*s23*p1q^2*p2q
          - 12*s13^2*p2q*p3q^2 - 24*s13^2*p2q^2*p3q - 12*s13^2*p2q^3 - 
         12*s13^2*p1q*p2q^2 + 12*s12*s23*p3q^3 + 24*s12*s23*p2q*p3q^2
          + 12*s12*s23*p2q^2*p3q + 24*s12*s23*p1q*p3q^2 + 48*s12*s23*
         p1q*p2q*p3q + 36*s12*s23*p1q*p2q^2 - 12*s12*s23*p1q^2*p3q + 12
         *s12*s13*p3q^3 + 12*s12*s13*p2q*p3q^2 - 12*s12*s13*p2q^2*p3q
          - 12*s12*s13*p2q^3 + 24*s12*s13*p1q*p3q^2 + 36*s12*s13*p1q*
         p2q*p3q + 12*s12*s13*p1q*p2q^2 + 12*s12^2*p3q^3 + 24*s12^2*p2q
         *p3q^2 + 12*s12^2*p2q^2*p3q + 24*s12^2*p1q*p3q^2 + 36*s12^2*
         p1q*p2q*p3q + 24*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2
         *p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*
         s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q
          + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]
         *ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c2,c3]*p2.E3*p3.E2 * ( rat[2*
         s23^2*p1q*p2q*p3q + 2*s23^2*p1q*p2q^2 - 2*s23^2*p1q^2*p3q - 2*
         s13*s23*p2q*p3q^2 - 4*s13*s23*p2q^2*p3q - 2*s13*s23*p2q^3 + 2*
         s13*s23*p1q*p3q^2 + 6*s13*s23*p1q*p2q*p3q + 2*s13*s23*p1q*
         p2q^2 + 2*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2 - 4*s13^2*
         p2q^2*p3q - 2*s13^2*p2q^3 - 2*s13^2*p1q*p2q^2 + 2*s12*s23*
         p3q^3 + 4*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 4*s12*s23*
         p1q*p3q^2 + 8*s12*s23*p1q*p2q*p3q + 6*s12*s23*p1q*p2q^2 - 2*
         s12*s23*p1q^2*p3q + 2*s12*s13*p3q^3 + 2*s12*s13*p2q*p3q^2 - 2*
         s12*s13*p2q^2*p3q - 2*s12*s13*p2q^3 + 4*s12*s13*p1q*p3q^2 + 6*
         s12*s13*p1q*p2q*p3q + 2*s12*s13*p1q*p2q^2 + 2*s12^2*p3q^3 + 4*
         s12^2*p2q*p3q^2 + 2*s12^2*p2q^2*p3q + 4*s12^2*p1q*p3q^2 + 6*
         s12^2*p1q*p2q*p3q + 4*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + 
         s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*
         p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*
         p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 
         2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p1.E3*Ioperator
       * ( rat[ - 24*s23^2*p2q*p3q^2 - 24*s23^2*p2q^2*p3q + 12*s23^2*
         p1q*p3q^2 + 12*s23^2*p1q*p2q*p3q + 12*s23^2*p1q^2*p3q + 12*
         s23^2*p1q^2*p2q - 36*s13*s23*p2q*p3q^2 - 60*s13*s23*p2q^2*p3q
          - 24*s13*s23*p1q*p2q*p3q - 24*s13*s23*p1q*p2q^2 - 12*s13^2*
         p2q^2*p3q + 12*s13^2*p2q^3 - 12*s12*s23*p3q^3 - 60*s12*s23*p2q
         *p3q^2 - 48*s12*s23*p2q^2*p3q - 12*s12*s23*p1q*p3q^2 - 24*s12*
         s23*p1q*p2q*p3q - 12*s12*s23*p1q*p2q^2 - 12*s12*s13*p2q*p3q^2
          - 24*s12*s13*p2q^2*p3q + 12*s12*s13*p2q^3 - 12*s12^2*p2q*
         p3q^2 - 12*s12^2*p2q^2*p3q,s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^3*
         s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 2*
         s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 2*s12*
         s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*
         s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*s23*
         p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p1q*
         p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*s13^3*p2q^2*p3q + s12*
         s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 
         2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*p2q*p3q + 
         s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*s13^2*
         p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[ - 12*s23^2*p2q*p3q^2 - 12*s23^2*
         p2q^2*p3q + 6*s23^2*p1q*p3q^2 + 6*s23^2*p1q*p2q*p3q + 6*s23^2*
         p1q^2*p3q + 6*s23^2*p1q^2*p2q - 18*s13*s23*p2q*p3q^2 - 30*s13*
         s23*p2q^2*p3q - 12*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q*p2q^2
          - 6*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 - 6*s12*s23*p3q^3 - 30*
         s12*s23*p2q*p3q^2 - 24*s12*s23*p2q^2*p3q - 6*s12*s23*p1q*p3q^2
          - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*s12*s13*
         p2q*p3q^2 - 12*s12*s13*p2q^2*p3q + 6*s12*s13*p2q^3 - 6*s12^2*
         p2q*p3q^2 - 6*s12^2*p2q^2*p3q,s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^3*
         s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 2*
         s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 2*s12*
         s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*
         s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*s23*
         p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p1q*
         p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*s13^3*p2q^2*p3q + s12*
         s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 
         2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*p2q*p3q + 
         s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*s13^2*
         p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[ - 12*s23^2*p2q*p3q^2 - 12*
         s23^2*p2q^2*p3q + 6*s23^2*p1q*p3q^2 + 6*s23^2*p1q*p2q*p3q + 6*
         s23^2*p1q^2*p3q + 6*s23^2*p1q^2*p2q - 18*s13*s23*p2q*p3q^2 - 
         30*s13*s23*p2q^2*p3q - 12*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q
         *p2q^2 - 6*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 - 6*s12*s23*p3q^3
          - 30*s12*s23*p2q*p3q^2 - 24*s12*s23*p2q^2*p3q - 6*s12*s23*p1q
         *p3q^2 - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*s12*
         s13*p2q*p3q^2 - 12*s12*s13*p2q^2*p3q + 6*s12*s13*p2q^3 - 6*
         s12^2*p2q*p3q^2 - 6*s12^2*p2q^2*p3q,s13*s23^3*p1q^2*p3q + s13*
         s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*
         p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + 
         s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*
         p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 
         2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*
         s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*
         s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*
         p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*s13^3*p2q^2*p3q + s12*
         s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 
         2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*p2q*p3q + 
         s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*s13^2*
         p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2]*Log[1/(s23
          + s13 + s12)*s23]*ep^(-1) + rat[ - 12*s23^2*p2q*p3q^2 - 12*
         s23^2*p2q^2*p3q + 6*s23^2*p1q*p3q^2 + 6*s23^2*p1q*p2q*p3q + 6*
         s23^2*p1q^2*p3q + 6*s23^2*p1q^2*p2q - 18*s13*s23*p2q*p3q^2 - 
         30*s13*s23*p2q^2*p3q - 12*s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q
         *p2q^2 - 6*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 - 6*s12*s23*p3q^3
          - 30*s12*s23*p2q*p3q^2 - 24*s12*s23*p2q^2*p3q - 6*s12*s23*p1q
         *p3q^2 - 12*s12*s23*p1q*p2q*p3q - 6*s12*s23*p1q*p2q^2 - 6*s12*
         s13*p2q*p3q^2 - 12*s12*s13*p2q^2*p3q + 6*s12*s13*p2q^3 - 6*
         s12^2*p2q*p3q^2 - 6*s12^2*p2q^2*p3q,s13*s23^3*p1q^2*p3q + s13*
         s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*
         p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + 
         s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*
         p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 
         2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*
         s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*
         s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*
         p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*
         p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*s13^3*p2q^2*p3q + s12*
         s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 
         2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*p2q*p3q + 
         s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*s13^2*
         p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[4*s23^2*p2q*p3q^2 + 4*s23^2*
         p2q^2*p3q - 2*s23^2*p1q*p3q^2 - 2*s23^2*p1q*p2q*p3q - 2*s23^2*
         p1q^2*p3q - 2*s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 10*s13*
         s23*p2q^2*p3q + 4*s13*s23*p1q*p2q*p3q + 4*s13*s23*p1q*p2q^2 + 
         2*s13^2*p2q^2*p3q - 2*s13^2*p2q^3 + 2*s12*s23*p3q^3 + 10*s12*
         s23*p2q*p3q^2 + 8*s12*s23*p2q^2*p3q + 2*s12*s23*p1q*p3q^2 + 4*
         s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*p2q^2 + 2*s12*s13*p2q*
         p3q^2 + 4*s12*s13*p2q^2*p3q - 2*s12*s13*p2q^3 + 2*s12^2*p2q*
         p3q^2 + 2*s12^2*p2q^2*p3q,3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*
         p1q^2*p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*
         p2q^2 + 3*s13^2*s23^2*p1q^2*p3q + 3*s13^2*s23^2*p1q^2*p2q + 3*
         s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s13^3*s23*p1q*p2q*
         p3q - 6*s13^3*s23*p1q*p2q^2 + 3*s13^4*p2q^2*p3q + 3*s13^4*
         p2q^3 - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q*p2q*
         p3q + 3*s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^2*p2q - 
         6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q - 6*s12*
         s13^2*s23*p1q*p3q^2 - 12*s12*s13^2*s23*p1q*p2q*p3q - 6*s12*
         s13^2*s23*p1q*p2q^2 - 6*s12*s13^3*p2q*p3q^2 - 3*s12*s13^3*
         p2q^2*p3q + 3*s12*s13^3*p2q^3 + 3*s12^2*s13*s23*p3q^3 + 3*
         s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*
         s13*s23*p1q*p2q*p3q + 3*s12^2*s13^2*p3q^3 - 3*s12^2*s13^2*p2q*
         p3q^2 - 6*s12^2*s13^2*p2q^2*p3q + 3*s12^3*s13*p3q^3 + 3*s12^3*
         s13*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[24*
         s23^2*p2q*p3q^2 + 24*s23^2*p2q^2*p3q - 12*s23^2*p1q*p3q^2 - 12
         *s23^2*p1q*p2q*p3q - 12*s23^2*p1q^2*p3q - 12*s23^2*p1q^2*p2q
          + 36*s13*s23*p2q*p3q^2 + 60*s13*s23*p2q^2*p3q + 24*s13*s23*
         p1q*p2q*p3q + 24*s13*s23*p1q*p2q^2 + 12*s13^2*p2q^2*p3q - 12*
         s13^2*p2q^3 + 12*s12*s23*p3q^3 + 60*s12*s23*p2q*p3q^2 + 48*s12
         *s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 24*s12*s23*p1q*p2q*p3q
          + 12*s12*s23*p1q*p2q^2 + 12*s12*s13*p2q*p3q^2 + 24*s12*s13*
         p2q^2*p3q - 12*s12*s13*p2q^3 + 12*s12^2*p2q*p3q^2 + 12*s12^2*
         p2q^2*p3q,s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*
         s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*
         p1q^2*p3q + s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + 
         s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*
         p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*
         p3q^2 - 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q
          + s12*s13*s23^2*p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12
         *s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2
         *s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q
         *p3q^2 - s12*s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23
         *p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2
          - 2*s12^2*s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*
         s13^2*p2q*p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + 
         s12^3*s13*p2q*p3q^2]*ep^(-2) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p1.E3 * ( rat[
          - 4*s23^2*p2q*p3q^2 - 4*s23^2*p2q^2*p3q + 2*s23^2*p1q*p3q^2
          + 2*s23^2*p1q*p2q*p3q + 2*s23^2*p1q^2*p3q + 2*s23^2*p1q^2*p2q
          - 6*s13*s23*p2q*p3q^2 - 10*s13*s23*p2q^2*p3q - 4*s13*s23*p1q*
         p2q*p3q - 4*s13*s23*p1q*p2q^2 - 2*s13^2*p2q^2*p3q + 2*s13^2*
         p2q^3 - 2*s12*s23*p3q^3 - 10*s12*s23*p2q*p3q^2 - 8*s12*s23*
         p2q^2*p3q - 2*s12*s23*p1q*p3q^2 - 4*s12*s23*p1q*p2q*p3q - 2*
         s12*s23*p1q*p2q^2 - 2*s12*s13*p2q*p3q^2 - 4*s12*s13*p2q^2*p3q
          + 2*s12*s13*p2q^3 - 2*s12^2*p2q*p3q^2 - 2*s12^2*p2q^2*p3q,s13
         *s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q - 2*s13^2*s23^2*p1q*p2q
         *p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + s13^2
         *s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*
         s13^3*s23*p1q*p2q*p3q - 2*s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*
         p3q + s13^4*p2q^3 - 2*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*
         s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^2*
         p3q - 2*s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p1q*p2q*p3q
          - 2*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q*p3q^2 - s12*
         s13^3*p2q^2*p3q + s12*s13^3*p2q^3 + s12^2*s13*s23*p3q^3 + 
         s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*
         s13*s23*p1q*p2q*p3q + s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*
         p3q^2 - 2*s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*
         p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p2.E3*Ioperator
       * ( rat[ - 12*s23^3*p1q*p3q^2 - 12*s23^3*p1q*p2q*p3q - 12*s13*
         s23^2*p2q*p3q^2 - 12*s13*s23^2*p2q^2*p3q - 12*s13*s23^2*p1q*
         p2q*p3q + 12*s13*s23^2*p1q^2*p3q + 12*s13*s23^2*p1q^2*p2q - 24
         *s13^2*s23*p2q*p3q^2 - 36*s13^2*s23*p2q^2*p3q - 36*s13^2*s23*
         p1q*p2q*p3q - 24*s13^2*s23*p1q*p2q^2 + 12*s13^3*p2q^3 + 12*s12
         *s23^2*p3q^3 + 12*s12*s23^2*p2q*p3q^2 - 12*s12*s23^2*p1q*p3q^2
          - 12*s12*s23^2*p1q*p2q*p3q - 24*s12*s13*s23*p2q*p3q^2 - 36*
         s12*s13*s23*p2q^2*p3q - 12*s12*s13*s23*p1q*p3q^2 - 36*s12*s13*
         s23*p1q*p2q*p3q - 12*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*
         p2q^2*p3q + 12*s12*s13^2*p2q^3 + 12*s12^2*s23*p3q^3 + 12*s12^2
         *s23*p2q*p3q^2 - 12*s12^2*s13*p2q^2*p3q,s13*s23^4*p1q^2*p3q + 
         s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*
         s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*
         p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*s13^3*
         s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*
         p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*
         s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*
         p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*
         p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*
         p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*
         p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 + 
         s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*
         s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *ep^(-2) + rat[ - 2*s23^3*p1q*p3q^2 - 2*s23^3*p1q*p2q*p3q - 2*
         s13*s23^2*p2q*p3q^2 - 2*s13*s23^2*p2q^2*p3q - 2*s13*s23^2*p1q*
         p2q*p3q + 2*s13*s23^2*p1q^2*p3q + 2*s13*s23^2*p1q^2*p2q - 4*
         s13^2*s23*p2q*p3q^2 - 6*s13^2*s23*p2q^2*p3q - 6*s13^2*s23*p1q*
         p2q*p3q - 4*s13^2*s23*p1q*p2q^2 + 2*s13^3*p2q^3 + 2*s12*s23^2*
         p3q^3 + 2*s12*s23^2*p2q*p3q^2 - 2*s12*s23^2*p1q*p3q^2 - 2*s12*
         s23^2*p1q*p2q*p3q - 4*s12*s13*s23*p2q*p3q^2 - 6*s12*s13*s23*
         p2q^2*p3q - 2*s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*
         p3q - 2*s12*s13*s23*p1q*p2q^2 - 2*s12*s13^2*p2q^2*p3q + 2*s12*
         s13^2*p2q^3 + 2*s12^2*s23*p3q^3 + 2*s12^2*s23*p2q*p3q^2 - 2*
         s12^2*s13*p2q^2*p3q,3*s13*s23^4*p1q^2*p3q + 3*s13*s23^4*p1q^2*
         p2q - 6*s13^2*s23^3*p1q*p2q*p3q - 6*s13^2*s23^3*p1q*p2q^2 + 3*
         s13^2*s23^3*p1q^2*p3q + 3*s13^2*s23^3*p1q^2*p2q + 3*s13^3*
         s23^2*p2q^2*p3q + 3*s13^3*s23^2*p2q^3 - 6*s13^3*s23^2*p1q*p2q*
         p3q - 6*s13^3*s23^2*p1q*p2q^2 + 3*s13^4*s23*p2q^2*p3q + 3*
         s13^4*s23*p2q^3 - 6*s12*s13*s23^3*p1q*p3q^2 - 6*s12*s13*s23^3*
         p1q*p2q*p3q + 3*s12*s13*s23^3*p1q^2*p3q + 3*s12*s13*s23^3*
         p1q^2*p2q - 6*s12*s13^2*s23^2*p2q*p3q^2 - 6*s12*s13^2*s23^2*
         p2q^2*p3q - 6*s12*s13^2*s23^2*p1q*p3q^2 - 12*s12*s13^2*s23^2*
         p1q*p2q*p3q - 6*s12*s13^2*s23^2*p1q*p2q^2 - 6*s12*s13^3*s23*
         p2q*p3q^2 - 3*s12*s13^3*s23*p2q^2*p3q + 3*s12*s13^3*s23*p2q^3
          + 3*s12^2*s13*s23^2*p3q^3 + 3*s12^2*s13*s23^2*p2q*p3q^2 - 6*
         s12^2*s13*s23^2*p1q*p3q^2 - 6*s12^2*s13*s23^2*p1q*p2q*p3q + 3*
         s12^2*s13^2*s23*p3q^3 - 3*s12^2*s13^2*s23*p2q*p3q^2 - 6*s12^2*
         s13^2*s23*p2q^2*p3q + 3*s12^3*s13*s23*p3q^3 + 3*s12^3*s13*s23*
         p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[6*s23^3*
         p1q*p3q^2 + 6*s23^3*p1q*p2q*p3q + 6*s13*s23^2*p2q*p3q^2 + 6*
         s13*s23^2*p2q^2*p3q + 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*
         p1q^2*p3q - 6*s13*s23^2*p1q^2*p2q + 12*s13^2*s23*p2q*p3q^2 + 
         18*s13^2*s23*p2q^2*p3q + 18*s13^2*s23*p1q*p2q*p3q + 12*s13^2*
         s23*p1q*p2q^2 - 6*s13^3*p2q^3 - 6*s12*s23^2*p3q^3 - 6*s12*
         s23^2*p2q*p3q^2 + 6*s12*s23^2*p1q*p3q^2 + 6*s12*s23^2*p1q*p2q*
         p3q + 12*s12*s13*s23*p2q*p3q^2 + 18*s12*s13*s23*p2q^2*p3q + 6*
         s12*s13*s23*p1q*p3q^2 + 18*s12*s13*s23*p1q*p2q*p3q + 6*s12*s13
         *s23*p1q*p2q^2 + 6*s12*s13^2*p2q^2*p3q - 6*s12*s13^2*p2q^3 - 6
         *s12^2*s23*p3q^3 - 6*s12^2*s23*p2q*p3q^2 + 6*s12^2*s13*p2q^2*
         p3q,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*
         p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q
          + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2
         *p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2
          + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q
         *p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q
          + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*
         s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*
         s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*
         s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*
         s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2
          - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q
          + s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2
         *s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q
         *p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[6*s23^3*p1q
         *p3q^2 + 6*s23^3*p1q*p2q*p3q + 6*s13*s23^2*p2q*p3q^2 + 6*s13*
         s23^2*p2q^2*p3q + 6*s13*s23^2*p1q*p2q*p3q - 6*s13*s23^2*p1q^2*
         p3q - 6*s13*s23^2*p1q^2*p2q + 12*s13^2*s23*p2q*p3q^2 + 18*
         s13^2*s23*p2q^2*p3q + 18*s13^2*s23*p1q*p2q*p3q + 12*s13^2*s23*
         p1q*p2q^2 - 6*s13^3*p2q^3 - 6*s12*s23^2*p3q^3 - 6*s12*s23^2*
         p2q*p3q^2 + 6*s12*s23^2*p1q*p3q^2 + 6*s12*s23^2*p1q*p2q*p3q + 
         12*s12*s13*s23*p2q*p3q^2 + 18*s12*s13*s23*p2q^2*p3q + 6*s12*
         s13*s23*p1q*p3q^2 + 18*s12*s13*s23*p1q*p2q*p3q + 6*s12*s13*s23
         *p1q*p2q^2 + 6*s12*s13^2*p2q^2*p3q - 6*s12*s13^2*p2q^3 - 6*
         s12^2*s23*p3q^3 - 6*s12^2*s23*p2q*p3q^2 + 6*s12^2*s13*p2q^2*
         p3q,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*
         p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q
          + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2
         *p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2
          + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q
         *p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q
          + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*
         s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*
         s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*
         s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*
         s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2
          - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q
          + s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2
         *s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q
         *p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s23^3*
         p1q*p3q^2 + 12*s23^3*p1q*p2q*p3q + 12*s13*s23^2*p2q*p3q^2 + 12
         *s13*s23^2*p2q^2*p3q + 12*s13*s23^2*p1q*p2q*p3q - 12*s13*s23^2
         *p1q^2*p3q - 12*s13*s23^2*p1q^2*p2q + 24*s13^2*s23*p2q*p3q^2
          + 36*s13^2*s23*p2q^2*p3q + 36*s13^2*s23*p1q*p2q*p3q + 24*
         s13^2*s23*p1q*p2q^2 - 12*s13^3*p2q^3 - 12*s12*s23^2*p3q^3 - 12
         *s12*s23^2*p2q*p3q^2 + 12*s12*s23^2*p1q*p3q^2 + 12*s12*s23^2*
         p1q*p2q*p3q + 24*s12*s13*s23*p2q*p3q^2 + 36*s12*s13*s23*p2q^2*
         p3q + 12*s12*s13*s23*p1q*p3q^2 + 36*s12*s13*s23*p1q*p2q*p3q + 
         12*s12*s13*s23*p1q*p2q^2 + 12*s12*s13^2*p2q^2*p3q - 12*s12*
         s13^2*p2q^3 - 12*s12^2*s23*p3q^3 - 12*s12^2*s23*p2q*p3q^2 + 12
         *s12^2*s13*p2q^2*p3q,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q
          - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2
         *s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*
         p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*
         s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*
         s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*
         s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*
         s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*
         s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*
         s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*
         p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + 
         s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*
         s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*
         s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[6*s12^2*s13*p2q^2*p3q - 6*s12^2*s23*p2q*p3q^2 - 
         6*s12^2*s23*p3q^3 - 6*s12*s13^2*p2q^3 + 6*s12*s13^2*p2q^2*p3q
          + 6*s12*s13*s23*p1q*p2q^2 + 18*s12*s13*s23*p1q*p2q*p3q + 6*
         s12*s13*s23*p1q*p3q^2 + 18*s12*s13*s23*p2q^2*p3q + 12*s12*s13*
         s23*p2q*p3q^2 + 6*s12*s23^2*p1q*p2q*p3q + 6*s12*s23^2*p1q*
         p3q^2 - 6*s12*s23^2*p2q*p3q^2 - 6*s12*s23^2*p3q^3 - 6*s13^3*
         p2q^3 + 12*s13^2*s23*p1q*p2q^2 + 18*s13^2*s23*p1q*p2q*p3q + 18
         *s13^2*s23*p2q^2*p3q + 12*s13^2*s23*p2q*p3q^2 - 6*s13*s23^2*
         p1q^2*p2q - 6*s13*s23^2*p1q^2*p3q + 6*s13*s23^2*p1q*p2q*p3q + 
         6*s13*s23^2*p2q^2*p3q + 6*s13*s23^2*p2q*p3q^2 + 6*s23^3*p1q*
         p2q*p3q + 6*s23^3*p1q*p3q^2,s12^3*s13*s23*p2q*p3q^2 + s12^3*
         s13*s23*p3q^3 - 2*s12^2*s13^2*s23*p2q^2*p3q - s12^2*s13^2*s23*
         p2q*p3q^2 + s12^2*s13^2*s23*p3q^3 - 2*s12^2*s13*s23^2*p1q*p2q*
         p3q - 2*s12^2*s13*s23^2*p1q*p3q^2 + s12^2*s13*s23^2*p2q*p3q^2
          + s12^2*s13*s23^2*p3q^3 + s12*s13^3*s23*p2q^3 - s12*s13^3*s23
         *p2q^2*p3q - 2*s12*s13^3*s23*p2q*p3q^2 - 2*s12*s13^2*s23^2*p1q
         *p2q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q
         *p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p2q*
         p3q^2 + s12*s13*s23^3*p1q^2*p2q + s12*s13*s23^3*p1q^2*p3q - 2*
         s12*s13*s23^3*p1q*p2q*p3q - 2*s12*s13*s23^3*p1q*p3q^2 + s13^4*
         s23*p2q^3 + s13^4*s23*p2q^2*p3q - 2*s13^3*s23^2*p1q*p2q^2 - 2*
         s13^3*s23^2*p1q*p2q*p3q + s13^3*s23^2*p2q^3 + s13^3*s23^2*
         p2q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^2*s23^3*p1q^2*p3q - 2*
         s13^2*s23^3*p1q*p2q^2 - 2*s13^2*s23^3*p1q*p2q*p3q + s13*s23^4*
         p1q^2*p2q + s13*s23^4*p1q^2*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p1.E2*p2.E3 * ( rat[2*
         s23^3*p1q*p3q^2 + 2*s23^3*p1q*p2q*p3q + 2*s13*s23^2*p2q*p3q^2
          + 2*s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p1q*p2q*p3q - 2*s13*
         s23^2*p1q^2*p3q - 2*s13*s23^2*p1q^2*p2q + 4*s13^2*s23*p2q*
         p3q^2 + 6*s13^2*s23*p2q^2*p3q + 6*s13^2*s23*p1q*p2q*p3q + 4*
         s13^2*s23*p1q*p2q^2 - 2*s13^3*p2q^3 - 2*s12*s23^2*p3q^3 - 2*
         s12*s23^2*p2q*p3q^2 + 2*s12*s23^2*p1q*p3q^2 + 2*s12*s23^2*p1q*
         p2q*p3q + 4*s12*s13*s23*p2q*p3q^2 + 6*s12*s13*s23*p2q^2*p3q + 
         2*s12*s13*s23*p1q*p3q^2 + 6*s12*s13*s23*p1q*p2q*p3q + 2*s12*
         s13*s23*p1q*p2q^2 + 2*s12*s13^2*p2q^2*p3q - 2*s12*s13^2*p2q^3
          - 2*s12^2*s23*p3q^3 - 2*s12^2*s23*p2q*p3q^2 + 2*s12^2*s13*
         p2q^2*p3q,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*
         s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*
         p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + 
         s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*
         p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*
         s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*
         p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*
         p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*
         p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*
         p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + 
         s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*
         p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*
         p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*
         p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + 
         s12^3*s13*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p1.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^3*p1q*p3q^2 - 24*s23^3*p1q*p2q*p3q - 12*s23^3*
         p1q*p2q^2 - 12*s23^3*p1q^2*p3q - 12*s23^3*p1q^2*p2q + 12*s13*
         s23^2*p2q*p3q^2 + 24*s13*s23^2*p2q^2*p3q + 12*s13*s23^2*p2q^3
          - 12*s13*s23^2*p1q*p3q^2 - 12*s13*s23^2*p1q^2*p3q - 12*s13*
         s23^2*p1q^2*p2q + 12*s13^2*s23*p2q*p3q^2 + 12*s13^2*s23*p2q^2*
         p3q + 12*s13^2*s23*p2q^3 + 24*s13^2*s23*p1q*p2q*p3q + 12*s13^2
         *s23*p1q*p2q^2 - 12*s13^3*p2q^2*p3q + 12*s12*s23^2*p3q^3 + 24*
         s12*s23^2*p2q*p3q^2 + 12*s12*s23^2*p2q^2*p3q + 24*s12*s23^2*
         p1q*p3q^2 + 12*s12*s23^2*p1q*p2q*p3q - 12*s12*s23^2*p1q*p2q^2
          + 12*s12*s23^2*p1q^2*p3q + 12*s12*s23^2*p1q^2*p2q + 12*s12*
         s13*s23*p3q^3 + 48*s12*s13*s23*p2q*p3q^2 + 36*s12*s13*s23*
         p2q^2*p3q + 12*s12*s13*s23*p2q^3 + 12*s12*s13*s23*p1q*p3q^2 + 
         12*s12*s13*s23*p1q*p2q*p3q - 12*s12*s13*s23*p1q*p2q^2 + 12*s12
         *s13^2*p2q*p3q^2 - 12*s12*s13^2*p2q^2*p3q - 12*s12^2*s23*p3q^3
          - 24*s12^2*s23*p2q*p3q^2 - 12*s12^2*s23*p2q^2*p3q - 12*s12^2*
         s23*p1q*p3q^2 - 36*s12^2*s23*p1q*p2q*p3q - 24*s12^2*s23*p1q*
         p2q^2 + 12*s12^2*s13*p2q*p3q^2,s13*s23^4*p1q^2*p3q + s13*s23^4
         *p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*
         p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*
         s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*
         p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*
         s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*
         p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 
         2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*
         s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*
         s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*
         s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*
         p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*
         p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3
          - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + 
         s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]*ep^(-2) + rat[
          - 2*s23^3*p1q*p3q^2 - 4*s23^3*p1q*p2q*p3q - 2*s23^3*p1q*p2q^2
          - 2*s23^3*p1q^2*p3q - 2*s23^3*p1q^2*p2q + 2*s13*s23^2*p2q*
         p3q^2 + 4*s13*s23^2*p2q^2*p3q + 2*s13*s23^2*p2q^3 - 2*s13*
         s23^2*p1q*p3q^2 - 2*s13*s23^2*p1q^2*p3q - 2*s13*s23^2*p1q^2*
         p2q + 2*s13^2*s23*p2q*p3q^2 + 2*s13^2*s23*p2q^2*p3q + 2*s13^2*
         s23*p2q^3 + 4*s13^2*s23*p1q*p2q*p3q + 2*s13^2*s23*p1q*p2q^2 - 
         2*s13^3*p2q^2*p3q + 2*s12*s23^2*p3q^3 + 4*s12*s23^2*p2q*p3q^2
          + 2*s12*s23^2*p2q^2*p3q + 4*s12*s23^2*p1q*p3q^2 + 2*s12*s23^2
         *p1q*p2q*p3q - 2*s12*s23^2*p1q*p2q^2 + 2*s12*s23^2*p1q^2*p3q
          + 2*s12*s23^2*p1q^2*p2q + 2*s12*s13*s23*p3q^3 + 8*s12*s13*s23
         *p2q*p3q^2 + 6*s12*s13*s23*p2q^2*p3q + 2*s12*s13*s23*p2q^3 + 2
         *s12*s13*s23*p1q*p3q^2 + 2*s12*s13*s23*p1q*p2q*p3q - 2*s12*s13
         *s23*p1q*p2q^2 + 2*s12*s13^2*p2q*p3q^2 - 2*s12*s13^2*p2q^2*p3q
          - 2*s12^2*s23*p3q^3 - 4*s12^2*s23*p2q*p3q^2 - 2*s12^2*s23*
         p2q^2*p3q - 2*s12^2*s23*p1q*p3q^2 - 6*s12^2*s23*p1q*p2q*p3q - 
         4*s12^2*s23*p1q*p2q^2 + 2*s12^2*s13*p2q*p3q^2,3*s13*s23^4*
         p1q^2*p3q + 3*s13*s23^4*p1q^2*p2q - 6*s13^2*s23^3*p1q*p2q*p3q
          - 6*s13^2*s23^3*p1q*p2q^2 + 3*s13^2*s23^3*p1q^2*p3q + 3*s13^2
         *s23^3*p1q^2*p2q + 3*s13^3*s23^2*p2q^2*p3q + 3*s13^3*s23^2*
         p2q^3 - 6*s13^3*s23^2*p1q*p2q*p3q - 6*s13^3*s23^2*p1q*p2q^2 + 
         3*s13^4*s23*p2q^2*p3q + 3*s13^4*s23*p2q^3 - 6*s12*s13*s23^3*
         p1q*p3q^2 - 6*s12*s13*s23^3*p1q*p2q*p3q + 3*s12*s13*s23^3*
         p1q^2*p3q + 3*s12*s13*s23^3*p1q^2*p2q - 6*s12*s13^2*s23^2*p2q*
         p3q^2 - 6*s12*s13^2*s23^2*p2q^2*p3q - 6*s12*s13^2*s23^2*p1q*
         p3q^2 - 12*s12*s13^2*s23^2*p1q*p2q*p3q - 6*s12*s13^2*s23^2*p1q
         *p2q^2 - 6*s12*s13^3*s23*p2q*p3q^2 - 3*s12*s13^3*s23*p2q^2*p3q
          + 3*s12*s13^3*s23*p2q^3 + 3*s12^2*s13*s23^2*p3q^3 + 3*s12^2*
         s13*s23^2*p2q*p3q^2 - 6*s12^2*s13*s23^2*p1q*p3q^2 - 6*s12^2*
         s13*s23^2*p1q*p2q*p3q + 3*s12^2*s13^2*s23*p3q^3 - 3*s12^2*
         s13^2*s23*p2q*p3q^2 - 6*s12^2*s13^2*s23*p2q^2*p3q + 3*s12^3*
         s13*s23*p3q^3 + 3*s12^3*s13*s23*p2q*p3q^2]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[6*s23^3*p1q*p3q^2 + 12*s23^3*p1q*p2q*
         p3q + 6*s23^3*p1q*p2q^2 + 6*s23^3*p1q^2*p3q + 6*s23^3*p1q^2*
         p2q - 6*s13*s23^2*p2q*p3q^2 - 12*s13*s23^2*p2q^2*p3q - 6*s13*
         s23^2*p2q^3 + 6*s13*s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q^2*p3q + 
         6*s13*s23^2*p1q^2*p2q - 6*s13^2*s23*p2q*p3q^2 - 6*s13^2*s23*
         p2q^2*p3q - 6*s13^2*s23*p2q^3 - 12*s13^2*s23*p1q*p2q*p3q - 6*
         s13^2*s23*p1q*p2q^2 + 6*s13^3*p2q^2*p3q - 6*s12*s23^2*p3q^3 - 
         12*s12*s23^2*p2q*p3q^2 - 6*s12*s23^2*p2q^2*p3q - 12*s12*s23^2*
         p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q + 6*s12*s23^2*p1q*p2q^2 - 
         6*s12*s23^2*p1q^2*p3q - 6*s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*
         p3q^3 - 24*s12*s13*s23*p2q*p3q^2 - 18*s12*s13*s23*p2q^2*p3q - 
         6*s12*s13*s23*p2q^3 - 6*s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*
         p1q*p2q*p3q + 6*s12*s13*s23*p1q*p2q^2 - 6*s12*s13^2*p2q*p3q^2
          + 6*s12*s13^2*p2q^2*p3q + 6*s12^2*s23*p3q^3 + 12*s12^2*s23*
         p2q*p3q^2 + 6*s12^2*s23*p2q^2*p3q + 6*s12^2*s23*p1q*p3q^2 + 18
         *s12^2*s23*p1q*p2q*p3q + 12*s12^2*s23*p1q*p2q^2 - 6*s12^2*s13*
         p2q*p3q^2,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*
         s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*
         p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + 
         s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*
         p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*
         s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*
         p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*
         p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*
         p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*
         p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + 
         s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*
         p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*
         p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*
         p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + 
         s12^3*s13*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[6*s23^3*p1q*p3q^2 + 12*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*
         p2q^2 + 6*s23^3*p1q^2*p3q + 6*s23^3*p1q^2*p2q - 6*s13*s23^2*
         p2q*p3q^2 - 12*s13*s23^2*p2q^2*p3q - 6*s13*s23^2*p2q^3 + 6*s13
         *s23^2*p1q*p3q^2 + 6*s13*s23^2*p1q^2*p3q + 6*s13*s23^2*p1q^2*
         p2q - 6*s13^2*s23*p2q*p3q^2 - 6*s13^2*s23*p2q^2*p3q - 6*s13^2*
         s23*p2q^3 - 12*s13^2*s23*p1q*p2q*p3q - 6*s13^2*s23*p1q*p2q^2
          + 6*s13^3*p2q^2*p3q - 6*s12*s23^2*p3q^3 - 12*s12*s23^2*p2q*
         p3q^2 - 6*s12*s23^2*p2q^2*p3q - 12*s12*s23^2*p1q*p3q^2 - 6*s12
         *s23^2*p1q*p2q*p3q + 6*s12*s23^2*p1q*p2q^2 - 6*s12*s23^2*p1q^2
         *p3q - 6*s12*s23^2*p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 24*s12*
         s13*s23*p2q*p3q^2 - 18*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*
         p2q^3 - 6*s12*s13*s23*p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*p3q + 
         6*s12*s13*s23*p1q*p2q^2 - 6*s12*s13^2*p2q*p3q^2 + 6*s12*s13^2*
         p2q^2*p3q + 6*s12^2*s23*p3q^3 + 12*s12^2*s23*p2q*p3q^2 + 6*
         s12^2*s23*p2q^2*p3q + 6*s12^2*s23*p1q*p3q^2 + 18*s12^2*s23*p1q
         *p2q*p3q + 12*s12^2*s23*p1q*p2q^2 - 6*s12^2*s13*p2q*p3q^2,s13*
         s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*
         p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*
         s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 
         2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*
         s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 
         2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*
         s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*
         s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*
         s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*
         s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*
         p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*
         s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + 
         s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*
         s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*
         p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[6*s23^3*p1q*
         p3q^2 + 12*s23^3*p1q*p2q*p3q + 6*s23^3*p1q*p2q^2 + 6*s23^3*
         p1q^2*p3q + 6*s23^3*p1q^2*p2q - 6*s13*s23^2*p2q*p3q^2 - 12*s13
         *s23^2*p2q^2*p3q - 6*s13*s23^2*p2q^3 + 6*s13*s23^2*p1q*p3q^2
          + 6*s13*s23^2*p1q^2*p3q + 6*s13*s23^2*p1q^2*p2q - 6*s13^2*s23
         *p2q*p3q^2 - 6*s13^2*s23*p2q^2*p3q - 6*s13^2*s23*p2q^3 - 12*
         s13^2*s23*p1q*p2q*p3q - 6*s13^2*s23*p1q*p2q^2 + 6*s13^3*p2q^2*
         p3q - 6*s12*s23^2*p3q^3 - 12*s12*s23^2*p2q*p3q^2 - 6*s12*s23^2
         *p2q^2*p3q - 12*s12*s23^2*p1q*p3q^2 - 6*s12*s23^2*p1q*p2q*p3q
          + 6*s12*s23^2*p1q*p2q^2 - 6*s12*s23^2*p1q^2*p3q - 6*s12*s23^2
         *p1q^2*p2q - 6*s12*s13*s23*p3q^3 - 24*s12*s13*s23*p2q*p3q^2 - 
         18*s12*s13*s23*p2q^2*p3q - 6*s12*s13*s23*p2q^3 - 6*s12*s13*s23
         *p1q*p3q^2 - 6*s12*s13*s23*p1q*p2q*p3q + 6*s12*s13*s23*p1q*
         p2q^2 - 6*s12*s13^2*p2q*p3q^2 + 6*s12*s13^2*p2q^2*p3q + 6*
         s12^2*s23*p3q^3 + 12*s12^2*s23*p2q*p3q^2 + 6*s12^2*s23*p2q^2*
         p3q + 6*s12^2*s23*p1q*p3q^2 + 18*s12^2*s23*p1q*p2q*p3q + 12*
         s12^2*s23*p1q*p2q^2 - 6*s12^2*s13*p2q*p3q^2,s13*s23^4*p1q^2*
         p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*
         s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*
         p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*
         s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*
         s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*
         s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3
          + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2
         *s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
         *Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[12*s23^3*p1q*p3q^2
          + 24*s23^3*p1q*p2q*p3q + 12*s23^3*p1q*p2q^2 + 12*s23^3*p1q^2*
         p3q + 12*s23^3*p1q^2*p2q - 12*s13*s23^2*p2q*p3q^2 - 24*s13*
         s23^2*p2q^2*p3q - 12*s13*s23^2*p2q^3 + 12*s13*s23^2*p1q*p3q^2
          + 12*s13*s23^2*p1q^2*p3q + 12*s13*s23^2*p1q^2*p2q - 12*s13^2*
         s23*p2q*p3q^2 - 12*s13^2*s23*p2q^2*p3q - 12*s13^2*s23*p2q^3 - 
         24*s13^2*s23*p1q*p2q*p3q - 12*s13^2*s23*p1q*p2q^2 + 12*s13^3*
         p2q^2*p3q - 12*s12*s23^2*p3q^3 - 24*s12*s23^2*p2q*p3q^2 - 12*
         s12*s23^2*p2q^2*p3q - 24*s12*s23^2*p1q*p3q^2 - 12*s12*s23^2*
         p1q*p2q*p3q + 12*s12*s23^2*p1q*p2q^2 - 12*s12*s23^2*p1q^2*p3q
          - 12*s12*s23^2*p1q^2*p2q - 12*s12*s13*s23*p3q^3 - 48*s12*s13*
         s23*p2q*p3q^2 - 36*s12*s13*s23*p2q^2*p3q - 12*s12*s13*s23*
         p2q^3 - 12*s12*s13*s23*p1q*p3q^2 - 12*s12*s13*s23*p1q*p2q*p3q
          + 12*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*p2q*p3q^2 + 12*s12*
         s13^2*p2q^2*p3q + 12*s12^2*s23*p3q^3 + 24*s12^2*s23*p2q*p3q^2
          + 12*s12^2*s23*p2q^2*p3q + 12*s12^2*s23*p1q*p3q^2 + 36*s12^2*
         s23*p1q*p2q*p3q + 24*s12^2*s23*p1q*p2q^2 - 12*s12^2*s13*p2q*
         p3q^2,s13*s23^4*p1q^2*p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*
         s23^3*p1q*p2q*p3q - 2*s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*
         p1q^2*p3q + s13^2*s23^3*p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + 
         s13^3*s23^2*p2q^3 - 2*s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*
         p1q*p2q^2 + s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*
         s23^3*p1q*p3q^2 - 2*s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*
         p1q^2*p3q + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*
         p3q^2 - 2*s12*s13^2*s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*
         p3q^2 - 4*s12*s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*
         p2q^2 - 2*s12*s13^3*s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + 
         s12*s13^3*s23*p2q^3 + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*
         p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*
         p1q*p2q*p3q + s12^2*s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*
         p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + 
         s12^3*s13*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p1.E3*p3.E2 * ( rat[2*
         s23^3*p1q*p3q^2 + 4*s23^3*p1q*p2q*p3q + 2*s23^3*p1q*p2q^2 + 2*
         s23^3*p1q^2*p3q + 2*s23^3*p1q^2*p2q - 2*s13*s23^2*p2q*p3q^2 - 
         4*s13*s23^2*p2q^2*p3q - 2*s13*s23^2*p2q^3 + 2*s13*s23^2*p1q*
         p3q^2 + 2*s13*s23^2*p1q^2*p3q + 2*s13*s23^2*p1q^2*p2q - 2*
         s13^2*s23*p2q*p3q^2 - 2*s13^2*s23*p2q^2*p3q - 2*s13^2*s23*
         p2q^3 - 4*s13^2*s23*p1q*p2q*p3q - 2*s13^2*s23*p1q*p2q^2 + 2*
         s13^3*p2q^2*p3q - 2*s12*s23^2*p3q^3 - 4*s12*s23^2*p2q*p3q^2 - 
         2*s12*s23^2*p2q^2*p3q - 4*s12*s23^2*p1q*p3q^2 - 2*s12*s23^2*
         p1q*p2q*p3q + 2*s12*s23^2*p1q*p2q^2 - 2*s12*s23^2*p1q^2*p3q - 
         2*s12*s23^2*p1q^2*p2q - 2*s12*s13*s23*p3q^3 - 8*s12*s13*s23*
         p2q*p3q^2 - 6*s12*s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q^3 - 2*
         s12*s13*s23*p1q*p3q^2 - 2*s12*s13*s23*p1q*p2q*p3q + 2*s12*s13*
         s23*p1q*p2q^2 - 2*s12*s13^2*p2q*p3q^2 + 2*s12*s13^2*p2q^2*p3q
          + 2*s12^2*s23*p3q^3 + 4*s12^2*s23*p2q*p3q^2 + 2*s12^2*s23*
         p2q^2*p3q + 2*s12^2*s23*p1q*p3q^2 + 6*s12^2*s23*p1q*p2q*p3q + 
         4*s12^2*s23*p1q*p2q^2 - 2*s12^2*s13*p2q*p3q^2,s13*s23^4*p1q^2*
         p3q + s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p2q*p3q - 2*
         s13^2*s23^3*p1q*p2q^2 + s13^2*s23^3*p1q^2*p3q + s13^2*s23^3*
         p1q^2*p2q + s13^3*s23^2*p2q^2*p3q + s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p2q*p3q - 2*s13^3*s23^2*p1q*p2q^2 + s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 2*s12*s13*s23^3*p1q*p3q^2 - 2*
         s12*s13*s23^3*p1q*p2q*p3q + s12*s13*s23^3*p1q^2*p3q + s12*s13*
         s23^3*p1q^2*p2q - 2*s12*s13^2*s23^2*p2q*p3q^2 - 2*s12*s13^2*
         s23^2*p2q^2*p3q - 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*s12*s13^2*
         s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^3*
         s23*p2q*p3q^2 - s12*s13^3*s23*p2q^2*p3q + s12*s13^3*s23*p2q^3
          + s12^2*s13*s23^2*p3q^3 + s12^2*s13*s23^2*p2q*p3q^2 - 2*s12^2
         *s13*s23^2*p1q*p3q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q + s12^2*
         s13^2*s23*p3q^3 - s12^2*s13^2*s23*p2q*p3q^2 - 2*s12^2*s13^2*
         s23*p2q^2*p3q + s12^3*s13*s23*p3q^3 + s12^3*s13*s23*p2q*p3q^2]
          )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p2.E3*p3.E2*Ioperator
       * ( rat[ - 12*s23^2*p1q*p3q^2 - 24*s23^2*p1q*p2q*p3q - 12*s23^2*
         p1q*p2q^2 - 12*s23^2*p1q^2*p2q + 12*s13*s23*p2q*p3q^2 + 24*s13
         *s23*p2q^2*p3q + 12*s13*s23*p2q^3 - 12*s13*s23*p1q*p3q^2 - 24*
         s13*s23*p1q*p2q*p3q - 12*s13*s23*p1q^2*p2q + 12*s13^2*p2q*
         p3q^2 + 24*s13^2*p2q^2*p3q + 12*s13^2*p2q^3 + 12*s13^2*p1q*
         p2q^2 - 12*s12*s23*p3q^3 - 24*s12*s23*p2q*p3q^2 - 12*s12*s23*
         p2q^2*p3q - 12*s12*s23*p1q*p3q^2 - 12*s12*s23*p1q*p2q*p3q - 12
         *s12*s23*p1q*p2q^2 + 24*s12*s23*p1q^2*p3q + 12*s12*s23*p1q^2*
         p2q - 12*s12*s13*p3q^3 - 12*s12*s13*p2q*p3q^2 + 12*s12*s13*
         p2q^2*p3q + 12*s12*s13*p2q^3 - 24*s12*s13*p1q*p3q^2 - 36*s12*
         s13*p1q*p2q*p3q - 12*s12*s13*p1q*p2q^2 - 12*s12^2*p3q^3 - 24*
         s12^2*p2q*p3q^2 - 12*s12^2*p2q^2*p3q - 24*s12^2*p1q*p3q^2 - 36
         *s12^2*p1q*p2q*p3q - 24*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + 
         s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*
         p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) + rat[ - 6*s23^2*p1q*p3q^2 - 12*s23^2
         *p1q*p2q*p3q - 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p2q + 6*s13*
         s23*p2q*p3q^2 + 12*s13*s23*p2q^2*p3q + 6*s13*s23*p2q^3 - 6*s13
         *s23*p1q*p3q^2 - 12*s13*s23*p1q*p2q*p3q - 6*s13*s23*p1q^2*p2q
          + 6*s13^2*p2q*p3q^2 + 12*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 + 6*
         s13^2*p1q*p2q^2 - 6*s12*s23*p3q^3 - 12*s12*s23*p2q*p3q^2 - 6*
         s12*s23*p2q^2*p3q - 6*s12*s23*p1q*p3q^2 - 6*s12*s23*p1q*p2q*
         p3q - 6*s12*s23*p1q*p2q^2 + 12*s12*s23*p1q^2*p3q + 6*s12*s23*
         p1q^2*p2q - 6*s12*s13*p3q^3 - 6*s12*s13*p2q*p3q^2 + 6*s12*s13*
         p2q^2*p3q + 6*s12*s13*p2q^3 - 12*s12*s13*p1q*p3q^2 - 18*s12*
         s13*p1q*p2q*p3q - 6*s12*s13*p1q*p2q^2 - 6*s12^2*p3q^3 - 12*
         s12^2*p2q*p3q^2 - 6*s12^2*p2q^2*p3q - 12*s12^2*p1q*p3q^2 - 18*
         s12^2*p1q*p2q*p3q - 12*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4
         *p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2
          + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*
         p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*
         s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3
          - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3
         *p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2
          - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*
         s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*
         s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*
         p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*
         s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*
         p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 
         s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)
         *p2q]*ep^(-1) + rat[ - 6*s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q*
         p3q - 6*s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p2q + 6*s13*s23*p2q*
         p3q^2 + 12*s13*s23*p2q^2*p3q + 6*s13*s23*p2q^3 - 6*s13*s23*p1q
         *p3q^2 - 12*s13*s23*p1q*p2q*p3q - 6*s13*s23*p1q^2*p2q + 6*
         s13^2*p2q*p3q^2 + 12*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 + 6*s13^2
         *p1q*p2q^2 - 6*s12*s23*p3q^3 - 12*s12*s23*p2q*p3q^2 - 6*s12*
         s23*p2q^2*p3q - 6*s12*s23*p1q*p3q^2 - 6*s12*s23*p1q*p2q*p3q - 
         6*s12*s23*p1q*p2q^2 + 12*s12*s23*p1q^2*p3q + 6*s12*s23*p1q^2*
         p2q - 6*s12*s13*p3q^3 - 6*s12*s13*p2q*p3q^2 + 6*s12*s13*p2q^2*
         p3q + 6*s12*s13*p2q^3 - 12*s12*s13*p1q*p3q^2 - 18*s12*s13*p1q*
         p2q*p3q - 6*s12*s13*p1q*p2q^2 - 6*s12^2*p3q^3 - 12*s12^2*p2q*
         p3q^2 - 6*s12^2*p2q^2*p3q - 12*s12^2*p1q*p3q^2 - 18*s12^2*p1q*
         p2q*p3q - 12*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q
          - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3
         *p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + 
         s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*
         p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*
         s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*
         p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*
         s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*
         s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*
         s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3
          + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*
         p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - 
         s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*
         s23*p3q^3 + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[ - 6*s23^2*p1q*p3q^2 - 12*s23^2*p1q*p2q*p3q - 6*
         s23^2*p1q*p2q^2 - 6*s23^2*p1q^2*p2q + 6*s13*s23*p2q*p3q^2 + 12
         *s13*s23*p2q^2*p3q + 6*s13*s23*p2q^3 - 6*s13*s23*p1q*p3q^2 - 
         12*s13*s23*p1q*p2q*p3q - 6*s13*s23*p1q^2*p2q + 6*s13^2*p2q*
         p3q^2 + 12*s13^2*p2q^2*p3q + 6*s13^2*p2q^3 + 6*s13^2*p1q*p2q^2
          - 6*s12*s23*p3q^3 - 12*s12*s23*p2q*p3q^2 - 6*s12*s23*p2q^2*
         p3q - 6*s12*s23*p1q*p3q^2 - 6*s12*s23*p1q*p2q*p3q - 6*s12*s23*
         p1q*p2q^2 + 12*s12*s23*p1q^2*p3q + 6*s12*s23*p1q^2*p2q - 6*s12
         *s13*p3q^3 - 6*s12*s13*p2q*p3q^2 + 6*s12*s13*p2q^2*p3q + 6*s12
         *s13*p2q^3 - 12*s12*s13*p1q*p3q^2 - 18*s12*s13*p1q*p2q*p3q - 6
         *s12*s13*p1q*p2q^2 - 6*s12^2*p3q^3 - 12*s12^2*p2q*p3q^2 - 6*
         s12^2*p2q^2*p3q - 12*s12^2*p1q*p3q^2 - 18*s12^2*p1q*p2q*p3q - 
         12*s12^2*p1q*p2q^2,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*
         s23^3*p1q*p2q*p3q - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*
         s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*
         p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*
         p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + 
         s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*
         p3q^2 - s12*s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*
         s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2
          - 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3
          + s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1)
          + rat[2*s23^2*p1q*p3q^2 + 4*s23^2*p1q*p2q*p3q + 2*s23^2*p1q*
         p2q^2 + 2*s23^2*p1q^2*p2q - 2*s13*s23*p2q*p3q^2 - 4*s13*s23*
         p2q^2*p3q - 2*s13*s23*p2q^3 + 2*s13*s23*p1q*p3q^2 + 4*s13*s23*
         p1q*p2q*p3q + 2*s13*s23*p1q^2*p2q - 2*s13^2*p2q*p3q^2 - 4*
         s13^2*p2q^2*p3q - 2*s13^2*p2q^3 - 2*s13^2*p1q*p2q^2 + 2*s12*
         s23*p3q^3 + 4*s12*s23*p2q*p3q^2 + 2*s12*s23*p2q^2*p3q + 2*s12*
         s23*p1q*p3q^2 + 2*s12*s23*p1q*p2q*p3q + 2*s12*s23*p1q*p2q^2 - 
         4*s12*s23*p1q^2*p3q - 2*s12*s23*p1q^2*p2q + 2*s12*s13*p3q^3 + 
         2*s12*s13*p2q*p3q^2 - 2*s12*s13*p2q^2*p3q - 2*s12*s13*p2q^3 + 
         4*s12*s13*p1q*p3q^2 + 6*s12*s13*p1q*p2q*p3q + 2*s12*s13*p1q*
         p2q^2 + 2*s12^2*p3q^3 + 4*s12^2*p2q*p3q^2 + 2*s12^2*p2q^2*p3q
          + 4*s12^2*p1q*p3q^2 + 6*s12^2*p1q*p2q*p3q + 4*s12^2*p1q*p2q^2
         ,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*s23^3*p1q*p2q*
         p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*p3q + 3*s13*
         s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*s13^2*s23^2*
         p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 
         3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*s23^3*p1q*
         p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*p3q + 3*
         s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*s12*s13*
         s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2
         *p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*s13^2*s23*p2q
         *p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 + 3
         *s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*s12^2*s23^2*
         p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3
          - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*
         s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + 
         p1q)*p1q]*ep^(-1) + rat[12*s23^2*p1q*p3q^2 + 24*s23^2*p1q*p2q*
         p3q + 12*s23^2*p1q*p2q^2 + 12*s23^2*p1q^2*p2q - 12*s13*s23*p2q
         *p3q^2 - 24*s13*s23*p2q^2*p3q - 12*s13*s23*p2q^3 + 12*s13*s23*
         p1q*p3q^2 + 24*s13*s23*p1q*p2q*p3q + 12*s13*s23*p1q^2*p2q - 12
         *s13^2*p2q*p3q^2 - 24*s13^2*p2q^2*p3q - 12*s13^2*p2q^3 - 12*
         s13^2*p1q*p2q^2 + 12*s12*s23*p3q^3 + 24*s12*s23*p2q*p3q^2 + 12
         *s12*s23*p2q^2*p3q + 12*s12*s23*p1q*p3q^2 + 12*s12*s23*p1q*p2q
         *p3q + 12*s12*s23*p1q*p2q^2 - 24*s12*s23*p1q^2*p3q - 12*s12*
         s23*p1q^2*p2q + 12*s12*s13*p3q^3 + 12*s12*s13*p2q*p3q^2 - 12*
         s12*s13*p2q^2*p3q - 12*s12*s13*p2q^3 + 24*s12*s13*p1q*p3q^2 + 
         36*s12*s13*p1q*p2q*p3q + 12*s12*s13*p1q*p2q^2 + 12*s12^2*p3q^3
          + 24*s12^2*p2q*p3q^2 + 12*s12^2*p2q^2*p3q + 24*s12^2*p1q*
         p3q^2 + 36*s12^2*p1q*p2q*p3q + 24*s12^2*p1q*p2q^2,s23^4*p1q^2*
         p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q - 2*s13*s23^3*
         p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*s13^2*s23^2*p1q*p2q*
         p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*p2q*p3q + 
         s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*s12*s13*s23^2*
         p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*s23*p2q^2*p3q + 
         s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*
         p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*s23^2*p1q*p2q*p3q + 
         s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*
         s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*s23*p2q*p3q^2]*ep^(-2)
          )

       + Chain[UBar1,G[p3],U0]*cOlT[c1,c0,c3,c2]*p2.E3*p3.E2 * ( rat[
          - 2*s23^2*p1q*p3q^2 - 4*s23^2*p1q*p2q*p3q - 2*s23^2*p1q*p2q^2
          - 2*s23^2*p1q^2*p2q + 2*s13*s23*p2q*p3q^2 + 4*s13*s23*p2q^2*
         p3q + 2*s13*s23*p2q^3 - 2*s13*s23*p1q*p3q^2 - 4*s13*s23*p1q*
         p2q*p3q - 2*s13*s23*p1q^2*p2q + 2*s13^2*p2q*p3q^2 + 4*s13^2*
         p2q^2*p3q + 2*s13^2*p2q^3 + 2*s13^2*p1q*p2q^2 - 2*s12*s23*
         p3q^3 - 4*s12*s23*p2q*p3q^2 - 2*s12*s23*p2q^2*p3q - 2*s12*s23*
         p1q*p3q^2 - 2*s12*s23*p1q*p2q*p3q - 2*s12*s23*p1q*p2q^2 + 4*
         s12*s23*p1q^2*p3q + 2*s12*s23*p1q^2*p2q - 2*s12*s13*p3q^3 - 2*
         s12*s13*p2q*p3q^2 + 2*s12*s13*p2q^2*p3q + 2*s12*s13*p2q^3 - 4*
         s12*s13*p1q*p3q^2 - 6*s12*s13*p1q*p2q*p3q - 2*s12*s13*p1q*
         p2q^2 - 2*s12^2*p3q^3 - 4*s12^2*p2q*p3q^2 - 2*s12^2*p2q^2*p3q
          - 4*s12^2*p1q*p3q^2 - 6*s12^2*p1q*p2q*p3q - 4*s12^2*p1q*p2q^2
         ,s23^4*p1q^2*p3q + s23^4*p1q^2*p2q - 2*s13*s23^3*p1q*p2q*p3q
          - 2*s13*s23^3*p1q*p2q^2 + s13*s23^3*p1q^2*p3q + s13*s23^3*
         p1q^2*p2q + s13^2*s23^2*p2q^2*p3q + s13^2*s23^2*p2q^3 - 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + s13^3*s23*
         p2q^2*p3q + s13^3*s23*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*
         s23^3*p1q*p2q*p3q + s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q
          - 2*s12*s13*s23^2*p2q*p3q^2 - 2*s12*s13*s23^2*p2q^2*p3q - 2*
         s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q*p2q*p3q - 2*s12*
         s13*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23*p2q*p3q^2 - s12*s13^2*
         s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12^2*s23^2*p3q^3 + 
         s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*p3q^2 - 2*s12^2*
         s23^2*p1q*p2q*p3q + s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + s12^3*s23*p3q^3 + s12^3*
         s23*p2q*p3q^2] )

       + Chain[UBar1,G[E2,E3,p3],U0]*delta[c0,c1]*cOlTr[c2,c3]*
      Ioperator * ( rat[-1,2*s13]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[-1,2*s13]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,
         2*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,2*s13]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar1,G[E2,E3,p3],U0]*cOlT[c1,c0,c3,c2]*Ioperator * ( 
         rat[-3,s13]*ep^(-2) + rat[-1,6*s13]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[3,2*s13]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[3,2*s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + 
         rat[3,2*s13]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[3,s13]
         *Log[ - s23 - s13 - s12]*ep^(-1) )

       + Chain[UBar1,G[E2,E3,p3],U0]*cOlT[c1,c0,c3,c2] * ( rat[1,2*s13]
          )
);


==> anc/qqpqpbar0l.m <==
qqpqpbar0l = (
       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[-7,12*s23*p2q + 12*s23*p3q]*ep^(-1) + rat[-5,18
         *s23*p2q + 18*s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[-5,18*s23*p2q + 18*s23*p3q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-2,9*s23*p2q + 9*s23*p3q]*Log[ - s23 - s13 - s12
         ]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[1,36*s23*p2q + 36*
         s23*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,9*s23*
         p2q + 9*s23*p3q]*ep^(-2) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[1,18*s23*p2q + 18*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[-1,12*s23*p2q + 12*s23*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[-2,3*s23*p2q + 3*s23*p3q]*ep^(-2) + rat[-1,12*
         s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-1,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(p3q + p2q + p1q)
         *p3q]*ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[2,3*s23*p2q + 3*s23*p3q]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[7,4*s23*p2q + 4*s23*p3q]*ep^(-1)
          + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p2q]
         *ep^(-1) + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + 
         s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[-1,6*s23*p2q + 6*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[1,4*s23*p2q + 4*s23*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[-7,12*s23*p2q + 12*s23*p3q]*ep^(-1) + rat[-5,18
         *s23*p2q + 18*s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[-5,18*s23*p2q + 18*s23*p3q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-2,9*s23*p2q + 9*s23*p3q]*Log[ - s23 - s13 - s12
         ]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[1,36*s23*p2q + 36*
         s23*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,9*s23*
         p2q + 9*s23*p3q]*ep^(-2) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[1,18*s23*p2q + 18*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[-1,12*s23*p2q + 12*s23*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[-2,3*s23*p2q + 3*s23*p3q]*ep^(-2) + rat[-1,12*
         s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-1,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(p3q + p2q + p1q)
         *p3q]*ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[2,3*s23*p2q + 3*s23*p3q]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[7,4*s23*p2q + 4*s23*p3q]*ep^(-1)
          + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p2q]
         *ep^(-1) + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + 
         s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[-1,6*s23*p2q + 6*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[1,4*s23*p2q + 4*s23*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[-2,9*s23]*ep^(-2) + rat[-1,36*s23]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[-1,36*s23]*Log[1/(p3q + p2q
          + p1q)*p1q]*ep^(-1) + rat[-1,36*s23]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[-1,36*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[2,9*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[5
         ,18*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5,18*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[7,12*s23]*ep^(-1) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[-1,18*s23]*ep^(-1) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[1,12*s23] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[-7,4*s23]*ep^(-1) + rat[-7,12*s23]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[-7,12*s23]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) + rat[-2,3*s23]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[-1,6*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[-1,6*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,
         12*s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,12*s23]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[2,3*s23]*ep^(-2) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[1,6*s23]*ep^(-1) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[-1,4*s23] )
);


==> anc/qqpqpbar0l4D.m <==
qqpqpbar0l4D = (
       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[ - 7*s23^3*p1q^2 - 7*s13*s23^2*p1q*p3q + 7*s13*
         s23^2*p1q*p2q - 7*s13*s23^2*p1q^2 + 7*s13^2*s23*p2q*p3q - 7*
         s13^2*s23*p1q*p3q + 7*s13^2*s23*p1q*p2q + 7*s13^3*p2q*p3q + 14
         *s12*s23^2*p1q*p3q - 7*s12*s23^2*p1q^2 + 7*s12*s13*s23*p3q^2
          + 35*s12*s13*s23*p2q*p3q + 14*s12*s13*s23*p2q^2 + 21*s12*s13*
         s23*p1q*p3q + 21*s12*s13*s23*p1q*p2q - 7*s12*s13^2*p3q^2 + 14*
         s12*s13^2*p2q*p3q - 7*s12^2*s23*p3q^2 + 14*s12^2*s23*p1q*p3q
          - 14*s12^2*s13*p3q^2 + 7*s12^2*s13*p2q*p3q - 7*s12^3*p3q^2,12
         *s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*
         p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13
         *s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*
         p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2
          + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*
         p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q
          + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*
         s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*
         s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*
         p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q
          + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*
         s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*
         p2q*p3q^2]*ep^(-1) + rat[ - 5*s23^3*p1q^2 - 5*s13*s23^2*p1q*
         p3q + 5*s13*s23^2*p1q*p2q - 5*s13*s23^2*p1q^2 + 5*s13^2*s23*
         p2q*p3q - 5*s13^2*s23*p1q*p3q + 5*s13^2*s23*p1q*p2q + 5*s13^3*
         p2q*p3q + 10*s12*s23^2*p1q*p3q - 5*s12*s23^2*p1q^2 + 5*s12*s13
         *s23*p3q^2 + 25*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*p2q^2 + 
         15*s12*s13*s23*p1q*p3q + 15*s12*s13*s23*p1q*p2q - 5*s12*s13^2*
         p3q^2 + 10*s12*s13^2*p2q*p3q - 5*s12^2*s23*p3q^2 + 10*s12^2*
         s23*p1q*p3q - 10*s12^2*s13*p3q^2 + 5*s12^2*s13*p2q*p3q - 5*
         s12^3*p3q^2,18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q - 36*s13*
         s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*s23^3*
         p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*p2q^2*p3q
          + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q - 36*
         s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*
         p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*p2q*p3q + 18
         *s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*
         s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12*s13*
         s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*
         s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*
         s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*p3q^3
          + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 36*
         s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*
         s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23*
         p3q^3 + 18*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 2*s23^3*p1q^2 - 2*s13*s23^2*p1q*p3q + 2*s13*
         s23^2*p1q*p2q - 2*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q*p3q - 2*
         s13^2*s23*p1q*p3q + 2*s13^2*s23*p1q*p2q + 2*s13^3*p2q*p3q + 4*
         s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 
         10*s12*s13*s23*p2q*p3q + 4*s12*s13*s23*p2q^2 + 6*s12*s13*s23*
         p1q*p3q + 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p3q^2 + 4*s12*
         s13^2*p2q*p3q - 2*s12^2*s23*p3q^2 + 4*s12^2*s23*p1q*p3q - 4*
         s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*p3q - 2*s12^3*p3q^2,9*s23^4*
         p1q^2*p3q + 9*s23^4*p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q - 18*
         s13*s23^3*p1q*p2q^2 + 9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*
         p1q^2*p2q + 9*s13^2*s23^2*p2q^2*p3q + 9*s13^2*s23^2*p2q^3 - 18
         *s13^2*s23^2*p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*
         s23*p2q^2*p3q + 9*s13^3*s23*p2q^3 - 18*s12*s23^3*p1q*p3q^2 - 
         18*s12*s23^3*p1q*p2q*p3q + 9*s12*s23^3*p1q^2*p3q + 9*s12*s23^3
         *p1q^2*p2q - 18*s12*s13*s23^2*p2q*p3q^2 - 18*s12*s13*s23^2*
         p2q^2*p3q - 18*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*
         p2q*p3q - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*
         p3q^2 - 9*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + 9*
         s12^2*s23^2*p3q^3 + 9*s12^2*s23^2*p2q*p3q^2 - 18*s12^2*s23^2*
         p1q*p3q^2 - 18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3
          - 9*s12^2*s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*
         s12^3*s23*p3q^3 + 9*s12^3*s23*p2q*p3q^2]*Log[ - s23 - s13 - 
         s12]*ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2
         *p1q*p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q
         *p3q - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q
          + s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q
          - 2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23
         *p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[2*s23^3*p1q^2 + 2*s13*s23^2*p1q*p3q - 2*s13*
         s23^2*p1q*p2q + 2*s13*s23^2*p1q^2 - 2*s13^2*s23*p2q*p3q + 2*
         s13^2*s23*p1q*p3q - 2*s13^2*s23*p1q*p2q - 2*s13^3*p2q*p3q - 4*
         s12*s23^2*p1q*p3q + 2*s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 
         10*s12*s13*s23*p2q*p3q - 4*s12*s13*s23*p2q^2 - 6*s12*s13*s23*
         p1q*p3q - 6*s12*s13*s23*p1q*p2q + 2*s12*s13^2*p3q^2 - 4*s12*
         s13^2*p2q*p3q + 2*s12^2*s23*p3q^2 - 4*s12^2*s23*p1q*p3q + 4*
         s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*p3q + 2*s12^3*p3q^2,9*s23^4*
         p1q^2*p3q + 9*s23^4*p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q - 18*
         s13*s23^3*p1q*p2q^2 + 9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*
         p1q^2*p2q + 9*s13^2*s23^2*p2q^2*p3q + 9*s13^2*s23^2*p2q^3 - 18
         *s13^2*s23^2*p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*
         s23*p2q^2*p3q + 9*s13^3*s23*p2q^3 - 18*s12*s23^3*p1q*p3q^2 - 
         18*s12*s23^3*p1q*p2q*p3q + 9*s12*s23^3*p1q^2*p3q + 9*s12*s23^3
         *p1q^2*p2q - 18*s12*s13*s23^2*p2q*p3q^2 - 18*s12*s13*s23^2*
         p2q^2*p3q - 18*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*
         p2q*p3q - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*
         p3q^2 - 9*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + 9*
         s12^2*s23^2*p3q^3 + 9*s12^2*s23^2*p2q*p3q^2 - 18*s12^2*s23^2*
         p1q*p3q^2 - 18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3
          - 9*s12^2*s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*
         s12^3*s23*p3q^3 + 9*s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[ - 5*
         s12^3*p3q^2 + 5*s12^2*s13*p2q*p3q - 10*s12^2*s13*p3q^2 + 10*
         s12^2*s23*p1q*p3q - 5*s12^2*s23*p3q^2 + 10*s12*s13^2*p2q*p3q
          - 5*s12*s13^2*p3q^2 + 15*s12*s13*s23*p1q*p2q + 15*s12*s13*s23
         *p1q*p3q + 10*s12*s13*s23*p2q^2 + 25*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p3q^2 - 5*s12*s23^2*p1q^2 + 10*s12*s23^2*p1q*p3q
          + 5*s13^3*p2q*p3q + 5*s13^2*s23*p1q*p2q - 5*s13^2*s23*p1q*p3q
          + 5*s13^2*s23*p2q*p3q - 5*s13*s23^2*p1q^2 + 5*s13*s23^2*p1q*
         p2q - 5*s13*s23^2*p1q*p3q - 5*s23^3*p1q^2,18*s12^3*s23*p2q*
         p3q^2 + 18*s12^3*s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 18*
         s12^2*s13*s23*p2q*p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2*
         s23^2*p1q*p2q*p3q - 36*s12^2*s23^2*p1q*p3q^2 + 18*s12^2*s23^2*
         p2q*p3q^2 + 18*s12^2*s23^2*p3q^3 + 18*s12*s13^2*s23*p2q^3 - 18
         *s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*p3q^2 - 36*s12
         *s13*s23^2*p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*
         s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12*s13*
         s23^2*p2q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 18*s12*s23^3*p1q^2*
         p3q - 36*s12*s23^3*p1q*p2q*p3q - 36*s12*s23^3*p1q*p3q^2 + 18*
         s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q*
         p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*p2q^3 + 18
         *s13^2*s23^2*p2q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13*s23^3
         *p1q^2*p3q - 36*s13*s23^3*p1q*p2q^2 - 36*s13*s23^3*p1q*p2q*p3q
          + 18*s23^4*p1q^2*p2q + 18*s23^4*p1q^2*p3q]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*
         p1q*p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*
         p3q - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q
          + s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q
          - 2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23
         *p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q
          - 36*s13*s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*
         s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*
         p2q^2*p3q + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q
          - 36*s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*
         s13^3*s23*p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*
         p2q*p3q + 18*s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36
         *s12*s13*s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12
         *s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*
         s13*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13^2*s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*
         p3q^3 + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 
         36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2
         *s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23
         *p3q^3 + 18*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s12^3*p3q^2 + s12^2*s13*p2q*p3q - 2*s12^2*s13*p3q^2
          + 2*s12^2*s23*p1q*p3q - s12^2*s23*p3q^2 + 2*s12*s13^2*p2q*p3q
          - s12*s13^2*p3q^2 + 3*s12*s13*s23*p1q*p2q + 3*s12*s13*s23*p1q
         *p3q + 2*s12*s13*s23*p2q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*
         s23*p3q^2 - s12*s23^2*p1q^2 + 2*s12*s23^2*p1q*p3q + s13^3*p2q*
         p3q + s13^2*s23*p1q*p2q - s13^2*s23*p1q*p3q + s13^2*s23*p2q*
         p3q - s13*s23^2*p1q^2 + s13*s23^2*p1q*p2q - s13*s23^2*p1q*p3q
          - s23^3*p1q^2,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 
         24*s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*
         s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 24*s12^2*
         s23^2*p1q*p3q^2 + 12*s12^2*s23^2*p2q*p3q^2 + 12*s12^2*s23^2*
         p3q^3 + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 
         24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 48*
         s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 24*
         s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p2q*p3q^2 + 12*s12*
         s23^3*p1q^2*p2q + 12*s12*s23^3*p1q^2*p3q - 24*s12*s23^3*p1q*
         p2q*p3q - 24*s12*s23^3*p1q*p3q^2 + 12*s13^3*s23*p2q^3 + 12*
         s13^3*s23*p2q^2*p3q - 24*s13^2*s23^2*p1q*p2q^2 - 24*s13^2*
         s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p2q^3 + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 
         24*s13*s23^3*p1q*p2q^2 - 24*s13*s23^3*p1q*p2q*p3q + 12*s23^4*
         p1q^2*p2q + 12*s23^4*p1q^2*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[ - 2*s23^3*p1q^2 - 2*s13*s23^2*p1q*p3q + 2*s13*
         s23^2*p1q*p2q - 2*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q*p3q - 2*
         s13^2*s23*p1q*p3q + 2*s13^2*s23*p1q*p2q + 2*s13^3*p2q*p3q + 4*
         s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 
         10*s12*s13*s23*p2q*p3q + 4*s12*s13*s23*p2q^2 + 6*s12*s13*s23*
         p1q*p3q + 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p3q^2 + 4*s12*
         s13^2*p2q*p3q - 2*s12^2*s23*p3q^2 + 4*s12^2*s23*p1q*p3q - 4*
         s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*p3q - 2*s12^3*p3q^2,3*s23^4*
         p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*s23^3*p1q*p2q*p3q - 6*
         s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*
         p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*s13^2*s23^2*p2q^3 - 6*
         s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*
         s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*
         s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*
         p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*
         p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q
          - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*
         s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*
         s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*s12^2*s23^2*p1q*
         p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3 - 3*
         s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*
         s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[ - s23^3*
         p1q^2 - s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13*s23^2*
         p1q^2 + s13^2*s23*p2q*p3q - s13^2*s23*p1q*p3q + s13^2*s23*p1q*
         p2q + s13^3*p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*s23^2*p1q^2 + 
         s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*s12*s13*s23*
         p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - s12*
         s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - s12^2*s23*p3q^2 + 2*s12^2*
         s23*p1q*p3q - 2*s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q - s12^3*
         p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*
         p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q
          + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*
         s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*
         s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3
          - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*
         s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*
         p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[ - s23^3*p1q^2 - s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q - 
         s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q - s13^2*s23*p1q*p3q + 
         s13^2*s23*p1q*p2q + s13^3*p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*
         s23^2*p1q^2 + s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*
         s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*
         p2q - s12*s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - s12^2*s23*p3q^2
          + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q
          - s12^3*p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*
         s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*
         p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q
          + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*
         s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*
         p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12
         *s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*
         s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*
         s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3
          + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*
         s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*
         s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*
         p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,6*s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 
         12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2 + 6*s13*
         s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*
         p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*
         s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*
         p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*
         s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2
         *p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q
         *p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*
         p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q
          + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2
         *p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q
         *p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*
         s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[2*s23^3*
         p1q^2 + 2*s13*s23^2*p1q*p3q - 2*s13*s23^2*p1q*p2q + 2*s13*
         s23^2*p1q^2 - 2*s13^2*s23*p2q*p3q + 2*s13^2*s23*p1q*p3q - 2*
         s13^2*s23*p1q*p2q - 2*s13^3*p2q*p3q - 4*s12*s23^2*p1q*p3q + 2*
         s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 10*s12*s13*s23*p2q*p3q
          - 4*s12*s13*s23*p2q^2 - 6*s12*s13*s23*p1q*p3q - 6*s12*s13*s23
         *p1q*p2q + 2*s12*s13^2*p3q^2 - 4*s12*s13^2*p2q*p3q + 2*s12^2*
         s23*p3q^2 - 4*s12^2*s23*p1q*p3q + 4*s12^2*s13*p3q^2 - 2*s12^2*
         s13*p2q*p3q + 2*s12^3*p3q^2,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*
         p2q - 6*s13*s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*
         s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*
         p3q + 3*s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*
         s13^2*s23^2*p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*
         p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*
         s12*s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*
         p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*
         p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q
          + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2
         *p2q*p3q^2 - 6*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*
         p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*
         s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*
         p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[7*s23^3*p1q^2 + 7
         *s13*s23^2*p1q*p3q - 7*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q^2
          - 7*s13^2*s23*p2q*p3q + 7*s13^2*s23*p1q*p3q - 7*s13^2*s23*p1q
         *p2q - 7*s13^3*p2q*p3q - 14*s12*s23^2*p1q*p3q + 7*s12*s23^2*
         p1q^2 - 7*s12*s13*s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 14*s12*
         s13*s23*p2q^2 - 21*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p1q*
         p2q + 7*s12*s13^2*p3q^2 - 14*s12*s13^2*p2q*p3q + 7*s12^2*s23*
         p3q^2 - 14*s12^2*s23*p1q*p3q + 14*s12^2*s13*p3q^2 - 7*s12^2*
         s13*p2q*p3q + 7*s12^3*p3q^2,4*s23^4*p1q^2*p3q + 4*s23^4*p1q^2*
         p2q - 8*s13*s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*p2q^2 + 4*s13*
         s23^3*p1q^2*p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13^2*s23^2*p2q^2*
         p3q + 4*s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 8*
         s13^2*s23^2*p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q + 4*s13^3*s23*
         p2q^3 - 8*s12*s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q*p2q*p3q + 4*
         s12*s23^3*p1q^2*p3q + 4*s12*s23^3*p1q^2*p2q - 8*s12*s13*s23^2*
         p2q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*
         p3q^2 - 16*s12*s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*
         p2q^2 - 8*s12*s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q
          + 4*s12*s13^2*s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*s12^2*s23^2
         *p2q*p3q^2 - 8*s12^2*s23^2*p1q*p3q^2 - 8*s12^2*s23^2*p1q*p2q*
         p3q + 4*s12^2*s13*s23*p3q^3 - 4*s12^2*s13*s23*p2q*p3q^2 - 8*
         s12^2*s13*s23*p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*s12^3*s23*p2q*
         p3q^2]*ep^(-1) + rat[s12^3*p3q^2 - s12^2*s13*p2q*p3q + 2*s12^2
         *s13*p3q^2 - 2*s12^2*s23*p1q*p3q + s12^2*s23*p3q^2 - 2*s12*
         s13^2*p2q*p3q + s12*s13^2*p3q^2 - 3*s12*s13*s23*p1q*p2q - 3*
         s12*s13*s23*p1q*p3q - 2*s12*s13*s23*p2q^2 - 5*s12*s13*s23*p2q*
         p3q - s12*s13*s23*p3q^2 + s12*s23^2*p1q^2 - 2*s12*s23^2*p1q*
         p3q - s13^3*p2q*p3q - s13^2*s23*p1q*p2q + s13^2*s23*p1q*p3q - 
         s13^2*s23*p2q*p3q + s13*s23^2*p1q^2 - s13*s23^2*p1q*p2q + s13*
         s23^2*p1q*p3q + s23^3*p1q^2,6*s12^3*s23*p2q*p3q^2 + 6*s12^3*
         s23*p3q^3 - 12*s12^2*s13*s23*p2q^2*p3q - 6*s12^2*s13*s23*p2q*
         p3q^2 + 6*s12^2*s13*s23*p3q^3 - 12*s12^2*s23^2*p1q*p2q*p3q - 
         12*s12^2*s23^2*p1q*p3q^2 + 6*s12^2*s23^2*p2q*p3q^2 + 6*s12^2*
         s23^2*p3q^3 + 6*s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*
         p3q - 12*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2
          - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2
          - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p2q*p3q^2 + 6
         *s12*s23^3*p1q^2*p2q + 6*s12*s23^3*p1q^2*p3q - 12*s12*s23^3*
         p1q*p2q*p3q - 12*s12*s23^3*p1q*p3q^2 + 6*s13^3*s23*p2q^3 + 6*
         s13^3*s23*p2q^2*p3q - 12*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*
         s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p2q^3 + 6*s13^2*s23^2*p2q^2*
         p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*p1q^2*p3q - 12*s13*
         s23^3*p1q*p2q^2 - 12*s13*s23^3*p1q*p2q*p3q + 6*s23^4*p1q^2*p2q
          + 6*s23^4*p1q^2*p3q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[7*s12^3*p3q^2 - 7*s12^2*s13*p2q*p3q + 14*s12^2*s13*p3q^2
          - 14*s12^2*s23*p1q*p3q + 7*s12^2*s23*p3q^2 - 14*s12*s13^2*p2q
         *p3q + 7*s12*s13^2*p3q^2 - 21*s12*s13*s23*p1q*p2q - 21*s12*s13
         *s23*p1q*p3q - 14*s12*s13*s23*p2q^2 - 35*s12*s13*s23*p2q*p3q
          - 7*s12*s13*s23*p3q^2 + 7*s12*s23^2*p1q^2 - 14*s12*s23^2*p1q*
         p3q - 7*s13^3*p2q*p3q - 7*s13^2*s23*p1q*p2q + 7*s13^2*s23*p1q*
         p3q - 7*s13^2*s23*p2q*p3q + 7*s13*s23^2*p1q^2 - 7*s13*s23^2*
         p1q*p2q + 7*s13*s23^2*p1q*p3q + 7*s23^3*p1q^2,12*s12^3*s23*p2q
         *p3q^2 + 12*s12^3*s23*p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*
         s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*
         s23^2*p1q*p2q*p3q - 24*s12^2*s23^2*p1q*p3q^2 + 12*s12^2*s23^2*
         p2q*p3q^2 + 12*s12^2*s23^2*p3q^3 + 12*s12*s13^2*s23*p2q^3 - 12
         *s12*s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12
         *s13*s23^2*p1q*p2q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*
         s23^2*p2q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 12*s12*s23^3*p1q^2*
         p3q - 24*s12*s23^3*p1q*p2q*p3q - 24*s12*s23^3*p1q*p3q^2 + 12*
         s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q - 24*s13^2*s23^2*p1q*
         p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p2q^3 + 12
         *s13^2*s23^2*p2q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13*s23^3
         *p1q^2*p3q - 24*s13*s23^3*p1q*p2q^2 - 24*s13*s23^3*p1q*p2q*p3q
          + 12*s23^4*p1q^2*p2q + 12*s23^4*p1q^2*p3q]*Log[1/(p3q + p2q
          + p1q)*p2q]*ep^(-1) + rat[7*s12^3*p3q^2 - 7*s12^2*s13*p2q*p3q
          + 14*s12^2*s13*p3q^2 - 14*s12^2*s23*p1q*p3q + 7*s12^2*s23*
         p3q^2 - 14*s12*s13^2*p2q*p3q + 7*s12*s13^2*p3q^2 - 21*s12*s13*
         s23*p1q*p2q - 21*s12*s13*s23*p1q*p3q - 14*s12*s13*s23*p2q^2 - 
         35*s12*s13*s23*p2q*p3q - 7*s12*s13*s23*p3q^2 + 7*s12*s23^2*
         p1q^2 - 14*s12*s23^2*p1q*p3q - 7*s13^3*p2q*p3q - 7*s13^2*s23*
         p1q*p2q + 7*s13^2*s23*p1q*p3q - 7*s13^2*s23*p2q*p3q + 7*s13*
         s23^2*p1q^2 - 7*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q*p3q + 7*
         s23^3*p1q^2,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 24*
         s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*
         s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 24*s12^2*
         s23^2*p1q*p3q^2 + 12*s12^2*s23^2*p2q*p3q^2 + 12*s12^2*s23^2*
         p3q^3 + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 
         24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 48*
         s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 24*
         s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p2q*p3q^2 + 12*s12*
         s23^3*p1q^2*p2q + 12*s12*s23^3*p1q^2*p3q - 24*s12*s23^3*p1q*
         p2q*p3q - 24*s12*s23^3*p1q*p3q^2 + 12*s13^3*s23*p2q^3 + 12*
         s13^3*s23*p2q^2*p3q - 24*s13^2*s23^2*p1q*p2q^2 - 24*s13^2*
         s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p2q^3 + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 
         24*s13*s23^3*p1q*p2q^2 - 24*s13*s23^3*p1q*p2q*p3q + 12*s23^4*
         p1q^2*p2q + 12*s23^4*p1q^2*p3q]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[ - s23^3*p1q^2 - s13*s23^2*p1q*p3q + s13*
         s23^2*p1q*p2q - s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q - s13^2*
         s23*p1q*p3q + s13^2*s23*p1q*p2q + s13^3*p2q*p3q + 2*s12*s23^2*
         p1q*p3q - s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 + 5*s12*s13*s23*
         p2q*p3q + 2*s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q - s12*s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - 
         s12^2*s23*p3q^2 + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p3q^2 + 
         s12^2*s13*p2q*p3q - s12^3*p3q^2,6*s23^4*p1q^2*p3q + 6*s23^4*
         p1q^2*p2q - 12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2
          + 6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*
         s23^2*p2q^2*p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q
         *p3q - 12*s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*
         s13^3*s23*p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*
         p2q*p3q + 6*s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*
         s12*s13*s23^2*p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*
         s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*
         s13*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2
         *s23*p2q^2*p3q + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3
          + 6*s12^2*s23^2*p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*
         s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*
         s23*p2q*p3q^2 - 12*s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3
          + 6*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*p2q + 
         s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q - 
         s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + s12*
         s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 2*
         s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*
         p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*p3q^2
          - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*p2q*p3q
          + s12^3*p3q^2,4*s23^4*p1q^2*p3q + 4*s23^4*p1q^2*p2q - 8*s13*
         s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*p2q^2 + 4*s13*s23^3*p1q^2*
         p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13^2*s23^2*p2q^2*p3q + 4*
         s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 8*s13^2*s23^2*
         p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q + 4*s13^3*s23*p2q^3 - 8*s12*
         s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q*p2q*p3q + 4*s12*s23^3*p1q^2*
         p3q + 4*s12*s23^3*p1q^2*p2q - 8*s12*s13*s23^2*p2q*p3q^2 - 8*
         s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 16*s12*
         s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q^2 - 8*s12*
         s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q + 4*s12*s13^2*
         s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*s12^2*s23^2*p2q*p3q^2 - 8*
         s12^2*s23^2*p1q*p3q^2 - 8*s12^2*s23^2*p1q*p2q*p3q + 4*s12^2*
         s13*s23*p3q^3 - 4*s12^2*s13*s23*p2q*p3q^2 - 8*s12^2*s13*s23*
         p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[ - 4*s12^2*p3q^2 + 4*s12*s13*p2q*p3q - 4*s12*
         s13*p3q^2 + 8*s12*s23*p1q*p3q + 4*s12*s23*p2q*p3q + 4*s13^2*
         p2q*p3q + 4*s13*s23*p1q*p2q + 4*s13*s23*p1q*p3q + 4*s13*s23*
         p2q^2 + 8*s13*s23*p2q*p3q - 4*s23^2*p1q^2 - 4*s23^2*p1q*p2q,9*
         s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*
         p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*
         s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*
         p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q
          + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*
         p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*
         s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-2) + 
         rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2 + 2*s12*
         s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*s23*p1q*
         p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p2q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*
         s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q
          + 18*s12^2*s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*
         s13^2*s23*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*
         s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2
          - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*
         p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*
         s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2
          + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*
         s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*
         p3q - s23^2*p1q^2 - s23^2*p1q*p2q,18*s12^3*s23*p3q^2 - 36*
         s12^2*s13*s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2 - 36*s12^2*
         s23^2*p1q*p3q + 18*s12^2*s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2
          - 36*s12*s13^2*s23*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q - 36*
         s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q + 18*s12*
         s23^3*p1q^2 - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*p2q^2 - 36*
         s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13*s23^3*
         p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(p3q + 
         p2q + p1q)*p1q]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q
          - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2
         *p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2
          + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,18*s12^3*
         s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2
          - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*s23^2*p3q^2 + 18*s12*
         s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*p3q - 36*s12*s13*s23^2*
         p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q
          + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*
         p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13
         *s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(
         s23 + s13 + s12)*s23]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*
         p2q*p3q - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q
          + s13^2*p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23
         *p2q^2 + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,18*
         s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 18*s12^2*s13*s23*
         p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*s23^2*p3q^2 + 18*s12
         *s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*p3q - 36*s12*s13*s23^2
         *p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q
          + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*
         p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13
         *s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(
         s23 + s13 + s12)*s13]*ep^(-1) + rat[4*s12^2*p3q^2 - 4*s12*s13*
         p2q*p3q + 4*s12*s13*p3q^2 - 8*s12*s23*p1q*p3q - 4*s12*s23*p2q*
         p3q - 4*s13^2*p2q*p3q - 4*s13*s23*p1q*p2q - 4*s13*s23*p1q*p3q
          - 4*s13*s23*p2q^2 - 8*s13*s23*p2q*p3q + 4*s23^2*p1q^2 + 4*
         s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9
         *s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*
         p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*
         s12*s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*
         s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*
         s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2
          + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*
         Log[ - s23 - s13 - s12]*ep^(-1) + rat[5*s12^2*p3q^2 - 5*s12*
         s13*p2q*p3q + 5*s12*s13*p3q^2 - 10*s12*s23*p1q*p3q - 5*s12*s23
         *p2q*p3q - 5*s13^2*p2q*p3q - 5*s13*s23*p1q*p2q - 5*s13*s23*p1q
         *p3q - 5*s13*s23*p2q^2 - 10*s13*s23*p2q*p3q + 5*s23^2*p1q^2 + 
         5*s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q
          + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*
         s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q
          - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*
         s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*
         p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*
         s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*
         s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5*
         s12^2*p3q^2 - 5*s12*s13*p2q*p3q + 5*s12*s13*p3q^2 - 10*s12*s23
         *p1q*p3q - 5*s12*s23*p2q*p3q - 5*s13^2*p2q*p3q - 5*s13*s23*p1q
         *p2q - 5*s13*s23*p1q*p3q - 5*s13*s23*p2q^2 - 10*s13*s23*p2q*
         p3q + 5*s23^2*p1q^2 + 5*s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[7*s12^2*p3q^2 - 7*s12*s13*p2q*p3q + 7*s12*s13*
         p3q^2 - 14*s12*s23*p1q*p3q - 7*s12*s23*p2q*p3q - 7*s13^2*p2q*
         p3q - 7*s13*s23*p1q*p2q - 7*s13*s23*p1q*p3q - 7*s13*s23*p2q^2
          - 14*s13*s23*p2q*p3q + 7*s23^2*p1q^2 + 7*s23^2*p1q*p2q,6*
         s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*
         p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*
         s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q
          + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*
         p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*
         s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*
         p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + 
         s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*
         p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2 - 2*s12*
         s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*p1q*
         p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q + 
         s23^2*p1q^2 + s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*
         s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q
          + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*
         s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*
         p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*
         s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6
         *s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[ - 7*s12^2*p3q^2 + 7*s12*s13*p2q*p3q - 7*s12*
         s13*p3q^2 + 14*s12*s23*p1q*p3q + 7*s12*s23*p2q*p3q + 7*s13^2*
         p2q*p3q + 7*s13*s23*p1q*p2q + 7*s13*s23*p1q*p3q + 7*s13*s23*
         p2q^2 + 14*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p2q,2
         *s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*p3q + 2*s12^2*s13*s23*
         p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*p3q^2 + 2*s12*
         s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q - 4*s12*s13*s23^2*
         p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*s13*s23^2*p2q*p3q + 
         2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 2*s13^3*s23*p2q^2 - 
         4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p2q^2 + 2*s13*s23^3*
         p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*p1q^2]*ep^(-1) + rat[ - 
         7*s12^2*p3q^2 + 7*s12*s13*p2q*p3q - 7*s12*s13*p3q^2 + 14*s12*
         s23*p1q*p3q + 7*s12*s23*p2q*p3q + 7*s13^2*p2q*p3q + 7*s13*s23*
         p1q*p2q + 7*s13*s23*p1q*p3q + 7*s13*s23*p2q^2 + 14*s13*s23*p2q
         *p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*
         s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2
         *p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*
         s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 7*s12^2*p3q^2 + 7*s12*s13*p2q*p3q - 7*s12*s13
         *p3q^2 + 14*s12*s23*p1q*p3q + 7*s12*s23*p2q*p3q + 7*s13^2*p2q*
         p3q + 7*s13*s23*p1q*p2q + 7*s13*s23*p1q*p3q + 7*s13*s23*p2q^2
          + 14*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p2q,6*
         s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*
         p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*
         s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q
          + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*
         p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*
         s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 4*s12^2*p3q^2 + 4*s12*s13*
         p2q*p3q - 4*s12*s13*p3q^2 + 8*s12*s23*p1q*p3q + 4*s12*s23*p2q*
         p3q + 4*s13^2*p2q*p3q + 4*s13*s23*p1q*p2q + 4*s13*s23*p1q*p3q
          + 4*s13*s23*p2q^2 + 8*s13*s23*p2q*p3q - 4*s23^2*p1q^2 - 4*
         s23^2*p1q*p2q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*
         s12^2*s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*
         p3q^2 + 3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*
         s12*s13*s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*
         s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*
         s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2
          + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*
         Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13
         *p2q*p3q - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q
          + s13^2*p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23
         *p2q^2 + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,3*
         s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*
         p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*
         s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*
         p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 
         3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 
         6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*
         p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[1/(p3q + p2q
          + p1q)*p3q]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - 
         s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*
         p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 
         2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,3*s12^3*s23*
         p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 6*
         s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*
         p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*s13^2*
         s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2 - 6*
         s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s12
         ]*ep^(-1) + rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2
          - 2*s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*
         s23*p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*
         p3q + s23^2*p1q^2 + s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2
         *s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*
         p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*
         s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2 - 
         2*s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*
         p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q
          + s23^2*p1q^2 + s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2*
         s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*
         p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*
         s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[4*s12^2*p3q^2 - 4*s12*s13*p2q*p3q + 4*s12*s13*
         p3q^2 - 8*s12*s23*p1q*p3q - 4*s12*s23*p2q*p3q - 4*s13^2*p2q*
         p3q - 4*s13*s23*p1q*p2q - 4*s13*s23*p1q*p3q - 4*s13*s23*p2q^2
          - 8*s13*s23*p2q*p3q + 4*s23^2*p1q^2 + 4*s23^2*p1q*p2q,3*s12^3
         *s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2
          - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*
         s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q
          - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*
         s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*
         s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2
          - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*ep^(-2) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*
         p3q^2 - 2*s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - 
         s13*s23*p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*
         p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p2q,3*s12^3*s23*p3q^2 - 6*
         s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*s23^2*
         p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 6*s12*s13*s23^2*
         p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 6*s12*
         s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*
         s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 
         3*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2 + 2*s12
         *s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*s23*p1q*
         p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p2q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*
         s23*p2q*p3q + 2*s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 
         2*s12^2*s23^2*p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*
         p2q*p3q - 4*s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 
         4*s12*s13*s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*
         p3q + 2*s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*
         s23^2*p2q^2 + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*
         s23^4*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[ - 7*s23^3*p1q^2 + 14*s13*s23^2*p1q*p2q - 7*s13
         *s23^2*p1q^2 - 7*s13^2*s23*p2q^2 + 14*s13^2*s23*p1q*p2q - 7*
         s13^3*p2q^2 + 7*s12*s23^2*p1q*p3q - 7*s12*s23^2*p1q*p2q - 7*
         s12*s23^2*p1q^2 + 14*s12*s13*s23*p3q^2 + 35*s12*s13*s23*p2q*
         p3q + 7*s12*s13*s23*p2q^2 + 21*s12*s13*s23*p1q*p3q + 21*s12*
         s13*s23*p1q*p2q + 7*s12*s13^2*p2q*p3q - 14*s12*s13^2*p2q^2 + 7
         *s12^2*s23*p2q*p3q + 7*s12^2*s23*p1q*p3q - 7*s12^2*s23*p1q*p2q
          + 14*s12^2*s13*p2q*p3q - 7*s12^2*s13*p2q^2 + 7*s12^3*p2q*p3q,
         12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q
         *p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*
         s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*
         s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*
         p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*
         s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*
         p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*
         p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2]*ep^(-1) + rat[ - 5*s23^3*p1q^2 + 10*s13*
         s23^2*p1q*p2q - 5*s13*s23^2*p1q^2 - 5*s13^2*s23*p2q^2 + 10*
         s13^2*s23*p1q*p2q - 5*s13^3*p2q^2 + 5*s12*s23^2*p1q*p3q - 5*
         s12*s23^2*p1q*p2q - 5*s12*s23^2*p1q^2 + 10*s12*s13*s23*p3q^2
          + 25*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p2q^2 + 15*s12*s13*
         s23*p1q*p3q + 15*s12*s13*s23*p1q*p2q + 5*s12*s13^2*p2q*p3q - 
         10*s12*s13^2*p2q^2 + 5*s12^2*s23*p2q*p3q + 5*s12^2*s23*p1q*p3q
          - 5*s12^2*s23*p1q*p2q + 10*s12^2*s13*p2q*p3q - 5*s12^2*s13*
         p2q^2 + 5*s12^3*p2q*p3q,18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*
         p2q - 36*s13*s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2 + 18*
         s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*
         p2q^2*p3q + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q
          - 36*s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*
         s13^3*s23*p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*
         p2q*p3q + 18*s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36
         *s12*s13*s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12
         *s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*
         s13*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13^2*s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*
         p3q^3 + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 
         36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2
         *s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23
         *p3q^3 + 18*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 5*s23^3*p1q^2 + 10*s13*s23^2*p1q*p2q - 5*s13*
         s23^2*p1q^2 - 5*s13^2*s23*p2q^2 + 10*s13^2*s23*p1q*p2q - 5*
         s13^3*p2q^2 + 5*s12*s23^2*p1q*p3q - 5*s12*s23^2*p1q*p2q - 5*
         s12*s23^2*p1q^2 + 10*s12*s13*s23*p3q^2 + 25*s12*s13*s23*p2q*
         p3q + 5*s12*s13*s23*p2q^2 + 15*s12*s13*s23*p1q*p3q + 15*s12*
         s13*s23*p1q*p2q + 5*s12*s13^2*p2q*p3q - 10*s12*s13^2*p2q^2 + 5
         *s12^2*s23*p2q*p3q + 5*s12^2*s23*p1q*p3q - 5*s12^2*s23*p1q*p2q
          + 10*s12^2*s13*p2q*p3q - 5*s12^2*s13*p2q^2 + 5*s12^3*p2q*p3q,
         18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q - 36*s13*s23^3*p1q*p2q
         *p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*s23^3*p1q^2*p3q + 18*
         s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*p2q^2*p3q + 18*s13^2*
         s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2*s23^2*p1q*
         p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 - 36*s12*
         s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*p2q*p3q + 18*s12*s23^3*
         p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*s23^2*p2q*
         p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12*s13*s23^2*p1q*
         p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*
         p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*p2q^2*
         p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*p3q^3 + 18*s12^2
         *s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 36*s12^2*s23^2*
         p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*s23*p2q*
         p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23*p3q^3 + 18*
         s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[ - 2*s23^3*p1q^2 + 4*s13*s23^2*p1q*p2q - 2*s13*s23^2*p1q^2
          - 2*s13^2*s23*p2q^2 + 4*s13^2*s23*p1q*p2q - 2*s13^3*p2q^2 + 2
         *s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q*p2q - 2*s12*s23^2*p1q^2
          + 4*s12*s13*s23*p3q^2 + 10*s12*s13*s23*p2q*p3q + 2*s12*s13*
         s23*p2q^2 + 6*s12*s13*s23*p1q*p3q + 6*s12*s13*s23*p1q*p2q + 2*
         s12*s13^2*p2q*p3q - 4*s12*s13^2*p2q^2 + 2*s12^2*s23*p2q*p3q + 
         2*s12^2*s23*p1q*p3q - 2*s12^2*s23*p1q*p2q + 4*s12^2*s13*p2q*
         p3q - 2*s12^2*s13*p2q^2 + 2*s12^3*p2q*p3q,9*s23^4*p1q^2*p3q + 
         9*s23^4*p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q - 18*s13*s23^3*
         p1q*p2q^2 + 9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^2*p2q + 9*
         s13^2*s23^2*p2q^2*p3q + 9*s13^2*s23^2*p2q^3 - 18*s13^2*s23^2*
         p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*s23*p2q^2*p3q
          + 9*s13^3*s23*p2q^3 - 18*s12*s23^3*p1q*p3q^2 - 18*s12*s23^3*
         p1q*p2q*p3q + 9*s12*s23^3*p1q^2*p3q + 9*s12*s23^3*p1q^2*p2q - 
         18*s12*s13*s23^2*p2q*p3q^2 - 18*s12*s13*s23^2*p2q^2*p3q - 18*
         s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 18*
         s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*p3q^2 - 9*s12*
         s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + 9*s12^2*s23^2*
         p3q^3 + 9*s12^2*s23^2*p2q*p3q^2 - 18*s12^2*s23^2*p1q*p3q^2 - 
         18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3 - 9*s12^2*
         s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*s12^3*s23*
         p3q^3 + 9*s12^3*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1)
          + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + 
         s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*
         s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*s12*
         s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2 - 3*
         s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*p2q*
         p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*p1q*
         p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[ - 2*s12^3*p2q*p3q + 2*s12^2*s13*p2q^2 - 4*s12^2
         *s13*p2q*p3q + 2*s12^2*s23*p1q*p2q - 2*s12^2*s23*p1q*p3q - 2*
         s12^2*s23*p2q*p3q + 4*s12*s13^2*p2q^2 - 2*s12*s13^2*p2q*p3q - 
         6*s12*s13*s23*p1q*p2q - 6*s12*s13*s23*p1q*p3q - 2*s12*s13*s23*
         p2q^2 - 10*s12*s13*s23*p2q*p3q - 4*s12*s13*s23*p3q^2 + 2*s12*
         s23^2*p1q^2 + 2*s12*s23^2*p1q*p2q - 2*s12*s23^2*p1q*p3q + 2*
         s13^3*p2q^2 - 4*s13^2*s23*p1q*p2q + 2*s13^2*s23*p2q^2 + 2*s13*
         s23^2*p1q^2 - 4*s13*s23^2*p1q*p2q + 2*s23^3*p1q^2,9*s12^3*s23*
         p2q*p3q^2 + 9*s12^3*s23*p3q^3 - 18*s12^2*s13*s23*p2q^2*p3q - 9
         *s12^2*s13*s23*p2q*p3q^2 + 9*s12^2*s13*s23*p3q^3 - 18*s12^2*
         s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*p3q^2 + 9*s12^2*s23^2*
         p2q*p3q^2 + 9*s12^2*s23^2*p3q^3 + 9*s12*s13^2*s23*p2q^3 - 9*
         s12*s13^2*s23*p2q^2*p3q - 18*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13*s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 18*s12*
         s13*s23^2*p1q*p3q^2 - 18*s12*s13*s23^2*p2q^2*p3q - 18*s12*s13*
         s23^2*p2q*p3q^2 + 9*s12*s23^3*p1q^2*p2q + 9*s12*s23^3*p1q^2*
         p3q - 18*s12*s23^3*p1q*p2q*p3q - 18*s12*s23^3*p1q*p3q^2 + 9*
         s13^3*s23*p2q^3 + 9*s13^3*s23*p2q^2*p3q - 18*s13^2*s23^2*p1q*
         p2q^2 - 18*s13^2*s23^2*p1q*p2q*p3q + 9*s13^2*s23^2*p2q^3 + 9*
         s13^2*s23^2*p2q^2*p3q + 9*s13*s23^3*p1q^2*p2q + 9*s13*s23^3*
         p1q^2*p3q - 18*s13*s23^3*p1q*p2q^2 - 18*s13*s23^3*p1q*p2q*p3q
          + 9*s23^4*p1q^2*p2q + 9*s23^4*p1q^2*p3q]*ep^(-2) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*
         s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*
         p2q^2 - s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*
         p1q^2 - 2*s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*
         s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - 
         s12*s13^2*p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - 
         s12^2*s23*p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + 
         s12^2*s13*p2q^2 - s12^3*p2q*p3q,18*s23^4*p1q^2*p3q + 18*s23^4*
         p1q^2*p2q - 36*s13*s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2
          + 18*s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*
         s23^2*p2q^2*p3q + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*
         p2q*p3q - 36*s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 
         18*s13^3*s23*p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q
         *p2q*p3q + 18*s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 
         36*s12*s13*s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*
         s12*s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*
         s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13^2*s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*
         p3q^3 + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 
         36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2
         *s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23
         *p3q^3 + 18*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2
          - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*
         s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 + 2*s12*
         s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*s23*p2q^2 + 3*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*p2q*
         p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + s12^2*s23*p1q*
         p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - s12^2*s13*
         p2q^2 + s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q
          - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*
         s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q
          - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*
         s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*
         p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24
         *s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12
         *s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*
         p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 
         24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23
         *p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*
         p1q^2 + 2*s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*
         s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 
         s12*s13^2*p2q*p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + 
         s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - 
         s12^2*s13*p2q^2 + s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*
         p1q^2*p2q - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2
          + 12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*
         s23^2*p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*
         p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 
         12*s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q
         *p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 
         24*s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*
         s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*
         s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*
         p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 
         24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23
         *p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2
         *p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2
          + s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 + 2
         *s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*s23*p2q^2
          + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*
         p2q*p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + s12^2*s23*
         p1q*p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - s12^2*s13*
         p2q^2 + s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q
          - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*
         s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q
          - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*
         s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*
         p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24
         *s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12
         *s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*
         p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 
         24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23
         *p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,6*s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 
         12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2 + 6*s13*
         s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*
         p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*
         s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*
         p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*
         s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2
         *p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q
         *p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*
         p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q
          + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2
         *p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q
         *p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*
         s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s23^3*p1q^2
          - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2
         *s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*s23^2*p1q*p3q + s12*
         s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 5*s12*
         s13*s23*p2q*p3q - s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 
         3*s12*s13*s23*p1q*p2q - s12*s13^2*p2q*p3q + 2*s12*s13^2*p2q^2
          - s12^2*s23*p2q*p3q - s12^2*s23*p1q*p3q + s12^2*s23*p1q*p2q
          - 2*s12^2*s13*p2q*p3q + s12^2*s13*p2q^2 - s12^3*p2q*p3q,6*
         s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 12*s13*s23^3*p1q*p2q*p3q
          - 12*s13*s23^3*p1q*p2q^2 + 6*s13*s23^3*p1q^2*p3q + 6*s13*
         s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*p3q + 6*s13^2*s23^2*
         p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*s13^2*s23^2*p1q*p2q^2
          + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*p2q^3 - 12*s12*s23^3*
         p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*s12*s23^3*p1q^2*p3q
          + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2*p2q*p3q^2 - 12*s12
         *s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q*p3q^2 - 24*s12*s13
         *s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13^2
         *s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q + 6*s12*s13^2*s23*
         p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2*p2q*p3q^2 - 12*
         s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*
         s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*s23*
         p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[2*s23^3*p1q^2 - 4*s13*
         s23^2*p1q*p2q + 2*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q^2 - 4*
         s13^2*s23*p1q*p2q + 2*s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + 2*
         s12*s23^2*p1q*p2q + 2*s12*s23^2*p1q^2 - 4*s12*s13*s23*p3q^2 - 
         10*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p2q^2 - 6*s12*s13*s23*
         p1q*p3q - 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + 4*s12*
         s13^2*p2q^2 - 2*s12^2*s23*p2q*p3q - 2*s12^2*s23*p1q*p3q + 2*
         s12^2*s23*p1q*p2q - 4*s12^2*s13*p2q*p3q + 2*s12^2*s13*p2q^2 - 
         2*s12^3*p2q*p3q,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*
         s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*
         p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*
         s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*
         p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*
         s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*
         p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*
         s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*
         s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*
         s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*
         p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) + rat[7*s23^3*p1q^2 - 14*s13*s23^2*
         p1q*p2q + 7*s13*s23^2*p1q^2 + 7*s13^2*s23*p2q^2 - 14*s13^2*s23
         *p1q*p2q + 7*s13^3*p2q^2 - 7*s12*s23^2*p1q*p3q + 7*s12*s23^2*
         p1q*p2q + 7*s12*s23^2*p1q^2 - 14*s12*s13*s23*p3q^2 - 35*s12*
         s13*s23*p2q*p3q - 7*s12*s13*s23*p2q^2 - 21*s12*s13*s23*p1q*p3q
          - 21*s12*s13*s23*p1q*p2q - 7*s12*s13^2*p2q*p3q + 14*s12*s13^2
         *p2q^2 - 7*s12^2*s23*p2q*p3q - 7*s12^2*s23*p1q*p3q + 7*s12^2*
         s23*p1q*p2q - 14*s12^2*s13*p2q*p3q + 7*s12^2*s13*p2q^2 - 7*
         s12^3*p2q*p3q,4*s23^4*p1q^2*p3q + 4*s23^4*p1q^2*p2q - 8*s13*
         s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*p2q^2 + 4*s13*s23^3*p1q^2*
         p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13^2*s23^2*p2q^2*p3q + 4*
         s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 8*s13^2*s23^2*
         p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q + 4*s13^3*s23*p2q^3 - 8*s12*
         s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q*p2q*p3q + 4*s12*s23^3*p1q^2*
         p3q + 4*s12*s23^3*p1q^2*p2q - 8*s12*s13*s23^2*p2q*p3q^2 - 8*
         s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 16*s12*
         s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q^2 - 8*s12*
         s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q + 4*s12*s13^2*
         s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*s12^2*s23^2*p2q*p3q^2 - 8*
         s12^2*s23^2*p1q*p3q^2 - 8*s12^2*s23^2*p1q*p2q*p3q + 4*s12^2*
         s13*s23*p3q^3 - 4*s12^2*s13*s23*p2q*p3q^2 - 8*s12^2*s13*s23*
         p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*s12^3*s23*p2q*p3q^2]*ep^(-1)
          + rat[7*s23^3*p1q^2 - 14*s13*s23^2*p1q*p2q + 7*s13*s23^2*
         p1q^2 + 7*s13^2*s23*p2q^2 - 14*s13^2*s23*p1q*p2q + 7*s13^3*
         p2q^2 - 7*s12*s23^2*p1q*p3q + 7*s12*s23^2*p1q*p2q + 7*s12*
         s23^2*p1q^2 - 14*s12*s13*s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 
         7*s12*s13*s23*p2q^2 - 21*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*
         p1q*p2q - 7*s12*s13^2*p2q*p3q + 14*s12*s13^2*p2q^2 - 7*s12^2*
         s23*p2q*p3q - 7*s12^2*s23*p1q*p3q + 7*s12^2*s23*p1q*p2q - 14*
         s12^2*s13*p2q*p3q + 7*s12^2*s13*p2q^2 - 7*s12^3*p2q*p3q,12*
         s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*
         p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13
         *s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*
         p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2
          + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*
         p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q
          + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*
         s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*
         s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*
         p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q
          + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*
         s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*
         p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[7*s23^3*
         p1q^2 - 14*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q^2 + 7*s13^2*s23
         *p2q^2 - 14*s13^2*s23*p1q*p2q + 7*s13^3*p2q^2 - 7*s12*s23^2*
         p1q*p3q + 7*s12*s23^2*p1q*p2q + 7*s12*s23^2*p1q^2 - 14*s12*s13
         *s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 7*s12*s13*s23*p2q^2 - 21
         *s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p1q*p2q - 7*s12*s13^2*
         p2q*p3q + 14*s12*s13^2*p2q^2 - 7*s12^2*s23*p2q*p3q - 7*s12^2*
         s23*p1q*p3q + 7*s12^2*s23*p1q*p2q - 14*s12^2*s13*p2q*p3q + 7*
         s12^2*s13*p2q^2 - 7*s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*
         s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*
         p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*
         s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*
         p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*
         p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*
         s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*
         p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*
         p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*
         p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 
         12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*
         s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*
         s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*
         p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2*s12^3*p2q*p3q - 2*
         s12^2*s13*p2q^2 + 4*s12^2*s13*p2q*p3q - 2*s12^2*s23*p1q*p2q + 
         2*s12^2*s23*p1q*p3q + 2*s12^2*s23*p2q*p3q - 4*s12*s13^2*p2q^2
          + 2*s12*s13^2*p2q*p3q + 6*s12*s13*s23*p1q*p2q + 6*s12*s13*s23
         *p1q*p3q + 2*s12*s13*s23*p2q^2 + 10*s12*s13*s23*p2q*p3q + 4*
         s12*s13*s23*p3q^2 - 2*s12*s23^2*p1q^2 - 2*s12*s23^2*p1q*p2q + 
         2*s12*s23^2*p1q*p3q - 2*s13^3*p2q^2 + 4*s13^2*s23*p1q*p2q - 2*
         s13^2*s23*p2q^2 - 2*s13*s23^2*p1q^2 + 4*s13*s23^2*p1q*p2q - 2*
         s23^3*p1q^2,3*s12^3*s23*p2q*p3q^2 + 3*s12^3*s23*p3q^3 - 6*
         s12^2*s13*s23*p2q^2*p3q - 3*s12^2*s13*s23*p2q*p3q^2 + 3*s12^2*
         s13*s23*p3q^3 - 6*s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*s23^2*p1q*
         p3q^2 + 3*s12^2*s23^2*p2q*p3q^2 + 3*s12^2*s23^2*p3q^3 + 3*s12*
         s13^2*s23*p2q^3 - 3*s12*s13^2*s23*p2q^2*p3q - 6*s12*s13^2*s23*
         p2q*p3q^2 - 6*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13*s23^2*p1q*
         p2q*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p2q^2*
         p3q - 6*s12*s13*s23^2*p2q*p3q^2 + 3*s12*s23^3*p1q^2*p2q + 3*
         s12*s23^3*p1q^2*p3q - 6*s12*s23^3*p1q*p2q*p3q - 6*s12*s23^3*
         p1q*p3q^2 + 3*s13^3*s23*p2q^3 + 3*s13^3*s23*p2q^2*p3q - 6*
         s13^2*s23^2*p1q*p2q^2 - 6*s13^2*s23^2*p1q*p2q*p3q + 3*s13^2*
         s23^2*p2q^3 + 3*s13^2*s23^2*p2q^2*p3q + 3*s13*s23^3*p1q^2*p2q
          + 3*s13*s23^3*p1q^2*p3q - 6*s13*s23^3*p1q*p2q^2 - 6*s13*s23^3
         *p1q*p2q*p3q + 3*s23^4*p1q^2*p2q + 3*s23^4*p1q^2*p3q]*ep^(-2)
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*
         p1q^2 + 2*s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*
         s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 
         s12*s13^2*p2q*p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + 
         s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - 
         s12^2*s13*p2q^2 + s12^3*p2q*p3q,6*s23^4*p1q^2*p3q + 6*s23^4*
         p1q^2*p2q - 12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2
          + 6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*
         s23^2*p2q^2*p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q
         *p3q - 12*s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*
         s13^3*s23*p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*
         p2q*p3q + 6*s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*
         s12*s13*s23^2*p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*
         s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*
         s13*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2
         *s23*p2q^2*p3q + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3
          + 6*s12^2*s23^2*p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*
         s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*
         s23*p2q*p3q^2 - 12*s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3
          + 6*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + 
         s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*
         s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*s12*
         s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2 - 3*
         s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*p2q*
         p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*p1q*
         p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,4*s23^4*p1q^2*p3q + 4*s23^4*p1q^2*p2q - 
         8*s13*s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*p2q^2 + 4*s13*s23^3*
         p1q^2*p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13^2*s23^2*p2q^2*p3q + 
         4*s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 8*s13^2*
         s23^2*p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q + 4*s13^3*s23*p2q^3 - 
         8*s12*s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q*p2q*p3q + 4*s12*s23^3*
         p1q^2*p3q + 4*s12*s23^3*p1q^2*p2q - 8*s12*s13*s23^2*p2q*p3q^2
          - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 16*
         s12*s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q^2 - 8*s12*
         s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q + 4*s12*s13^2*
         s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*s12^2*s23^2*p2q*p3q^2 - 8*
         s12^2*s23^2*p1q*p3q^2 - 8*s12^2*s23^2*p1q*p2q*p3q + 4*s12^2*
         s13*s23*p3q^3 - 4*s12^2*s13*s23*p2q*p3q^2 - 8*s12^2*s13*s23*
         p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[ - 7*s12^2*p2q*p3q + 7*s12*s13*p2q^2 - 7*s12*
         s13*p2q*p3q - 7*s12*s23*p1q*p2q - 7*s12*s23*p1q*p3q - 14*s12*
         s23*p2q*p3q - 7*s12*s23*p3q^2 + 7*s13^2*p2q^2 - 14*s13*s23*p1q
         *p2q - 7*s13*s23*p2q*p3q + 7*s23^2*p1q^2 + 7*s23^2*p1q*p3q,6*
         s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*
         p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*
         s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q
          + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*
         p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*
         s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*ep^(-1) + 
         rat[ - 5*s12^2*p2q*p3q + 5*s12*s13*p2q^2 - 5*s12*s13*p2q*p3q
          - 5*s12*s23*p1q*p2q - 5*s12*s23*p1q*p3q - 10*s12*s23*p2q*p3q
          - 5*s12*s23*p3q^2 + 5*s13^2*p2q^2 - 10*s13*s23*p1q*p2q - 5*
         s13*s23*p2q*p3q + 5*s23^2*p1q^2 + 5*s23^2*p1q*p3q,9*s12^3*s23*
         p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*
         s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*
         p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 
         18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*
         s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*
         s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2
          - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[ - 5*s12^2*p2q*p3q + 5*s12*s13*p2q^2
          - 5*s12*s13*p2q*p3q - 5*s12*s23*p1q*p2q - 5*s12*s23*p1q*p3q
          - 10*s12*s23*p2q*p3q - 5*s12*s23*p3q^2 + 5*s13^2*p2q^2 - 10*
         s13*s23*p1q*p2q - 5*s13*s23*p2q*p3q + 5*s23^2*p1q^2 + 5*s23^2*
         p1q*p3q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9*s12^2
         *s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*p3q^2
          + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*s12*
         s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*
         s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*
         s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2
          + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 4*s12^2*p2q*p3q
          + 4*s12*s13*p2q^2 - 4*s12*s13*p2q*p3q - 4*s12*s23*p1q*p2q - 4
         *s12*s23*p1q*p3q - 8*s12*s23*p2q*p3q - 4*s12*s23*p3q^2 + 4*
         s13^2*p2q^2 - 8*s13*s23*p1q*p2q - 4*s13*s23*p2q*p3q + 4*s23^2*
         p1q^2 + 4*s23^2*p1q*p3q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*
         p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*
         s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*
         p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q
          - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3
         *p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*
         s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q
          + 9*s23^4*p1q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[4*
         s12^2*p2q*p3q - 4*s12*s13*p2q^2 + 4*s12*s13*p2q*p3q + 4*s12*
         s23*p1q*p2q + 4*s12*s23*p1q*p3q + 8*s12*s23*p2q*p3q + 4*s12*
         s23*p3q^2 - 4*s13^2*p2q^2 + 8*s13*s23*p1q*p2q + 4*s13*s23*p2q*
         p3q - 4*s23^2*p1q^2 - 4*s23^2*p1q*p3q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-2) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q
         *p3q + s12*s23*p1q*p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q
          + s12*s23*p3q^2 - s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*
         p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p3q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12
         *s23*p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*
         p3q^2 + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + 
         s23^2*p1q^2 + s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*
         s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q
          + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*
         s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*
         p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*
         s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6
         *s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[ - 4*s12^2*p2q*p3q + 4*s12*s13*p2q^2 - 4*s12*
         s13*p2q*p3q - 4*s12*s23*p1q*p2q - 4*s12*s23*p1q*p3q - 8*s12*
         s23*p2q*p3q - 4*s12*s23*p3q^2 + 4*s13^2*p2q^2 - 8*s13*s23*p1q*
         p2q - 4*s13*s23*p2q*p3q + 4*s23^2*p1q^2 + 4*s23^2*p1q*p3q,3*
         s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*
         p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*
         s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*
         p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 
         3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 
         6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*
         p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*ep^(-2) + rat[ - 
         s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12*s23*p1q*
         p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*p3q^2 + 
         s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + s23^2*
         p1q^2 + s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q
         *p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*
         s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*
         p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*p3q
          - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*s23^3
         *p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[
          - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12*s23*
         p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*p3q^2
          + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + s23^2*
         p1q^2 + s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q
         *p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*
         s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*
         p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*p3q
          - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*s23^3
         *p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[
         s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*
         p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - 
         s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*
         p1q^2 - s23^2*p1q*p3q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*
         p3q + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*
         s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q
          - 6*s12*s13*s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*
         s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 
         3*s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*
         p2q^2 + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*
         p1q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s12^2*p2q*
         p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + s12*
         s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*p2q^2
          + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*
         p1q*p3q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*
         s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 
         3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*
         p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*
         p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*
         s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[4*s12^2*p2q*p3q - 4*s12*s13*
         p2q^2 + 4*s12*s13*p2q*p3q + 4*s12*s23*p1q*p2q + 4*s12*s23*p1q*
         p3q + 8*s12*s23*p2q*p3q + 4*s12*s23*p3q^2 - 4*s13^2*p2q^2 + 8*
         s13*s23*p1q*p2q + 4*s13*s23*p2q*p3q - 4*s23^2*p1q^2 - 4*s23^2*
         p1q*p3q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*
         s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 
         3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*
         p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*
         p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*
         s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[7*s12^2*p2q*p3q - 7*s12*s13*p2q^2
          + 7*s12*s13*p2q*p3q + 7*s12*s23*p1q*p2q + 7*s12*s23*p1q*p3q
          + 14*s12*s23*p2q*p3q + 7*s12*s23*p3q^2 - 7*s13^2*p2q^2 + 14*
         s13*s23*p1q*p2q + 7*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*
         p1q*p3q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*p3q + 2*s12^2*
         s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*p3q^2 + 
         2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q - 4*s12*s13*
         s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*s13*s23^2*p2q*
         p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 2*s13^3*s23*
         p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p2q^2 + 2*s13*
         s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*p1q^2]*ep^(-1) + 
         rat[7*s12^2*p2q*p3q - 7*s12*s13*p2q^2 + 7*s12*s13*p2q*p3q + 7*
         s12*s23*p1q*p2q + 7*s12*s23*p1q*p3q + 14*s12*s23*p2q*p3q + 7*
         s12*s23*p3q^2 - 7*s13^2*p2q^2 + 14*s13*s23*p1q*p2q + 7*s13*s23
         *p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p3q,6*s12^3*s23*p3q^2
          - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2
         *s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2
          - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*
         s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3
         *p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*
         s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*
         s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q
         ]*ep^(-1) + rat[7*s12^2*p2q*p3q - 7*s12*s13*p2q^2 + 7*s12*s13*
         p2q*p3q + 7*s12*s23*p1q*p2q + 7*s12*s23*p1q*p3q + 14*s12*s23*
         p2q*p3q + 7*s12*s23*p3q^2 - 7*s13^2*p2q^2 + 14*s13*s23*p1q*p2q
          + 7*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p3q,6*s12^3
         *s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2
          - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*
         s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*
         p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*
         s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 
         12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*
         p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[ - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*
         p2q*p3q - s12*s23*p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*
         p3q - s12*s23*p3q^2 + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*
         s23*p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p3q,3*s12^3*s23*p3q^2 - 
         6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*
         s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 
         6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 6*s12*s13*
         s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 
         6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*
         p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*
         p1q*p2q + 3*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*
         s23*p1q*p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*
         p3q^2 - s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p3q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*
         s23*p2q*p3q + 2*s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 
         2*s12^2*s23^2*p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*
         p2q*p3q - 4*s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 
         4*s12*s13*s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*
         p3q + 2*s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*
         s23^2*p2q^2 + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*
         s23^4*p1q^2] )
);


==> anc/qqpqpbar1l.m <==
qqpqpbar1l = (
       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[5*s12^4*p3q^2 - 10*s12^3*s13*p2q*p3q + 5*s12^3*s13*p3q^2
          - 10*s12^3*s23*p1q*p3q - 5*s12^3*s23*p2q*p3q + 5*s12^2*s13^2*
         p2q^2 - 10*s12^2*s13^2*p2q*p3q - 5*s12^2*s13*s23*p1q*p3q + 5*
         s12^2*s13*s23*p2q^2 - 5*s12^2*s13*s23*p2q*p3q + 5*s12^2*s23^2*
         p1q^2 + 5*s12^2*s23^2*p1q*p2q + 5*s12*s13^3*p2q^2 - 5*s12*
         s13^2*s23*p1q*p2q + 5*s12*s13^2*s23*p2q^2 - 5*s12*s13*s23^2*
         p1q*p2q,36*s12^3*p2q*p3q^2 + 36*s12^3*p3q^3 - 72*s12^2*s13*
         p2q^2*p3q - 36*s12^2*s13*p2q*p3q^2 + 36*s12^2*s13*p3q^3 - 72*
         s12^2*s23*p1q*p2q*p3q - 108*s12^2*s23*p1q*p3q^2 + 36*s12*s13^2
         *p2q^3 - 36*s12*s13^2*p2q^2*p3q - 72*s12*s13^2*p2q*p3q^2 - 72*
         s12*s13*s23*p1q*p2q^2 - 72*s12*s13*s23*p1q*p2q*p3q - 72*s12*
         s13*s23*p1q*p3q^2 + 36*s12*s23^2*p1q^2*p2q + 108*s12*s23^2*
         p1q^2*p3q + 36*s13^3*p2q^3 + 36*s13^3*p2q^2*p3q - 108*s13^2*
         s23*p1q*p2q^2 - 72*s13^2*s23*p1q*p2q*p3q + 108*s13*s23^2*p1q^2
         *p2q + 36*s13*s23^2*p1q^2*p3q - 36*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^2*
         p1q + 2*s12*s13*p1q + 2*s12*s23*p1q + s13^2*p1q + 2*s13*s23*
         p1q + s23^2*p1q,72*s12*s23*p2q + 72*s12*s23*p3q + 72*s13*s23*
         p2q + 72*s13*s23*p3q - 72*s23^2*p1q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - s12^3*s13*p3q^2 + 2*s12^2*s13^2*p2q*p3q - s12^2*s13^2*
         p3q^2 + 2*s12^2*s13*s23*p1q*p3q - s12^2*s13*s23*p3q^2 - s12*
         s13^3*p2q^2 + 2*s12*s13^3*p2q*p3q + 2*s12*s13^2*s23*p1q*p2q + 
         3*s12*s13^2*s23*p1q*p3q + s12*s13^2*s23*p2q*p3q - s12*s13^2*
         s23*p3q^2 - s12*s13*s23^2*p1q^2 + 2*s12*s13*s23^2*p1q*p3q - 
         s13^4*p2q^2 + 3*s13^3*s23*p1q*p2q + 2*s13^3*s23*p1q*p3q + 
         s13^3*s23*p2q*p3q - 2*s13^2*s23^2*p1q^2 + s13^2*s23^2*p1q*p2q
          + s13^2*s23^2*p1q*p3q - s13*s23^3*p1q^2,72*s12^3*p2q*p3q^2 + 
         72*s12^3*p3q^3 - 144*s12^2*s13*p2q^2*p3q - 72*s12^2*s13*p2q*
         p3q^2 + 72*s12^2*s13*p3q^3 - 144*s12^2*s23*p1q*p2q*p3q - 216*
         s12^2*s23*p1q*p3q^2 + 72*s12*s13^2*p2q^3 - 72*s12*s13^2*p2q^2*
         p3q - 144*s12*s13^2*p2q*p3q^2 - 144*s12*s13*s23*p1q*p2q^2 - 
         144*s12*s13*s23*p1q*p2q*p3q - 144*s12*s13*s23*p1q*p3q^2 + 72*
         s12*s23^2*p1q^2*p2q + 216*s12*s23^2*p1q^2*p3q + 72*s13^3*p2q^3
          + 72*s13^3*p2q^2*p3q - 216*s13^2*s23*p1q*p2q^2 - 144*s13^2*
         s23*p1q*p2q*p3q + 216*s13*s23^2*p1q^2*p2q + 72*s13*s23^2*p1q^2
         *p3q - 72*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 5*s12*p3q + 5
         *s13*p1q + 5*s23*p1q,9*s12^2*p3q^2 - 18*s12*s13*p2q*p3q - 18*
         s12*s23*p1q*p3q + 9*s13^2*p2q^2 - 18*s13*s23*p1q*p2q + 9*s23^2
         *p1q^2] + rat[ - 5*s12*p3q + 5*s13*p1q + 5*s23*p1q,9*s12^2*
         p3q^2 - 18*s12*s13*p2q*p3q - 18*s12*s23*p1q*p3q + 9*s13^2*
         p2q^2 - 18*s13*s23*p1q*p2q + 9*s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s13*p1q^2 + 10*
         s13*p1q*p2q + 5*s13*p2q^2,18*s12^2*p3q^2 - 36*s12*s13*p2q*p3q
          - 36*s12*s23*p1q*p3q + 18*s13^2*p2q^2 - 36*s13*s23*p1q*p2q + 
         18*s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 9*s23^4*
         p1q^2*p3q - 9*s23^4*p1q^3 + 10*s13*s23^3*p1q*p3q^2 + 16*s13*
         s23^3*p1q*p2q*p3q + 10*s13*s23^3*p1q^2*p3q + 26*s13*s23^3*
         p1q^2*p2q - 8*s13^2*s23^2*p2q*p3q^2 - 7*s13^2*s23^2*p2q^2*p3q
          + s13^2*s23^2*p1q*p3q^2 - 21*s13^2*s23^2*p1q*p2q*p3q - 25*
         s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q - s13^2*s23^2*
         p1q^2*p2q + s13^3*s23*p2q*p3q^2 + 11*s13^3*s23*p2q^2*p3q + 8*
         s13^3*s23*p2q^3 - s13^3*s23*p1q*p2q*p3q + 2*s13^3*s23*p1q*
         p2q^2 - s13^4*p2q^3 + 18*s12*s23^3*p1q*p3q^2 + 10*s12*s23^3*
         p1q*p2q*p3q + 10*s12*s23^3*p1q^2*p3q + 10*s12*s23^3*p1q^2*p2q
          - 8*s12*s23^3*p1q^3 - 10*s12*s13*s23^2*p3q^3 - 20*s12*s13*
         s23^2*p2q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 23*s12*s13*s23^2
         *p1q*p2q*p3q - 19*s12*s13*s23^2*p1q*p2q^2 + 11*s12*s13*s23^2*
         p1q^2*p3q + 16*s12*s13*s23^2*p1q^2*p2q + s12*s13*s23^2*p1q^3
          - s12*s13^2*s23*p3q^3 - s12*s13^2*s23*p2q*p3q^2 + 15*s12*
         s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 - s12*s13^2*s23*
         p1q*p3q^2 - 14*s12*s13^2*s23*p1q*p2q*p3q - 7*s12*s13^2*s23*p1q
         *p2q^2 - 2*s12*s13^2*s23*p1q^2*p2q + 3*s12*s13^3*p2q^2*p3q - 
         s12*s13^3*p2q^3 + s12*s13^3*p1q*p2q^2 - 9*s12^2*s23^2*p3q^3 - 
         10*s12^2*s23^2*p2q*p3q^2 + 7*s12^2*s23^2*p1q*p3q^2 + 17*s12^2*
         s23^2*p1q^2*p3q + 10*s12^2*s23^2*p1q^2*p2q + s12^2*s23^2*p1q^3
          - 10*s12^2*s13*s23*p3q^3 - 15*s12^2*s13*s23*p2q*p3q^2 + s12^2
         *s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p1q*p3q^2 - 25*s12^2*s13
         *s23*p1q*p2q*p3q - 10*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13*
         s23*p1q^2*p3q - 2*s12^2*s13*s23*p1q^2*p2q - 3*s12^2*s13^2*p2q*
         p3q^2 + 3*s12^2*s13^2*p2q^2*p3q - 2*s12^2*s13^2*p1q*p2q*p3q + 
         s12^2*s13^2*p1q*p2q^2 - 8*s12^3*s23*p3q^3 - 10*s12^3*s23*p2q*
         p3q^2 - 10*s12^3*s23*p1q*p3q^2 - 10*s12^3*s23*p1q*p2q*p3q - 2*
         s12^3*s23*p1q^2*p3q + s12^3*s13*p3q^3 - 3*s12^3*s13*p2q*p3q^2
          + s12^3*s13*p1q*p3q^2 - 2*s12^3*s13*p1q*p2q*p3q + s12^4*p3q^3
          + s12^4*p1q*p3q^2,18*s23^5*p1q^3*p3q + 18*s23^5*p1q^4 - 18*
         s13*s23^4*p1q^2*p3q^2 - 54*s13*s23^4*p1q^2*p2q*p3q - 18*s13*
         s23^4*p1q^3*p3q - 72*s13*s23^4*p1q^3*p2q + 36*s13^2*s23^3*p1q*
         p2q*p3q^2 + 54*s13^2*s23^3*p1q*p2q^2*p3q + 54*s13^2*s23^3*
         p1q^2*p2q*p3q + 108*s13^2*s23^3*p1q^2*p2q^2 - 18*s13^3*s23^2*
         p2q^2*p3q^2 - 18*s13^3*s23^2*p2q^3*p3q - 54*s13^3*s23^2*p1q*
         p2q^2*p3q - 72*s13^3*s23^2*p1q*p2q^3 + 18*s13^4*s23*p2q^3*p3q
          + 18*s13^4*s23*p2q^4 - 54*s12*s23^4*p1q^2*p3q^2 - 18*s12*
         s23^4*p1q^2*p2q*p3q - 36*s12*s23^4*p1q^3*p3q - 18*s12*s23^4*
         p1q^3*p2q + 18*s12*s23^4*p1q^4 + 36*s12*s13*s23^3*p1q*p3q^3 + 
         36*s12*s13*s23^3*p1q*p2q*p3q^2 + 36*s12*s13*s23^3*p1q*p2q^2*
         p3q + 18*s12*s13*s23^3*p1q^2*p3q^2 + 36*s12*s13*s23^3*p1q^2*
         p2q*p3q + 54*s12*s13*s23^3*p1q^2*p2q^2 - 18*s12*s13*s23^3*
         p1q^3*p3q - 54*s12*s13*s23^3*p1q^3*p2q + 36*s12*s13^2*s23^2*
         p2q*p3q^3 + 18*s12*s13^2*s23^2*p2q^2*p3q^2 - 18*s12*s13^2*
         s23^2*p2q^3*p3q + 36*s12*s13^2*s23^2*p1q*p2q*p3q^2 + 36*s12*
         s13^2*s23^2*p1q*p2q^2*p3q - 54*s12*s13^2*s23^2*p1q*p2q^3 + 36*
         s12*s13^2*s23^2*p1q^2*p2q*p3q + 54*s12*s13^2*s23^2*p1q^2*p2q^2
          - 54*s12*s13^3*s23*p2q^2*p3q^2 - 36*s12*s13^3*s23*p2q^3*p3q
          + 18*s12*s13^3*s23*p2q^4 - 18*s12*s13^3*s23*p1q*p2q^2*p3q - 
         18*s12*s13^3*s23*p1q*p2q^3 + 54*s12^2*s23^3*p1q*p3q^3 + 36*
         s12^2*s23^3*p1q*p2q*p3q^2 + 18*s12^2*s23^3*p1q^2*p2q*p3q - 54*
         s12^2*s23^3*p1q^3*p3q - 18*s12^2*s23^3*p1q^3*p2q - 18*s12^2*
         s13*s23^2*p3q^4 + 18*s12^2*s13*s23^2*p2q*p3q^3 + 36*s12^2*s13*
         s23^2*p2q^2*p3q^2 + 18*s12^2*s13*s23^2*p1q*p3q^3 + 36*s12^2*
         s13*s23^2*p1q*p2q^2*p3q + 36*s12^2*s13*s23^2*p1q^2*p3q^2 + 36*
         s12^2*s13*s23^2*p1q^2*p2q*p3q + 36*s12^2*s13*s23^2*p1q^2*p2q^2
          + 54*s12^2*s13^2*s23*p2q*p3q^3 - 54*s12^2*s13^2*s23*p2q^3*p3q
          + 36*s12^2*s13^2*s23*p1q*p2q*p3q^2 + 18*s12^2*s13^2*s23*p1q*
         p2q^2*p3q - 18*s12^2*s13^2*s23*p1q*p2q^3 - 18*s12^3*s23^2*
         p3q^4 - 18*s12^3*s23^2*p2q*p3q^3 + 36*s12^3*s23^2*p1q*p3q^3 + 
         18*s12^3*s23^2*p1q*p2q*p3q^2 + 54*s12^3*s23^2*p1q^2*p3q^2 + 36
         *s12^3*s23^2*p1q^2*p2q*p3q - 18*s12^3*s13*s23*p3q^4 + 36*s12^3
         *s13*s23*p2q*p3q^3 + 54*s12^3*s13*s23*p2q^2*p3q^2 - 18*s12^3*
         s13*s23*p1q*p3q^3 + 18*s12^3*s13*s23*p1q*p2q*p3q^2 + 36*s12^3*
         s13*s23*p1q*p2q^2*p3q - 18*s12^4*s23*p3q^4 - 18*s12^4*s23*p2q*
         p3q^3 - 18*s12^4*s23*p1q*p3q^3 - 18*s12^4*s23*p1q*p2q*p3q^2]
          + rat[ - 9*s23^4*p1q^2*p3q - 9*s23^4*p1q^3 + 10*s13*s23^3*p1q
         *p3q^2 + 16*s13*s23^3*p1q*p2q*p3q + 10*s13*s23^3*p1q^2*p3q + 
         26*s13*s23^3*p1q^2*p2q - 8*s13^2*s23^2*p2q*p3q^2 - 7*s13^2*
         s23^2*p2q^2*p3q + s13^2*s23^2*p1q*p3q^2 - 21*s13^2*s23^2*p1q*
         p2q*p3q - 25*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q - 
         s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q*p3q^2 + 11*s13^3*s23*
         p2q^2*p3q + 8*s13^3*s23*p2q^3 - s13^3*s23*p1q*p2q*p3q + 2*
         s13^3*s23*p1q*p2q^2 - s13^4*p2q^3 + 18*s12*s23^3*p1q*p3q^2 + 
         10*s12*s23^3*p1q*p2q*p3q + 10*s12*s23^3*p1q^2*p3q + 10*s12*
         s23^3*p1q^2*p2q - 8*s12*s23^3*p1q^3 - 10*s12*s13*s23^2*p3q^3
          - 20*s12*s13*s23^2*p2q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 23
         *s12*s13*s23^2*p1q*p2q*p3q - 19*s12*s13*s23^2*p1q*p2q^2 + 11*
         s12*s13*s23^2*p1q^2*p3q + 16*s12*s13*s23^2*p1q^2*p2q + s12*s13
         *s23^2*p1q^3 - s12*s13^2*s23*p3q^3 - s12*s13^2*s23*p2q*p3q^2
          + 15*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 - s12*
         s13^2*s23*p1q*p3q^2 - 14*s12*s13^2*s23*p1q*p2q*p3q - 7*s12*
         s13^2*s23*p1q*p2q^2 - 2*s12*s13^2*s23*p1q^2*p2q + 3*s12*s13^3*
         p2q^2*p3q - s12*s13^3*p2q^3 + s12*s13^3*p1q*p2q^2 - 9*s12^2*
         s23^2*p3q^3 - 10*s12^2*s23^2*p2q*p3q^2 + 7*s12^2*s23^2*p1q*
         p3q^2 + 17*s12^2*s23^2*p1q^2*p3q + 10*s12^2*s23^2*p1q^2*p2q + 
         s12^2*s23^2*p1q^3 - 10*s12^2*s13*s23*p3q^3 - 15*s12^2*s13*s23*
         p2q*p3q^2 + s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p1q*
         p3q^2 - 25*s12^2*s13*s23*p1q*p2q*p3q - 10*s12^2*s13*s23*p1q*
         p2q^2 - 2*s12^2*s13*s23*p1q^2*p3q - 2*s12^2*s13*s23*p1q^2*p2q
          - 3*s12^2*s13^2*p2q*p3q^2 + 3*s12^2*s13^2*p2q^2*p3q - 2*s12^2
         *s13^2*p1q*p2q*p3q + s12^2*s13^2*p1q*p2q^2 - 8*s12^3*s23*p3q^3
          - 10*s12^3*s23*p2q*p3q^2 - 10*s12^3*s23*p1q*p3q^2 - 10*s12^3*
         s23*p1q*p2q*p3q - 2*s12^3*s23*p1q^2*p3q + s12^3*s13*p3q^3 - 3*
         s12^3*s13*p2q*p3q^2 + s12^3*s13*p1q*p3q^2 - 2*s12^3*s13*p1q*
         p2q*p3q + s12^4*p3q^3 + s12^4*p1q*p3q^2,18*s23^5*p1q^3*p3q + 
         18*s23^5*p1q^4 - 18*s13*s23^4*p1q^2*p3q^2 - 54*s13*s23^4*p1q^2
         *p2q*p3q - 18*s13*s23^4*p1q^3*p3q - 72*s13*s23^4*p1q^3*p2q + 
         36*s13^2*s23^3*p1q*p2q*p3q^2 + 54*s13^2*s23^3*p1q*p2q^2*p3q + 
         54*s13^2*s23^3*p1q^2*p2q*p3q + 108*s13^2*s23^3*p1q^2*p2q^2 - 
         18*s13^3*s23^2*p2q^2*p3q^2 - 18*s13^3*s23^2*p2q^3*p3q - 54*
         s13^3*s23^2*p1q*p2q^2*p3q - 72*s13^3*s23^2*p1q*p2q^3 + 18*
         s13^4*s23*p2q^3*p3q + 18*s13^4*s23*p2q^4 - 54*s12*s23^4*p1q^2*
         p3q^2 - 18*s12*s23^4*p1q^2*p2q*p3q - 36*s12*s23^4*p1q^3*p3q - 
         18*s12*s23^4*p1q^3*p2q + 18*s12*s23^4*p1q^4 + 36*s12*s13*s23^3
         *p1q*p3q^3 + 36*s12*s13*s23^3*p1q*p2q*p3q^2 + 36*s12*s13*s23^3
         *p1q*p2q^2*p3q + 18*s12*s13*s23^3*p1q^2*p3q^2 + 36*s12*s13*
         s23^3*p1q^2*p2q*p3q + 54*s12*s13*s23^3*p1q^2*p2q^2 - 18*s12*
         s13*s23^3*p1q^3*p3q - 54*s12*s13*s23^3*p1q^3*p2q + 36*s12*
         s13^2*s23^2*p2q*p3q^3 + 18*s12*s13^2*s23^2*p2q^2*p3q^2 - 18*
         s12*s13^2*s23^2*p2q^3*p3q + 36*s12*s13^2*s23^2*p1q*p2q*p3q^2
          + 36*s12*s13^2*s23^2*p1q*p2q^2*p3q - 54*s12*s13^2*s23^2*p1q*
         p2q^3 + 36*s12*s13^2*s23^2*p1q^2*p2q*p3q + 54*s12*s13^2*s23^2*
         p1q^2*p2q^2 - 54*s12*s13^3*s23*p2q^2*p3q^2 - 36*s12*s13^3*s23*
         p2q^3*p3q + 18*s12*s13^3*s23*p2q^4 - 18*s12*s13^3*s23*p1q*
         p2q^2*p3q - 18*s12*s13^3*s23*p1q*p2q^3 + 54*s12^2*s23^3*p1q*
         p3q^3 + 36*s12^2*s23^3*p1q*p2q*p3q^2 + 18*s12^2*s23^3*p1q^2*
         p2q*p3q - 54*s12^2*s23^3*p1q^3*p3q - 18*s12^2*s23^3*p1q^3*p2q
          - 18*s12^2*s13*s23^2*p3q^4 + 18*s12^2*s13*s23^2*p2q*p3q^3 + 
         36*s12^2*s13*s23^2*p2q^2*p3q^2 + 18*s12^2*s13*s23^2*p1q*p3q^3
          + 36*s12^2*s13*s23^2*p1q*p2q^2*p3q + 36*s12^2*s13*s23^2*p1q^2
         *p3q^2 + 36*s12^2*s13*s23^2*p1q^2*p2q*p3q + 36*s12^2*s13*s23^2
         *p1q^2*p2q^2 + 54*s12^2*s13^2*s23*p2q*p3q^3 - 54*s12^2*s13^2*
         s23*p2q^3*p3q + 36*s12^2*s13^2*s23*p1q*p2q*p3q^2 + 18*s12^2*
         s13^2*s23*p1q*p2q^2*p3q - 18*s12^2*s13^2*s23*p1q*p2q^3 - 18*
         s12^3*s23^2*p3q^4 - 18*s12^3*s23^2*p2q*p3q^3 + 36*s12^3*s23^2*
         p1q*p3q^3 + 18*s12^3*s23^2*p1q*p2q*p3q^2 + 54*s12^3*s23^2*
         p1q^2*p3q^2 + 36*s12^3*s23^2*p1q^2*p2q*p3q - 18*s12^3*s13*s23*
         p3q^4 + 36*s12^3*s13*s23*p2q*p3q^3 + 54*s12^3*s13*s23*p2q^2*
         p3q^2 - 18*s12^3*s13*s23*p1q*p3q^3 + 18*s12^3*s13*s23*p1q*p2q*
         p3q^2 + 36*s12^3*s13*s23*p1q*p2q^2*p3q - 18*s12^4*s23*p3q^4 - 
         18*s12^4*s23*p2q*p3q^3 - 18*s12^4*s23*p1q*p3q^3 - 18*s12^4*s23
         *p1q*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - s12^2*p1q*p3q
          - s12^2*p3q^2 + 2*s12*s13*p1q^2 + s12*s13*p1q*p2q + s12*s13*
         p1q*p3q + 3*s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2 - 
         s12*s23*p3q^2 - 3*s13^2*p1q*p2q - 2*s13^2*p2q^2 + s13^2*p2q*
         p3q + 3*s13*s23*p1q^2 + s13*s23*p1q*p2q + 3*s13*s23*p1q*p3q + 
         3*s13*s23*p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p3q,36*s12^3*p1q*
         p3q^2 + 36*s12^3*p3q^3 - 72*s12^2*s13*p1q*p2q*p3q - 108*s12^2*
         s13*p2q*p3q^2 - 72*s12^2*s23*p1q^2*p3q - 36*s12^2*s23*p1q*
         p3q^2 + 36*s12^2*s23*p3q^3 + 36*s12*s13^2*p1q*p2q^2 + 108*s12*
         s13^2*p2q^2*p3q - 72*s12*s13*s23*p1q^2*p2q - 72*s12*s13*s23*
         p1q*p2q*p3q - 72*s12*s13*s23*p2q*p3q^2 + 36*s12*s23^2*p1q^3 - 
         36*s12*s23^2*p1q^2*p3q - 72*s12*s23^2*p1q*p3q^2 - 36*s13^3*
         p2q^3 + 108*s13^2*s23*p1q*p2q^2 + 36*s13^2*s23*p2q^2*p3q - 108
         *s13*s23^2*p1q^2*p2q - 72*s13*s23^2*p1q*p2q*p3q + 36*s23^3*
         p1q^3 + 36*s23^3*p1q^2*p3q] + rat[ - s12^2*p1q*p3q - s12^2*
         p3q^2 + 2*s12*s13*p1q^2 + s12*s13*p1q*p2q + s12*s13*p1q*p3q + 
         3*s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2 - s12*s23*
         p3q^2 - 3*s13^2*p1q*p2q - 2*s13^2*p2q^2 + s13^2*p2q*p3q + 3*
         s13*s23*p1q^2 + s13*s23*p1q*p2q + 3*s13*s23*p1q*p3q + 3*s13*
         s23*p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p3q,36*s12^3*p1q*p3q^2
          + 36*s12^3*p3q^3 - 72*s12^2*s13*p1q*p2q*p3q - 108*s12^2*s13*
         p2q*p3q^2 - 72*s12^2*s23*p1q^2*p3q - 36*s12^2*s23*p1q*p3q^2 + 
         36*s12^2*s23*p3q^3 + 36*s12*s13^2*p1q*p2q^2 + 108*s12*s13^2*
         p2q^2*p3q - 72*s12*s13*s23*p1q^2*p2q - 72*s12*s13*s23*p1q*p2q*
         p3q - 72*s12*s13*s23*p2q*p3q^2 + 36*s12*s23^2*p1q^3 - 36*s12*
         s23^2*p1q^2*p3q - 72*s12*s23^2*p1q*p3q^2 - 36*s13^3*p2q^3 + 
         108*s13^2*s23*p1q*p2q^2 + 36*s13^2*s23*p2q^2*p3q - 108*s13*
         s23^2*p1q^2*p2q - 72*s13*s23^2*p1q*p2q*p3q + 36*s23^3*p1q^3 + 
         36*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - s12^2*p1q^2*p3q
          - 2*s12^2*p1q*p3q^2 - s12^2*p3q^3 + 2*s12*s13*p1q^3 + s12*s13
         *p1q^2*p2q + 5*s12*s13*p1q^2*p3q + 2*s12*s13*p1q*p2q*p3q + 4*
         s12*s13*p1q*p3q^2 + s12*s13*p2q*p3q^2 + s12*s13*p3q^3 + s12*
         s23*p1q^3 + s12*s23*p1q^2*p3q - s12*s23*p1q*p3q^2 - s12*s23*
         p3q^3 - s13^2*p1q^2*p2q - 2*s13^2*p1q*p2q*p3q - s13^2*p2q*
         p3q^2 + s13*s23*p1q^3 - s13*s23*p1q^2*p2q + 2*s13*s23*p1q^2*
         p3q - 2*s13*s23*p1q*p2q*p3q + s13*s23*p1q*p3q^2 - s13*s23*p2q*
         p3q^2 + s23^2*p1q^3 + 2*s23^2*p1q^2*p3q + s23^2*p1q*p3q^2,72*
         s12^3*p1q*p3q^2 + 72*s12^3*p3q^3 - 144*s12^2*s13*p1q*p2q*p3q
          - 216*s12^2*s13*p2q*p3q^2 - 144*s12^2*s23*p1q^2*p3q - 72*
         s12^2*s23*p1q*p3q^2 + 72*s12^2*s23*p3q^3 + 72*s12*s13^2*p1q*
         p2q^2 + 216*s12*s13^2*p2q^2*p3q - 144*s12*s13*s23*p1q^2*p2q - 
         144*s12*s13*s23*p1q*p2q*p3q - 144*s12*s13*s23*p2q*p3q^2 + 72*
         s12*s23^2*p1q^3 - 72*s12*s23^2*p1q^2*p3q - 144*s12*s23^2*p1q*
         p3q^2 - 72*s13^3*p2q^3 + 216*s13^2*s23*p1q*p2q^2 + 72*s13^2*
         s23*p2q^2*p3q - 216*s13*s23^2*p1q^2*p2q - 144*s13*s23^2*p1q*
         p2q*p3q + 72*s23^3*p1q^3 + 72*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*
         s12^4*p2q*p3q^2 - 5*s12^4*p3q^3 + 5*s12^3*s13*p2q^2*p3q - 5*
         s12^3*s13*p2q*p3q^2 - 10*s12^3*s13*p3q^3 + 10*s12^3*s23*p1q*
         p2q*p3q + 20*s12^3*s23*p1q*p3q^2 + 5*s12^3*s23*p2q*p3q^2 + 5*
         s12^3*s23*p3q^3 + 10*s12^2*s13^2*p2q^2*p3q + 5*s12^2*s13^2*p2q
         *p3q^2 - 5*s12^2*s13^2*p3q^3 + 15*s12^2*s13*s23*p1q*p2q^2 + 10
         *s12^2*s13*s23*p1q*p2q*p3q + 15*s12^2*s13*s23*p1q*p3q^2 + 10*
         s12^2*s13*s23*p2q^3 + 15*s12^2*s13*s23*p2q^2*p3q + 10*s12^2*
         s13*s23*p2q*p3q^2 + 5*s12^2*s13*s23*p3q^3 - 5*s12^2*s23^2*
         p1q^2*p2q - 25*s12^2*s23^2*p1q^2*p3q - 10*s12^2*s23^2*p1q*p2q*
         p3q - 10*s12^2*s23^2*p1q*p3q^2 + 5*s12*s13^3*p2q^2*p3q + 5*s12
         *s13^3*p2q*p3q^2 + 15*s12*s13^2*s23*p1q*p2q^2 - 5*s12*s13^2*
         s23*p1q*p3q^2 + 10*s12*s13^2*s23*p2q^3 + 15*s12*s13^2*s23*
         p2q^2*p3q + 5*s12*s13^2*s23*p2q*p3q^2 - 25*s12*s13*s23^2*p1q^2
         *p2q - 5*s12*s13*s23^2*p1q^2*p3q - 15*s12*s13*s23^2*p1q*p2q^2
          - 20*s12*s13*s23^2*p1q*p2q*p3q - 5*s12*s13*s23^2*p1q*p3q^2 + 
         10*s12*s23^3*p1q^3 + 5*s12*s23^3*p1q^2*p2q + 5*s12*s23^3*p1q^2
         *p3q,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*s12^2*
         s13*s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*
         s23*p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*s23^2*p1q*
         p3q^2 + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*p2q^2*p3q - 
         72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q^2 - 72*
         s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*p3q^2 + 36*
         s12*s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*s13^3*s23*
         p2q^3 + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q*p2q^2 - 
         72*s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q + 36*s13*
         s23^3*p1q^2*p3q - 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^5*
         p1q*p2q*p3q^2 + s12^5*p2q*p3q^3 - s12^4*s13*p1q*p2q^2*p3q + 3*
         s12^4*s13*p1q*p2q*p3q^2 - 2*s12^4*s13*p2q^2*p3q^2 + 3*s12^4*
         s13*p2q*p3q^3 - 2*s12^4*s23*p1q^2*p2q*p3q - s12^4*s23*p1q*
         p2q^2*p3q - s12^4*s23*p2q^2*p3q^2 + 2*s12^4*s23*p2q*p3q^3 - 3*
         s12^3*s13^2*p1q*p2q^2*p3q + 3*s12^3*s13^2*p1q*p2q*p3q^2 + 
         s12^3*s13^2*p2q^3*p3q - 6*s12^3*s13^2*p2q^2*p3q^2 + 3*s12^3*
         s13^2*p2q*p3q^3 - s12^3*s13*s23*p1q^2*p2q^2 - 5*s12^3*s13*s23*
         p1q^2*p2q*p3q - s12^3*s13*s23*p1q*p2q^3 - 6*s12^3*s13*s23*p1q*
         p2q^2*p3q - s12^3*s13*s23*p1q*p2q*p3q^2 + s12^3*s13*s23*p2q^3*
         p3q - 7*s12^3*s13*s23*p2q^2*p3q^2 + 4*s12^3*s13*s23*p2q*p3q^3
          + s12^3*s23^2*p1q^3*p2q + s12^3*s23^2*p1q^2*p2q^2 - 3*s12^3*
         s23^2*p1q^2*p2q*p3q - s12^3*s23^2*p1q*p2q^2*p3q - 3*s12^3*
         s23^2*p1q*p2q*p3q^2 - 2*s12^3*s23^2*p2q^2*p3q^2 + s12^3*s23^2*
         p2q*p3q^3 - 3*s12^2*s13^3*p1q*p2q^2*p3q + s12^2*s13^3*p1q*p2q*
         p3q^2 + 3*s12^2*s13^3*p2q^3*p3q - 6*s12^2*s13^3*p2q^2*p3q^2 + 
         s12^2*s13^3*p2q*p3q^3 - 2*s12^2*s13^2*s23*p1q^2*p2q^2 - 4*
         s12^2*s13^2*s23*p1q^2*p2q*p3q - 2*s12^2*s13^2*s23*p1q*p2q^3 - 
         10*s12^2*s13^2*s23*p1q*p2q^2*p3q - 2*s12^2*s13^2*s23*p1q*p2q*
         p3q^2 + 5*s12^2*s13^2*s23*p2q^3*p3q - 11*s12^2*s13^2*s23*p2q^2
         *p3q^2 + 2*s12^2*s13^2*s23*p2q*p3q^3 + 2*s12^2*s13*s23^2*p1q^3
         *p2q - 4*s12^2*s13*s23^2*p1q^2*p2q*p3q - 2*s12^2*s13*s23^2*p1q
         *p2q^3 - 6*s12^2*s13*s23^2*p1q*p2q^2*p3q - 5*s12^2*s13*s23^2*
         p1q*p2q*p3q^2 + 2*s12^2*s13*s23^2*p2q^3*p3q - 6*s12^2*s13*
         s23^2*p2q^2*p3q^2 + s12^2*s13*s23^2*p2q*p3q^3 + 2*s12^2*s23^3*
         p1q^3*p2q + 2*s12^2*s23^3*p1q^2*p2q^2 + s12^2*s23^3*p1q*p2q^2*
         p3q - 2*s12^2*s23^3*p1q*p2q*p3q^2 - s12^2*s23^3*p2q^2*p3q^2 - 
         s12*s13^4*p1q*p2q^2*p3q + 3*s12*s13^4*p2q^3*p3q - 2*s12*s13^4*
         p2q^2*p3q^2 - s12*s13^3*s23*p1q^2*p2q^2 - s12*s13^3*s23*p1q^2*
         p2q*p3q - s12*s13^3*s23*p1q*p2q^3 - 6*s12*s13^3*s23*p1q*p2q^2*
         p3q - s12*s13^3*s23*p1q*p2q*p3q^2 + 7*s12*s13^3*s23*p2q^3*p3q
          - 5*s12*s13^3*s23*p2q^2*p3q^2 + s12*s13^2*s23^2*p1q^3*p2q - 
         s12*s13^2*s23^2*p1q^2*p2q^2 - s12*s13^2*s23^2*p1q^2*p2q*p3q - 
         2*s12*s13^2*s23^2*p1q*p2q^3 - 8*s12*s13^2*s23^2*p1q*p2q^2*p3q
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q^2 + 5*s12*s13^2*s23^2*p2q^3*
         p3q - 4*s12*s13^2*s23^2*p2q^2*p3q^2 + 2*s12*s13*s23^3*p1q^3*
         p2q + s12*s13*s23^3*p1q^2*p2q^2 + s12*s13*s23^3*p1q^2*p2q*p3q
          - s12*s13*s23^3*p1q*p2q^3 - 2*s12*s13*s23^3*p1q*p2q^2*p3q - 
         s12*s13*s23^3*p1q*p2q*p3q^2 + s12*s13*s23^3*p2q^3*p3q - s12*
         s13*s23^3*p2q^2*p3q^2 + s12*s23^4*p1q^3*p2q + s12*s23^4*p1q^2*
         p2q^2 + s12*s23^4*p1q^2*p2q*p3q + s12*s23^4*p1q*p2q^2*p3q + 
         s13^5*p2q^3*p3q - s13^4*s23*p1q*p2q^2*p3q + 3*s13^4*s23*p2q^3*
         p3q - 3*s13^3*s23^2*p1q*p2q^2*p3q + 3*s13^3*s23^2*p2q^3*p3q - 
         3*s13^2*s23^3*p1q*p2q^2*p3q + s13^2*s23^3*p2q^3*p3q - s13*
         s23^4*p1q*p2q^2*p3q,72*s12^4*s23*p1q*p2q*p3q^2 + 72*s12^4*s23*
         p1q*p3q^3 + 72*s12^4*s23*p2q*p3q^3 + 72*s12^4*s23*p3q^4 - 144*
         s12^3*s13*s23*p1q*p2q^2*p3q - 72*s12^3*s13*s23*p1q*p2q*p3q^2
          + 72*s12^3*s13*s23*p1q*p3q^3 - 216*s12^3*s13*s23*p2q^2*p3q^2
          - 144*s12^3*s13*s23*p2q*p3q^3 + 72*s12^3*s13*s23*p3q^4 - 144*
         s12^3*s23^2*p1q^2*p2q*p3q - 216*s12^3*s23^2*p1q^2*p3q^2 - 72*
         s12^3*s23^2*p1q*p2q*p3q^2 - 144*s12^3*s23^2*p1q*p3q^3 + 72*
         s12^3*s23^2*p2q*p3q^3 + 72*s12^3*s23^2*p3q^4 + 72*s12^2*s13^2*
         s23*p1q*p2q^3 - 72*s12^2*s13^2*s23*p1q*p2q^2*p3q - 144*s12^2*
         s13^2*s23*p1q*p2q*p3q^2 + 216*s12^2*s13^2*s23*p2q^3*p3q - 216*
         s12^2*s13^2*s23*p2q*p3q^3 - 144*s12^2*s13*s23^2*p1q^2*p2q^2 - 
         144*s12^2*s13*s23^2*p1q^2*p2q*p3q - 144*s12^2*s13*s23^2*p1q^2*
         p3q^2 - 144*s12^2*s13*s23^2*p1q*p2q^2*p3q - 72*s12^2*s13*s23^2
         *p1q*p3q^3 - 144*s12^2*s13*s23^2*p2q^2*p3q^2 - 72*s12^2*s13*
         s23^2*p2q*p3q^3 + 72*s12^2*s13*s23^2*p3q^4 + 72*s12^2*s23^3*
         p1q^3*p2q + 216*s12^2*s23^3*p1q^3*p3q - 72*s12^2*s23^3*p1q^2*
         p2q*p3q - 144*s12^2*s23^3*p1q*p2q*p3q^2 - 216*s12^2*s23^3*p1q*
         p3q^3 + 72*s12*s13^3*s23*p1q*p2q^3 + 72*s12*s13^3*s23*p1q*
         p2q^2*p3q - 72*s12*s13^3*s23*p2q^4 + 144*s12*s13^3*s23*p2q^3*
         p3q + 216*s12*s13^3*s23*p2q^2*p3q^2 - 216*s12*s13^2*s23^2*
         p1q^2*p2q^2 - 144*s12*s13^2*s23^2*p1q^2*p2q*p3q + 216*s12*
         s13^2*s23^2*p1q*p2q^3 - 144*s12*s13^2*s23^2*p1q*p2q^2*p3q - 
         144*s12*s13^2*s23^2*p1q*p2q*p3q^2 + 72*s12*s13^2*s23^2*p2q^3*
         p3q - 72*s12*s13^2*s23^2*p2q^2*p3q^2 - 144*s12*s13^2*s23^2*p2q
         *p3q^3 + 216*s12*s13*s23^3*p1q^3*p2q + 72*s12*s13*s23^3*p1q^3*
         p3q - 216*s12*s13*s23^3*p1q^2*p2q^2 - 144*s12*s13*s23^3*p1q^2*
         p2q*p3q - 72*s12*s13*s23^3*p1q^2*p3q^2 - 144*s12*s13*s23^3*p1q
         *p2q^2*p3q - 144*s12*s13*s23^3*p1q*p2q*p3q^2 - 144*s12*s13*
         s23^3*p1q*p3q^3 - 72*s12*s23^4*p1q^4 + 72*s12*s23^4*p1q^3*p2q
          + 144*s12*s23^4*p1q^3*p3q + 72*s12*s23^4*p1q^2*p2q*p3q + 216*
         s12*s23^4*p1q^2*p3q^2 - 72*s13^4*s23*p2q^4 - 72*s13^4*s23*
         p2q^3*p3q + 288*s13^3*s23^2*p1q*p2q^3 + 216*s13^3*s23^2*p1q*
         p2q^2*p3q + 72*s13^3*s23^2*p2q^3*p3q + 72*s13^3*s23^2*p2q^2*
         p3q^2 - 432*s13^2*s23^3*p1q^2*p2q^2 - 216*s13^2*s23^3*p1q^2*
         p2q*p3q - 216*s13^2*s23^3*p1q*p2q^2*p3q - 144*s13^2*s23^3*p1q*
         p2q*p3q^2 + 288*s13*s23^4*p1q^3*p2q + 72*s13*s23^4*p1q^3*p3q
          + 216*s13*s23^4*p1q^2*p2q*p3q + 72*s13*s23^4*p1q^2*p3q^2 - 72
         *s23^5*p1q^4 - 72*s23^5*p1q^3*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - s12^4*p3q^3 + 2*s12^3*s13*p2q*p3q^2 - 2*s12^3*
         s13*p3q^3 + 3*s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p2q*p3q^2 + 
         s12^3*s23*p3q^3 - s12^2*s13^2*p2q^2*p3q + 4*s12^2*s13^2*p2q*
         p3q^2 - s12^2*s13^2*p3q^3 - 2*s12^2*s13*s23*p1q*p2q*p3q + 3*
         s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q + 2*s12^2*
         s13*s23*p2q*p3q^2 + s12^2*s13*s23*p3q^3 - 3*s12^2*s23^2*p1q^2*
         p3q - 4*s12^2*s23^2*p1q*p2q*p3q - 3*s12^2*s23^2*p1q*p3q^2 - 2*
         s12*s13^3*p2q^2*p3q + 2*s12*s13^3*p2q*p3q^2 - s12*s13^2*s23*
         p1q*p2q^2 - 2*s12*s13^2*s23*p1q*p2q*p3q - 3*s12*s13^2*s23*
         p2q^2*p3q - 2*s12*s13*s23^2*p1q*p2q^2 - 4*s12*s13*s23^2*p1q*
         p2q*p3q - 2*s12*s13*s23^2*p1q*p3q^2 + s12*s23^3*p1q^3 + 2*s12*
         s23^3*p1q^2*p2q + 3*s12*s23^3*p1q^2*p3q - s13^4*p2q^2*p3q - 
         s13^3*s23*p1q*p2q^2 - s13^3*s23*p2q^2*p3q + 2*s13^2*s23^2*
         p1q^2*p2q + s13^2*s23^2*p1q^2*p3q - s13^2*s23^2*p1q*p2q^2 - 
         s13*s23^3*p1q^3 + 2*s13*s23^3*p1q^2*p2q + s13*s23^3*p1q^2*p3q
          - s23^4*p1q^3,72*s12^3*s23*p2q*p3q^2 + 72*s12^3*s23*p3q^3 - 
         144*s12^2*s13*s23*p2q^2*p3q - 72*s12^2*s13*s23*p2q*p3q^2 + 72*
         s12^2*s13*s23*p3q^3 - 144*s12^2*s23^2*p1q*p2q*p3q - 216*s12^2*
         s23^2*p1q*p3q^2 + 72*s12*s13^2*s23*p2q^3 - 72*s12*s13^2*s23*
         p2q^2*p3q - 144*s12*s13^2*s23*p2q*p3q^2 - 144*s12*s13*s23^2*
         p1q*p2q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*s13*s23^2*
         p1q*p3q^2 + 72*s12*s23^3*p1q^2*p2q + 216*s12*s23^3*p1q^2*p3q
          + 72*s13^3*s23*p2q^3 + 72*s13^3*s23*p2q^2*p3q - 216*s13^2*
         s23^2*p1q*p2q^2 - 144*s13^2*s23^2*p1q*p2q*p3q + 216*s13*s23^3*
         p1q^2*p2q + 72*s13*s23^3*p1q^2*p3q - 72*s23^4*p1q^3]*d + rat[2
         *s12^4*p3q^3 - 4*s12^3*s13*p2q*p3q^2 + 4*s12^3*s13*p3q^3 - 6*
         s12^3*s23*p1q*p3q^2 - 4*s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*
         p3q^3 + 2*s12^2*s13^2*p2q^2*p3q - 8*s12^2*s13^2*p2q*p3q^2 + 2*
         s12^2*s13^2*p3q^3 + 3*s12^2*s13*s23*p1q*p2q*p3q - 7*s12^2*s13*
         s23*p1q*p3q^2 + 5*s12^2*s13*s23*p2q^2*p3q - 3*s12^2*s13*s23*
         p2q*p3q^2 - 2*s12^2*s13*s23*p3q^3 + 6*s12^2*s23^2*p1q^2*p3q + 
         8*s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s23^2*p1q*p3q^2 + 4*s12*
         s13^3*p2q^2*p3q - 4*s12*s13^3*p2q*p3q^2 + s12*s13^2*s23*p1q*
         p2q^2 + 2*s12*s13^2*s23*p1q*p2q*p3q - s12*s13^2*s23*p1q*p3q^2
          - s12*s13^2*s23*p2q^3 + 6*s12*s13^2*s23*p2q^2*p3q + s12*s13^2
         *s23*p2q*p3q^2 + s12*s13*s23^2*p1q^2*p2q + 2*s12*s13*s23^2*
         p1q^2*p3q + 5*s12*s13*s23^2*p1q*p2q^2 + 8*s12*s13*s23^2*p1q*
         p2q*p3q + 4*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s23^3*p1q^3 - 4*
         s12*s23^3*p1q^2*p2q - 6*s12*s23^3*p1q^2*p3q + 2*s13^4*p2q^2*
         p3q + s13^3*s23*p1q*p2q^2 - s13^3*s23*p1q*p2q*p3q - s13^3*s23*
         p2q^3 + s13^3*s23*p2q^2*p3q - 2*s13^2*s23^2*p1q^2*p2q - s13^2*
         s23^2*p1q^2*p3q + 4*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*p1q*
         p2q*p3q + s13*s23^3*p1q^3 - 5*s13*s23^3*p1q^2*p2q - 2*s13*
         s23^3*p1q^2*p3q + 2*s23^4*p1q^3,36*s12^3*s23*p2q*p3q^2 + 36*
         s12^3*s23*p3q^3 - 72*s12^2*s13*s23*p2q^2*p3q - 36*s12^2*s13*
         s23*p2q*p3q^2 + 36*s12^2*s13*s23*p3q^3 - 72*s12^2*s23^2*p1q*
         p2q*p3q - 108*s12^2*s23^2*p1q*p3q^2 + 36*s12*s13^2*s23*p2q^3
          - 36*s12*s13^2*s23*p2q^2*p3q - 72*s12*s13^2*s23*p2q*p3q^2 - 
         72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72
         *s12*s13*s23^2*p1q*p3q^2 + 36*s12*s23^3*p1q^2*p2q + 108*s12*
         s23^3*p1q^2*p3q + 36*s13^3*s23*p2q^3 + 36*s13^3*s23*p2q^2*p3q
          - 108*s13^2*s23^2*p1q*p2q^2 - 72*s13^2*s23^2*p1q*p2q*p3q + 
         108*s13*s23^3*p1q^2*p2q + 36*s13*s23^3*p1q^2*p3q - 36*s23^4*
         p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 2*s23^3*
         p1q^3*p2q + s13*s23^2*p1q*p2q^2*p3q + s13*s23^2*p1q*p2q^3 + 2*
         s13*s23^2*p1q^2*p2q*p3q + 6*s13*s23^2*p1q^2*p2q^2 - s13^2*s23*
         p2q^3*p3q - s13^2*s23*p2q^4 - 3*s13^2*s23*p1q*p2q^2*p3q - 5*
         s13^2*s23*p1q*p2q^3 + s13^3*p2q^3*p3q + s13^3*p2q^4 - s12*
         s23^2*p1q*p2q^2*p3q - s12*s23^2*p1q*p2q^3 + 5*s12*s23^2*p1q^2*
         p2q*p3q + s12*s23^2*p1q^2*p2q^2 + s12*s13*s23*p2q^2*p3q^2 - 
         s12*s13*s23*p2q^4 - 3*s12*s13*s23*p1q*p2q*p3q^2 - 3*s12*s13*
         s23*p1q*p2q^2*p3q - 4*s12*s13*s23*p1q*p2q^3 - 2*s12*s13^2*
         p2q^2*p3q^2 - s12*s13^2*p2q^3*p3q + s12*s13^2*p2q^4 + s12^2*
         s23*p2q^2*p3q^2 + s12^2*s23*p2q^3*p3q - 4*s12^2*s23*p1q*p2q*
         p3q^2 - 2*s12^2*s23*p1q*p2q^2*p3q + s12^2*s13*p2q*p3q^3 - 
         s12^2*s13*p2q^2*p3q^2 - 2*s12^2*s13*p2q^3*p3q + s12^3*p2q*
         p3q^3 + s12^3*p2q^2*p3q^2, - 72*s23^3*p1q^3*p3q - 72*s23^3*
         p1q^3*p2q + 72*s13*s23^2*p1q^2*p3q^2 + 288*s13*s23^2*p1q^2*p2q
         *p3q + 216*s13*s23^2*p1q^2*p2q^2 - 144*s13^2*s23*p1q*p2q*p3q^2
          - 360*s13^2*s23*p1q*p2q^2*p3q - 216*s13^2*s23*p1q*p2q^3 + 72*
         s13^3*p2q^2*p3q^2 + 144*s13^3*p2q^3*p3q + 72*s13^3*p2q^4 + 216
         *s12*s23^2*p1q^2*p3q^2 + 288*s12*s23^2*p1q^2*p2q*p3q + 72*s12*
         s23^2*p1q^2*p2q^2 - 144*s12*s13*s23*p1q*p3q^3 - 288*s12*s13*
         s23*p1q*p2q*p3q^2 - 288*s12*s13*s23*p1q*p2q^2*p3q - 144*s12*
         s13*s23*p1q*p2q^3 - 144*s12*s13^2*p2q*p3q^3 - 216*s12*s13^2*
         p2q^2*p3q^2 + 72*s12*s13^2*p2q^4 - 216*s12^2*s23*p1q*p3q^3 - 
         360*s12^2*s23*p1q*p2q*p3q^2 - 144*s12^2*s23*p1q*p2q^2*p3q + 72
         *s12^2*s13*p3q^4 - 216*s12^2*s13*p2q^2*p3q^2 - 144*s12^2*s13*
         p2q^3*p3q + 72*s12^3*p3q^4 + 144*s12^3*p2q*p3q^3 + 72*s12^3*
         p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[-1,12*s23*p2q
          + 12*s23*p3q] + rat[1,12*s23*p2q + 12*s23*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 19*s23^3*
         p1q^2*p3q - 19*s23^3*p1q^2*p2q - 38*s23^3*p1q^3 + 20*s13*s23^2
         *p1q*p3q^2 + 54*s13*s23^2*p1q*p2q*p3q + 34*s13*s23^2*p1q*p2q^2
          + 17*s13*s23^2*p1q^2*p3q + 93*s13*s23^2*p1q^2*p2q - 16*s13^2*
         s23*p2q*p3q^2 - 31*s13^2*s23*p2q^2*p3q - 15*s13^2*s23*p2q^3 + 
         22*s13^2*s23*p1q*p3q^2 - 16*s13^2*s23*p1q*p2q*p3q - 76*s13^2*
         s23*p1q*p2q^2 - 18*s13^3*p2q*p3q^2 + 3*s13^3*p2q^2*p3q + 21*
         s13^3*p2q^3 + 38*s12*s23^2*p1q*p3q^2 + 58*s12*s23^2*p1q*p2q*
         p3q + 20*s12*s23^2*p1q*p2q^2 + 115*s12*s23^2*p1q^2*p3q + 39*
         s12*s23^2*p1q^2*p2q - 20*s12*s13*s23*p3q^3 - 58*s12*s13*s23*
         p2q*p3q^2 - 54*s12*s13*s23*p2q^2*p3q - 16*s12*s13*s23*p2q^3 - 
         74*s12*s13*s23*p1q*p3q^2 - 54*s12*s13*s23*p1q*p2q*p3q - 56*s12
         *s13*s23*p1q*p2q^2 + 18*s12*s13^2*p3q^3 - 60*s12*s13^2*p2q*
         p3q^2 - 57*s12*s13^2*p2q^2*p3q + 21*s12*s13^2*p2q^3 - 19*s12^2
         *s23*p3q^3 - 39*s12^2*s23*p2q*p3q^2 - 20*s12^2*s23*p2q^2*p3q
          - 116*s12^2*s23*p1q*p3q^2 - 78*s12^2*s23*p1q*p2q*p3q + 57*
         s12^2*s13*p3q^3 - 3*s12^2*s13*p2q*p3q^2 - 60*s12^2*s13*p2q^2*
         p3q + 39*s12^3*p3q^3 + 39*s12^3*p2q*p3q^2, - 36*s23^4*p1q^3*
         p3q - 36*s23^4*p1q^3*p2q + 36*s13*s23^3*p1q^2*p3q^2 + 144*s13*
         s23^3*p1q^2*p2q*p3q + 108*s13*s23^3*p1q^2*p2q^2 - 72*s13^2*
         s23^2*p1q*p2q*p3q^2 - 180*s13^2*s23^2*p1q*p2q^2*p3q - 108*
         s13^2*s23^2*p1q*p2q^3 + 36*s13^3*s23*p2q^2*p3q^2 + 72*s13^3*
         s23*p2q^3*p3q + 36*s13^3*s23*p2q^4 + 108*s12*s23^3*p1q^2*p3q^2
          + 144*s12*s23^3*p1q^2*p2q*p3q + 36*s12*s23^3*p1q^2*p2q^2 - 72
         *s12*s13*s23^2*p1q*p3q^3 - 144*s12*s13*s23^2*p1q*p2q*p3q^2 - 
         144*s12*s13*s23^2*p1q*p2q^2*p3q - 72*s12*s13*s23^2*p1q*p2q^3
          - 72*s12*s13^2*s23*p2q*p3q^3 - 108*s12*s13^2*s23*p2q^2*p3q^2
          + 36*s12*s13^2*s23*p2q^4 - 108*s12^2*s23^2*p1q*p3q^3 - 180*
         s12^2*s23^2*p1q*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p2q^2*p3q + 36*
         s12^2*s13*s23*p3q^4 - 108*s12^2*s13*s23*p2q^2*p3q^2 - 72*s12^2
         *s13*s23*p2q^3*p3q + 36*s12^3*s23*p3q^4 + 72*s12^3*s23*p2q*
         p3q^3 + 36*s12^3*s23*p2q^2*p3q^2] + den[ - 1 + d]*rat[-1,8*s23
         *p2q + 8*s23*p3q] + rat[ - 38*s23^3*p1q^2*p3q - 38*s23^3*p1q^2
         *p2q - 33*s23^3*p1q^3 + 40*s13*s23^2*p1q*p3q^2 + 108*s13*s23^2
         *p1q*p2q*p3q + 68*s13*s23^2*p1q*p2q^2 - 9*s13*s23^2*p1q^2*p3q
          + 57*s13*s23^2*p1q^2*p2q - 32*s13^2*s23*p2q*p3q^2 - 62*s13^2*
         s23*p2q^2*p3q - 30*s13^2*s23*p2q^3 + 44*s13^2*s23*p1q*p3q^2 + 
         54*s13^2*s23*p1q*p2q*p3q - 23*s13^2*s23*p1q*p2q^2 - 36*s13^3*
         p2q*p3q^2 - 37*s13^3*p2q^2*p3q - s13^3*p2q^3 + 76*s12*s23^2*
         p1q*p3q^2 + 116*s12*s23^2*p1q*p2q*p3q + 40*s12*s23^2*p1q*p2q^2
          + 101*s12*s23^2*p1q^2*p3q + 35*s12*s23^2*p1q^2*p2q - 40*s12*
         s13*s23*p3q^3 - 116*s12*s13*s23*p2q*p3q^2 - 108*s12*s13*s23*
         p2q^2*p3q - 32*s12*s13*s23*p2q^3 - 62*s12*s13*s23*p1q*p3q^2 - 
         22*s12*s13*s23*p1q*p2q*p3q - 26*s12*s13*s23*p1q*p2q^2 + 36*s12
         *s13^2*p3q^3 - 34*s12*s13^2*p2q*p3q^2 - 71*s12*s13^2*p2q^2*p3q
          - s12*s13^2*p2q^3 - 38*s12^2*s23*p3q^3 - 78*s12^2*s23*p2q*
         p3q^2 - 40*s12^2*s23*p2q^2*p3q - 103*s12^2*s23*p1q*p3q^2 - 70*
         s12^2*s23*p1q*p2q*p3q + 71*s12^2*s13*p3q^3 + 37*s12^2*s13*p2q*
         p3q^2 - 34*s12^2*s13*p2q^2*p3q + 35*s12^3*p3q^3 + 35*s12^3*p2q
         *p3q^2, - 72*s23^4*p1q^3*p3q - 72*s23^4*p1q^3*p2q + 72*s13*
         s23^3*p1q^2*p3q^2 + 288*s13*s23^3*p1q^2*p2q*p3q + 216*s13*
         s23^3*p1q^2*p2q^2 - 144*s13^2*s23^2*p1q*p2q*p3q^2 - 360*s13^2*
         s23^2*p1q*p2q^2*p3q - 216*s13^2*s23^2*p1q*p2q^3 + 72*s13^3*s23
         *p2q^2*p3q^2 + 144*s13^3*s23*p2q^3*p3q + 72*s13^3*s23*p2q^4 + 
         216*s12*s23^3*p1q^2*p3q^2 + 288*s12*s23^3*p1q^2*p2q*p3q + 72*
         s12*s23^3*p1q^2*p2q^2 - 144*s12*s13*s23^2*p1q*p3q^3 - 288*s12*
         s13*s23^2*p1q*p2q*p3q^2 - 288*s12*s13*s23^2*p1q*p2q^2*p3q - 
         144*s12*s13*s23^2*p1q*p2q^3 - 144*s12*s13^2*s23*p2q*p3q^3 - 
         216*s12*s13^2*s23*p2q^2*p3q^2 + 72*s12*s13^2*s23*p2q^4 - 216*
         s12^2*s23^2*p1q*p3q^3 - 360*s12^2*s23^2*p1q*p2q*p3q^2 - 144*
         s12^2*s23^2*p1q*p2q^2*p3q + 72*s12^2*s13*s23*p3q^4 - 216*s12^2
         *s13*s23*p2q^2*p3q^2 - 144*s12^2*s13*s23*p2q^3*p3q + 72*s12^3*
         s23*p3q^4 + 144*s12^3*s23*p2q*p3q^3 + 72*s12^3*s23*p2q^2*p3q^2
         ] + rat[1,72*s23*p2q + 72*s23*p3q]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
         s23^3*p1q^2 - s13*s23^2*p1q*p3q + 18*s13*s23^2*p1q*p2q + 11*
         s13*s23^2*p1q^2 - 19*s13^2*s23*p2q*p3q - 19*s13^2*s23*p2q^2 - 
         11*s13^2*s23*p1q*p3q - 2*s13^2*s23*p1q*p2q - 9*s13^3*p2q*p3q
          - 9*s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q + 
         s12*s13*s23*p3q^2 - 18*s12*s13*s23*p2q*p3q - 19*s12*s13*s23*
         p2q^2 - 20*s12*s13*s23*p1q*p3q - 11*s12*s13*s23*p1q*p2q + 9*
         s12*s13^2*p3q^2 - 9*s12*s13^2*p2q^2 + s12^2*s23*p3q^2 + s12^2*
         s23*p2q*p3q + 9*s12^2*s13*p3q^2 + 9*s12^2*s13*p2q*p3q,72*s23^3
         *p1q^2 - 144*s13*s23^2*p1q*p2q + 72*s13^2*s23*p2q^2 - 144*s12*
         s23^2*p1q*p3q - 144*s12*s13*s23*p2q*p3q + 72*s12^2*s23*p3q^2]
          )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12*p2q - s12*
         p3q - s13*p2q - s13*p3q + 2*s23*p1q + s23*p2q + s23*p3q, - 72*
         s12*s23*p2q - 72*s12*s23*p3q - 72*s13*s23*p2q - 72*s13*s23*p3q
          + 72*s23^2*p1q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 5*
         s12^4*p3q^3 + 5*s12^3*s13*p2q*p3q^2 - 15*s12^3*s13*p3q^3 + 10*
         s12^3*s23*p1q*p3q^2 - 10*s12^3*s23*p3q^3 + 15*s12^2*s13^2*p2q*
         p3q^2 - 15*s12^2*s13^2*p3q^3 + 5*s12^2*s13*s23*p1q*p2q*p3q + 
         25*s12^2*s13*s23*p1q*p3q^2 + 10*s12^2*s13*s23*p2q*p3q^2 - 20*
         s12^2*s13*s23*p3q^3 - 5*s12^2*s23^2*p1q^2*p3q + 20*s12^2*s23^2
         *p1q*p3q^2 - 5*s12^2*s23^2*p3q^3 + 15*s12*s13^3*p2q*p3q^2 - 5*
         s12*s13^3*p3q^3 + 10*s12*s13^2*s23*p1q*p2q*p3q + 20*s12*s13^2*
         s23*p1q*p3q^2 + 20*s12*s13^2*s23*p2q*p3q^2 - 10*s12*s13^2*s23*
         p3q^3 - 10*s12*s13*s23^2*p1q^2*p3q + 10*s12*s13*s23^2*p1q*p2q*
         p3q + 30*s12*s13*s23^2*p1q*p3q^2 + 5*s12*s13*s23^2*p2q*p3q^2
          - 5*s12*s13*s23^2*p3q^3 - 10*s12*s23^3*p1q^2*p3q + 10*s12*
         s23^3*p1q*p3q^2 + 5*s13^4*p2q*p3q^2 + 5*s13^3*s23*p1q*p2q*p3q
          + 5*s13^3*s23*p1q*p3q^2 + 10*s13^3*s23*p2q*p3q^2 - 5*s13^2*
         s23^2*p1q^2*p3q + 10*s13^2*s23^2*p1q*p2q*p3q + 10*s13^2*s23^2*
         p1q*p3q^2 + 5*s13^2*s23^2*p2q*p3q^2 - 10*s13*s23^3*p1q^2*p3q
          + 5*s13*s23^3*p1q*p2q*p3q + 5*s13*s23^3*p1q*p3q^2 - 5*s23^4*
         p1q^2*p3q,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*
         s12^2*s13*s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*
         s12^2*s13*s23*p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*
         s23^2*p1q*p3q^2 + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*
         p2q^2*p3q - 72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*
         p3q^2 + 36*s12*s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*
         s13^3*s23*p2q^3 + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q
         *p2q^2 - 72*s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q
          + 36*s13*s23^3*p1q^2*p3q - 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12^3*
         s13*p2q*p3q^2 + s12^3*s13*p3q^3 - s12^2*s13^2*p2q^2*p3q + 
         s12^2*s13^2*p2q*p3q^2 + 2*s12^2*s13^2*p3q^3 - 2*s12^2*s13*s23*
         p1q*p2q*p3q - 4*s12^2*s13*s23*p1q*p3q^2 - s12^2*s13*s23*p2q*
         p3q^2 - s12^2*s13*s23*p3q^3 - 2*s12*s13^3*p2q^2*p3q - s12*
         s13^3*p2q*p3q^2 + s12*s13^3*p3q^3 - 3*s12*s13^2*s23*p1q*p2q^2
          - 2*s12*s13^2*s23*p1q*p2q*p3q - 3*s12*s13^2*s23*p1q*p3q^2 - 2
         *s12*s13^2*s23*p2q^3 - 3*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2
         *s23*p2q*p3q^2 - s12*s13^2*s23*p3q^3 + s12*s13*s23^2*p1q^2*p2q
          + 5*s12*s13*s23^2*p1q^2*p3q + 2*s12*s13*s23^2*p1q*p2q*p3q + 2
         *s12*s13*s23^2*p1q*p3q^2 - s13^4*p2q^2*p3q - s13^4*p2q*p3q^2
          - 3*s13^3*s23*p1q*p2q^2 + s13^3*s23*p1q*p3q^2 - 2*s13^3*s23*
         p2q^3 - 3*s13^3*s23*p2q^2*p3q - s13^3*s23*p2q*p3q^2 + 5*s13^2*
         s23^2*p1q^2*p2q + s13^2*s23^2*p1q^2*p3q + 3*s13^2*s23^2*p1q*
         p2q^2 + 4*s13^2*s23^2*p1q*p2q*p3q + s13^2*s23^2*p1q*p3q^2 - 2*
         s13*s23^3*p1q^3 - s13*s23^3*p1q^2*p2q - s13*s23^3*p1q^2*p3q,72
         *s12^3*s23*p2q*p3q^2 + 72*s12^3*s23*p3q^3 - 144*s12^2*s13*s23*
         p2q^2*p3q - 72*s12^2*s13*s23*p2q*p3q^2 + 72*s12^2*s13*s23*
         p3q^3 - 144*s12^2*s23^2*p1q*p2q*p3q - 216*s12^2*s23^2*p1q*
         p3q^2 + 72*s12*s13^2*s23*p2q^3 - 72*s12*s13^2*s23*p2q^2*p3q - 
         144*s12*s13^2*s23*p2q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q^2 - 
         144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*s13*s23^2*p1q*p3q^2 + 
         72*s12*s23^3*p1q^2*p2q + 216*s12*s23^3*p1q^2*p3q + 72*s13^3*
         s23*p2q^3 + 72*s13^3*s23*p2q^2*p3q - 216*s13^2*s23^2*p1q*p2q^2
          - 144*s13^2*s23^2*p1q*p2q*p3q + 216*s13*s23^3*p1q^2*p2q + 72*
         s13*s23^3*p1q^2*p3q - 72*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 5*s12^4*p3q^3 + 10*s12^3*s13*p2q*p3q^2 - 10*
         s12^3*s13*p3q^3 + 15*s12^3*s23*p1q*p3q^2 + 5*s12^3*s23*p2q*
         p3q^2 - 5*s12^2*s13^2*p2q^2*p3q + 20*s12^2*s13^2*p2q*p3q^2 - 5
         *s12^2*s13^2*p3q^3 - 10*s12^2*s13*s23*p1q*p2q*p3q + 15*s12^2*
         s13*s23*p1q*p3q^2 + 15*s12^2*s13*s23*p2q*p3q^2 - 15*s12^2*
         s23^2*p1q^2*p3q - 10*s12^2*s23^2*p1q*p2q*p3q - 10*s12*s13^3*
         p2q^2*p3q + 10*s12*s13^3*p2q*p3q^2 - 5*s12*s13^2*s23*p1q*p2q^2
          - 10*s12*s13^2*s23*p1q*p2q*p3q - 5*s12*s13^2*s23*p2q^3 - 10*
         s12*s13^2*s23*p2q^2*p3q + 10*s12*s13^2*s23*p2q*p3q^2 - 10*s12*
         s13*s23^2*p1q*p2q*p3q + 5*s12*s23^3*p1q^3 + 5*s12*s23^3*p1q^2*
         p2q - 5*s13^4*p2q^2*p3q - 5*s13^3*s23*p1q*p2q^2 - 5*s13^3*s23*
         p2q^3 - 10*s13^3*s23*p2q^2*p3q + 10*s13^2*s23^2*p1q^2*p2q + 5*
         s13^2*s23^2*p1q^2*p3q + 10*s13^2*s23^2*p1q*p2q^2 + 10*s13^2*
         s23^2*p1q*p2q*p3q - 5*s13*s23^3*p1q^3 - 5*s13*s23^3*p1q^2*p2q,
         36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*s12^2*s13*s23
         *p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*
         p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*s23^2*p1q*p3q^2
          + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*p2q^2*p3q - 72*
         s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*
         s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*p3q^2 + 36*s12*
         s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*s13^3*s23*p2q^3
          + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q*p2q^2 - 72*
         s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q + 36*s13*
         s23^3*p1q^2*p3q - 36*s23^4*p1q^3]*d + rat[10*s12^4*p3q^3 - 20*
         s12^3*s13*p2q*p3q^2 + 20*s12^3*s13*p3q^3 - 30*s12^3*s23*p1q*
         p3q^2 - 10*s12^3*s23*p2q*p3q^2 + 10*s12^2*s13^2*p2q^2*p3q - 40
         *s12^2*s13^2*p2q*p3q^2 + 10*s12^2*s13^2*p3q^3 + 15*s12^2*s13*
         s23*p1q*p2q*p3q - 35*s12^2*s13*s23*p1q*p3q^2 + 5*s12^2*s13*s23
         *p2q^2*p3q - 25*s12^2*s13*s23*p2q*p3q^2 + 30*s12^2*s23^2*p1q^2
         *p3q + 20*s12^2*s23^2*p1q*p2q*p3q + 20*s12*s13^3*p2q^2*p3q - 
         20*s12*s13^3*p2q*p3q^2 + 5*s12*s13^2*s23*p1q*p2q^2 + 10*s12*
         s13^2*s23*p1q*p2q*p3q - 5*s12*s13^2*s23*p1q*p3q^2 + 5*s12*
         s13^2*s23*p2q^3 + 20*s12*s13^2*s23*p2q^2*p3q - 15*s12*s13^2*
         s23*p2q*p3q^2 + 5*s12*s13*s23^2*p1q^2*p2q + 10*s12*s13*s23^2*
         p1q^2*p3q + 5*s12*s13*s23^2*p1q*p2q^2 + 20*s12*s13*s23^2*p1q*
         p2q*p3q - 10*s12*s23^3*p1q^3 - 10*s12*s23^3*p1q^2*p2q + 10*
         s13^4*p2q^2*p3q + 5*s13^3*s23*p1q*p2q^2 - 5*s13^3*s23*p1q*p2q*
         p3q + 5*s13^3*s23*p2q^3 + 15*s13^3*s23*p2q^2*p3q - 10*s13^2*
         s23^2*p1q^2*p2q - 5*s13^2*s23^2*p1q^2*p3q - 10*s13^2*s23^2*p1q
         *p2q^2 - 15*s13^2*s23^2*p1q*p2q*p3q + 5*s13*s23^3*p1q^3 + 5*
         s13*s23^3*p1q^2*p2q,18*s12^3*s23*p2q*p3q^2 + 18*s12^3*s23*
         p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 18*s12^2*s13*s23*p2q*
         p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2*s23^2*p1q*p2q*p3q - 
         54*s12^2*s23^2*p1q*p3q^2 + 18*s12*s13^2*s23*p2q^3 - 18*s12*
         s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13*
         s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*
         s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 54*s12*s23^3*p1q^2*
         p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2*p3q - 54*s13^2*
         s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q + 54*s13*s23^3*
         p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s23^3*
         p1q^2*p3q^2 + 5*s23^3*p1q^2*p2q*p3q + 10*s23^3*p1q^3*p3q - 5*
         s13*s23^2*p1q*p3q^3 - 10*s13*s23^2*p1q*p2q*p3q^2 - 5*s13*s23^2
         *p1q*p2q^2*p3q - 20*s13*s23^2*p1q^2*p2q*p3q - 5*s13^2*s23*p2q*
         p3q^3 - 5*s13^2*s23*p2q^2*p3q^2 - 10*s13^2*s23*p1q*p3q^3 - 5*
         s13^2*s23*p1q*p2q*p3q^2 + 15*s13^2*s23*p1q*p2q^2*p3q - 5*s13^3
         *p2q^2*p3q^2 - 5*s13^3*p2q^3*p3q - 10*s12*s23^2*p1q*p3q^3 - 10
         *s12*s23^2*p1q*p2q*p3q^2 - 25*s12*s23^2*p1q^2*p3q^2 - 5*s12*
         s23^2*p1q^2*p2q*p3q + 5*s12*s13*s23*p3q^4 - 5*s12*s13*s23*
         p2q^2*p3q^2 + 5*s12*s13*s23*p1q*p3q^3 - 5*s12*s13*s23*p1q*p2q*
         p3q^2 + 10*s12*s13*s23*p1q*p2q^2*p3q + 10*s12*s13^2*p2q*p3q^3
          + 5*s12*s13^2*p2q^2*p3q^2 - 5*s12*s13^2*p2q^3*p3q + 5*s12^2*
         s23*p3q^4 + 5*s12^2*s23*p2q*p3q^3 + 20*s12^2*s23*p1q*p3q^3 + 
         10*s12^2*s23*p1q*p2q*p3q^2 - 5*s12^2*s13*p3q^4 + 5*s12^2*s13*
         p2q*p3q^3 + 10*s12^2*s13*p2q^2*p3q^2 - 5*s12^3*p3q^4 - 5*s12^3
         *p2q*p3q^3, - 36*s23^3*p1q^3*p3q - 36*s23^3*p1q^3*p2q + 36*s13
         *s23^2*p1q^2*p3q^2 + 144*s13*s23^2*p1q^2*p2q*p3q + 108*s13*
         s23^2*p1q^2*p2q^2 - 72*s13^2*s23*p1q*p2q*p3q^2 - 180*s13^2*s23
         *p1q*p2q^2*p3q - 108*s13^2*s23*p1q*p2q^3 + 36*s13^3*p2q^2*
         p3q^2 + 72*s13^3*p2q^3*p3q + 36*s13^3*p2q^4 + 108*s12*s23^2*
         p1q^2*p3q^2 + 144*s12*s23^2*p1q^2*p2q*p3q + 36*s12*s23^2*p1q^2
         *p2q^2 - 72*s12*s13*s23*p1q*p3q^3 - 144*s12*s13*s23*p1q*p2q*
         p3q^2 - 144*s12*s13*s23*p1q*p2q^2*p3q - 72*s12*s13*s23*p1q*
         p2q^3 - 72*s12*s13^2*p2q*p3q^3 - 108*s12*s13^2*p2q^2*p3q^2 + 
         36*s12*s13^2*p2q^4 - 108*s12^2*s23*p1q*p3q^3 - 180*s12^2*s23*
         p1q*p2q*p3q^2 - 72*s12^2*s23*p1q*p2q^2*p3q + 36*s12^2*s13*
         p3q^4 - 108*s12^2*s13*p2q^2*p3q^2 - 72*s12^2*s13*p2q^3*p3q + 
         36*s12^3*p3q^4 + 72*s12^3*p2q*p3q^3 + 36*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - s12^4*p3q^2 + 2*s12^3*s13*p2q*p3q - s12^3*s13*p3q^2 + 2
         *s12^3*s23*p1q*p3q + s12^3*s23*p2q*p3q - s12^2*s13^2*p2q^2 + 2
         *s12^2*s13^2*p2q*p3q + s12^2*s13*s23*p1q*p3q - s12^2*s13*s23*
         p2q^2 + s12^2*s13*s23*p2q*p3q - s12^2*s23^2*p1q^2 - s12^2*
         s23^2*p1q*p2q - s12*s13^3*p2q^2 + s12*s13^2*s23*p1q*p2q - s12*
         s13^2*s23*p2q^2 + s12*s13*s23^2*p1q*p2q,12*s12^3*p2q*p3q^2 + 
         12*s12^3*p3q^3 - 24*s12^2*s13*p2q^2*p3q - 12*s12^2*s13*p2q*
         p3q^2 + 12*s12^2*s13*p3q^3 - 24*s12^2*s23*p1q*p2q*p3q - 36*
         s12^2*s23*p1q*p3q^2 + 12*s12*s13^2*p2q^3 - 12*s12*s13^2*p2q^2*
         p3q - 24*s12*s13^2*p2q*p3q^2 - 24*s12*s13*s23*p1q*p2q^2 - 24*
         s12*s13*s23*p1q*p2q*p3q - 24*s12*s13*s23*p1q*p3q^2 + 12*s12*
         s23^2*p1q^2*p2q + 36*s12*s23^2*p1q^2*p3q + 12*s13^3*p2q^3 + 12
         *s13^3*p2q^2*p3q - 36*s13^2*s23*p1q*p2q^2 - 24*s13^2*s23*p1q*
         p2q*p3q + 36*s13*s23^2*p1q^2*p2q + 12*s13*s23^2*p1q^2*p3q - 12
         *s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^2*p1q - 2*s12*s13*p1q - 2*s12*s23*p1q - s13^2*p1q - 2*s13*
         s23*p1q - s23^2*p1q,24*s12*s23*p2q + 24*s12*s23*p3q + 24*s13*
         s23*p2q + 24*s13*s23*p3q - 24*s23^2*p1q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - 7*s12^3*s13*p3q^2 + 14*s12^2*s13^2*p2q*p3q - 7*s12^2*
         s13^2*p3q^2 + 14*s12^2*s13*s23*p1q*p3q - 7*s12^2*s13*s23*p3q^2
          - 7*s12*s13^3*p2q^2 + 14*s12*s13^3*p2q*p3q + 14*s12*s13^2*s23
         *p1q*p2q + 21*s12*s13^2*s23*p1q*p3q + 7*s12*s13^2*s23*p2q*p3q
          - 7*s12*s13^2*s23*p3q^2 - 7*s12*s13*s23^2*p1q^2 + 14*s12*s13*
         s23^2*p1q*p3q - 7*s13^4*p2q^2 + 21*s13^3*s23*p1q*p2q + 14*
         s13^3*s23*p1q*p3q + 7*s13^3*s23*p2q*p3q - 14*s13^2*s23^2*p1q^2
          + 7*s13^2*s23^2*p1q*p2q + 7*s13^2*s23^2*p1q*p3q - 7*s13*s23^3
         *p1q^2,24*s12^3*p2q*p3q^2 + 24*s12^3*p3q^3 - 48*s12^2*s13*
         p2q^2*p3q - 24*s12^2*s13*p2q*p3q^2 + 24*s12^2*s13*p3q^3 - 48*
         s12^2*s23*p1q*p2q*p3q - 72*s12^2*s23*p1q*p3q^2 + 24*s12*s13^2*
         p2q^3 - 24*s12*s13^2*p2q^2*p3q - 48*s12*s13^2*p2q*p3q^2 - 48*
         s12*s13*s23*p1q*p2q^2 - 48*s12*s13*s23*p1q*p2q*p3q - 48*s12*
         s13*s23*p1q*p3q^2 + 24*s12*s23^2*p1q^2*p2q + 72*s12*s23^2*
         p1q^2*p3q + 24*s13^3*p2q^3 + 24*s13^3*p2q^2*p3q - 72*s13^2*s23
         *p1q*p2q^2 - 48*s13^2*s23*p1q*p2q*p3q + 72*s13*s23^2*p1q^2*p2q
          + 24*s13*s23^2*p1q^2*p3q - 24*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[s12*p3q - s13*
         p1q - s23*p1q,3*s12^2*p3q^2 - 6*s12*s13*p2q*p3q - 6*s12*s23*
         p1q*p3q + 3*s13^2*p2q^2 - 6*s13*s23*p1q*p2q + 3*s23^2*p1q^2]
          + rat[s12*p3q - s13*p1q - s23*p1q,3*s12^2*p3q^2 - 6*s12*s13*
         p2q*p3q - 6*s12*s23*p1q*p3q + 3*s13^2*p2q^2 - 6*s13*s23*p1q*
         p2q + 3*s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - s13*p1q^2 - 2*
         s13*p1q*p2q - s13*p2q^2,6*s12^2*p3q^2 - 12*s12*s13*p2q*p3q - 
         12*s12*s23*p1q*p3q + 6*s13^2*p2q^2 - 12*s13*s23*p1q*p2q + 6*
         s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[s23^4*p1q^2
         *p3q + s23^4*p1q^3 - 2*s13*s23^3*p1q*p3q^2 - 16*s13*s23^3*p1q*
         p2q*p3q - 10*s13*s23^3*p1q^2*p3q - 10*s13*s23^3*p1q^2*p2q - 8*
         s13*s23^3*p1q^3 + 16*s13^2*s23^2*p2q*p3q^2 + 15*s13^2*s23^2*
         p2q^2*p3q + 7*s13^2*s23^2*p1q*p3q^2 + 13*s13^2*s23^2*p1q*p2q*
         p3q + 17*s13^2*s23^2*p1q*p2q^2 + 7*s13^2*s23^2*p1q^2*p3q + 17*
         s13^2*s23^2*p1q^2*p2q + 7*s13^3*s23*p2q*p3q^2 - 3*s13^3*s23*
         p2q^2*p3q - 8*s13^3*s23*p2q^3 - 7*s13^3*s23*p1q*p2q*p3q - 10*
         s13^3*s23*p1q*p2q^2 + s13^4*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*
         s12*s23^3*p1q*p2q*p3q - 2*s12*s23^3*p1q^2*p3q - 2*s12*s23^3*
         p1q^2*p2q + 2*s12*s13*s23^2*p3q^3 + 20*s12*s13*s23^2*p2q*p3q^2
          + 16*s12*s13*s23^2*p2q^2*p3q + 16*s12*s13*s23^2*p1q*p3q^2 + 
         15*s12*s13*s23^2*p1q*p2q*p3q + 11*s12*s13*s23^2*p1q*p2q^2 + 13
         *s12*s13*s23^2*p1q^2*p3q + 8*s12*s13*s23^2*p1q^2*p2q - s12*s13
         *s23^2*p1q^3 - 7*s12*s13^2*s23*p3q^3 + 9*s12*s13^2*s23*p2q*
         p3q^2 + s12*s13^2*s23*p2q^2*p3q - 9*s12*s13^2*s23*p2q^3 - 7*
         s12*s13^2*s23*p1q*p3q^2 - 10*s12*s13^2*s23*p1q*p2q*p3q - 9*s12
         *s13^2*s23*p1q*p2q^2 + 2*s12*s13^2*s23*p1q^2*p2q - 3*s12*s13^3
         *p2q^2*p3q + s12*s13^3*p2q^3 - s12*s13^3*p1q*p2q^2 + s12^2*
         s23^2*p3q^3 + 2*s12^2*s23^2*p2q*p3q^2 + s12^2*s23^2*p1q*p3q^2
          - s12^2*s23^2*p1q^2*p3q - 2*s12^2*s23^2*p1q^2*p2q - s12^2*
         s23^2*p1q^3 - 6*s12^2*s13*s23*p3q^3 + 7*s12^2*s13*s23*p2q*
         p3q^2 + 7*s12^2*s13*s23*p2q^2*p3q - 4*s12^2*s13*s23*p1q*p3q^2
          + s12^2*s13*s23*p1q*p2q*p3q + 2*s12^2*s13*s23*p1q*p2q^2 + 2*
         s12^2*s13*s23*p1q^2*p3q + 2*s12^2*s13*s23*p1q^2*p2q + 3*s12^2*
         s13^2*p2q*p3q^2 - 3*s12^2*s13^2*p2q^2*p3q + 2*s12^2*s13^2*p1q*
         p2q*p3q - s12^2*s13^2*p1q*p2q^2 + 2*s12^3*s23*p2q*p3q^2 + 2*
         s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p1q*p2q*p3q + 2*s12^3*s23*
         p1q^2*p3q - s12^3*s13*p3q^3 + 3*s12^3*s13*p2q*p3q^2 - s12^3*
         s13*p1q*p3q^2 + 2*s12^3*s13*p1q*p2q*p3q - s12^4*p3q^3 - s12^4*
         p1q*p3q^2,6*s23^5*p1q^3*p3q + 6*s23^5*p1q^4 - 6*s13*s23^4*
         p1q^2*p3q^2 - 18*s13*s23^4*p1q^2*p2q*p3q - 6*s13*s23^4*p1q^3*
         p3q - 24*s13*s23^4*p1q^3*p2q + 12*s13^2*s23^3*p1q*p2q*p3q^2 + 
         18*s13^2*s23^3*p1q*p2q^2*p3q + 18*s13^2*s23^3*p1q^2*p2q*p3q + 
         36*s13^2*s23^3*p1q^2*p2q^2 - 6*s13^3*s23^2*p2q^2*p3q^2 - 6*
         s13^3*s23^2*p2q^3*p3q - 18*s13^3*s23^2*p1q*p2q^2*p3q - 24*
         s13^3*s23^2*p1q*p2q^3 + 6*s13^4*s23*p2q^3*p3q + 6*s13^4*s23*
         p2q^4 - 18*s12*s23^4*p1q^2*p3q^2 - 6*s12*s23^4*p1q^2*p2q*p3q
          - 12*s12*s23^4*p1q^3*p3q - 6*s12*s23^4*p1q^3*p2q + 6*s12*
         s23^4*p1q^4 + 12*s12*s13*s23^3*p1q*p3q^3 + 12*s12*s13*s23^3*
         p1q*p2q*p3q^2 + 12*s12*s13*s23^3*p1q*p2q^2*p3q + 6*s12*s13*
         s23^3*p1q^2*p3q^2 + 12*s12*s13*s23^3*p1q^2*p2q*p3q + 18*s12*
         s13*s23^3*p1q^2*p2q^2 - 6*s12*s13*s23^3*p1q^3*p3q - 18*s12*s13
         *s23^3*p1q^3*p2q + 12*s12*s13^2*s23^2*p2q*p3q^3 + 6*s12*s13^2*
         s23^2*p2q^2*p3q^2 - 6*s12*s13^2*s23^2*p2q^3*p3q + 12*s12*s13^2
         *s23^2*p1q*p2q*p3q^2 + 12*s12*s13^2*s23^2*p1q*p2q^2*p3q - 18*
         s12*s13^2*s23^2*p1q*p2q^3 + 12*s12*s13^2*s23^2*p1q^2*p2q*p3q
          + 18*s12*s13^2*s23^2*p1q^2*p2q^2 - 18*s12*s13^3*s23*p2q^2*
         p3q^2 - 12*s12*s13^3*s23*p2q^3*p3q + 6*s12*s13^3*s23*p2q^4 - 6
         *s12*s13^3*s23*p1q*p2q^2*p3q - 6*s12*s13^3*s23*p1q*p2q^3 + 18*
         s12^2*s23^3*p1q*p3q^3 + 12*s12^2*s23^3*p1q*p2q*p3q^2 + 6*s12^2
         *s23^3*p1q^2*p2q*p3q - 18*s12^2*s23^3*p1q^3*p3q - 6*s12^2*
         s23^3*p1q^3*p2q - 6*s12^2*s13*s23^2*p3q^4 + 6*s12^2*s13*s23^2*
         p2q*p3q^3 + 12*s12^2*s13*s23^2*p2q^2*p3q^2 + 6*s12^2*s13*s23^2
         *p1q*p3q^3 + 12*s12^2*s13*s23^2*p1q*p2q^2*p3q + 12*s12^2*s13*
         s23^2*p1q^2*p3q^2 + 12*s12^2*s13*s23^2*p1q^2*p2q*p3q + 12*
         s12^2*s13*s23^2*p1q^2*p2q^2 + 18*s12^2*s13^2*s23*p2q*p3q^3 - 
         18*s12^2*s13^2*s23*p2q^3*p3q + 12*s12^2*s13^2*s23*p1q*p2q*
         p3q^2 + 6*s12^2*s13^2*s23*p1q*p2q^2*p3q - 6*s12^2*s13^2*s23*
         p1q*p2q^3 - 6*s12^3*s23^2*p3q^4 - 6*s12^3*s23^2*p2q*p3q^3 + 12
         *s12^3*s23^2*p1q*p3q^3 + 6*s12^3*s23^2*p1q*p2q*p3q^2 + 18*
         s12^3*s23^2*p1q^2*p3q^2 + 12*s12^3*s23^2*p1q^2*p2q*p3q - 6*
         s12^3*s13*s23*p3q^4 + 12*s12^3*s13*s23*p2q*p3q^3 + 18*s12^3*
         s13*s23*p2q^2*p3q^2 - 6*s12^3*s13*s23*p1q*p3q^3 + 6*s12^3*s13*
         s23*p1q*p2q*p3q^2 + 12*s12^3*s13*s23*p1q*p2q^2*p3q - 6*s12^4*
         s23*p3q^4 - 6*s12^4*s23*p2q*p3q^3 - 6*s12^4*s23*p1q*p3q^3 - 6*
         s12^4*s23*p1q*p2q*p3q^2] + rat[s23^4*p1q^2*p3q + s23^4*p1q^3
          - 2*s13*s23^3*p1q*p3q^2 - 16*s13*s23^3*p1q*p2q*p3q - 10*s13*
         s23^3*p1q^2*p3q - 10*s13*s23^3*p1q^2*p2q - 8*s13*s23^3*p1q^3
          + 16*s13^2*s23^2*p2q*p3q^2 + 15*s13^2*s23^2*p2q^2*p3q + 7*
         s13^2*s23^2*p1q*p3q^2 + 13*s13^2*s23^2*p1q*p2q*p3q + 17*s13^2*
         s23^2*p1q*p2q^2 + 7*s13^2*s23^2*p1q^2*p3q + 17*s13^2*s23^2*
         p1q^2*p2q + 7*s13^3*s23*p2q*p3q^2 - 3*s13^3*s23*p2q^2*p3q - 8*
         s13^3*s23*p2q^3 - 7*s13^3*s23*p1q*p2q*p3q - 10*s13^3*s23*p1q*
         p2q^2 + s13^4*p2q^3 - 2*s12*s23^3*p1q*p3q^2 - 2*s12*s23^3*p1q*
         p2q*p3q - 2*s12*s23^3*p1q^2*p3q - 2*s12*s23^3*p1q^2*p2q + 2*
         s12*s13*s23^2*p3q^3 + 20*s12*s13*s23^2*p2q*p3q^2 + 16*s12*s13*
         s23^2*p2q^2*p3q + 16*s12*s13*s23^2*p1q*p3q^2 + 15*s12*s13*
         s23^2*p1q*p2q*p3q + 11*s12*s13*s23^2*p1q*p2q^2 + 13*s12*s13*
         s23^2*p1q^2*p3q + 8*s12*s13*s23^2*p1q^2*p2q - s12*s13*s23^2*
         p1q^3 - 7*s12*s13^2*s23*p3q^3 + 9*s12*s13^2*s23*p2q*p3q^2 + 
         s12*s13^2*s23*p2q^2*p3q - 9*s12*s13^2*s23*p2q^3 - 7*s12*s13^2*
         s23*p1q*p3q^2 - 10*s12*s13^2*s23*p1q*p2q*p3q - 9*s12*s13^2*s23
         *p1q*p2q^2 + 2*s12*s13^2*s23*p1q^2*p2q - 3*s12*s13^3*p2q^2*p3q
          + s12*s13^3*p2q^3 - s12*s13^3*p1q*p2q^2 + s12^2*s23^2*p3q^3
          + 2*s12^2*s23^2*p2q*p3q^2 + s12^2*s23^2*p1q*p3q^2 - s12^2*
         s23^2*p1q^2*p3q - 2*s12^2*s23^2*p1q^2*p2q - s12^2*s23^2*p1q^3
          - 6*s12^2*s13*s23*p3q^3 + 7*s12^2*s13*s23*p2q*p3q^2 + 7*s12^2
         *s13*s23*p2q^2*p3q - 4*s12^2*s13*s23*p1q*p3q^2 + s12^2*s13*s23
         *p1q*p2q*p3q + 2*s12^2*s13*s23*p1q*p2q^2 + 2*s12^2*s13*s23*
         p1q^2*p3q + 2*s12^2*s13*s23*p1q^2*p2q + 3*s12^2*s13^2*p2q*
         p3q^2 - 3*s12^2*s13^2*p2q^2*p3q + 2*s12^2*s13^2*p1q*p2q*p3q - 
         s12^2*s13^2*p1q*p2q^2 + 2*s12^3*s23*p2q*p3q^2 + 2*s12^3*s23*
         p1q*p3q^2 + 2*s12^3*s23*p1q*p2q*p3q + 2*s12^3*s23*p1q^2*p3q - 
         s12^3*s13*p3q^3 + 3*s12^3*s13*p2q*p3q^2 - s12^3*s13*p1q*p3q^2
          + 2*s12^3*s13*p1q*p2q*p3q - s12^4*p3q^3 - s12^4*p1q*p3q^2,6*
         s23^5*p1q^3*p3q + 6*s23^5*p1q^4 - 6*s13*s23^4*p1q^2*p3q^2 - 18
         *s13*s23^4*p1q^2*p2q*p3q - 6*s13*s23^4*p1q^3*p3q - 24*s13*
         s23^4*p1q^3*p2q + 12*s13^2*s23^3*p1q*p2q*p3q^2 + 18*s13^2*
         s23^3*p1q*p2q^2*p3q + 18*s13^2*s23^3*p1q^2*p2q*p3q + 36*s13^2*
         s23^3*p1q^2*p2q^2 - 6*s13^3*s23^2*p2q^2*p3q^2 - 6*s13^3*s23^2*
         p2q^3*p3q - 18*s13^3*s23^2*p1q*p2q^2*p3q - 24*s13^3*s23^2*p1q*
         p2q^3 + 6*s13^4*s23*p2q^3*p3q + 6*s13^4*s23*p2q^4 - 18*s12*
         s23^4*p1q^2*p3q^2 - 6*s12*s23^4*p1q^2*p2q*p3q - 12*s12*s23^4*
         p1q^3*p3q - 6*s12*s23^4*p1q^3*p2q + 6*s12*s23^4*p1q^4 + 12*s12
         *s13*s23^3*p1q*p3q^3 + 12*s12*s13*s23^3*p1q*p2q*p3q^2 + 12*s12
         *s13*s23^3*p1q*p2q^2*p3q + 6*s12*s13*s23^3*p1q^2*p3q^2 + 12*
         s12*s13*s23^3*p1q^2*p2q*p3q + 18*s12*s13*s23^3*p1q^2*p2q^2 - 6
         *s12*s13*s23^3*p1q^3*p3q - 18*s12*s13*s23^3*p1q^3*p2q + 12*s12
         *s13^2*s23^2*p2q*p3q^3 + 6*s12*s13^2*s23^2*p2q^2*p3q^2 - 6*s12
         *s13^2*s23^2*p2q^3*p3q + 12*s12*s13^2*s23^2*p1q*p2q*p3q^2 + 12
         *s12*s13^2*s23^2*p1q*p2q^2*p3q - 18*s12*s13^2*s23^2*p1q*p2q^3
          + 12*s12*s13^2*s23^2*p1q^2*p2q*p3q + 18*s12*s13^2*s23^2*p1q^2
         *p2q^2 - 18*s12*s13^3*s23*p2q^2*p3q^2 - 12*s12*s13^3*s23*p2q^3
         *p3q + 6*s12*s13^3*s23*p2q^4 - 6*s12*s13^3*s23*p1q*p2q^2*p3q
          - 6*s12*s13^3*s23*p1q*p2q^3 + 18*s12^2*s23^3*p1q*p3q^3 + 12*
         s12^2*s23^3*p1q*p2q*p3q^2 + 6*s12^2*s23^3*p1q^2*p2q*p3q - 18*
         s12^2*s23^3*p1q^3*p3q - 6*s12^2*s23^3*p1q^3*p2q - 6*s12^2*s13*
         s23^2*p3q^4 + 6*s12^2*s13*s23^2*p2q*p3q^3 + 12*s12^2*s13*s23^2
         *p2q^2*p3q^2 + 6*s12^2*s13*s23^2*p1q*p3q^3 + 12*s12^2*s13*
         s23^2*p1q*p2q^2*p3q + 12*s12^2*s13*s23^2*p1q^2*p3q^2 + 12*
         s12^2*s13*s23^2*p1q^2*p2q*p3q + 12*s12^2*s13*s23^2*p1q^2*p2q^2
          + 18*s12^2*s13^2*s23*p2q*p3q^3 - 18*s12^2*s13^2*s23*p2q^3*p3q
          + 12*s12^2*s13^2*s23*p1q*p2q*p3q^2 + 6*s12^2*s13^2*s23*p1q*
         p2q^2*p3q - 6*s12^2*s13^2*s23*p1q*p2q^3 - 6*s12^3*s23^2*p3q^4
          - 6*s12^3*s23^2*p2q*p3q^3 + 12*s12^3*s23^2*p1q*p3q^3 + 6*
         s12^3*s23^2*p1q*p2q*p3q^2 + 18*s12^3*s23^2*p1q^2*p3q^2 + 12*
         s12^3*s23^2*p1q^2*p2q*p3q - 6*s12^3*s13*s23*p3q^4 + 12*s12^3*
         s13*s23*p2q*p3q^3 + 18*s12^3*s13*s23*p2q^2*p3q^2 - 6*s12^3*s13
         *s23*p1q*p3q^3 + 6*s12^3*s13*s23*p1q*p2q*p3q^2 + 12*s12^3*s13*
         s23*p1q*p2q^2*p3q - 6*s12^4*s23*p3q^4 - 6*s12^4*s23*p2q*p3q^3
          - 6*s12^4*s23*p1q*p3q^3 - 6*s12^4*s23*p1q*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - 7*s12^2*p1q*
         p3q - 7*s12^2*p3q^2 + 14*s12*s13*p1q^2 + 7*s12*s13*p1q*p2q + 7
         *s12*s13*p1q*p3q + 21*s12*s13*p2q*p3q - 7*s12*s13*p3q^2 + 7*
         s12*s23*p1q^2 - 7*s12*s23*p3q^2 - 21*s13^2*p1q*p2q - 14*s13^2*
         p2q^2 + 7*s13^2*p2q*p3q + 21*s13*s23*p1q^2 + 7*s13*s23*p1q*p2q
          + 21*s13*s23*p1q*p3q + 21*s13*s23*p2q*p3q + 7*s23^2*p1q^2 + 7
         *s23^2*p1q*p3q,12*s12^3*p1q*p3q^2 + 12*s12^3*p3q^3 - 24*s12^2*
         s13*p1q*p2q*p3q - 36*s12^2*s13*p2q*p3q^2 - 24*s12^2*s23*p1q^2*
         p3q - 12*s12^2*s23*p1q*p3q^2 + 12*s12^2*s23*p3q^3 + 12*s12*
         s13^2*p1q*p2q^2 + 36*s12*s13^2*p2q^2*p3q - 24*s12*s13*s23*
         p1q^2*p2q - 24*s12*s13*s23*p1q*p2q*p3q - 24*s12*s13*s23*p2q*
         p3q^2 + 12*s12*s23^2*p1q^3 - 12*s12*s23^2*p1q^2*p3q - 24*s12*
         s23^2*p1q*p3q^2 - 12*s13^3*p2q^3 + 36*s13^2*s23*p1q*p2q^2 + 12
         *s13^2*s23*p2q^2*p3q - 36*s13*s23^2*p1q^2*p2q - 24*s13*s23^2*
         p1q*p2q*p3q + 12*s23^3*p1q^3 + 12*s23^3*p1q^2*p3q] + rat[ - 7*
         s12^2*p1q*p3q - 7*s12^2*p3q^2 + 14*s12*s13*p1q^2 + 7*s12*s13*
         p1q*p2q + 7*s12*s13*p1q*p3q + 21*s12*s13*p2q*p3q - 7*s12*s13*
         p3q^2 + 7*s12*s23*p1q^2 - 7*s12*s23*p3q^2 - 21*s13^2*p1q*p2q
          - 14*s13^2*p2q^2 + 7*s13^2*p2q*p3q + 21*s13*s23*p1q^2 + 7*s13
         *s23*p1q*p2q + 21*s13*s23*p1q*p3q + 21*s13*s23*p2q*p3q + 7*
         s23^2*p1q^2 + 7*s23^2*p1q*p3q,12*s12^3*p1q*p3q^2 + 12*s12^3*
         p3q^3 - 24*s12^2*s13*p1q*p2q*p3q - 36*s12^2*s13*p2q*p3q^2 - 24
         *s12^2*s23*p1q^2*p3q - 12*s12^2*s23*p1q*p3q^2 + 12*s12^2*s23*
         p3q^3 + 12*s12*s13^2*p1q*p2q^2 + 36*s12*s13^2*p2q^2*p3q - 24*
         s12*s13*s23*p1q^2*p2q - 24*s12*s13*s23*p1q*p2q*p3q - 24*s12*
         s13*s23*p2q*p3q^2 + 12*s12*s23^2*p1q^3 - 12*s12*s23^2*p1q^2*
         p3q - 24*s12*s23^2*p1q*p3q^2 - 12*s13^3*p2q^3 + 36*s13^2*s23*
         p1q*p2q^2 + 12*s13^2*s23*p2q^2*p3q - 36*s13*s23^2*p1q^2*p2q - 
         24*s13*s23^2*p1q*p2q*p3q + 12*s23^3*p1q^3 + 12*s23^3*p1q^2*p3q
         ] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*s12^2*p1q^2*
         p3q - 14*s12^2*p1q*p3q^2 - 7*s12^2*p3q^3 + 14*s12*s13*p1q^3 + 
         7*s12*s13*p1q^2*p2q + 35*s12*s13*p1q^2*p3q + 14*s12*s13*p1q*
         p2q*p3q + 28*s12*s13*p1q*p3q^2 + 7*s12*s13*p2q*p3q^2 + 7*s12*
         s13*p3q^3 + 7*s12*s23*p1q^3 + 7*s12*s23*p1q^2*p3q - 7*s12*s23*
         p1q*p3q^2 - 7*s12*s23*p3q^3 - 7*s13^2*p1q^2*p2q - 14*s13^2*p1q
         *p2q*p3q - 7*s13^2*p2q*p3q^2 + 7*s13*s23*p1q^3 - 7*s13*s23*
         p1q^2*p2q + 14*s13*s23*p1q^2*p3q - 14*s13*s23*p1q*p2q*p3q + 7*
         s13*s23*p1q*p3q^2 - 7*s13*s23*p2q*p3q^2 + 7*s23^2*p1q^3 + 14*
         s23^2*p1q^2*p3q + 7*s23^2*p1q*p3q^2,24*s12^3*p1q*p3q^2 + 24*
         s12^3*p3q^3 - 48*s12^2*s13*p1q*p2q*p3q - 72*s12^2*s13*p2q*
         p3q^2 - 48*s12^2*s23*p1q^2*p3q - 24*s12^2*s23*p1q*p3q^2 + 24*
         s12^2*s23*p3q^3 + 24*s12*s13^2*p1q*p2q^2 + 72*s12*s13^2*p2q^2*
         p3q - 48*s12*s13*s23*p1q^2*p2q - 48*s12*s13*s23*p1q*p2q*p3q - 
         48*s12*s13*s23*p2q*p3q^2 + 24*s12*s23^2*p1q^3 - 24*s12*s23^2*
         p1q^2*p3q - 48*s12*s23^2*p1q*p3q^2 - 24*s13^3*p2q^3 + 72*s13^2
         *s23*p1q*p2q^2 + 24*s13^2*s23*p2q^2*p3q - 72*s13*s23^2*p1q^2*
         p2q - 48*s13*s23^2*p1q*p2q*p3q + 24*s23^3*p1q^3 + 24*s23^3*
         p1q^2*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12^4*
         p2q*p3q^2 + s12^4*p3q^3 - s12^3*s13*p2q^2*p3q + s12^3*s13*p2q*
         p3q^2 + 2*s12^3*s13*p3q^3 - 2*s12^3*s23*p1q*p2q*p3q - 4*s12^3*
         s23*p1q*p3q^2 - s12^3*s23*p2q*p3q^2 - s12^3*s23*p3q^3 - 2*
         s12^2*s13^2*p2q^2*p3q - s12^2*s13^2*p2q*p3q^2 + s12^2*s13^2*
         p3q^3 - 3*s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13*s23*p1q*p2q*
         p3q - 3*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p2q^3 - 3*
         s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p2q*p3q^2 - s12^2*
         s13*s23*p3q^3 + s12^2*s23^2*p1q^2*p2q + 5*s12^2*s23^2*p1q^2*
         p3q + 2*s12^2*s23^2*p1q*p2q*p3q + 2*s12^2*s23^2*p1q*p3q^2 - 
         s12*s13^3*p2q^2*p3q - s12*s13^3*p2q*p3q^2 - 3*s12*s13^2*s23*
         p1q*p2q^2 + s12*s13^2*s23*p1q*p3q^2 - 2*s12*s13^2*s23*p2q^3 - 
         3*s12*s13^2*s23*p2q^2*p3q - s12*s13^2*s23*p2q*p3q^2 + 5*s12*
         s13*s23^2*p1q^2*p2q + s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*
         s23^2*p1q*p2q^2 + 4*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*
         p1q*p3q^2 - 2*s12*s23^3*p1q^3 - s12*s23^3*p1q^2*p2q - s12*
         s23^3*p1q^2*p3q,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 
         24*s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*
         s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*
         s23^2*p1q*p3q^2 + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*
         p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*p3q + 12*
         s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q*
         p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*p1q^2*p2q + 
         12*s13*s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7*s12^5
         *p1q*p2q*p3q^2 + 7*s12^5*p2q*p3q^3 - 7*s12^4*s13*p1q*p2q^2*p3q
          + 21*s12^4*s13*p1q*p2q*p3q^2 - 14*s12^4*s13*p2q^2*p3q^2 + 21*
         s12^4*s13*p2q*p3q^3 - 14*s12^4*s23*p1q^2*p2q*p3q - 7*s12^4*s23
         *p1q*p2q^2*p3q - 7*s12^4*s23*p2q^2*p3q^2 + 14*s12^4*s23*p2q*
         p3q^3 - 21*s12^3*s13^2*p1q*p2q^2*p3q + 21*s12^3*s13^2*p1q*p2q*
         p3q^2 + 7*s12^3*s13^2*p2q^3*p3q - 42*s12^3*s13^2*p2q^2*p3q^2
          + 21*s12^3*s13^2*p2q*p3q^3 - 7*s12^3*s13*s23*p1q^2*p2q^2 - 35
         *s12^3*s13*s23*p1q^2*p2q*p3q - 7*s12^3*s13*s23*p1q*p2q^3 - 42*
         s12^3*s13*s23*p1q*p2q^2*p3q - 7*s12^3*s13*s23*p1q*p2q*p3q^2 + 
         7*s12^3*s13*s23*p2q^3*p3q - 49*s12^3*s13*s23*p2q^2*p3q^2 + 28*
         s12^3*s13*s23*p2q*p3q^3 + 7*s12^3*s23^2*p1q^3*p2q + 7*s12^3*
         s23^2*p1q^2*p2q^2 - 21*s12^3*s23^2*p1q^2*p2q*p3q - 7*s12^3*
         s23^2*p1q*p2q^2*p3q - 21*s12^3*s23^2*p1q*p2q*p3q^2 - 14*s12^3*
         s23^2*p2q^2*p3q^2 + 7*s12^3*s23^2*p2q*p3q^3 - 21*s12^2*s13^3*
         p1q*p2q^2*p3q + 7*s12^2*s13^3*p1q*p2q*p3q^2 + 21*s12^2*s13^3*
         p2q^3*p3q - 42*s12^2*s13^3*p2q^2*p3q^2 + 7*s12^2*s13^3*p2q*
         p3q^3 - 14*s12^2*s13^2*s23*p1q^2*p2q^2 - 28*s12^2*s13^2*s23*
         p1q^2*p2q*p3q - 14*s12^2*s13^2*s23*p1q*p2q^3 - 70*s12^2*s13^2*
         s23*p1q*p2q^2*p3q - 14*s12^2*s13^2*s23*p1q*p2q*p3q^2 + 35*
         s12^2*s13^2*s23*p2q^3*p3q - 77*s12^2*s13^2*s23*p2q^2*p3q^2 + 
         14*s12^2*s13^2*s23*p2q*p3q^3 + 14*s12^2*s13*s23^2*p1q^3*p2q - 
         28*s12^2*s13*s23^2*p1q^2*p2q*p3q - 14*s12^2*s13*s23^2*p1q*
         p2q^3 - 42*s12^2*s13*s23^2*p1q*p2q^2*p3q - 35*s12^2*s13*s23^2*
         p1q*p2q*p3q^2 + 14*s12^2*s13*s23^2*p2q^3*p3q - 42*s12^2*s13*
         s23^2*p2q^2*p3q^2 + 7*s12^2*s13*s23^2*p2q*p3q^3 + 14*s12^2*
         s23^3*p1q^3*p2q + 14*s12^2*s23^3*p1q^2*p2q^2 + 7*s12^2*s23^3*
         p1q*p2q^2*p3q - 14*s12^2*s23^3*p1q*p2q*p3q^2 - 7*s12^2*s23^3*
         p2q^2*p3q^2 - 7*s12*s13^4*p1q*p2q^2*p3q + 21*s12*s13^4*p2q^3*
         p3q - 14*s12*s13^4*p2q^2*p3q^2 - 7*s12*s13^3*s23*p1q^2*p2q^2
          - 7*s12*s13^3*s23*p1q^2*p2q*p3q - 7*s12*s13^3*s23*p1q*p2q^3
          - 42*s12*s13^3*s23*p1q*p2q^2*p3q - 7*s12*s13^3*s23*p1q*p2q*
         p3q^2 + 49*s12*s13^3*s23*p2q^3*p3q - 35*s12*s13^3*s23*p2q^2*
         p3q^2 + 7*s12*s13^2*s23^2*p1q^3*p2q - 7*s12*s13^2*s23^2*p1q^2*
         p2q^2 - 7*s12*s13^2*s23^2*p1q^2*p2q*p3q - 14*s12*s13^2*s23^2*
         p1q*p2q^3 - 56*s12*s13^2*s23^2*p1q*p2q^2*p3q - 14*s12*s13^2*
         s23^2*p1q*p2q*p3q^2 + 35*s12*s13^2*s23^2*p2q^3*p3q - 28*s12*
         s13^2*s23^2*p2q^2*p3q^2 + 14*s12*s13*s23^3*p1q^3*p2q + 7*s12*
         s13*s23^3*p1q^2*p2q^2 + 7*s12*s13*s23^3*p1q^2*p2q*p3q - 7*s12*
         s13*s23^3*p1q*p2q^3 - 14*s12*s13*s23^3*p1q*p2q^2*p3q - 7*s12*
         s13*s23^3*p1q*p2q*p3q^2 + 7*s12*s13*s23^3*p2q^3*p3q - 7*s12*
         s13*s23^3*p2q^2*p3q^2 + 7*s12*s23^4*p1q^3*p2q + 7*s12*s23^4*
         p1q^2*p2q^2 + 7*s12*s23^4*p1q^2*p2q*p3q + 7*s12*s23^4*p1q*
         p2q^2*p3q + 7*s13^5*p2q^3*p3q - 7*s13^4*s23*p1q*p2q^2*p3q + 21
         *s13^4*s23*p2q^3*p3q - 21*s13^3*s23^2*p1q*p2q^2*p3q + 21*s13^3
         *s23^2*p2q^3*p3q - 21*s13^2*s23^3*p1q*p2q^2*p3q + 7*s13^2*
         s23^3*p2q^3*p3q - 7*s13*s23^4*p1q*p2q^2*p3q,24*s12^4*s23*p1q*
         p2q*p3q^2 + 24*s12^4*s23*p1q*p3q^3 + 24*s12^4*s23*p2q*p3q^3 + 
         24*s12^4*s23*p3q^4 - 48*s12^3*s13*s23*p1q*p2q^2*p3q - 24*s12^3
         *s13*s23*p1q*p2q*p3q^2 + 24*s12^3*s13*s23*p1q*p3q^3 - 72*s12^3
         *s13*s23*p2q^2*p3q^2 - 48*s12^3*s13*s23*p2q*p3q^3 + 24*s12^3*
         s13*s23*p3q^4 - 48*s12^3*s23^2*p1q^2*p2q*p3q - 72*s12^3*s23^2*
         p1q^2*p3q^2 - 24*s12^3*s23^2*p1q*p2q*p3q^2 - 48*s12^3*s23^2*
         p1q*p3q^3 + 24*s12^3*s23^2*p2q*p3q^3 + 24*s12^3*s23^2*p3q^4 + 
         24*s12^2*s13^2*s23*p1q*p2q^3 - 24*s12^2*s13^2*s23*p1q*p2q^2*
         p3q - 48*s12^2*s13^2*s23*p1q*p2q*p3q^2 + 72*s12^2*s13^2*s23*
         p2q^3*p3q - 72*s12^2*s13^2*s23*p2q*p3q^3 - 48*s12^2*s13*s23^2*
         p1q^2*p2q^2 - 48*s12^2*s13*s23^2*p1q^2*p2q*p3q - 48*s12^2*s13*
         s23^2*p1q^2*p3q^2 - 48*s12^2*s13*s23^2*p1q*p2q^2*p3q - 24*
         s12^2*s13*s23^2*p1q*p3q^3 - 48*s12^2*s13*s23^2*p2q^2*p3q^2 - 
         24*s12^2*s13*s23^2*p2q*p3q^3 + 24*s12^2*s13*s23^2*p3q^4 + 24*
         s12^2*s23^3*p1q^3*p2q + 72*s12^2*s23^3*p1q^3*p3q - 24*s12^2*
         s23^3*p1q^2*p2q*p3q - 48*s12^2*s23^3*p1q*p2q*p3q^2 - 72*s12^2*
         s23^3*p1q*p3q^3 + 24*s12*s13^3*s23*p1q*p2q^3 + 24*s12*s13^3*
         s23*p1q*p2q^2*p3q - 24*s12*s13^3*s23*p2q^4 + 48*s12*s13^3*s23*
         p2q^3*p3q + 72*s12*s13^3*s23*p2q^2*p3q^2 - 72*s12*s13^2*s23^2*
         p1q^2*p2q^2 - 48*s12*s13^2*s23^2*p1q^2*p2q*p3q + 72*s12*s13^2*
         s23^2*p1q*p2q^3 - 48*s12*s13^2*s23^2*p1q*p2q^2*p3q - 48*s12*
         s13^2*s23^2*p1q*p2q*p3q^2 + 24*s12*s13^2*s23^2*p2q^3*p3q - 24*
         s12*s13^2*s23^2*p2q^2*p3q^2 - 48*s12*s13^2*s23^2*p2q*p3q^3 + 
         72*s12*s13*s23^3*p1q^3*p2q + 24*s12*s13*s23^3*p1q^3*p3q - 72*
         s12*s13*s23^3*p1q^2*p2q^2 - 48*s12*s13*s23^3*p1q^2*p2q*p3q - 
         24*s12*s13*s23^3*p1q^2*p3q^2 - 48*s12*s13*s23^3*p1q*p2q^2*p3q
          - 48*s12*s13*s23^3*p1q*p2q*p3q^2 - 48*s12*s13*s23^3*p1q*p3q^3
          - 24*s12*s23^4*p1q^4 + 24*s12*s23^4*p1q^3*p2q + 48*s12*s23^4*
         p1q^3*p3q + 24*s12*s23^4*p1q^2*p2q*p3q + 72*s12*s23^4*p1q^2*
         p3q^2 - 24*s13^4*s23*p2q^4 - 24*s13^4*s23*p2q^3*p3q + 96*s13^3
         *s23^2*p1q*p2q^3 + 72*s13^3*s23^2*p1q*p2q^2*p3q + 24*s13^3*
         s23^2*p2q^3*p3q + 24*s13^3*s23^2*p2q^2*p3q^2 - 144*s13^2*s23^3
         *p1q^2*p2q^2 - 72*s13^2*s23^3*p1q^2*p2q*p3q - 72*s13^2*s23^3*
         p1q*p2q^2*p3q - 48*s13^2*s23^3*p1q*p2q*p3q^2 + 96*s13*s23^4*
         p1q^3*p2q + 24*s13*s23^4*p1q^3*p3q + 72*s13*s23^4*p1q^2*p2q*
         p3q + 24*s13*s23^4*p1q^2*p3q^2 - 24*s23^5*p1q^4 - 24*s23^5*
         p1q^3*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 7*s12^4*p3q^3 + 14*s12^3*s13*p2q*p3q^2 - 14*
         s12^3*s13*p3q^3 + 21*s12^3*s23*p1q*p3q^2 + 14*s12^3*s23*p2q*
         p3q^2 + 7*s12^3*s23*p3q^3 - 7*s12^2*s13^2*p2q^2*p3q + 28*s12^2
         *s13^2*p2q*p3q^2 - 7*s12^2*s13^2*p3q^3 - 14*s12^2*s13*s23*p1q*
         p2q*p3q + 21*s12^2*s13*s23*p1q*p3q^2 - 14*s12^2*s13*s23*p2q^2*
         p3q + 14*s12^2*s13*s23*p2q*p3q^2 + 7*s12^2*s13*s23*p3q^3 - 21*
         s12^2*s23^2*p1q^2*p3q - 28*s12^2*s23^2*p1q*p2q*p3q - 21*s12^2*
         s23^2*p1q*p3q^2 - 14*s12*s13^3*p2q^2*p3q + 14*s12*s13^3*p2q*
         p3q^2 - 7*s12*s13^2*s23*p1q*p2q^2 - 14*s12*s13^2*s23*p1q*p2q*
         p3q - 21*s12*s13^2*s23*p2q^2*p3q - 14*s12*s13*s23^2*p1q*p2q^2
          - 28*s12*s13*s23^2*p1q*p2q*p3q - 14*s12*s13*s23^2*p1q*p3q^2
          + 7*s12*s23^3*p1q^3 + 14*s12*s23^3*p1q^2*p2q + 21*s12*s23^3*
         p1q^2*p3q - 7*s13^4*p2q^2*p3q - 7*s13^3*s23*p1q*p2q^2 - 7*
         s13^3*s23*p2q^2*p3q + 14*s13^2*s23^2*p1q^2*p2q + 7*s13^2*s23^2
         *p1q^2*p3q - 7*s13^2*s23^2*p1q*p2q^2 - 7*s13*s23^3*p1q^3 + 14*
         s13*s23^3*p1q^2*p2q + 7*s13*s23^3*p1q^2*p3q - 7*s23^4*p1q^3,24
         *s12^3*s23*p2q*p3q^2 + 24*s12^3*s23*p3q^3 - 48*s12^2*s13*s23*
         p2q^2*p3q - 24*s12^2*s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*
         p3q^3 - 48*s12^2*s23^2*p1q*p2q*p3q - 72*s12^2*s23^2*p1q*p3q^2
          + 24*s12*s13^2*s23*p2q^3 - 24*s12*s13^2*s23*p2q^2*p3q - 48*
         s12*s13^2*s23*p2q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*p1q*p3q^2 + 24*s12*
         s23^3*p1q^2*p2q + 72*s12*s23^3*p1q^2*p3q + 24*s13^3*s23*p2q^3
          + 24*s13^3*s23*p2q^2*p3q - 72*s13^2*s23^2*p1q*p2q^2 - 48*
         s13^2*s23^2*p1q*p2q*p3q + 72*s13*s23^3*p1q^2*p2q + 24*s13*
         s23^3*p1q^2*p3q - 24*s23^4*p1q^3]*d + rat[14*s12^4*p3q^3 - 28*
         s12^3*s13*p2q*p3q^2 + 28*s12^3*s13*p3q^3 - 42*s12^3*s23*p1q*
         p3q^2 - 28*s12^3*s23*p2q*p3q^2 - 14*s12^3*s23*p3q^3 + 14*s12^2
         *s13^2*p2q^2*p3q - 56*s12^2*s13^2*p2q*p3q^2 + 14*s12^2*s13^2*
         p3q^3 + 21*s12^2*s13*s23*p1q*p2q*p3q - 49*s12^2*s13*s23*p1q*
         p3q^2 + 35*s12^2*s13*s23*p2q^2*p3q - 21*s12^2*s13*s23*p2q*
         p3q^2 - 14*s12^2*s13*s23*p3q^3 + 42*s12^2*s23^2*p1q^2*p3q + 56
         *s12^2*s23^2*p1q*p2q*p3q + 42*s12^2*s23^2*p1q*p3q^2 + 28*s12*
         s13^3*p2q^2*p3q - 28*s12*s13^3*p2q*p3q^2 + 7*s12*s13^2*s23*p1q
         *p2q^2 + 14*s12*s13^2*s23*p1q*p2q*p3q - 7*s12*s13^2*s23*p1q*
         p3q^2 - 7*s12*s13^2*s23*p2q^3 + 42*s12*s13^2*s23*p2q^2*p3q + 7
         *s12*s13^2*s23*p2q*p3q^2 + 7*s12*s13*s23^2*p1q^2*p2q + 14*s12*
         s13*s23^2*p1q^2*p3q + 35*s12*s13*s23^2*p1q*p2q^2 + 56*s12*s13*
         s23^2*p1q*p2q*p3q + 28*s12*s13*s23^2*p1q*p3q^2 - 14*s12*s23^3*
         p1q^3 - 28*s12*s23^3*p1q^2*p2q - 42*s12*s23^3*p1q^2*p3q + 14*
         s13^4*p2q^2*p3q + 7*s13^3*s23*p1q*p2q^2 - 7*s13^3*s23*p1q*p2q*
         p3q - 7*s13^3*s23*p2q^3 + 7*s13^3*s23*p2q^2*p3q - 14*s13^2*
         s23^2*p1q^2*p2q - 7*s13^2*s23^2*p1q^2*p3q + 28*s13^2*s23^2*p1q
         *p2q^2 + 7*s13^2*s23^2*p1q*p2q*p3q + 7*s13*s23^3*p1q^3 - 35*
         s13*s23^3*p1q^2*p2q - 14*s13*s23^3*p1q^2*p3q + 14*s23^4*p1q^3,
         12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 24*s12^2*s13*s23
         *p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*
         p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s23^2*p1q*p3q^2
          + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 24*
         s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p3q^2 + 12*s12*
         s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*p3q + 12*s13^3*s23*p2q^3
          + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q*p2q^2 - 24*
         s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*p1q^2*p2q + 12*s13*
         s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 14*s23^3*
         p1q^3*p2q + 7*s13*s23^2*p1q*p2q^2*p3q + 7*s13*s23^2*p1q*p2q^3
          + 14*s13*s23^2*p1q^2*p2q*p3q + 42*s13*s23^2*p1q^2*p2q^2 - 7*
         s13^2*s23*p2q^3*p3q - 7*s13^2*s23*p2q^4 - 21*s13^2*s23*p1q*
         p2q^2*p3q - 35*s13^2*s23*p1q*p2q^3 + 7*s13^3*p2q^3*p3q + 7*
         s13^3*p2q^4 - 7*s12*s23^2*p1q*p2q^2*p3q - 7*s12*s23^2*p1q*
         p2q^3 + 35*s12*s23^2*p1q^2*p2q*p3q + 7*s12*s23^2*p1q^2*p2q^2
          + 7*s12*s13*s23*p2q^2*p3q^2 - 7*s12*s13*s23*p2q^4 - 21*s12*
         s13*s23*p1q*p2q*p3q^2 - 21*s12*s13*s23*p1q*p2q^2*p3q - 28*s12*
         s13*s23*p1q*p2q^3 - 14*s12*s13^2*p2q^2*p3q^2 - 7*s12*s13^2*
         p2q^3*p3q + 7*s12*s13^2*p2q^4 + 7*s12^2*s23*p2q^2*p3q^2 + 7*
         s12^2*s23*p2q^3*p3q - 28*s12^2*s23*p1q*p2q*p3q^2 - 14*s12^2*
         s23*p1q*p2q^2*p3q + 7*s12^2*s13*p2q*p3q^3 - 7*s12^2*s13*p2q^2*
         p3q^2 - 14*s12^2*s13*p2q^3*p3q + 7*s12^3*p2q*p3q^3 + 7*s12^3*
         p2q^2*p3q^2, - 24*s23^3*p1q^3*p3q - 24*s23^3*p1q^3*p2q + 24*
         s13*s23^2*p1q^2*p3q^2 + 96*s13*s23^2*p1q^2*p2q*p3q + 72*s13*
         s23^2*p1q^2*p2q^2 - 48*s13^2*s23*p1q*p2q*p3q^2 - 120*s13^2*s23
         *p1q*p2q^2*p3q - 72*s13^2*s23*p1q*p2q^3 + 24*s13^3*p2q^2*p3q^2
          + 48*s13^3*p2q^3*p3q + 24*s13^3*p2q^4 + 72*s12*s23^2*p1q^2*
         p3q^2 + 96*s12*s23^2*p1q^2*p2q*p3q + 24*s12*s23^2*p1q^2*p2q^2
          - 48*s12*s13*s23*p1q*p3q^3 - 96*s12*s13*s23*p1q*p2q*p3q^2 - 
         96*s12*s13*s23*p1q*p2q^2*p3q - 48*s12*s13*s23*p1q*p2q^3 - 48*
         s12*s13^2*p2q*p3q^3 - 72*s12*s13^2*p2q^2*p3q^2 + 24*s12*s13^2*
         p2q^4 - 72*s12^2*s23*p1q*p3q^3 - 120*s12^2*s23*p1q*p2q*p3q^2
          - 48*s12^2*s23*p1q*p2q^2*p3q + 24*s12^2*s13*p3q^4 - 72*s12^2*
         s13*p2q^2*p3q^2 - 48*s12^2*s13*p2q^3*p3q + 24*s12^3*p3q^4 + 48
         *s12^3*p2q*p3q^3 + 24*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[1,4*s23*p2q
          + 4*s23*p3q] + rat[-1,4*s23*p2q + 4*s23*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[3*s23^3*p1q^2*
         p3q + 3*s23^3*p1q^2*p2q + 38*s23^3*p1q^3 - 4*s13*s23^2*p1q*
         p3q^2 - 38*s13*s23^2*p1q*p2q*p3q - 34*s13*s23^2*p1q*p2q^2 - 49
         *s13*s23^2*p1q^2*p3q - 125*s13*s23^2*p1q^2*p2q + 32*s13^2*s23*
         p2q*p3q^2 + 63*s13^2*s23*p2q^2*p3q + 31*s13^2*s23*p2q^3 + 10*
         s13^2*s23*p1q*p3q^2 + 80*s13^2*s23*p1q*p2q*p3q + 108*s13^2*s23
         *p1q*p2q^2 + 18*s13^3*p2q*p3q^2 - 3*s13^3*p2q^2*p3q - 21*s13^3
         *p2q^3 - 6*s12*s23^2*p1q*p3q^2 - 10*s12*s23^2*p1q*p2q*p3q - 4*
         s12*s23^2*p1q*p2q^2 - 115*s12*s23^2*p1q^2*p3q - 39*s12*s23^2*
         p1q^2*p2q + 4*s12*s13*s23*p3q^3 + 42*s12*s13*s23*p2q*p3q^2 + 
         70*s12*s13*s23*p2q^2*p3q + 32*s12*s13*s23*p2q^3 + 106*s12*s13*
         s23*p1q*p3q^2 + 118*s12*s13*s23*p1q*p2q*p3q + 88*s12*s13*s23*
         p1q*p2q^2 - 18*s12*s13^2*p3q^3 + 60*s12*s13^2*p2q*p3q^2 + 57*
         s12*s13^2*p2q^2*p3q - 21*s12*s13^2*p2q^3 + 3*s12^2*s23*p3q^3
          + 7*s12^2*s23*p2q*p3q^2 + 4*s12^2*s23*p2q^2*p3q + 116*s12^2*
         s23*p1q*p3q^2 + 78*s12^2*s23*p1q*p2q*p3q - 57*s12^2*s13*p3q^3
          + 3*s12^2*s13*p2q*p3q^2 + 60*s12^2*s13*p2q^2*p3q - 39*s12^3*
         p3q^3 - 39*s12^3*p2q*p3q^2, - 12*s23^4*p1q^3*p3q - 12*s23^4*
         p1q^3*p2q + 12*s13*s23^3*p1q^2*p3q^2 + 48*s13*s23^3*p1q^2*p2q*
         p3q + 36*s13*s23^3*p1q^2*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q^2
          - 60*s13^2*s23^2*p1q*p2q^2*p3q - 36*s13^2*s23^2*p1q*p2q^3 + 
         12*s13^3*s23*p2q^2*p3q^2 + 24*s13^3*s23*p2q^3*p3q + 12*s13^3*
         s23*p2q^4 + 36*s12*s23^3*p1q^2*p3q^2 + 48*s12*s23^3*p1q^2*p2q*
         p3q + 12*s12*s23^3*p1q^2*p2q^2 - 24*s12*s13*s23^2*p1q*p3q^3 - 
         48*s12*s13*s23^2*p1q*p2q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q^2*
         p3q - 24*s12*s13*s23^2*p1q*p2q^3 - 24*s12*s13^2*s23*p2q*p3q^3
          - 36*s12*s13^2*s23*p2q^2*p3q^2 + 12*s12*s13^2*s23*p2q^4 - 36*
         s12^2*s23^2*p1q*p3q^3 - 60*s12^2*s23^2*p1q*p2q*p3q^2 - 24*
         s12^2*s23^2*p1q*p2q^2*p3q + 12*s12^2*s13*s23*p3q^4 - 36*s12^2*
         s13*s23*p2q^2*p3q^2 - 24*s12^2*s13*s23*p2q^3*p3q + 12*s12^3*
         s23*p3q^4 + 24*s12^3*s23*p2q*p3q^3 + 12*s12^3*s23*p2q^2*p3q^2]
          + den[ - 1 + d]*rat[3,8*s23*p2q + 8*s23*p3q] + rat[6*s23^3*
         p1q^2*p3q + 6*s23^3*p1q^2*p2q + 33*s23^3*p1q^3 - 8*s13*s23^2*
         p1q*p3q^2 - 76*s13*s23^2*p1q*p2q*p3q - 68*s13*s23^2*p1q*p2q^2
          - 55*s13*s23^2*p1q^2*p3q - 121*s13*s23^2*p1q^2*p2q + 64*s13^2
         *s23*p2q*p3q^2 + 126*s13^2*s23*p2q^2*p3q + 62*s13^2*s23*p2q^3
          + 20*s13^2*s23*p1q*p3q^2 + 74*s13^2*s23*p1q*p2q*p3q + 87*
         s13^2*s23*p1q*p2q^2 + 36*s13^3*p2q*p3q^2 + 37*s13^3*p2q^2*p3q
          + s13^3*p2q^3 - 12*s12*s23^2*p1q*p3q^2 - 20*s12*s23^2*p1q*p2q
         *p3q - 8*s12*s23^2*p1q*p2q^2 - 101*s12*s23^2*p1q^2*p3q - 35*
         s12*s23^2*p1q^2*p2q + 8*s12*s13*s23*p3q^3 + 84*s12*s13*s23*p2q
         *p3q^2 + 140*s12*s13*s23*p2q^2*p3q + 64*s12*s13*s23*p2q^3 + 
         126*s12*s13*s23*p1q*p3q^2 + 150*s12*s13*s23*p1q*p2q*p3q + 90*
         s12*s13*s23*p1q*p2q^2 - 36*s12*s13^2*p3q^3 + 34*s12*s13^2*p2q*
         p3q^2 + 71*s12*s13^2*p2q^2*p3q + s12*s13^2*p2q^3 + 6*s12^2*s23
         *p3q^3 + 14*s12^2*s23*p2q*p3q^2 + 8*s12^2*s23*p2q^2*p3q + 103*
         s12^2*s23*p1q*p3q^2 + 70*s12^2*s23*p1q*p2q*p3q - 71*s12^2*s13*
         p3q^3 - 37*s12^2*s13*p2q*p3q^2 + 34*s12^2*s13*p2q^2*p3q - 35*
         s12^3*p3q^3 - 35*s12^3*p2q*p3q^2, - 24*s23^4*p1q^3*p3q - 24*
         s23^4*p1q^3*p2q + 24*s13*s23^3*p1q^2*p3q^2 + 96*s13*s23^3*
         p1q^2*p2q*p3q + 72*s13*s23^3*p1q^2*p2q^2 - 48*s13^2*s23^2*p1q*
         p2q*p3q^2 - 120*s13^2*s23^2*p1q*p2q^2*p3q - 72*s13^2*s23^2*p1q
         *p2q^3 + 24*s13^3*s23*p2q^2*p3q^2 + 48*s13^3*s23*p2q^3*p3q + 
         24*s13^3*s23*p2q^4 + 72*s12*s23^3*p1q^2*p3q^2 + 96*s12*s23^3*
         p1q^2*p2q*p3q + 24*s12*s23^3*p1q^2*p2q^2 - 48*s12*s13*s23^2*
         p1q*p3q^3 - 96*s12*s13*s23^2*p1q*p2q*p3q^2 - 96*s12*s13*s23^2*
         p1q*p2q^2*p3q - 48*s12*s13*s23^2*p1q*p2q^3 - 48*s12*s13^2*s23*
         p2q*p3q^3 - 72*s12*s13^2*s23*p2q^2*p3q^2 + 24*s12*s13^2*s23*
         p2q^4 - 72*s12^2*s23^2*p1q*p3q^3 - 120*s12^2*s23^2*p1q*p2q*
         p3q^2 - 48*s12^2*s23^2*p1q*p2q^2*p3q + 24*s12^2*s13*s23*p3q^4
          - 72*s12^2*s13*s23*p2q^2*p3q^2 - 48*s12^2*s13*s23*p2q^3*p3q
          + 24*s12^3*s23*p3q^4 + 48*s12^3*s23*p2q*p3q^3 + 24*s12^3*s23*
         p2q^2*p3q^2] + rat[-1,24*s23*p2q + 24*s23*p3q]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - 9*s12^2*s13*p2q*p3q - 9*s12^2*s13*p3q^2 + 7*s12^2*s23*p2q*
         p3q + 7*s12^2*s23*p3q^2 + 9*s12*s13^2*p2q^2 - 9*s12*s13^2*
         p3q^2 - 5*s12*s13*s23*p1q*p2q + 4*s12*s13*s23*p1q*p3q + 11*s12
         *s13*s23*p2q^2 + 18*s12*s13*s23*p2q*p3q + 7*s12*s13*s23*p3q^2
          - 7*s12*s23^2*p1q*p2q - 14*s12*s23^2*p1q*p3q + 9*s13^3*p2q^2
          + 9*s13^3*p2q*p3q - 14*s13^2*s23*p1q*p2q - 5*s13^2*s23*p1q*
         p3q + 11*s13^2*s23*p2q^2 + 11*s13^2*s23*p2q*p3q + 5*s13*s23^2*
         p1q^2 - 18*s13*s23^2*p1q*p2q - 7*s13*s23^2*p1q*p3q + 7*s23^3*
         p1q^2,24*s12^2*s23*p3q^2 - 48*s12*s13*s23*p2q*p3q - 48*s12*
         s23^2*p1q*p3q + 24*s13^2*s23*p2q^2 - 48*s13*s23^2*p1q*p2q + 24
         *s23^3*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12*p2q + s12*p3q
          + s13*p2q + s13*p3q - 2*s23*p1q - s23*p2q - s23*p3q, - 24*s12
         *s23*p2q - 24*s12*s23*p3q - 24*s13*s23*p2q - 24*s13*s23*p3q + 
         24*s23^2*p1q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^4*
         p3q^3 - s12^3*s13*p2q*p3q^2 + 3*s12^3*s13*p3q^3 - 2*s12^3*s23*
         p1q*p3q^2 + 2*s12^3*s23*p3q^3 - 3*s12^2*s13^2*p2q*p3q^2 + 3*
         s12^2*s13^2*p3q^3 - s12^2*s13*s23*p1q*p2q*p3q - 5*s12^2*s13*
         s23*p1q*p3q^2 - 2*s12^2*s13*s23*p2q*p3q^2 + 4*s12^2*s13*s23*
         p3q^3 + s12^2*s23^2*p1q^2*p3q - 4*s12^2*s23^2*p1q*p3q^2 + 
         s12^2*s23^2*p3q^3 - 3*s12*s13^3*p2q*p3q^2 + s12*s13^3*p3q^3 - 
         2*s12*s13^2*s23*p1q*p2q*p3q - 4*s12*s13^2*s23*p1q*p3q^2 - 4*
         s12*s13^2*s23*p2q*p3q^2 + 2*s12*s13^2*s23*p3q^3 + 2*s12*s13*
         s23^2*p1q^2*p3q - 2*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p3q^2 - s12*s13*s23^2*p2q*p3q^2 + s12*s13*s23^2*
         p3q^3 + 2*s12*s23^3*p1q^2*p3q - 2*s12*s23^3*p1q*p3q^2 - s13^4*
         p2q*p3q^2 - s13^3*s23*p1q*p2q*p3q - s13^3*s23*p1q*p3q^2 - 2*
         s13^3*s23*p2q*p3q^2 + s13^2*s23^2*p1q^2*p3q - 2*s13^2*s23^2*
         p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p3q^2 - s13^2*s23^2*p2q*p3q^2
          + 2*s13*s23^3*p1q^2*p3q - s13*s23^3*p1q*p2q*p3q - s13*s23^3*
         p1q*p3q^2 + s23^4*p1q^2*p3q,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*
         s23*p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*
         p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 
         36*s12^2*s23^2*p1q*p3q^2 + 12*s12*s13^2*s23*p2q^3 - 12*s12*
         s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*
         p3q + 12*s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*
         s23^2*p1q*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*
         p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*s12^3
         *s13*p2q*p3q^2 + 7*s12^3*s13*p3q^3 - 7*s12^2*s13^2*p2q^2*p3q
          + 7*s12^2*s13^2*p2q*p3q^2 + 14*s12^2*s13^2*p3q^3 - 14*s12^2*
         s13*s23*p1q*p2q*p3q - 28*s12^2*s13*s23*p1q*p3q^2 - 7*s12^2*s13
         *s23*p2q*p3q^2 - 7*s12^2*s13*s23*p3q^3 - 14*s12*s13^3*p2q^2*
         p3q - 7*s12*s13^3*p2q*p3q^2 + 7*s12*s13^3*p3q^3 - 21*s12*s13^2
         *s23*p1q*p2q^2 - 14*s12*s13^2*s23*p1q*p2q*p3q - 21*s12*s13^2*
         s23*p1q*p3q^2 - 14*s12*s13^2*s23*p2q^3 - 21*s12*s13^2*s23*
         p2q^2*p3q - 14*s12*s13^2*s23*p2q*p3q^2 - 7*s12*s13^2*s23*p3q^3
          + 7*s12*s13*s23^2*p1q^2*p2q + 35*s12*s13*s23^2*p1q^2*p3q + 14
         *s12*s13*s23^2*p1q*p2q*p3q + 14*s12*s13*s23^2*p1q*p3q^2 - 7*
         s13^4*p2q^2*p3q - 7*s13^4*p2q*p3q^2 - 21*s13^3*s23*p1q*p2q^2
          + 7*s13^3*s23*p1q*p3q^2 - 14*s13^3*s23*p2q^3 - 21*s13^3*s23*
         p2q^2*p3q - 7*s13^3*s23*p2q*p3q^2 + 35*s13^2*s23^2*p1q^2*p2q
          + 7*s13^2*s23^2*p1q^2*p3q + 21*s13^2*s23^2*p1q*p2q^2 + 28*
         s13^2*s23^2*p1q*p2q*p3q + 7*s13^2*s23^2*p1q*p3q^2 - 14*s13*
         s23^3*p1q^3 - 7*s13*s23^3*p1q^2*p2q - 7*s13*s23^3*p1q^2*p3q,24
         *s12^3*s23*p2q*p3q^2 + 24*s12^3*s23*p3q^3 - 48*s12^2*s13*s23*
         p2q^2*p3q - 24*s12^2*s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*
         p3q^3 - 48*s12^2*s23^2*p1q*p2q*p3q - 72*s12^2*s23^2*p1q*p3q^2
          + 24*s12*s13^2*s23*p2q^3 - 24*s12*s13^2*s23*p2q^2*p3q - 48*
         s12*s13^2*s23*p2q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*p1q*p3q^2 + 24*s12*
         s23^3*p1q^2*p2q + 72*s12*s23^3*p1q^2*p3q + 24*s13^3*s23*p2q^3
          + 24*s13^3*s23*p2q^2*p3q - 72*s13^2*s23^2*p1q*p2q^2 - 48*
         s13^2*s23^2*p1q*p2q*p3q + 72*s13*s23^3*p1q^2*p2q + 24*s13*
         s23^3*p1q^2*p3q - 24*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 2*s12^4*p3q^3 + 4*s12^3*s13*p2q*p3q^2 - 4*s12^3
         *s13*p3q^3 + 6*s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p2q*p3q^2 - 2
         *s12^2*s13^2*p2q^2*p3q + 8*s12^2*s13^2*p2q*p3q^2 - 2*s12^2*
         s13^2*p3q^3 - 3*s12^2*s13*s23*p1q*p2q*p3q + 7*s12^2*s13*s23*
         p1q*p3q^2 - s12^2*s13*s23*p2q^2*p3q + 5*s12^2*s13*s23*p2q*
         p3q^2 - 6*s12^2*s23^2*p1q^2*p3q - 4*s12^2*s23^2*p1q*p2q*p3q - 
         4*s12*s13^3*p2q^2*p3q + 4*s12*s13^3*p2q*p3q^2 - s12*s13^2*s23*
         p1q*p2q^2 - 2*s12*s13^2*s23*p1q*p2q*p3q + s12*s13^2*s23*p1q*
         p3q^2 - s12*s13^2*s23*p2q^3 - 4*s12*s13^2*s23*p2q^2*p3q + 3*
         s12*s13^2*s23*p2q*p3q^2 - s12*s13*s23^2*p1q^2*p2q - 2*s12*s13*
         s23^2*p1q^2*p3q - s12*s13*s23^2*p1q*p2q^2 - 4*s12*s13*s23^2*
         p1q*p2q*p3q + 2*s12*s23^3*p1q^3 + 2*s12*s23^3*p1q^2*p2q - 2*
         s13^4*p2q^2*p3q - s13^3*s23*p1q*p2q^2 + s13^3*s23*p1q*p2q*p3q
          - s13^3*s23*p2q^3 - 3*s13^3*s23*p2q^2*p3q + 2*s13^2*s23^2*
         p1q^2*p2q + s13^2*s23^2*p1q^2*p3q + 2*s13^2*s23^2*p1q*p2q^2 + 
         3*s13^2*s23^2*p1q*p2q*p3q - s13*s23^3*p1q^3 - s13*s23^3*p1q^2*
         p2q,6*s12^3*s23*p2q*p3q^2 + 6*s12^3*s23*p3q^3 - 12*s12^2*s13*
         s23*p2q^2*p3q - 6*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*p3q^2
          + 6*s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q - 12*s12*
         s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13*
         s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s23^3*
         p1q^2*p2q + 18*s12*s23^3*p1q^2*p3q + 6*s13^3*s23*p2q^3 + 6*
         s13^3*s23*p2q^2*p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*
         s23^2*p1q*p2q*p3q + 18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*p1q^2
         *p3q - 6*s23^4*p1q^3] + rat[s12^4*p3q^3 - 2*s12^3*s13*p2q*
         p3q^2 + 2*s12^3*s13*p3q^3 - 3*s12^3*s23*p1q*p3q^2 - s12^3*s23*
         p2q*p3q^2 + s12^2*s13^2*p2q^2*p3q - 4*s12^2*s13^2*p2q*p3q^2 + 
         s12^2*s13^2*p3q^3 + 2*s12^2*s13*s23*p1q*p2q*p3q - 3*s12^2*s13*
         s23*p1q*p3q^2 - 3*s12^2*s13*s23*p2q*p3q^2 + 3*s12^2*s23^2*
         p1q^2*p3q + 2*s12^2*s23^2*p1q*p2q*p3q + 2*s12*s13^3*p2q^2*p3q
          - 2*s12*s13^3*p2q*p3q^2 + s12*s13^2*s23*p1q*p2q^2 + 2*s12*
         s13^2*s23*p1q*p2q*p3q + s12*s13^2*s23*p2q^3 + 2*s12*s13^2*s23*
         p2q^2*p3q - 2*s12*s13^2*s23*p2q*p3q^2 + 2*s12*s13*s23^2*p1q*
         p2q*p3q - s12*s23^3*p1q^3 - s12*s23^3*p1q^2*p2q + s13^4*p2q^2*
         p3q + s13^3*s23*p1q*p2q^2 + s13^3*s23*p2q^3 + 2*s13^3*s23*
         p2q^2*p3q - 2*s13^2*s23^2*p1q^2*p2q - s13^2*s23^2*p1q^2*p3q - 
         2*s13^2*s23^2*p1q*p2q^2 - 2*s13^2*s23^2*p1q*p2q*p3q + s13*
         s23^3*p1q^3 + s13*s23^3*p1q^2*p2q,12*s12^3*s23*p2q*p3q^2 + 12*
         s12^3*s23*p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*
         s23*p2q*p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*
         p2q*p3q - 36*s12^2*s23^2*p1q*p3q^2 + 12*s12*s13^2*s23*p2q^3 - 
         12*s12*s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*
         s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*
         s12*s13*s23^2*p1q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36*s12*
         s23^3*p1q^2*p3q + 12*s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q
          - 36*s13^2*s23^2*p1q*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 36*
         s13*s23^3*p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 12*s23^4*p1q^3]
         *d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^3*
         p1q^2*p3q^2 - s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^3*p3q + s13*
         s23^2*p1q*p3q^3 + 2*s13*s23^2*p1q*p2q*p3q^2 + s13*s23^2*p1q*
         p2q^2*p3q + 4*s13*s23^2*p1q^2*p2q*p3q + s13^2*s23*p2q*p3q^3 + 
         s13^2*s23*p2q^2*p3q^2 + 2*s13^2*s23*p1q*p3q^3 + s13^2*s23*p1q*
         p2q*p3q^2 - 3*s13^2*s23*p1q*p2q^2*p3q + s13^3*p2q^2*p3q^2 + 
         s13^3*p2q^3*p3q + 2*s12*s23^2*p1q*p3q^3 + 2*s12*s23^2*p1q*p2q*
         p3q^2 + 5*s12*s23^2*p1q^2*p3q^2 + s12*s23^2*p1q^2*p2q*p3q - 
         s12*s13*s23*p3q^4 + s12*s13*s23*p2q^2*p3q^2 - s12*s13*s23*p1q*
         p3q^3 + s12*s13*s23*p1q*p2q*p3q^2 - 2*s12*s13*s23*p1q*p2q^2*
         p3q - 2*s12*s13^2*p2q*p3q^3 - s12*s13^2*p2q^2*p3q^2 + s12*
         s13^2*p2q^3*p3q - s12^2*s23*p3q^4 - s12^2*s23*p2q*p3q^3 - 4*
         s12^2*s23*p1q*p3q^3 - 2*s12^2*s23*p1q*p2q*p3q^2 + s12^2*s13*
         p3q^4 - s12^2*s13*p2q*p3q^3 - 2*s12^2*s13*p2q^2*p3q^2 + s12^3*
         p3q^4 + s12^3*p2q*p3q^3, - 12*s23^3*p1q^3*p3q - 12*s23^3*p1q^3
         *p2q + 12*s13*s23^2*p1q^2*p3q^2 + 48*s13*s23^2*p1q^2*p2q*p3q
          + 36*s13*s23^2*p1q^2*p2q^2 - 24*s13^2*s23*p1q*p2q*p3q^2 - 60*
         s13^2*s23*p1q*p2q^2*p3q - 36*s13^2*s23*p1q*p2q^3 + 12*s13^3*
         p2q^2*p3q^2 + 24*s13^3*p2q^3*p3q + 12*s13^3*p2q^4 + 36*s12*
         s23^2*p1q^2*p3q^2 + 48*s12*s23^2*p1q^2*p2q*p3q + 12*s12*s23^2*
         p1q^2*p2q^2 - 24*s12*s13*s23*p1q*p3q^3 - 48*s12*s13*s23*p1q*
         p2q*p3q^2 - 48*s12*s13*s23*p1q*p2q^2*p3q - 24*s12*s13*s23*p1q*
         p2q^3 - 24*s12*s13^2*p2q*p3q^3 - 36*s12*s13^2*p2q^2*p3q^2 + 12
         *s12*s13^2*p2q^4 - 36*s12^2*s23*p1q*p3q^3 - 60*s12^2*s23*p1q*
         p2q*p3q^2 - 24*s12^2*s23*p1q*p2q^2*p3q + 12*s12^2*s13*p3q^4 - 
         36*s12^2*s13*p2q^2*p3q^2 - 24*s12^2*s13*p2q^3*p3q + 12*s12^3*
         p3q^4 + 24*s12^3*p2q*p3q^3 + 12*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[5*s12^3*s23*p2q*p3q^2 + 5*s12^3*s23*p3q^3 - 10*s12^2*s13*
         s23*p1q*p2q*p3q - 5*s12^2*s13*s23*p1q*p3q^2 - 5*s12^2*s13*s23*
         p2q^2*p3q - 5*s12^2*s13*s23*p2q*p3q^2 - 5*s12^2*s23^2*p1q*p2q*
         p3q - 10*s12^2*s23^2*p1q*p3q^2 - 5*s12*s13^2*s23*p1q*p2q*p3q
          + 5*s12*s13*s23^2*p1q^2*p3q - 5*s12*s13*s23^2*p1q*p2q*p3q + 5
         *s12*s23^3*p1q^2*p3q,18*s12^3*s13*p2q*p3q^2 + 18*s12^3*s13*
         p3q^3 - 36*s12^2*s13^2*p2q^2*p3q - 18*s12^2*s13^2*p2q*p3q^2 + 
         18*s12^2*s13^2*p3q^3 - 36*s12^2*s13*s23*p1q*p2q*p3q - 54*s12^2
         *s13*s23*p1q*p3q^2 + 18*s12*s13^3*p2q^3 - 18*s12*s13^3*p2q^2*
         p3q - 36*s12*s13^3*p2q*p3q^2 - 36*s12*s13^2*s23*p1q*p2q^2 - 36
         *s12*s13^2*s23*p1q*p2q*p3q - 36*s12*s13^2*s23*p1q*p3q^2 + 18*
         s12*s13*s23^2*p1q^2*p2q + 54*s12*s13*s23^2*p1q^2*p3q + 18*
         s13^4*p2q^3 + 18*s13^4*p2q^2*p3q - 54*s13^3*s23*p1q*p2q^2 - 36
         *s13^3*s23*p1q*p2q*p3q + 54*s13^2*s23^2*p1q^2*p2q + 18*s13^2*
         s23^2*p1q^2*p3q - 18*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[s13*s23,144*s12^2] + rat[s13*s23,144*s12^2]*
         d + rat[ - 4*s12^3*s13*s23*p1q*p3q^2 + 3*s12^3*s13*s23*p2q*
         p3q^2 + 3*s12^3*s13*s23*p3q^3 - 4*s12^2*s13^2*s23*p1q*p2q*p3q
          - 8*s12^2*s13^2*s23*p1q*p3q^2 - 2*s12^2*s13^2*s23*p2q^2*p3q
          - 3*s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13^2*s23*p3q^3 + 4*
         s12^2*s13*s23^2*p1q^2*p3q + 6*s12^2*s13*s23^2*p1q*p2q*p3q - 
         s12^2*s13*s23^2*p1q*p3q^2 - s12*s13^3*s23*p2q^3 + s12*s13^3*
         s23*p2q^2*p3q + 2*s12*s13^3*s23*p2q*p3q^2 + 2*s12*s13^2*s23^2*
         p1q*p2q^2 + 2*s12*s13^2*s23^2*p1q*p2q*p3q + 2*s12*s13^2*s23^2*
         p1q*p3q^2 - s12*s13*s23^3*p1q^2*p2q - 3*s12*s13*s23^3*p1q^2*
         p3q - s13^4*s23*p2q^3 - s13^4*s23*p2q^2*p3q + 3*s13^3*s23^2*
         p1q*p2q^2 + 2*s13^3*s23^2*p1q*p2q*p3q - 3*s13^2*s23^3*p1q^2*
         p2q - s13^2*s23^3*p1q^2*p3q + s13*s23^4*p1q^3,144*s12^5*p2q*
         p3q^2 + 144*s12^5*p3q^3 - 288*s12^4*s13*p2q^2*p3q - 144*s12^4*
         s13*p2q*p3q^2 + 144*s12^4*s13*p3q^3 - 288*s12^4*s23*p1q*p2q*
         p3q - 432*s12^4*s23*p1q*p3q^2 + 144*s12^3*s13^2*p2q^3 - 144*
         s12^3*s13^2*p2q^2*p3q - 288*s12^3*s13^2*p2q*p3q^2 - 288*s12^3*
         s13*s23*p1q*p2q^2 - 288*s12^3*s13*s23*p1q*p2q*p3q - 288*s12^3*
         s13*s23*p1q*p3q^2 + 144*s12^3*s23^2*p1q^2*p2q + 432*s12^3*
         s23^2*p1q^2*p3q + 144*s12^2*s13^3*p2q^3 + 144*s12^2*s13^3*
         p2q^2*p3q - 432*s12^2*s13^2*s23*p1q*p2q^2 - 288*s12^2*s13^2*
         s23*p1q*p2q*p3q + 432*s12^2*s13*s23^2*p1q^2*p2q + 144*s12^2*
         s13*s23^2*p1q^2*p3q - 144*s12^2*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[10*s12*p3q^2 - 
         10*s13*p1q*p3q - 10*s23*p1q*p3q,9*s12^2*s13*p3q^2 - 18*s12*
         s13^2*p2q*p3q - 18*s12*s13*s23*p1q*p3q + 9*s13^3*p2q^2 - 18*
         s13^2*s23*p1q*p2q + 9*s13*s23^2*p1q^2] + rat[10*s12*p3q^2 - 10
         *s13*p1q*p3q - 10*s23*p1q*p3q,9*s12^2*s13*p3q^2 - 18*s12*s13^2
         *p2q*p3q - 18*s12*s13*s23*p1q*p3q + 9*s13^3*p2q^2 - 18*s13^2*
         s23*p1q*p2q + 9*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*p1q^2*p3q - 
         10*p1q*p2q*p3q - 5*p2q^2*p3q,9*s12^2*p3q^2 - 18*s12*s13*p2q*
         p3q - 18*s12*s23*p1q*p3q + 9*s13^2*p2q^2 - 18*s13*s23*p1q*p2q
          + 9*s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - s13*
         s23^3*p1q^2*p3q - s13*s23^3*p1q^3 + 2*s13^2*s23^2*p1q*p2q*p3q
          + 3*s13^2*s23^2*p1q^2*p2q - s13^3*s23*p2q^2*p3q - 3*s13^3*s23
         *p1q*p2q^2 + s13^4*p2q^3 + 2*s12*s13*s23^2*p1q*p3q^2 + s12*s13
         *s23^2*p1q^2*p3q - s12*s13*s23^2*p1q^3 + 2*s12*s13^2*s23*p2q*
         p3q^2 + 2*s12*s13^2*s23*p1q*p2q*p3q + 2*s12*s13^2*s23*p1q^2*
         p2q - 3*s12*s13^3*p2q^2*p3q - s12*s13^3*p1q*p2q^2 + 10*s12^2*
         s23^2*p1q*p3q^2 + 10*s12^2*s23^2*p1q^2*p3q - s12^2*s13*s23*
         p3q^3 - 8*s12^2*s13*s23*p2q*p3q^2 + 2*s12^2*s13*s23*p1q*p3q^2
          - 19*s12^2*s13*s23*p1q*p2q*p3q + 3*s12^2*s13*s23*p1q^2*p3q + 
         4*s12^2*s13^2*p2q*p3q^2 + 9*s12^2*s13^2*p2q^2*p3q + s12^2*
         s13^2*p1q*p2q*p3q - 10*s12^3*s23*p3q^3 + 10*s12^3*s23*p1q^2*
         p3q - 2*s12^3*s13*p3q^3 + s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*
         p1q*p3q^2 - 10*s12^3*s13*p1q*p2q*p3q - 10*s12^4*p3q^3 - 10*
         s12^4*p1q*p3q^2,9*s12^2*s13*s23^3*p1q^2*p3q + 9*s12^2*s13*
         s23^3*p1q^3 - 18*s12^2*s13^2*s23^2*p1q*p2q*p3q - 27*s12^2*
         s13^2*s23^2*p1q^2*p2q + 9*s12^2*s13^3*s23*p2q^2*p3q + 27*s12^2
         *s13^3*s23*p1q*p2q^2 - 9*s12^2*s13^4*p2q^3 - 18*s12^3*s13*
         s23^2*p1q*p3q^2 - 9*s12^3*s13*s23^2*p1q^2*p3q + 9*s12^3*s13*
         s23^2*p1q^3 - 18*s12^3*s13^2*s23*p2q*p3q^2 - 18*s12^3*s13^2*
         s23*p1q*p2q*p3q - 18*s12^3*s13^2*s23*p1q^2*p2q + 27*s12^3*
         s13^3*p2q^2*p3q + 9*s12^3*s13^3*p1q*p2q^2 + 9*s12^4*s13*s23*
         p3q^3 - 9*s12^4*s13*s23*p1q*p3q^2 - 18*s12^4*s13*s23*p1q^2*p3q
          - 27*s12^4*s13^2*p2q*p3q^2 - 18*s12^4*s13^2*p1q*p2q*p3q + 9*
         s12^5*s13*p3q^3 + 9*s12^5*s13*p1q*p3q^2] + rat[ - s13*s23^2 + 
         6*s12^2*s23 + 5*s12^3,36*s12^2*s13*s23^2 + 36*s12^3*s23^2 + 36
         *s12^3*s13*s23 + 36*s12^4*s23]*d + rat[ - s13^2*s23^5*p1q^2*
         p3q - s13^2*s23^5*p1q^3 + 2*s13^3*s23^4*p1q*p2q*p3q - s13^3*
         s23^4*p1q^2*p3q + 3*s13^3*s23^4*p1q^2*p2q - s13^3*s23^4*p1q^3
          - s13^4*s23^3*p2q^2*p3q + 2*s13^4*s23^3*p1q*p2q*p3q - 3*s13^4
         *s23^3*p1q*p2q^2 + 3*s13^4*s23^3*p1q^2*p2q - s13^5*s23^2*p2q^2
         *p3q + s13^5*s23^2*p2q^3 - 3*s13^5*s23^2*p1q*p2q^2 + s13^6*s23
         *p2q^3 - 6*s12*s13*s23^5*p1q^2*p3q - 6*s12*s13*s23^5*p1q^3 + 
         22*s12*s13^2*s23^4*p1q*p3q^2 + 12*s12*s13^2*s23^4*p1q*p2q*p3q
          + 8*s12*s13^2*s23^4*p1q^2*p3q + 18*s12*s13^2*s23^4*p1q^2*p2q
          - 14*s12*s13^2*s23^4*p1q^3 - 14*s12*s13^3*s23^3*p2q*p3q^2 - 6
         *s12*s13^3*s23^3*p2q^2*p3q + 4*s12*s13^3*s23^3*p1q*p3q^2 - 10*
         s12*s13^3*s23^3*p1q*p2q*p3q - 18*s12*s13^3*s23^3*p1q*p2q^2 + 3
         *s12*s13^3*s23^3*p1q^2*p3q + 41*s12*s13^3*s23^3*p1q^2*p2q - 
         s12*s13^3*s23^3*p1q^3 + 4*s12*s13^4*s23^2*p2q*p3q^2 + 2*s12*
         s13^4*s23^2*p2q^2*p3q + 6*s12*s13^4*s23^2*p2q^3 - 40*s12*s13^4
         *s23^2*p1q*p2q^2 + 2*s12*s13^4*s23^2*p1q^2*p2q - 3*s12*s13^5*
         s23*p2q^2*p3q + 13*s12*s13^5*s23*p2q^3 - s12*s13^5*s23*p1q*
         p2q^2 + 52*s12^2*s13*s23^4*p1q*p3q^2 + 29*s12^2*s13*s23^4*
         p1q^2*p3q - 23*s12^2*s13*s23^4*p1q^3 - 21*s12^2*s13^2*s23^3*
         p3q^3 - 20*s12^2*s13^2*s23^3*p2q*p3q^2 + 51*s12^2*s13^2*s23^3*
         p1q*p3q^2 - 30*s12^2*s13^2*s23^3*p1q*p2q*p3q + 49*s12^2*s13^2*
         s23^3*p1q^2*p3q + 63*s12^2*s13^2*s23^3*p1q^2*p2q - 23*s12^2*
         s13^2*s23^3*p1q^3 - 3*s12^2*s13^3*s23^2*p3q^3 + 19*s12^2*s13^3
         *s23^2*p2q*p3q^2 + s12^2*s13^3*s23^2*p2q^2*p3q + s12^2*s13^3*
         s23^2*p1q*p3q^2 - 14*s12^2*s13^3*s23^2*p1q*p2q*p3q - 57*s12^2*
         s13^3*s23^2*p1q*p2q^2 + 4*s12^2*s13^3*s23^2*p1q^2*p3q + 56*
         s12^2*s13^3*s23^2*p1q^2*p2q + 5*s12^2*s13^4*s23*p2q*p3q^2 - 31
         *s12^2*s13^4*s23*p2q^2*p3q + 17*s12^2*s13^4*s23*p2q^3 - 43*
         s12^2*s13^4*s23*p1q*p2q^2 + 10*s12^2*s13^5*p2q^3 + 20*s12^3*
         s23^4*p1q*p3q^2 + 20*s12^3*s23^4*p1q^2*p3q - 46*s12^3*s13*
         s23^3*p3q^3 - 16*s12^3*s13*s23^3*p2q*p3q^2 + 82*s12^3*s13*
         s23^3*p1q*p3q^2 - 38*s12^3*s13*s23^3*p1q*p2q*p3q + 101*s12^3*
         s13*s23^3*p1q^2*p3q - 27*s12^3*s13*s23^3*p1q^3 - 58*s12^3*
         s13^2*s23^2*p3q^3 + 26*s12^3*s13^2*s23^2*p2q*p3q^2 + 18*s12^3*
         s13^2*s23^2*p2q^2*p3q + 12*s12^3*s13^2*s23^2*p1q*p3q^2 - 52*
         s12^3*s13^2*s23^2*p1q*p2q*p3q + 60*s12^3*s13^2*s23^2*p1q^2*p3q
          + 64*s12^3*s13^2*s23^2*p1q^2*p2q - 10*s12^3*s13^2*s23^2*p1q^3
          - 3*s12^3*s13^3*s23*p3q^3 + 65*s12^3*s13^3*s23*p2q*p3q^2 - 25
         *s12^3*s13^3*s23*p2q^2*p3q - 3*s12^3*s13^3*s23*p1q*p3q^2 + 22*
         s12^3*s13^3*s23*p1q*p2q*p3q - 47*s12^3*s13^3*s23*p1q*p2q^2 + 
         20*s12^3*s13^3*s23*p1q^2*p2q - 30*s12^3*s13^4*p2q^2*p3q + 10*
         s12^3*s13^4*p2q^3 - 10*s12^3*s13^4*p1q*p2q^2 - 20*s12^4*s23^3*
         p3q^3 + 20*s12^4*s23^3*p1q*p3q^2 + 40*s12^4*s23^3*p1q^2*p3q - 
         105*s12^4*s13*s23^2*p3q^3 - 14*s12^4*s13*s23^2*p2q*p3q^2 - 9*
         s12^4*s13*s23^2*p1q*p3q^2 - 58*s12^4*s13*s23^2*p1q*p2q*p3q + 
         86*s12^4*s13*s23^2*p1q^2*p3q - 10*s12^4*s13*s23^2*p1q^3 - 47*
         s12^4*s13^2*s23*p3q^3 + 77*s12^4*s13^2*s23*p2q*p3q^2 + 18*
         s12^4*s13^2*s23*p2q^2*p3q - 27*s12^4*s13^2*s23*p1q*p3q^2 + 12*
         s12^4*s13^2*s23*p1q*p2q*p3q + 20*s12^4*s13^2*s23*p1q^2*p3q + 
         20*s12^4*s13^2*s23*p1q^2*p2q + 30*s12^4*s13^3*p2q*p3q^2 - 30*
         s12^4*s13^3*p2q^2*p3q + 20*s12^4*s13^3*p1q*p2q*p3q - 10*s12^4*
         s13^3*p1q*p2q^2 - 40*s12^5*s23^2*p3q^3 - 20*s12^5*s23^2*p1q*
         p3q^2 + 20*s12^5*s23^2*p1q^2*p3q - 69*s12^5*s13*s23*p3q^3 + 2*
         s12^5*s13*s23*p2q*p3q^2 - 49*s12^5*s13*s23*p1q*p3q^2 - 20*
         s12^5*s13*s23*p1q*p2q*p3q + 20*s12^5*s13*s23*p1q^2*p3q - 10*
         s12^5*s13^2*p3q^3 + 30*s12^5*s13^2*p2q*p3q^2 - 10*s12^5*s13^2*
         p1q*p3q^2 + 20*s12^5*s13^2*p1q*p2q*p3q - 20*s12^6*s23*p3q^3 - 
         20*s12^6*s23*p1q*p3q^2 - 10*s12^6*s13*p3q^3 - 10*s12^6*s13*p1q
         *p3q^2,18*s12*s13^3*s23^5*p1q^2*p3q + 18*s12*s13^3*s23^5*p1q^3
          - 36*s12*s13^4*s23^4*p1q*p2q*p3q - 54*s12*s13^4*s23^4*p1q^2*
         p2q + 18*s12*s13^5*s23^3*p2q^2*p3q + 54*s12*s13^5*s23^3*p1q*
         p2q^2 - 18*s12*s13^6*s23^2*p2q^3 + 36*s12^2*s13^2*s23^5*p1q^2*
         p3q + 36*s12^2*s13^2*s23^5*p1q^3 - 36*s12^2*s13^3*s23^4*p1q*
         p3q^2 - 72*s12^2*s13^3*s23^4*p1q*p2q*p3q - 108*s12^2*s13^3*
         s23^4*p1q^2*p2q + 36*s12^2*s13^3*s23^4*p1q^3 - 36*s12^2*s13^4*
         s23^3*p2q*p3q^2 + 36*s12^2*s13^4*s23^3*p2q^2*p3q - 72*s12^2*
         s13^4*s23^3*p1q*p2q*p3q + 108*s12^2*s13^4*s23^3*p1q*p2q^2 - 90
         *s12^2*s13^4*s23^3*p1q^2*p2q + 72*s12^2*s13^5*s23^2*p2q^2*p3q
          - 36*s12^2*s13^5*s23^2*p2q^3 + 72*s12^2*s13^5*s23^2*p1q*p2q^2
          - 18*s12^2*s13^6*s23*p2q^3 + 18*s12^3*s13*s23^5*p1q^2*p3q + 
         18*s12^3*s13*s23^5*p1q^3 - 72*s12^3*s13^2*s23^4*p1q*p3q^2 - 36
         *s12^3*s13^2*s23^4*p1q*p2q*p3q - 54*s12^3*s13^2*s23^4*p1q^2*
         p2q + 72*s12^3*s13^2*s23^4*p1q^3 + 18*s12^3*s13^3*s23^3*p3q^3
          - 72*s12^3*s13^3*s23^3*p2q*p3q^2 + 18*s12^3*s13^3*s23^3*p2q^2
         *p3q - 54*s12^3*s13^3*s23^3*p1q*p3q^2 - 144*s12^3*s13^3*s23^3*
         p1q*p2q*p3q + 54*s12^3*s13^3*s23^3*p1q*p2q^2 - 54*s12^3*s13^3*
         s23^3*p1q^2*p3q - 180*s12^3*s13^3*s23^3*p1q^2*p2q + 18*s12^3*
         s13^3*s23^3*p1q^3 - 90*s12^3*s13^4*s23^2*p2q*p3q^2 + 144*s12^3
         *s13^4*s23^2*p2q^2*p3q - 18*s12^3*s13^4*s23^2*p2q^3 - 72*s12^3
         *s13^4*s23^2*p1q*p2q*p3q + 144*s12^3*s13^4*s23^2*p1q*p2q^2 - 
         36*s12^3*s13^4*s23^2*p1q^2*p2q + 54*s12^3*s13^5*s23*p2q^2*p3q
          - 36*s12^3*s13^5*s23*p2q^3 + 18*s12^3*s13^5*s23*p1q*p2q^2 - 
         36*s12^4*s13*s23^4*p1q*p3q^2 + 36*s12^4*s13*s23^4*p1q^3 + 36*
         s12^4*s13^2*s23^3*p3q^3 - 36*s12^4*s13^2*s23^3*p2q*p3q^2 - 108
         *s12^4*s13^2*s23^3*p1q*p3q^2 - 72*s12^4*s13^2*s23^3*p1q*p2q*
         p3q - 108*s12^4*s13^2*s23^3*p1q^2*p3q - 90*s12^4*s13^2*s23^3*
         p1q^2*p2q + 36*s12^4*s13^2*s23^3*p1q^3 + 36*s12^4*s13^3*s23^2*
         p3q^3 - 180*s12^4*s13^3*s23^2*p2q*p3q^2 + 72*s12^4*s13^3*s23^2
         *p2q^2*p3q - 144*s12^4*s13^3*s23^2*p1q*p2q*p3q + 72*s12^4*
         s13^3*s23^2*p1q*p2q^2 - 36*s12^4*s13^3*s23^2*p1q^2*p3q - 72*
         s12^4*s13^3*s23^2*p1q^2*p2q - 54*s12^4*s13^4*s23*p2q*p3q^2 + 
         108*s12^4*s13^4*s23*p2q^2*p3q - 18*s12^4*s13^4*s23*p2q^3 - 36*
         s12^4*s13^4*s23*p1q*p2q*p3q + 36*s12^4*s13^4*s23*p1q*p2q^2 + 
         18*s12^5*s13*s23^3*p3q^3 - 54*s12^5*s13*s23^3*p1q*p3q^2 - 54*
         s12^5*s13*s23^3*p1q^2*p3q + 18*s12^5*s13*s23^3*p1q^3 + 72*
         s12^5*s13^2*s23^2*p3q^3 - 90*s12^5*s13^2*s23^2*p2q*p3q^2 - 72*
         s12^5*s13^2*s23^2*p1q*p2q*p3q - 72*s12^5*s13^2*s23^2*p1q^2*p3q
          - 36*s12^5*s13^2*s23^2*p1q^2*p2q + 18*s12^5*s13^3*s23*p3q^3
          - 108*s12^5*s13^3*s23*p2q*p3q^2 + 54*s12^5*s13^3*s23*p2q^2*
         p3q + 18*s12^5*s13^3*s23*p1q*p3q^2 - 72*s12^5*s13^3*s23*p1q*
         p2q*p3q + 18*s12^5*s13^3*s23*p1q*p2q^2 + 36*s12^6*s13*s23^2*
         p3q^3 - 36*s12^6*s13*s23^2*p1q^2*p3q + 36*s12^6*s13^2*s23*
         p3q^3 - 54*s12^6*s13^2*s23*p2q*p3q^2 + 36*s12^6*s13^2*s23*p1q*
         p3q^2 - 36*s12^6*s13^2*s23*p1q*p2q*p3q + 18*s12^7*s13*s23*
         p3q^3 + 18*s12^7*s13*s23*p1q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s12^4*p1q*p3q^2
          + s12^4*p3q^3 - 2*s12^3*s13*p1q^2*p3q - s12^3*s13*p1q*p2q*p3q
          + s12^3*s13*p1q*p3q^2 - 3*s12^3*s13*p2q*p3q^2 + 3*s12^3*s13*
         p3q^3 - s12^3*s23*p1q^2*p3q + s12^3*s23*p3q^3 - s12^2*s13^2*
         p1q*p2q*p3q + 2*s12^2*s13^2*p2q^2*p3q - 7*s12^2*s13^2*p2q*
         p3q^2 - 7*s12^2*s13*s23*p1q^2*p3q - s12^2*s13*s23*p1q*p2q*p3q
          - 5*s12^2*s13*s23*p1q*p3q^2 - 3*s12^2*s13*s23*p2q*p3q^2 + 2*
         s12^2*s13*s23*p3q^3 - s12^2*s23^2*p1q^2*p3q - s12^2*s23^2*p1q*
         p3q^2 + 2*s12*s13^3*p1q*p2q^2 + 6*s12*s13^3*p2q^2*p3q - 4*s12*
         s13^2*s23*p1q^2*p2q - 4*s12*s13^2*s23*p1q*p2q*p3q - 4*s12*
         s13^2*s23*p2q*p3q^2 + 2*s12*s13*s23^2*p1q^3 - 2*s12*s13*s23^2*
         p1q^2*p3q - 4*s12*s13*s23^2*p1q*p3q^2 - 2*s13^4*p2q^3 + 6*
         s13^3*s23*p1q*p2q^2 + 2*s13^3*s23*p2q^2*p3q - 6*s13^2*s23^2*
         p1q^2*p2q - 4*s13^2*s23^2*p1q*p2q*p3q + 2*s13*s23^3*p1q^3 + 2*
         s13*s23^3*p1q^2*p3q,18*s12^5*s13*p1q*p3q^2 + 18*s12^5*s13*
         p3q^3 - 36*s12^4*s13^2*p1q*p2q*p3q - 54*s12^4*s13^2*p2q*p3q^2
          - 36*s12^4*s13*s23*p1q^2*p3q - 18*s12^4*s13*s23*p1q*p3q^2 + 
         18*s12^4*s13*s23*p3q^3 + 18*s12^3*s13^3*p1q*p2q^2 + 54*s12^3*
         s13^3*p2q^2*p3q - 36*s12^3*s13^2*s23*p1q^2*p2q - 36*s12^3*
         s13^2*s23*p1q*p2q*p3q - 36*s12^3*s13^2*s23*p2q*p3q^2 + 18*
         s12^3*s13*s23^2*p1q^3 - 18*s12^3*s13*s23^2*p1q^2*p3q - 36*
         s12^3*s13*s23^2*p1q*p3q^2 - 18*s12^2*s13^4*p2q^3 + 54*s12^2*
         s13^3*s23*p1q*p2q^2 + 18*s12^2*s13^3*s23*p2q^2*p3q - 54*s12^2*
         s13^2*s23^2*p1q^2*p2q - 36*s12^2*s13^2*s23^2*p1q*p2q*p3q + 18*
         s12^2*s13*s23^3*p1q^3 + 18*s12^2*s13*s23^3*p1q^2*p3q] + rat[
         s12^4*p1q*p3q^2 + s12^4*p3q^3 - 2*s12^3*s13*p1q^2*p3q - s12^3*
         s13*p1q*p2q*p3q - 3*s12^3*s13*p2q*p3q^2 + 2*s12^3*s13*p3q^3 - 
         s12^3*s23*p1q^2*p3q + s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p3q^3
          + s12^2*s13^2*p1q*p2q*p3q + 2*s12^2*s13^2*p2q^2*p3q - 4*s12^2
         *s13^2*p2q*p3q^2 - 7*s12^2*s13*s23*p1q^2*p3q - 2*s12^2*s13*s23
         *p1q*p2q*p3q - 5*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*s13*s23*p2q
         *p3q^2 + 2*s12^2*s13*s23*p3q^3 - 2*s12^2*s23^2*p1q^2*p3q - 
         s12^2*s23^2*p1q*p3q^2 + s12^2*s23^2*p3q^3 + s12*s13^3*p1q*
         p2q^2 + 3*s12*s13^3*p2q^2*p3q - 2*s12*s13^2*s23*p1q^2*p2q + 
         s12*s13^2*s23*p1q*p2q*p3q + 2*s12*s13^2*s23*p2q^2*p3q - 3*s12*
         s13^2*s23*p2q*p3q^2 + s12*s13*s23^2*p1q^3 - 4*s12*s13*s23^2*
         p1q^2*p3q - s12*s13*s23^2*p1q*p2q*p3q - 5*s12*s13*s23^2*p1q*
         p3q^2 - 3*s12*s13*s23^2*p2q*p3q^2 - s12*s23^3*p1q^2*p3q - s12*
         s23^3*p1q*p3q^2 - s13^4*p2q^3 + 3*s13^3*s23*p1q*p2q^2 + s13^3*
         s23*p2q^2*p3q - 3*s13^2*s23^2*p1q^2*p2q - 2*s13^2*s23^2*p1q*
         p2q*p3q + s13*s23^3*p1q^3 + s13*s23^3*p1q^2*p3q,18*s12^5*s13*
         p1q*p3q^2 + 18*s12^5*s13*p3q^3 - 36*s12^4*s13^2*p1q*p2q*p3q - 
         54*s12^4*s13^2*p2q*p3q^2 - 36*s12^4*s13*s23*p1q^2*p3q + 36*
         s12^4*s13*s23*p3q^3 + 18*s12^3*s13^3*p1q*p2q^2 + 54*s12^3*
         s13^3*p2q^2*p3q - 36*s12^3*s13^2*s23*p1q^2*p2q - 72*s12^3*
         s13^2*s23*p1q*p2q*p3q - 90*s12^3*s13^2*s23*p2q*p3q^2 + 18*
         s12^3*s13*s23^2*p1q^3 - 54*s12^3*s13*s23^2*p1q^2*p3q - 54*
         s12^3*s13*s23^2*p1q*p3q^2 + 18*s12^3*s13*s23^2*p3q^3 - 18*
         s12^2*s13^4*p2q^3 + 72*s12^2*s13^3*s23*p1q*p2q^2 + 72*s12^2*
         s13^3*s23*p2q^2*p3q - 90*s12^2*s13^2*s23^2*p1q^2*p2q - 72*
         s12^2*s13^2*s23^2*p1q*p2q*p3q - 36*s12^2*s13^2*s23^2*p2q*p3q^2
          + 36*s12^2*s13*s23^3*p1q^3 - 36*s12^2*s13*s23^3*p1q*p3q^2 - 
         18*s12*s13^4*s23*p2q^3 + 54*s12*s13^3*s23^2*p1q*p2q^2 + 18*s12
         *s13^3*s23^2*p2q^2*p3q - 54*s12*s13^2*s23^3*p1q^2*p2q - 36*s12
         *s13^2*s23^3*p1q*p2q*p3q + 18*s12*s13*s23^4*p1q^3 + 18*s12*s13
         *s23^4*p1q^2*p3q] + rat[s23,36*s12^3 + 36*s12^2*s23]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12^2*p1q^2*p3q^2
          + 2*s12^2*p1q*p3q^3 + s12^2*p3q^4 - 2*s12*s13*p1q^3*p3q - s12
         *s13*p1q^2*p2q*p3q - 5*s12*s13*p1q^2*p3q^2 - 2*s12*s13*p1q*p2q
         *p3q^2 - 4*s12*s13*p1q*p3q^3 - s12*s13*p2q*p3q^3 - s12*s13*
         p3q^4 - s12*s23*p1q^3*p3q - s12*s23*p1q^2*p3q^2 + s12*s23*p1q*
         p3q^3 + s12*s23*p3q^4 + s13^2*p1q^2*p2q*p3q + 2*s13^2*p1q*p2q*
         p3q^2 + s13^2*p2q*p3q^3 - s13*s23*p1q^3*p3q + s13*s23*p1q^2*
         p2q*p3q - 2*s13*s23*p1q^2*p3q^2 + 2*s13*s23*p1q*p2q*p3q^2 - 
         s13*s23*p1q*p3q^3 + s13*s23*p2q*p3q^3 - s23^2*p1q^3*p3q - 2*
         s23^2*p1q^2*p3q^2 - s23^2*p1q*p3q^3,36*s12^3*s13*p1q*p3q^2 + 
         36*s12^3*s13*p3q^3 - 72*s12^2*s13^2*p1q*p2q*p3q - 108*s12^2*
         s13^2*p2q*p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q - 36*s12^2*s13*
         s23*p1q*p3q^2 + 36*s12^2*s13*s23*p3q^3 + 36*s12*s13^3*p1q*
         p2q^2 + 108*s12*s13^3*p2q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q
          - 72*s12*s13^2*s23*p1q*p2q*p3q - 72*s12*s13^2*s23*p2q*p3q^2
          + 36*s12*s13*s23^2*p1q^3 - 36*s12*s13*s23^2*p1q^2*p3q - 72*
         s12*s13*s23^2*p1q*p3q^2 - 36*s13^4*p2q^3 + 108*s13^3*s23*p1q*
         p2q^2 + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q^2*p2q - 
         72*s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*p1q^3 + 36*s13*s23^3
         *p1q^2*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*
         s12^3*p2q^2*p3q^2 + 10*s12^3*p2q*p3q^3 + 5*s12^3*p3q^4 - 5*
         s12^2*s13*p2q^3*p3q - 5*s12^2*s13*p2q^2*p3q^2 + 5*s12^2*s13*
         p2q*p3q^3 + 5*s12^2*s13*p3q^4 - 5*s12^2*s23*p1q*p2q^2*p3q - 10
         *s12^2*s23*p1q*p2q*p3q^2 - 5*s12^2*s23*p1q*p3q^3 - 10*s12^2*
         s23*p2q^3*p3q - 25*s12^2*s23*p2q^2*p3q^2 - 20*s12^2*s23*p2q*
         p3q^3 - 5*s12^2*s23*p3q^4 - 5*s12*s13^2*p2q^3*p3q - 10*s12*
         s13^2*p2q^2*p3q^2 - 5*s12*s13^2*p2q*p3q^3 + 5*s12*s13*s23*p1q*
         p2q^2*p3q + 10*s12*s13*s23*p1q*p2q*p3q^2 + 5*s12*s13*s23*p1q*
         p3q^3 - 5*s12*s13*s23*p2q^3*p3q - 10*s12*s13*s23*p2q^2*p3q^2
          - 5*s12*s13*s23*p2q*p3q^3 + 5*s12*s23^2*p1q*p2q^2*p3q + 10*
         s12*s23^2*p1q*p2q*p3q^2 + 5*s12*s23^2*p1q*p3q^3,18*s12^3*s23*
         p2q*p3q^2 + 18*s12^3*s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 
         18*s12^2*s13*s23*p2q*p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s23^2*p1q*p2q*p3q - 54*s12^2*s23^2*p1q*p3q^2 + 18*s12*s13^2*
         s23*p2q^3 - 18*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*
         p3q^2 - 36*s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 54
         *s12*s23^3*p1q^2*p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2
         *p3q - 54*s13^2*s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q
          + 54*s13*s23^3*p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18*s23^4*
         p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^4*
         s13*p1q*p2q^2*p3q^2 + s12^4*s13*p1q*p2q*p3q^3 + s12^4*s13*
         p2q^2*p3q^3 + s12^4*s13*p2q*p3q^4 - s12^4*s23*p1q*p2q^2*p3q^2
          - s12^4*s23*p1q*p2q*p3q^3 - s12^4*s23*p2q^2*p3q^3 - s12^4*s23
         *p2q*p3q^4 - s12^3*s13^2*p1q*p2q^3*p3q + s12^3*s13^2*p1q*p2q^2
         *p3q^2 + 2*s12^3*s13^2*p1q*p2q*p3q^3 - 2*s12^3*s13^2*p2q^3*
         p3q^2 + 2*s12^3*s13^2*p2q*p3q^4 + s12^3*s13*s23*p1q^2*p2q^2*
         p3q - s12^3*s13*s23*p1q^2*p2q*p3q^2 - s12^3*s13*s23*p1q*p2q^3*
         p3q - s12^3*s13*s23*p1q*p2q*p3q^3 + s12^3*s13*s23*p2q^3*p3q^2
          + s12^3*s13*s23*p2q^2*p3q^3 + s12^3*s23^2*p1q^2*p2q^2*p3q + 2
         *s12^3*s23^2*p1q^2*p2q*p3q^2 - s12^3*s23^2*p1q*p2q^2*p3q^2 - 2
         *s12^3*s23^2*p2q^2*p3q^3 - 2*s12^3*s23^2*p2q*p3q^4 - 2*s12^2*
         s13^3*p1q*p2q^3*p3q - s12^2*s13^3*p1q*p2q^2*p3q^2 + s12^2*
         s13^3*p1q*p2q*p3q^3 + s12^2*s13^3*p2q^4*p3q - 3*s12^2*s13^3*
         p2q^3*p3q^2 - 3*s12^2*s13^3*p2q^2*p3q^3 + s12^2*s13^3*p2q*
         p3q^4 + 2*s12^2*s13^2*s23*p1q^2*p2q^2*p3q - 2*s12^2*s13^2*s23*
         p1q^2*p2q*p3q^2 - 7*s12^2*s13^2*s23*p1q*p2q^3*p3q - 2*s12^2*
         s13^2*s23*p1q*p2q^2*p3q^2 - s12^2*s13^2*s23*p1q*p2q*p3q^3 - 2*
         s12^2*s13^2*s23*p2q^3*p3q^2 - s12^2*s13^2*s23*p2q^2*p3q^3 + 
         s12^2*s13^2*s23*p2q*p3q^4 + 7*s12^2*s13*s23^2*p1q^2*p2q^2*p3q
          + 2*s12^2*s13*s23^2*p1q^2*p2q*p3q^2 - 2*s12^2*s13*s23^2*p1q*
         p2q^3*p3q + 2*s12^2*s13*s23^2*p1q*p2q^2*p3q^2 + s12^2*s13*
         s23^2*p1q*p2q*p3q^3 + 2*s12^2*s13*s23^2*p2q^3*p3q^2 + s12^2*
         s13*s23^2*p2q^2*p3q^3 - s12^2*s13*s23^2*p2q*p3q^4 - s12^2*
         s23^3*p1q^3*p2q*p3q + 2*s12^2*s23^3*p1q^2*p2q^2*p3q + 3*s12^2*
         s23^3*p1q^2*p2q*p3q^2 + s12^2*s23^3*p1q*p2q^2*p3q^2 + 3*s12^2*
         s23^3*p1q*p2q*p3q^3 - s12^2*s23^3*p2q^2*p3q^3 - s12^2*s23^3*
         p2q*p3q^4 - s12*s13^4*p1q*p2q^3*p3q - s12*s13^4*p1q*p2q^2*
         p3q^2 + 2*s12*s13^4*p2q^4*p3q - 2*s12*s13^4*p2q^2*p3q^3 + s12*
         s13^3*s23*p1q^2*p2q^2*p3q - s12*s13^3*s23*p1q^2*p2q*p3q^2 - 9*
         s12*s13^3*s23*p1q*p2q^3*p3q - 4*s12*s13^3*s23*p1q*p2q^2*p3q^2
          - s12*s13^3*s23*p1q*p2q*p3q^3 + 2*s12*s13^3*s23*p2q^4*p3q - 
         s12*s13^3*s23*p2q^3*p3q^2 - 3*s12*s13^3*s23*p2q^2*p3q^3 + 9*
         s12*s13^2*s23^2*p1q^2*p2q^2*p3q - 9*s12*s13^2*s23^2*p1q*p2q^3*
         p3q - 2*s12*s13*s23^3*p1q^3*p2q*p3q + 9*s12*s13*s23^3*p1q^2*
         p2q^2*p3q + s12*s13*s23^3*p1q^2*p2q*p3q^2 - s12*s13*s23^3*p1q*
         p2q^3*p3q + 4*s12*s13*s23^3*p1q*p2q^2*p3q^2 + 3*s12*s13*s23^3*
         p1q*p2q*p3q^3 + s12*s13*s23^3*p2q^3*p3q^2 + s12*s13*s23^3*
         p2q^2*p3q^3 - 2*s12*s23^4*p1q^3*p2q*p3q + s12*s23^4*p1q^2*
         p2q^2*p3q + s12*s23^4*p1q*p2q^2*p3q^2 + 2*s12*s23^4*p1q*p2q*
         p3q^3 + s13^5*p2q^4*p3q + s13^5*p2q^3*p3q^2 - 3*s13^4*s23*p1q*
         p2q^3*p3q - s13^4*s23*p1q*p2q^2*p3q^2 + 2*s13^4*s23*p2q^4*p3q
          + 2*s13^4*s23*p2q^3*p3q^2 + 3*s13^3*s23^2*p1q^2*p2q^2*p3q - 6
         *s13^3*s23^2*p1q*p2q^3*p3q - s13^3*s23^2*p1q*p2q^2*p3q^2 + 
         s13^3*s23^2*p2q^4*p3q + s13^3*s23^2*p2q^3*p3q^2 - s13^2*s23^3*
         p1q^3*p2q*p3q + 6*s13^2*s23^3*p1q^2*p2q^2*p3q - s13^2*s23^3*
         p1q^2*p2q*p3q^2 - 3*s13^2*s23^3*p1q*p2q^3*p3q + s13^2*s23^3*
         p1q*p2q^2*p3q^2 - 2*s13*s23^4*p1q^3*p2q*p3q + 3*s13*s23^4*
         p1q^2*p2q^2*p3q - 2*s13*s23^4*p1q^2*p2q*p3q^2 + s13*s23^4*p1q*
         p2q^2*p3q^2 - s23^5*p1q^3*p2q*p3q - s23^5*p1q^2*p2q*p3q^2, - 
         36*s12^4*s13*s23*p1q*p2q*p3q^2 - 36*s12^4*s13*s23*p1q*p3q^3 - 
         36*s12^4*s13*s23*p2q*p3q^3 - 36*s12^4*s13*s23*p3q^4 + 72*s12^3
         *s13^2*s23*p1q*p2q^2*p3q + 36*s12^3*s13^2*s23*p1q*p2q*p3q^2 - 
         36*s12^3*s13^2*s23*p1q*p3q^3 + 108*s12^3*s13^2*s23*p2q^2*p3q^2
          + 72*s12^3*s13^2*s23*p2q*p3q^3 - 36*s12^3*s13^2*s23*p3q^4 + 
         72*s12^3*s13*s23^2*p1q^2*p2q*p3q + 108*s12^3*s13*s23^2*p1q^2*
         p3q^2 + 36*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 72*s12^3*s13*s23^2*
         p1q*p3q^3 - 36*s12^3*s13*s23^2*p2q*p3q^3 - 36*s12^3*s13*s23^2*
         p3q^4 - 36*s12^2*s13^3*s23*p1q*p2q^3 + 36*s12^2*s13^3*s23*p1q*
         p2q^2*p3q + 72*s12^2*s13^3*s23*p1q*p2q*p3q^2 - 108*s12^2*s13^3
         *s23*p2q^3*p3q + 108*s12^2*s13^3*s23*p2q*p3q^3 + 72*s12^2*
         s13^2*s23^2*p1q^2*p2q^2 + 72*s12^2*s13^2*s23^2*p1q^2*p2q*p3q
          + 72*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 72*s12^2*s13^2*s23^2*p1q
         *p2q^2*p3q + 36*s12^2*s13^2*s23^2*p1q*p3q^3 + 72*s12^2*s13^2*
         s23^2*p2q^2*p3q^2 + 36*s12^2*s13^2*s23^2*p2q*p3q^3 - 36*s12^2*
         s13^2*s23^2*p3q^4 - 36*s12^2*s13*s23^3*p1q^3*p2q - 108*s12^2*
         s13*s23^3*p1q^3*p3q + 36*s12^2*s13*s23^3*p1q^2*p2q*p3q + 72*
         s12^2*s13*s23^3*p1q*p2q*p3q^2 + 108*s12^2*s13*s23^3*p1q*p3q^3
          - 36*s12*s13^4*s23*p1q*p2q^3 - 36*s12*s13^4*s23*p1q*p2q^2*p3q
          + 36*s12*s13^4*s23*p2q^4 - 72*s12*s13^4*s23*p2q^3*p3q - 108*
         s12*s13^4*s23*p2q^2*p3q^2 + 108*s12*s13^3*s23^2*p1q^2*p2q^2 + 
         72*s12*s13^3*s23^2*p1q^2*p2q*p3q - 108*s12*s13^3*s23^2*p1q*
         p2q^3 + 72*s12*s13^3*s23^2*p1q*p2q^2*p3q + 72*s12*s13^3*s23^2*
         p1q*p2q*p3q^2 - 36*s12*s13^3*s23^2*p2q^3*p3q + 36*s12*s13^3*
         s23^2*p2q^2*p3q^2 + 72*s12*s13^3*s23^2*p2q*p3q^3 - 108*s12*
         s13^2*s23^3*p1q^3*p2q - 36*s12*s13^2*s23^3*p1q^3*p3q + 108*s12
         *s13^2*s23^3*p1q^2*p2q^2 + 72*s12*s13^2*s23^3*p1q^2*p2q*p3q + 
         36*s12*s13^2*s23^3*p1q^2*p3q^2 + 72*s12*s13^2*s23^3*p1q*p2q^2*
         p3q + 72*s12*s13^2*s23^3*p1q*p2q*p3q^2 + 72*s12*s13^2*s23^3*
         p1q*p3q^3 + 36*s12*s13*s23^4*p1q^4 - 36*s12*s13*s23^4*p1q^3*
         p2q - 72*s12*s13*s23^4*p1q^3*p3q - 36*s12*s13*s23^4*p1q^2*p2q*
         p3q - 108*s12*s13*s23^4*p1q^2*p3q^2 + 36*s13^5*s23*p2q^4 + 36*
         s13^5*s23*p2q^3*p3q - 144*s13^4*s23^2*p1q*p2q^3 - 108*s13^4*
         s23^2*p1q*p2q^2*p3q - 36*s13^4*s23^2*p2q^3*p3q - 36*s13^4*
         s23^2*p2q^2*p3q^2 + 216*s13^3*s23^3*p1q^2*p2q^2 + 108*s13^3*
         s23^3*p1q^2*p2q*p3q + 108*s13^3*s23^3*p1q*p2q^2*p3q + 72*s13^3
         *s23^3*p1q*p2q*p3q^2 - 144*s13^2*s23^4*p1q^3*p2q - 36*s13^2*
         s23^4*p1q^3*p3q - 108*s13^2*s23^4*p1q^2*p2q*p3q - 36*s13^2*
         s23^4*p1q^2*p3q^2 + 36*s13*s23^5*p1q^4 + 36*s13*s23^5*p1q^3*
         p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 2*s12^3*s13*p2q*p3q^3 - 2*s12^3*s13*p3q^4 + 2*
         s12^3*s23*p2q*p3q^3 + 2*s12^3*s23*p3q^4 + 4*s12^2*s13^2*p2q^2*
         p3q^2 + 2*s12^2*s13^2*p2q*p3q^3 - 2*s12^2*s13^2*p3q^4 + s12^2*
         s13*s23*p1q*p2q*p3q^2 + 5*s12^2*s13*s23*p1q*p3q^3 - s12^2*s13*
         s23*p2q^2*p3q^2 + 3*s12^2*s13*s23*p2q*p3q^3 + 4*s12^2*s13*s23*
         p3q^4 - 4*s12^2*s23^2*p1q*p2q*p3q^2 - 6*s12^2*s23^2*p1q*p3q^3
          - 2*s12*s13^3*p2q^3*p3q + 2*s12*s13^3*p2q^2*p3q^2 + 4*s12*
         s13^3*p2q*p3q^3 + s12*s13^2*s23*p1q*p2q^2*p3q - 6*s12*s13^2*
         s23*p1q*p2q*p3q^2 + s12*s13^2*s23*p1q*p3q^3 - s12*s13^2*s23*
         p2q^3*p3q - 6*s12*s13^2*s23*p2q^2*p3q^2 - 5*s12*s13^2*s23*p2q*
         p3q^3 + s12*s13*s23^2*p1q^2*p2q*p3q - 4*s12*s13*s23^2*p1q^2*
         p3q^2 - s12*s13*s23^2*p1q*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p2q*
         p3q^2 - 8*s12*s13*s23^2*p1q*p3q^3 + 2*s12*s23^3*p1q^2*p2q*p3q
          + 6*s12*s23^3*p1q^2*p3q^2 - 2*s13^4*p2q^3*p3q - 2*s13^4*p2q^2
         *p3q^2 + 5*s13^3*s23*p1q*p2q^2*p3q + s13^3*s23*p1q*p2q*p3q^2
          + s13^3*s23*p2q^3*p3q + s13^3*s23*p2q^2*p3q^2 - 4*s13^2*s23^2
         *p1q^2*p2q*p3q + s13^2*s23^2*p1q^2*p3q^2 - 4*s13^2*s23^2*p1q*
         p2q^2*p3q - 5*s13^2*s23^2*p1q*p2q*p3q^2 + s13*s23^3*p1q^3*p3q
          + 5*s13*s23^3*p1q^2*p2q*p3q + 4*s13*s23^3*p1q^2*p3q^2 - 2*
         s23^4*p1q^3*p3q,18*s12^3*s13*s23*p2q*p3q^2 + 18*s12^3*s13*s23*
         p3q^3 - 36*s12^2*s13^2*s23*p2q^2*p3q - 18*s12^2*s13^2*s23*p2q*
         p3q^2 + 18*s12^2*s13^2*s23*p3q^3 - 36*s12^2*s13*s23^2*p1q*p2q*
         p3q - 54*s12^2*s13*s23^2*p1q*p3q^2 + 18*s12*s13^3*s23*p2q^3 - 
         18*s12*s13^3*s23*p2q^2*p3q - 36*s12*s13^3*s23*p2q*p3q^2 - 36*
         s12*s13^2*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23^2*p1q*p2q*p3q - 
         36*s12*s13^2*s23^2*p1q*p3q^2 + 18*s12*s13*s23^3*p1q^2*p2q + 54
         *s12*s13*s23^3*p1q^2*p3q + 18*s13^4*s23*p2q^3 + 18*s13^4*s23*
         p2q^2*p3q - 54*s13^3*s23^2*p1q*p2q^2 - 36*s13^3*s23^2*p1q*p2q*
         p3q + 54*s13^2*s23^3*p1q^2*p2q + 18*s13^2*s23^3*p1q^2*p3q - 18
         *s13*s23^4*p1q^3] + rat[s12^3*s13*p2q*p3q^3 + s12^3*s13*p3q^4
          - s12^3*s23*p2q*p3q^3 - s12^3*s23*p3q^4 - 2*s12^2*s13^2*p2q^2
         *p3q^2 - s12^2*s13^2*p2q*p3q^3 + s12^2*s13^2*p3q^4 - 2*s12^2*
         s13*s23*p1q*p3q^3 - 2*s12^2*s13*s23*p2q*p3q^3 - 2*s12^2*s13*
         s23*p3q^4 + 2*s12^2*s23^2*p1q*p2q*p3q^2 + 3*s12^2*s23^2*p1q*
         p3q^3 + s12*s13^3*p2q^3*p3q - s12*s13^3*p2q^2*p3q^2 - 2*s12*
         s13^3*p2q*p3q^3 + 4*s12*s13^2*s23*p1q*p2q*p3q^2 + s12*s13^2*
         s23*p2q^3*p3q + 3*s12*s13^2*s23*p2q^2*p3q^2 + 2*s12*s13^2*s23*
         p2q*p3q^3 - s12*s13*s23^2*p1q^2*p2q*p3q + s12*s13*s23^2*p1q^2*
         p3q^2 + 4*s12*s13*s23^2*p1q*p2q*p3q^2 + 4*s12*s13*s23^2*p1q*
         p3q^3 - s12*s23^3*p1q^2*p2q*p3q - 3*s12*s23^3*p1q^2*p3q^2 + 
         s13^4*p2q^3*p3q + s13^4*p2q^2*p3q^2 - 2*s13^3*s23*p1q*p2q^2*
         p3q + s13^2*s23^2*p1q^2*p2q*p3q - s13^2*s23^2*p1q^2*p3q^2 + 
         s13^2*s23^2*p1q*p2q^2*p3q + 2*s13^2*s23^2*p1q*p2q*p3q^2 - 2*
         s13*s23^3*p1q^2*p2q*p3q - 2*s13*s23^3*p1q^2*p3q^2 + s23^4*
         p1q^3*p3q,36*s12^3*s13*s23*p2q*p3q^2 + 36*s12^3*s13*s23*p3q^3
          - 72*s12^2*s13^2*s23*p2q^2*p3q - 36*s12^2*s13^2*s23*p2q*p3q^2
          + 36*s12^2*s13^2*s23*p3q^3 - 72*s12^2*s13*s23^2*p1q*p2q*p3q
          - 108*s12^2*s13*s23^2*p1q*p3q^2 + 36*s12*s13^3*s23*p2q^3 - 36
         *s12*s13^3*s23*p2q^2*p3q - 72*s12*s13^3*s23*p2q*p3q^2 - 72*s12
         *s13^2*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23^2*p1q*p2q*p3q - 72*
         s12*s13^2*s23^2*p1q*p3q^2 + 36*s12*s13*s23^3*p1q^2*p2q + 108*
         s12*s13*s23^3*p1q^2*p3q + 36*s13^4*s23*p2q^3 + 36*s13^4*s23*
         p2q^2*p3q - 108*s13^3*s23^2*p1q*p2q^2 - 72*s13^3*s23^2*p1q*p2q
         *p3q + 108*s13^2*s23^3*p1q^2*p2q + 36*s13^2*s23^3*p1q^2*p3q - 
         36*s13*s23^4*p1q^3]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s12^2*
         s23*p2q^2*p3q^2 - s12^2*s23*p2q*p3q^3 + 2*s12*s13*s23*p1q*
         p2q^2*p3q + s12*s13*s23*p1q*p2q*p3q^2 + s12*s13*s23*p2q^3*p3q
          + s12*s13*s23*p2q^2*p3q^2 + s12*s23^2*p1q*p2q^2*p3q + 2*s12*
         s23^2*p1q*p2q*p3q^2 + s13^2*s23*p1q*p2q^2*p3q - s13*s23^2*
         p1q^2*p2q*p3q + s13*s23^2*p1q*p2q^2*p3q - s23^3*p1q^2*p2q*p3q,
         36*s12^3*s13*p2q*p3q^2 + 36*s12^3*s13*p3q^3 - 72*s12^2*s13^2*
         p2q^2*p3q - 36*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*s13^2*p3q^3 - 
         72*s12^2*s13*s23*p1q*p2q*p3q - 108*s12^2*s13*s23*p1q*p3q^2 + 
         36*s12*s13^3*p2q^3 - 36*s12*s13^3*p2q^2*p3q - 72*s12*s13^3*p2q
         *p3q^2 - 72*s12*s13^2*s23*p1q*p2q^2 - 72*s12*s13^2*s23*p1q*p2q
         *p3q - 72*s12*s13^2*s23*p1q*p3q^2 + 36*s12*s13*s23^2*p1q^2*p2q
          + 108*s12*s13*s23^2*p1q^2*p3q + 36*s13^4*p2q^3 + 36*s13^4*
         p2q^2*p3q - 108*s13^3*s23*p1q*p2q^2 - 72*s13^3*s23*p1q*p2q*p3q
          + 108*s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^2*p3q - 36*
         s13*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[s13*s23^3*p1q^2
          - 2*s13^2*s23^2*p1q*p2q + s13^3*s23*p2q^2 - 2*s12*s13*s23^2*
         p1q*p3q - 2*s12*s13^2*s23*p2q*p3q - 10*s12^2*s23^2*p1q*p3q + 
         s12^2*s13*s23*p3q^2 + 8*s12^2*s13*s23*p2q*p3q - 11*s12^2*s13*
         s23*p1q*p3q + 9*s12^2*s13^2*p2q*p3q + 10*s12^3*s23*p3q^2 - 9*
         s12^3*s13*p3q^2,9*s12^2*s13*s23^3*p1q^2 - 18*s12^2*s13^2*s23^2
         *p1q*p2q + 9*s12^2*s13^3*s23*p2q^2 - 18*s12^3*s13*s23^2*p1q*
         p3q - 18*s12^3*s13^2*s23*p2q*p3q + 9*s12^4*s13*s23*p3q^2] + 
         rat[s13^2*s23^3*p1q^2 - 2*s13^3*s23^2*p1q*p2q + s13^4*s23*
         p2q^2 + 6*s12*s13*s23^3*p1q^2 - 22*s12*s13^2*s23^2*p1q*p3q - 
         12*s12*s13^2*s23^2*p1q*p2q + 14*s12*s13^3*s23*p2q*p3q + 6*s12*
         s13^3*s23*p2q^2 - 22*s12*s13^3*s23*p1q*p3q + 18*s12*s13^4*p2q*
         p3q - 52*s12^2*s13*s23^2*p1q*p3q + 21*s12^2*s13^2*s23*p3q^2 + 
         20*s12^2*s13^2*s23*p2q*p3q - 44*s12^2*s13^2*s23*p1q*p3q - 18*
         s12^2*s13^3*p3q^2 + 36*s12^2*s13^3*p2q*p3q - 20*s12^3*s23^2*
         p1q*p3q + 46*s12^3*s13*s23*p3q^2 + 16*s12^3*s13*s23*p2q*p3q - 
         22*s12^3*s13*s23*p1q*p3q - 36*s12^3*s13^2*p3q^2 + 18*s12^3*
         s13^2*p2q*p3q + 20*s12^4*s23*p3q^2 - 18*s12^4*s13*p3q^2,18*s12
         *s13^3*s23^3*p1q^2 - 36*s12*s13^4*s23^2*p1q*p2q + 18*s12*s13^5
         *s23*p2q^2 + 36*s12^2*s13^2*s23^3*p1q^2 - 36*s12^2*s13^3*s23^2
         *p1q*p3q - 72*s12^2*s13^3*s23^2*p1q*p2q - 36*s12^2*s13^4*s23*
         p2q*p3q + 36*s12^2*s13^4*s23*p2q^2 + 18*s12^3*s13*s23^3*p1q^2
          - 72*s12^3*s13^2*s23^2*p1q*p3q - 36*s12^3*s13^2*s23^2*p1q*p2q
          + 18*s12^3*s13^3*s23*p3q^2 - 72*s12^3*s13^3*s23*p2q*p3q + 18*
         s12^3*s13^3*s23*p2q^2 - 36*s12^4*s13*s23^2*p1q*p3q + 36*s12^4*
         s13^2*s23*p3q^2 - 36*s12^4*s13^2*s23*p2q*p3q + 18*s12^5*s13*
         s23*p3q^2] + rat[s13,36*s12^3 + 36*s12^2*s13]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - s23^3*p1q^2*p3q + s13*s23^2*p1q*p3q^2 - 18*s13*s23^2*p1q*
         p2q*p3q - 11*s13*s23^2*p1q^2*p3q + 19*s13^2*s23*p2q*p3q^2 + 19
         *s13^2*s23*p2q^2*p3q + 11*s13^2*s23*p1q*p3q^2 + 2*s13^2*s23*
         p1q*p2q*p3q + 9*s13^3*p2q*p3q^2 + 9*s13^3*p2q^2*p3q + 2*s12*
         s23^2*p1q*p3q^2 + s12*s23^2*p1q*p2q*p3q - s12*s13*s23*p3q^3 + 
         18*s12*s13*s23*p2q*p3q^2 + 19*s12*s13*s23*p2q^2*p3q + 20*s12*
         s13*s23*p1q*p3q^2 + 11*s12*s13*s23*p1q*p2q*p3q - 9*s12*s13^2*
         p3q^3 + 9*s12*s13^2*p2q^2*p3q - s12^2*s23*p3q^3 - s12^2*s23*
         p2q*p3q^2 - 9*s12^2*s13*p3q^3 - 9*s12^2*s13*p2q*p3q^2,36*s13*
         s23^3*p1q^2 - 72*s13^2*s23^2*p1q*p2q + 36*s13^3*s23*p2q^2 - 72
         *s12*s13*s23^2*p1q*p3q - 72*s12*s13^2*s23*p2q*p3q + 36*s12^2*
         s13*s23*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[5*
         s12^3*p2q*p3q^3 + 5*s12^3*p3q^4 - 5*s12^2*s13*p2q^2*p3q^2 + 5*
         s12^2*s13*p2q*p3q^3 + 10*s12^2*s13*p3q^4 + 5*s12^2*s23*p1q*p2q
         *p3q^2 - 5*s12^2*s23*p1q*p3q^3 + 10*s12^2*s23*p2q*p3q^3 + 10*
         s12^2*s23*p3q^4 - 10*s12*s13^2*p2q^2*p3q^2 - 5*s12*s13^2*p2q*
         p3q^3 + 5*s12*s13^2*p3q^4 + 10*s12*s13*s23*p1q*p2q*p3q^2 - 10*
         s12*s13*s23*p1q*p3q^3 - 10*s12*s13*s23*p2q^2*p3q^2 + 10*s12*
         s13*s23*p3q^4 + 10*s12*s23^2*p1q*p2q*p3q^2 - 10*s12*s23^2*p1q*
         p3q^3 + 5*s12*s23^2*p2q*p3q^3 + 5*s12*s23^2*p3q^4 - 5*s13^3*
         p2q^2*p3q^2 - 5*s13^3*p2q*p3q^3 + 5*s13^2*s23*p1q*p2q*p3q^2 - 
         5*s13^2*s23*p1q*p3q^3 - 10*s13^2*s23*p2q^2*p3q^2 - 10*s13^2*
         s23*p2q*p3q^3 + 10*s13*s23^2*p1q*p2q*p3q^2 - 10*s13*s23^2*p1q*
         p3q^3 - 5*s13*s23^2*p2q^2*p3q^2 - 5*s13*s23^2*p2q*p3q^3 + 5*
         s23^3*p1q*p2q*p3q^2 - 5*s23^3*p1q*p3q^3,18*s12^3*s23*p2q*p3q^2
          + 18*s12^3*s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 18*s12^2*
         s13*s23*p2q*p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2*s23^2*
         p1q*p2q*p3q - 54*s12^2*s23^2*p1q*p3q^2 + 18*s12*s13^2*s23*
         p2q^3 - 18*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*
         p3q^2 - 36*s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 54
         *s12*s23^3*p1q^2*p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2
         *p3q - 54*s13^2*s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q
          + 54*s13*s23^3*p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18*s23^4*
         p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 
         s12^2*s13*p2q^2*p3q^2 - 2*s12^2*s13*p2q*p3q^3 - s12^2*s13*
         p3q^4 + s12*s13^2*p2q^3*p3q + s12*s13^2*p2q^2*p3q^2 - s12*
         s13^2*p2q*p3q^3 - s12*s13^2*p3q^4 + s12*s13*s23*p1q*p2q^2*p3q
          + 2*s12*s13*s23*p1q*p2q*p3q^2 + s12*s13*s23*p1q*p3q^3 + 2*s12
         *s13*s23*p2q^3*p3q + 5*s12*s13*s23*p2q^2*p3q^2 + 4*s12*s13*s23
         *p2q*p3q^3 + s12*s13*s23*p3q^4 + s13^3*p2q^3*p3q + 2*s13^3*
         p2q^2*p3q^2 + s13^3*p2q*p3q^3 - s13^2*s23*p1q*p2q^2*p3q - 2*
         s13^2*s23*p1q*p2q*p3q^2 - s13^2*s23*p1q*p3q^3 + s13^2*s23*
         p2q^3*p3q + 2*s13^2*s23*p2q^2*p3q^2 + s13^2*s23*p2q*p3q^3 - 
         s13*s23^2*p1q*p2q^2*p3q - 2*s13*s23^2*p1q*p2q*p3q^2 - s13*
         s23^2*p1q*p3q^3,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 
         72*s12^2*s13*s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*
         s12^2*s13*s23*p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*
         s23^2*p1q*p3q^2 + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*
         p2q^2*p3q - 72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*
         p3q^2 + 36*s12*s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*
         s13^3*s23*p2q^3 + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q
         *p2q^2 - 72*s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q
          + 36*s13*s23^3*p1q^2*p3q - 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 10*s12^3*p2q*p3q^3 - 10*s12^3*p3q^4 + 20*s12^2
         *s13*p2q^2*p3q^2 + 10*s12^2*s13*p2q*p3q^3 - 10*s12^2*s13*p3q^4
          + 5*s12^2*s23*p1q*p2q*p3q^2 + 25*s12^2*s23*p1q*p3q^3 + 15*
         s12^2*s23*p2q^2*p3q^2 + 25*s12^2*s23*p2q*p3q^3 + 10*s12^2*s23*
         p3q^4 - 10*s12*s13^2*p2q^3*p3q + 10*s12*s13^2*p2q^2*p3q^2 + 20
         *s12*s13^2*p2q*p3q^3 + 5*s12*s13*s23*p1q*p2q^2*p3q - 30*s12*
         s13*s23*p1q*p2q*p3q^2 + 5*s12*s13*s23*p1q*p3q^3 - 15*s12*s13*
         s23*p2q^3*p3q - 20*s12*s13*s23*p2q^2*p3q^2 - 5*s12*s13*s23*p2q
         *p3q^3 + 5*s12*s23^2*p1q^2*p2q*p3q - 20*s12*s23^2*p1q^2*p3q^2
          + 15*s12*s23^2*p1q*p2q^2*p3q - 20*s12*s23^2*p1q*p2q*p3q^2 - 
         20*s12*s23^2*p1q*p3q^3 - 10*s13^3*p2q^3*p3q - 10*s13^3*p2q^2*
         p3q^2 + 25*s13^2*s23*p1q*p2q^2*p3q + 5*s13^2*s23*p1q*p2q*p3q^2
          - 5*s13^2*s23*p2q^3*p3q - 5*s13^2*s23*p2q^2*p3q^2 - 20*s13*
         s23^2*p1q^2*p2q*p3q + 5*s13*s23^2*p1q^2*p3q^2 + 10*s13*s23^2*
         p1q*p2q^2*p3q - 5*s13*s23^2*p1q*p2q*p3q^2 + 5*s23^3*p1q^3*p3q
          - 5*s23^3*p1q^2*p2q*p3q + 10*s23^3*p1q^2*p3q^2,9*s12^3*s23*
         p2q*p3q^2 + 9*s12^3*s23*p3q^3 - 18*s12^2*s13*s23*p2q^2*p3q - 9
         *s12^2*s13*s23*p2q*p3q^2 + 9*s12^2*s13*s23*p3q^3 - 18*s12^2*
         s23^2*p1q*p2q*p3q - 27*s12^2*s23^2*p1q*p3q^2 + 9*s12*s13^2*s23
         *p2q^3 - 9*s12*s13^2*s23*p2q^2*p3q - 18*s12*s13^2*s23*p2q*
         p3q^2 - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13*s23^2*p1q*p2q*
         p3q - 18*s12*s13*s23^2*p1q*p3q^2 + 9*s12*s23^3*p1q^2*p2q + 27*
         s12*s23^3*p1q^2*p3q + 9*s13^3*s23*p2q^3 + 9*s13^3*s23*p2q^2*
         p3q - 27*s13^2*s23^2*p1q*p2q^2 - 18*s13^2*s23^2*p1q*p2q*p3q + 
         27*s13*s23^3*p1q^2*p2q + 9*s13*s23^3*p1q^2*p3q - 9*s23^4*p1q^3
         ] + rat[5*s12^3*p2q*p3q^3 + 5*s12^3*p3q^4 - 10*s12^2*s13*p2q^2
         *p3q^2 - 5*s12^2*s13*p2q*p3q^3 + 5*s12^2*s13*p3q^4 - 10*s12^2*
         s23*p1q*p3q^3 - 10*s12^2*s23*p2q^2*p3q^2 - 15*s12^2*s23*p2q*
         p3q^3 - 5*s12^2*s23*p3q^4 + 5*s12*s13^2*p2q^3*p3q - 5*s12*
         s13^2*p2q^2*p3q^2 - 10*s12*s13^2*p2q*p3q^3 + 20*s12*s13*s23*
         p1q*p2q*p3q^2 + 10*s12*s13*s23*p2q^3*p3q + 10*s12*s13*s23*
         p2q^2*p3q^2 - 5*s12*s23^2*p1q^2*p2q*p3q + 5*s12*s23^2*p1q^2*
         p3q^2 - 10*s12*s23^2*p1q*p2q^2*p3q + 10*s12*s23^2*p1q*p2q*
         p3q^2 + 10*s12*s23^2*p1q*p3q^3 + 5*s13^3*p2q^3*p3q + 5*s13^3*
         p2q^2*p3q^2 - 10*s13^2*s23*p1q*p2q^2*p3q + 5*s13^2*s23*p2q^3*
         p3q + 5*s13^2*s23*p2q^2*p3q^2 + 5*s13*s23^2*p1q^2*p2q*p3q - 5*
         s13*s23^2*p1q^2*p3q^2 - 10*s13*s23^2*p1q*p2q^2*p3q + 5*s23^3*
         p1q^2*p2q*p3q - 5*s23^3*p1q^2*p3q^2,18*s12^3*s23*p2q*p3q^2 + 
         18*s12^3*s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 18*s12^2*s13
         *s23*p2q*p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2*s23^2*p1q*
         p2q*p3q - 54*s12^2*s23^2*p1q*p3q^2 + 18*s12*s13^2*s23*p2q^3 - 
         18*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*p3q^2 - 36*
         s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*
         s12*s13*s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 54*s12*
         s23^3*p1q^2*p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2*p3q
          - 54*s13^2*s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q + 54*
         s13*s23^3*p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18*s23^4*p1q^3]
         *d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s12*s23*
         p1q*p3q^3 - 5*s12*s23*p2q*p3q^3 - 5*s12*s23*p3q^4 + 5*s13*s23*
         p1q*p2q*p3q^2 + 10*s13*s23*p1q*p3q^3 + 5*s13*s23*p2q^2*p3q^2
          + 5*s13*s23*p2q*p3q^3 - 5*s23^2*p1q^2*p3q^2 - 5*s23^2*p1q*p2q
         *p3q^2 + 5*s23^2*p1q*p3q^3,18*s12^3*p2q*p3q^2 + 18*s12^3*p3q^3
          - 36*s12^2*s13*p2q^2*p3q - 18*s12^2*s13*p2q*p3q^2 + 18*s12^2*
         s13*p3q^3 - 36*s12^2*s23*p1q*p2q*p3q - 54*s12^2*s23*p1q*p3q^2
          + 18*s12*s13^2*p2q^3 - 18*s12*s13^2*p2q^2*p3q - 36*s12*s13^2*
         p2q*p3q^2 - 36*s12*s13*s23*p1q*p2q^2 - 36*s12*s13*s23*p1q*p2q*
         p3q - 36*s12*s13*s23*p1q*p3q^2 + 18*s12*s23^2*p1q^2*p2q + 54*
         s12*s23^2*p1q^2*p3q + 18*s13^3*p2q^3 + 18*s13^3*p2q^2*p3q - 54
         *s13^2*s23*p1q*p2q^2 - 36*s13^2*s23*p1q*p2q*p3q + 54*s13*s23^2
         *p1q^2*p2q + 18*s13*s23^2*p1q^2*p3q - 18*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - s12^3*s23*p2q*p3q^2 - s12^3*s23*p3q^3 + 2*s12^2*s13*s23
         *p1q*p2q*p3q + s12^2*s13*s23*p1q*p3q^2 + s12^2*s13*s23*p2q^2*
         p3q + s12^2*s13*s23*p2q*p3q^2 + s12^2*s23^2*p1q*p2q*p3q + 2*
         s12^2*s23^2*p1q*p3q^2 + s12*s13^2*s23*p1q*p2q*p3q - s12*s13*
         s23^2*p1q^2*p3q + s12*s13*s23^2*p1q*p2q*p3q - s12*s23^3*p1q^2*
         p3q,6*s12^3*s13*p2q*p3q^2 + 6*s12^3*s13*p3q^3 - 12*s12^2*s13^2
         *p2q^2*p3q - 6*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*s13^2*p3q^3 - 
         12*s12^2*s13*s23*p1q*p2q*p3q - 18*s12^2*s13*s23*p1q*p3q^2 + 6*
         s12*s13^3*p2q^3 - 6*s12*s13^3*p2q^2*p3q - 12*s12*s13^3*p2q*
         p3q^2 - 12*s12*s13^2*s23*p1q*p2q^2 - 12*s12*s13^2*s23*p1q*p2q*
         p3q - 12*s12*s13^2*s23*p1q*p3q^2 + 6*s12*s13*s23^2*p1q^2*p2q
          + 18*s12*s13*s23^2*p1q^2*p3q + 6*s13^4*p2q^3 + 6*s13^4*p2q^2*
         p3q - 18*s13^3*s23*p1q*p2q^2 - 12*s13^3*s23*p1q*p2q*p3q + 18*
         s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^2*p3q - 6*s13*s23^3*
         p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[7*s13*s23,48*s12^2] + rat[7*s13*s23,48*s12^2
         ]*d + rat[ - 28*s12^3*s13*s23*p1q*p3q^2 + 21*s12^3*s13*s23*p2q
         *p3q^2 + 21*s12^3*s13*s23*p3q^3 - 28*s12^2*s13^2*s23*p1q*p2q*
         p3q - 56*s12^2*s13^2*s23*p1q*p3q^2 - 14*s12^2*s13^2*s23*p2q^2*
         p3q - 21*s12^2*s13^2*s23*p2q*p3q^2 - 7*s12^2*s13^2*s23*p3q^3
          + 28*s12^2*s13*s23^2*p1q^2*p3q + 42*s12^2*s13*s23^2*p1q*p2q*
         p3q - 7*s12^2*s13*s23^2*p1q*p3q^2 - 7*s12*s13^3*s23*p2q^3 + 7*
         s12*s13^3*s23*p2q^2*p3q + 14*s12*s13^3*s23*p2q*p3q^2 + 14*s12*
         s13^2*s23^2*p1q*p2q^2 + 14*s12*s13^2*s23^2*p1q*p2q*p3q + 14*
         s12*s13^2*s23^2*p1q*p3q^2 - 7*s12*s13*s23^3*p1q^2*p2q - 21*s12
         *s13*s23^3*p1q^2*p3q - 7*s13^4*s23*p2q^3 - 7*s13^4*s23*p2q^2*
         p3q + 21*s13^3*s23^2*p1q*p2q^2 + 14*s13^3*s23^2*p1q*p2q*p3q - 
         21*s13^2*s23^3*p1q^2*p2q - 7*s13^2*s23^3*p1q^2*p3q + 7*s13*
         s23^4*p1q^3,48*s12^5*p2q*p3q^2 + 48*s12^5*p3q^3 - 96*s12^4*s13
         *p2q^2*p3q - 48*s12^4*s13*p2q*p3q^2 + 48*s12^4*s13*p3q^3 - 96*
         s12^4*s23*p1q*p2q*p3q - 144*s12^4*s23*p1q*p3q^2 + 48*s12^3*
         s13^2*p2q^3 - 48*s12^3*s13^2*p2q^2*p3q - 96*s12^3*s13^2*p2q*
         p3q^2 - 96*s12^3*s13*s23*p1q*p2q^2 - 96*s12^3*s13*s23*p1q*p2q*
         p3q - 96*s12^3*s13*s23*p1q*p3q^2 + 48*s12^3*s23^2*p1q^2*p2q + 
         144*s12^3*s23^2*p1q^2*p3q + 48*s12^2*s13^3*p2q^3 + 48*s12^2*
         s13^3*p2q^2*p3q - 144*s12^2*s13^2*s23*p1q*p2q^2 - 96*s12^2*
         s13^2*s23*p1q*p2q*p3q + 144*s12^2*s13*s23^2*p1q^2*p2q + 48*
         s12^2*s13*s23^2*p1q^2*p3q - 48*s12^2*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 2*s12*p3q^2
          + 2*s13*p1q*p3q + 2*s23*p1q*p3q,3*s12^2*s13*p3q^2 - 6*s12*
         s13^2*p2q*p3q - 6*s12*s13*s23*p1q*p3q + 3*s13^3*p2q^2 - 6*
         s13^2*s23*p1q*p2q + 3*s13*s23^2*p1q^2] + rat[ - 2*s12*p3q^2 + 
         2*s13*p1q*p3q + 2*s23*p1q*p3q,3*s12^2*s13*p3q^2 - 6*s12*s13^2*
         p2q*p3q - 6*s12*s13*s23*p1q*p3q + 3*s13^3*p2q^2 - 6*s13^2*s23*
         p1q*p2q + 3*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[p1q^2*p3q + 2*p1q
         *p2q*p3q + p2q^2*p3q,3*s12^2*p3q^2 - 6*s12*s13*p2q*p3q - 6*s12
         *s23*p1q*p3q + 3*s13^2*p2q^2 - 6*s13*s23*p1q*p2q + 3*s23^2*
         p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[2*s12^4*
         p1q*p3q^2 + 2*s12^4*p3q^3 + 2*s12^3*s13*p1q*p2q*p3q - 14*s12^3
         *s13*p1q*p3q^2 + 7*s12^3*s13*p2q*p3q^2 - 14*s12^3*s13*p3q^3 - 
         2*s12^3*s23*p1q^2*p3q + 2*s12^3*s23*p3q^3 + 7*s12^2*s13^2*p1q*
         p2q*p3q - 9*s12^2*s13^2*p2q^2*p3q + 28*s12^2*s13^2*p2q*p3q^2
          + 21*s12^2*s13*s23*p1q^2*p3q + 11*s12^2*s13*s23*p1q*p2q*p3q
          + 14*s12^2*s13*s23*p1q*p3q^2 + 16*s12^2*s13*s23*p2q*p3q^2 - 7
         *s12^2*s13*s23*p3q^3 - 2*s12^2*s23^2*p1q^2*p3q - 2*s12^2*s23^2
         *p1q*p3q^2 - 7*s12*s13^3*p1q*p2q^2 - 21*s12*s13^3*p2q^2*p3q + 
         14*s12*s13^2*s23*p1q^2*p2q + 14*s12*s13^2*s23*p1q*p2q*p3q + 14
         *s12*s13^2*s23*p2q*p3q^2 - 7*s12*s13*s23^2*p1q^3 + 7*s12*s13*
         s23^2*p1q^2*p3q + 14*s12*s13*s23^2*p1q*p3q^2 + 7*s13^4*p2q^3
          - 21*s13^3*s23*p1q*p2q^2 - 7*s13^3*s23*p2q^2*p3q + 21*s13^2*
         s23^2*p1q^2*p2q + 14*s13^2*s23^2*p1q*p2q*p3q - 7*s13*s23^3*
         p1q^3 - 7*s13*s23^3*p1q^2*p3q,3*s12^5*s13*p1q*p3q^2 + 3*s12^5*
         s13*p3q^3 - 6*s12^4*s13^2*p1q*p2q*p3q - 9*s12^4*s13^2*p2q*
         p3q^2 - 6*s12^4*s13*s23*p1q^2*p3q - 3*s12^4*s13*s23*p1q*p3q^2
          + 3*s12^4*s13*s23*p3q^3 + 3*s12^3*s13^3*p1q*p2q^2 + 9*s12^3*
         s13^3*p2q^2*p3q - 6*s12^3*s13^2*s23*p1q^2*p2q - 6*s12^3*s13^2*
         s23*p1q*p2q*p3q - 6*s12^3*s13^2*s23*p2q*p3q^2 + 3*s12^3*s13*
         s23^2*p1q^3 - 3*s12^3*s13*s23^2*p1q^2*p3q - 6*s12^3*s13*s23^2*
         p1q*p3q^2 - 3*s12^2*s13^4*p2q^3 + 9*s12^2*s13^3*s23*p1q*p2q^2
          + 3*s12^2*s13^3*s23*p2q^2*p3q - 9*s12^2*s13^2*s23^2*p1q^2*p2q
          - 6*s12^2*s13^2*s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23^3*p1q^3
          + 3*s12^2*s13*s23^3*p1q^2*p3q] + rat[ - 7*s13*s23^2 + 2*s12^2
         *s23 - 5*s12^3,12*s12^2*s13*s23^2 + 12*s12^3*s23^2 + 12*s12^3*
         s13*s23 + 12*s12^4*s23]*d + rat[ - 7*s13^2*s23^5*p1q^2*p3q - 7
         *s13^2*s23^5*p1q^3 + 14*s13^3*s23^4*p1q*p2q*p3q - 7*s13^3*
         s23^4*p1q^2*p3q + 21*s13^3*s23^4*p1q^2*p2q - 7*s13^3*s23^4*
         p1q^3 - 7*s13^4*s23^3*p2q^2*p3q + 14*s13^4*s23^3*p1q*p2q*p3q
          - 21*s13^4*s23^3*p1q*p2q^2 + 21*s13^4*s23^3*p1q^2*p2q - 7*
         s13^5*s23^2*p2q^2*p3q + 7*s13^5*s23^2*p2q^3 - 21*s13^5*s23^2*
         p1q*p2q^2 + 7*s13^6*s23*p2q^3 - 2*s12*s13*s23^5*p1q^2*p3q - 2*
         s12*s13*s23^5*p1q^3 + 10*s12*s13^2*s23^4*p1q*p3q^2 + 4*s12*
         s13^2*s23^4*p1q*p2q*p3q - 8*s12*s13^2*s23^4*p1q^2*p3q + 6*s12*
         s13^2*s23^4*p1q^2*p2q - 18*s12*s13^2*s23^4*p1q^3 + 46*s12*
         s13^3*s23^3*p2q*p3q^2 - 2*s12*s13^3*s23^3*p2q^2*p3q + 28*s12*
         s13^3*s23^3*p1q*p3q^2 + 58*s12*s13^3*s23^3*p1q*p2q*p3q - 6*s12
         *s13^3*s23^3*p1q*p2q^2 + 21*s12*s13^3*s23^3*p1q^2*p3q + 47*s12
         *s13^3*s23^3*p1q^2*p2q - 7*s12*s13^3*s23^3*p1q^3 + 28*s12*
         s13^4*s23^2*p2q*p3q^2 - 50*s12*s13^4*s23^2*p2q^2*p3q + 2*s12*
         s13^4*s23^2*p2q^3 - 40*s12*s13^4*s23^2*p1q*p2q^2 + 14*s12*
         s13^4*s23^2*p1q^2*p2q - 21*s12*s13^5*s23*p2q^2*p3q + 11*s12*
         s13^5*s23*p2q^3 - 7*s12*s13^5*s23*p1q*p2q^2 - 4*s12^2*s13*
         s23^4*p1q*p3q^2 - 5*s12^2*s13*s23^4*p1q^2*p3q - s12^2*s13*
         s23^4*p1q^3 - 3*s12^2*s13^2*s23^3*p3q^3 + 68*s12^2*s13^2*s23^3
         *p2q*p3q^2 + 53*s12^2*s13^2*s23^3*p1q*p3q^2 + 46*s12^2*s13^2*
         s23^3*p1q*p2q*p3q + 55*s12^2*s13^2*s23^3*p1q^2*p3q + s12^2*
         s13^2*s23^3*p1q^2*p2q - s12^2*s13^2*s23^3*p1q^3 - 21*s12^2*
         s13^3*s23^2*p3q^3 + 117*s12^2*s13^3*s23^2*p2q*p3q^2 - 41*s12^2
         *s13^3*s23^2*p2q^2*p3q + 7*s12^2*s13^3*s23^2*p1q*p3q^2 + 14*
         s12^2*s13^3*s23^2*p1q*p2q*p3q + s12^2*s13^3*s23^2*p1q*p2q^2 + 
         28*s12^2*s13^3*s23^2*p1q^2*p3q - 8*s12^2*s13^3*s23^2*p1q^2*p2q
          + 35*s12^2*s13^4*s23*p2q*p3q^2 - 41*s12^2*s13^4*s23*p2q^2*p3q
          - s12^2*s13^4*s23*p2q^3 + 19*s12^2*s13^4*s23*p1q*p2q^2 - 10*
         s12^2*s13^5*p2q^3 - 4*s12^3*s23^4*p1q*p3q^2 - 4*s12^3*s23^4*
         p1q^2*p3q + 6*s12^3*s13*s23^3*p3q^3 + 32*s12^3*s13*s23^3*p2q*
         p3q^2 + 6*s12^3*s13*s23^3*p1q*p3q^2 + 22*s12^3*s13*s23^3*p1q*
         p2q*p3q + 11*s12^3*s13*s23^3*p1q^2*p3q + 11*s12^3*s13*s23^3*
         p1q^3 - 38*s12^3*s13^2*s23^2*p3q^3 + 110*s12^3*s13^2*s23^2*p2q
         *p3q^2 - 18*s12^3*s13^2*s23^2*p2q^2*p3q - 12*s12^3*s13^2*s23^2
         *p1q*p3q^2 + 20*s12^3*s13^2*s23^2*p1q*p2q*p3q + 36*s12^3*s13^2
         *s23^2*p1q^2*p3q - 32*s12^3*s13^2*s23^2*p1q^2*p2q + 10*s12^3*
         s13^2*s23^2*p1q^3 - 21*s12^3*s13^3*s23*p3q^3 + 55*s12^3*s13^3*
         s23*p2q*p3q^2 - 23*s12^3*s13^3*s23*p2q^2*p3q - 21*s12^3*s13^3*
         s23*p1q*p3q^2 - 22*s12^3*s13^3*s23*p1q*p2q*p3q + 31*s12^3*
         s13^3*s23*p1q*p2q^2 - 20*s12^3*s13^3*s23*p1q^2*p2q + 30*s12^3*
         s13^4*p2q^2*p3q - 10*s12^3*s13^4*p2q^3 + 10*s12^3*s13^4*p1q*
         p2q^2 + 4*s12^4*s23^3*p3q^3 - 4*s12^4*s23^3*p1q*p3q^2 - 8*
         s12^4*s23^3*p1q^2*p3q + s12^4*s13*s23^2*p3q^3 + 46*s12^4*s13*
         s23^2*p2q*p3q^2 - 15*s12^4*s13*s23^2*p1q*p3q^2 + 26*s12^4*s13*
         s23^2*p1q*p2q*p3q - 6*s12^4*s13*s23^2*p1q^2*p3q + 10*s12^4*s13
         *s23^2*p1q^3 - 25*s12^4*s13^2*s23*p3q^3 + 19*s12^4*s13^2*s23*
         p2q*p3q^2 - 18*s12^4*s13^2*s23*p2q^2*p3q - 45*s12^4*s13^2*s23*
         p1q*p3q^2 - 28*s12^4*s13^2*s23*p1q*p2q*p3q - 20*s12^4*s13^2*
         s23*p1q^2*p3q - 20*s12^4*s13^2*s23*p1q^2*p2q - 30*s12^4*s13^3*
         p2q*p3q^2 + 30*s12^4*s13^3*p2q^2*p3q - 20*s12^4*s13^3*p1q*p2q*
         p3q + 10*s12^4*s13^3*p1q*p2q^2 + 8*s12^5*s23^2*p3q^3 + 4*s12^5
         *s23^2*p1q*p3q^2 - 4*s12^5*s23^2*p1q^2*p3q + 5*s12^5*s13*s23*
         p3q^3 + 14*s12^5*s13*s23*p2q*p3q^2 - 15*s12^5*s13*s23*p1q*
         p3q^2 + 4*s12^5*s13*s23*p1q*p2q*p3q - 20*s12^5*s13*s23*p1q^2*
         p3q + 10*s12^5*s13^2*p3q^3 - 30*s12^5*s13^2*p2q*p3q^2 + 10*
         s12^5*s13^2*p1q*p3q^2 - 20*s12^5*s13^2*p1q*p2q*p3q + 4*s12^6*
         s23*p3q^3 + 4*s12^6*s23*p1q*p3q^2 + 10*s12^6*s13*p3q^3 + 10*
         s12^6*s13*p1q*p3q^2,6*s12*s13^3*s23^5*p1q^2*p3q + 6*s12*s13^3*
         s23^5*p1q^3 - 12*s12*s13^4*s23^4*p1q*p2q*p3q - 18*s12*s13^4*
         s23^4*p1q^2*p2q + 6*s12*s13^5*s23^3*p2q^2*p3q + 18*s12*s13^5*
         s23^3*p1q*p2q^2 - 6*s12*s13^6*s23^2*p2q^3 + 12*s12^2*s13^2*
         s23^5*p1q^2*p3q + 12*s12^2*s13^2*s23^5*p1q^3 - 12*s12^2*s13^3*
         s23^4*p1q*p3q^2 - 24*s12^2*s13^3*s23^4*p1q*p2q*p3q - 36*s12^2*
         s13^3*s23^4*p1q^2*p2q + 12*s12^2*s13^3*s23^4*p1q^3 - 12*s12^2*
         s13^4*s23^3*p2q*p3q^2 + 12*s12^2*s13^4*s23^3*p2q^2*p3q - 24*
         s12^2*s13^4*s23^3*p1q*p2q*p3q + 36*s12^2*s13^4*s23^3*p1q*p2q^2
          - 30*s12^2*s13^4*s23^3*p1q^2*p2q + 24*s12^2*s13^5*s23^2*p2q^2
         *p3q - 12*s12^2*s13^5*s23^2*p2q^3 + 24*s12^2*s13^5*s23^2*p1q*
         p2q^2 - 6*s12^2*s13^6*s23*p2q^3 + 6*s12^3*s13*s23^5*p1q^2*p3q
          + 6*s12^3*s13*s23^5*p1q^3 - 24*s12^3*s13^2*s23^4*p1q*p3q^2 - 
         12*s12^3*s13^2*s23^4*p1q*p2q*p3q - 18*s12^3*s13^2*s23^4*p1q^2*
         p2q + 24*s12^3*s13^2*s23^4*p1q^3 + 6*s12^3*s13^3*s23^3*p3q^3
          - 24*s12^3*s13^3*s23^3*p2q*p3q^2 + 6*s12^3*s13^3*s23^3*p2q^2*
         p3q - 18*s12^3*s13^3*s23^3*p1q*p3q^2 - 48*s12^3*s13^3*s23^3*
         p1q*p2q*p3q + 18*s12^3*s13^3*s23^3*p1q*p2q^2 - 18*s12^3*s13^3*
         s23^3*p1q^2*p3q - 60*s12^3*s13^3*s23^3*p1q^2*p2q + 6*s12^3*
         s13^3*s23^3*p1q^3 - 30*s12^3*s13^4*s23^2*p2q*p3q^2 + 48*s12^3*
         s13^4*s23^2*p2q^2*p3q - 6*s12^3*s13^4*s23^2*p2q^3 - 24*s12^3*
         s13^4*s23^2*p1q*p2q*p3q + 48*s12^3*s13^4*s23^2*p1q*p2q^2 - 12*
         s12^3*s13^4*s23^2*p1q^2*p2q + 18*s12^3*s13^5*s23*p2q^2*p3q - 
         12*s12^3*s13^5*s23*p2q^3 + 6*s12^3*s13^5*s23*p1q*p2q^2 - 12*
         s12^4*s13*s23^4*p1q*p3q^2 + 12*s12^4*s13*s23^4*p1q^3 + 12*
         s12^4*s13^2*s23^3*p3q^3 - 12*s12^4*s13^2*s23^3*p2q*p3q^2 - 36*
         s12^4*s13^2*s23^3*p1q*p3q^2 - 24*s12^4*s13^2*s23^3*p1q*p2q*p3q
          - 36*s12^4*s13^2*s23^3*p1q^2*p3q - 30*s12^4*s13^2*s23^3*p1q^2
         *p2q + 12*s12^4*s13^2*s23^3*p1q^3 + 12*s12^4*s13^3*s23^2*p3q^3
          - 60*s12^4*s13^3*s23^2*p2q*p3q^2 + 24*s12^4*s13^3*s23^2*p2q^2
         *p3q - 48*s12^4*s13^3*s23^2*p1q*p2q*p3q + 24*s12^4*s13^3*s23^2
         *p1q*p2q^2 - 12*s12^4*s13^3*s23^2*p1q^2*p3q - 24*s12^4*s13^3*
         s23^2*p1q^2*p2q - 18*s12^4*s13^4*s23*p2q*p3q^2 + 36*s12^4*
         s13^4*s23*p2q^2*p3q - 6*s12^4*s13^4*s23*p2q^3 - 12*s12^4*s13^4
         *s23*p1q*p2q*p3q + 12*s12^4*s13^4*s23*p1q*p2q^2 + 6*s12^5*s13*
         s23^3*p3q^3 - 18*s12^5*s13*s23^3*p1q*p3q^2 - 18*s12^5*s13*
         s23^3*p1q^2*p3q + 6*s12^5*s13*s23^3*p1q^3 + 24*s12^5*s13^2*
         s23^2*p3q^3 - 30*s12^5*s13^2*s23^2*p2q*p3q^2 - 24*s12^5*s13^2*
         s23^2*p1q*p2q*p3q - 24*s12^5*s13^2*s23^2*p1q^2*p3q - 12*s12^5*
         s13^2*s23^2*p1q^2*p2q + 6*s12^5*s13^3*s23*p3q^3 - 36*s12^5*
         s13^3*s23*p2q*p3q^2 + 18*s12^5*s13^3*s23*p2q^2*p3q + 6*s12^5*
         s13^3*s23*p1q*p3q^2 - 24*s12^5*s13^3*s23*p1q*p2q*p3q + 6*s12^5
         *s13^3*s23*p1q*p2q^2 + 12*s12^6*s13*s23^2*p3q^3 - 12*s12^6*s13
         *s23^2*p1q^2*p3q + 12*s12^6*s13^2*s23*p3q^3 - 18*s12^6*s13^2*
         s23*p2q*p3q^2 + 12*s12^6*s13^2*s23*p1q*p3q^2 - 12*s12^6*s13^2*
         s23*p1q*p2q*p3q + 6*s12^7*s13*s23*p3q^3 + 6*s12^7*s13*s23*p1q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s12^4*p1q*
         p3q^2 + 7*s12^4*p3q^3 - 14*s12^3*s13*p1q^2*p3q - 7*s12^3*s13*
         p1q*p2q*p3q + 7*s12^3*s13*p1q*p3q^2 - 21*s12^3*s13*p2q*p3q^2
          + 21*s12^3*s13*p3q^3 - 7*s12^3*s23*p1q^2*p3q + 7*s12^3*s23*
         p3q^3 - 7*s12^2*s13^2*p1q*p2q*p3q + 14*s12^2*s13^2*p2q^2*p3q
          - 49*s12^2*s13^2*p2q*p3q^2 - 49*s12^2*s13*s23*p1q^2*p3q - 7*
         s12^2*s13*s23*p1q*p2q*p3q - 35*s12^2*s13*s23*p1q*p3q^2 - 21*
         s12^2*s13*s23*p2q*p3q^2 + 14*s12^2*s13*s23*p3q^3 - 7*s12^2*
         s23^2*p1q^2*p3q - 7*s12^2*s23^2*p1q*p3q^2 + 14*s12*s13^3*p1q*
         p2q^2 + 42*s12*s13^3*p2q^2*p3q - 28*s12*s13^2*s23*p1q^2*p2q - 
         28*s12*s13^2*s23*p1q*p2q*p3q - 28*s12*s13^2*s23*p2q*p3q^2 + 14
         *s12*s13*s23^2*p1q^3 - 14*s12*s13*s23^2*p1q^2*p3q - 28*s12*s13
         *s23^2*p1q*p3q^2 - 14*s13^4*p2q^3 + 42*s13^3*s23*p1q*p2q^2 + 
         14*s13^3*s23*p2q^2*p3q - 42*s13^2*s23^2*p1q^2*p2q - 28*s13^2*
         s23^2*p1q*p2q*p3q + 14*s13*s23^3*p1q^3 + 14*s13*s23^3*p1q^2*
         p3q,6*s12^5*s13*p1q*p3q^2 + 6*s12^5*s13*p3q^3 - 12*s12^4*s13^2
         *p1q*p2q*p3q - 18*s12^4*s13^2*p2q*p3q^2 - 12*s12^4*s13*s23*
         p1q^2*p3q - 6*s12^4*s13*s23*p1q*p3q^2 + 6*s12^4*s13*s23*p3q^3
          + 6*s12^3*s13^3*p1q*p2q^2 + 18*s12^3*s13^3*p2q^2*p3q - 12*
         s12^3*s13^2*s23*p1q^2*p2q - 12*s12^3*s13^2*s23*p1q*p2q*p3q - 
         12*s12^3*s13^2*s23*p2q*p3q^2 + 6*s12^3*s13*s23^2*p1q^3 - 6*
         s12^3*s13*s23^2*p1q^2*p3q - 12*s12^3*s13*s23^2*p1q*p3q^2 - 6*
         s12^2*s13^4*p2q^3 + 18*s12^2*s13^3*s23*p1q*p2q^2 + 6*s12^2*
         s13^3*s23*p2q^2*p3q - 18*s12^2*s13^2*s23^2*p1q^2*p2q - 12*
         s12^2*s13^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23^3*p1q^3 + 6*
         s12^2*s13*s23^3*p1q^2*p3q] + rat[7*s23,12*s12^3 + 12*s12^2*s23
         ]*d + rat[7*s12^4*p1q*p3q^2 + 7*s12^4*p3q^3 - 14*s12^3*s13*
         p1q^2*p3q - 7*s12^3*s13*p1q*p2q*p3q - 21*s12^3*s13*p2q*p3q^2
          + 14*s12^3*s13*p3q^3 - 7*s12^3*s23*p1q^2*p3q + 7*s12^3*s23*
         p1q*p3q^2 + 14*s12^3*s23*p3q^3 + 7*s12^2*s13^2*p1q*p2q*p3q + 
         14*s12^2*s13^2*p2q^2*p3q - 28*s12^2*s13^2*p2q*p3q^2 - 49*s12^2
         *s13*s23*p1q^2*p3q - 14*s12^2*s13*s23*p1q*p2q*p3q - 35*s12^2*
         s13*s23*p1q*p3q^2 - 42*s12^2*s13*s23*p2q*p3q^2 + 14*s12^2*s13*
         s23*p3q^3 - 14*s12^2*s23^2*p1q^2*p3q - 7*s12^2*s23^2*p1q*p3q^2
          + 7*s12^2*s23^2*p3q^3 + 7*s12*s13^3*p1q*p2q^2 + 21*s12*s13^3*
         p2q^2*p3q - 14*s12*s13^2*s23*p1q^2*p2q + 7*s12*s13^2*s23*p1q*
         p2q*p3q + 14*s12*s13^2*s23*p2q^2*p3q - 21*s12*s13^2*s23*p2q*
         p3q^2 + 7*s12*s13*s23^2*p1q^3 - 28*s12*s13*s23^2*p1q^2*p3q - 7
         *s12*s13*s23^2*p1q*p2q*p3q - 35*s12*s13*s23^2*p1q*p3q^2 - 21*
         s12*s13*s23^2*p2q*p3q^2 - 7*s12*s23^3*p1q^2*p3q - 7*s12*s23^3*
         p1q*p3q^2 - 7*s13^4*p2q^3 + 21*s13^3*s23*p1q*p2q^2 + 7*s13^3*
         s23*p2q^2*p3q - 21*s13^2*s23^2*p1q^2*p2q - 14*s13^2*s23^2*p1q*
         p2q*p3q + 7*s13*s23^3*p1q^3 + 7*s13*s23^3*p1q^2*p3q,6*s12^5*
         s13*p1q*p3q^2 + 6*s12^5*s13*p3q^3 - 12*s12^4*s13^2*p1q*p2q*p3q
          - 18*s12^4*s13^2*p2q*p3q^2 - 12*s12^4*s13*s23*p1q^2*p3q + 12*
         s12^4*s13*s23*p3q^3 + 6*s12^3*s13^3*p1q*p2q^2 + 18*s12^3*s13^3
         *p2q^2*p3q - 12*s12^3*s13^2*s23*p1q^2*p2q - 24*s12^3*s13^2*s23
         *p1q*p2q*p3q - 30*s12^3*s13^2*s23*p2q*p3q^2 + 6*s12^3*s13*
         s23^2*p1q^3 - 18*s12^3*s13*s23^2*p1q^2*p3q - 18*s12^3*s13*
         s23^2*p1q*p3q^2 + 6*s12^3*s13*s23^2*p3q^3 - 6*s12^2*s13^4*
         p2q^3 + 24*s12^2*s13^3*s23*p1q*p2q^2 + 24*s12^2*s13^3*s23*
         p2q^2*p3q - 30*s12^2*s13^2*s23^2*p1q^2*p2q - 24*s12^2*s13^2*
         s23^2*p1q*p2q*p3q - 12*s12^2*s13^2*s23^2*p2q*p3q^2 + 12*s12^2*
         s13*s23^3*p1q^3 - 12*s12^2*s13*s23^3*p1q*p3q^2 - 6*s12*s13^4*
         s23*p2q^3 + 18*s12*s13^3*s23^2*p1q*p2q^2 + 6*s12*s13^3*s23^2*
         p2q^2*p3q - 18*s12*s13^2*s23^3*p1q^2*p2q - 12*s12*s13^2*s23^3*
         p1q*p2q*p3q + 6*s12*s13*s23^4*p1q^3 + 6*s12*s13*s23^4*p1q^2*
         p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*s12^2*p1q^2*
         p3q^2 + 14*s12^2*p1q*p3q^3 + 7*s12^2*p3q^4 - 14*s12*s13*p1q^3*
         p3q - 7*s12*s13*p1q^2*p2q*p3q - 35*s12*s13*p1q^2*p3q^2 - 14*
         s12*s13*p1q*p2q*p3q^2 - 28*s12*s13*p1q*p3q^3 - 7*s12*s13*p2q*
         p3q^3 - 7*s12*s13*p3q^4 - 7*s12*s23*p1q^3*p3q - 7*s12*s23*
         p1q^2*p3q^2 + 7*s12*s23*p1q*p3q^3 + 7*s12*s23*p3q^4 + 7*s13^2*
         p1q^2*p2q*p3q + 14*s13^2*p1q*p2q*p3q^2 + 7*s13^2*p2q*p3q^3 - 7
         *s13*s23*p1q^3*p3q + 7*s13*s23*p1q^2*p2q*p3q - 14*s13*s23*
         p1q^2*p3q^2 + 14*s13*s23*p1q*p2q*p3q^2 - 7*s13*s23*p1q*p3q^3
          + 7*s13*s23*p2q*p3q^3 - 7*s23^2*p1q^3*p3q - 14*s23^2*p1q^2*
         p3q^2 - 7*s23^2*p1q*p3q^3,12*s12^3*s13*p1q*p3q^2 + 12*s12^3*
         s13*p3q^3 - 24*s12^2*s13^2*p1q*p2q*p3q - 36*s12^2*s13^2*p2q*
         p3q^2 - 24*s12^2*s13*s23*p1q^2*p3q - 12*s12^2*s13*s23*p1q*
         p3q^2 + 12*s12^2*s13*s23*p3q^3 + 12*s12*s13^3*p1q*p2q^2 + 36*
         s12*s13^3*p2q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q - 24*s12*
         s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*p2q*p3q^2 + 12*s12*
         s13*s23^2*p1q^3 - 12*s12*s13*s23^2*p1q^2*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 - 12*s13^4*p2q^3 + 36*s13^3*s23*p1q*p2q^2 + 12
         *s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q^2*p2q - 24*s13^2*
         s23^2*p1q*p2q*p3q + 12*s13*s23^3*p1q^3 + 12*s13*s23^3*p1q^2*
         p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 
         s12^3*p2q^2*p3q^2 - 2*s12^3*p2q*p3q^3 - s12^3*p3q^4 + s12^2*
         s13*p2q^3*p3q + s12^2*s13*p2q^2*p3q^2 - s12^2*s13*p2q*p3q^3 - 
         s12^2*s13*p3q^4 + s12^2*s23*p1q*p2q^2*p3q + 2*s12^2*s23*p1q*
         p2q*p3q^2 + s12^2*s23*p1q*p3q^3 + 2*s12^2*s23*p2q^3*p3q + 5*
         s12^2*s23*p2q^2*p3q^2 + 4*s12^2*s23*p2q*p3q^3 + s12^2*s23*
         p3q^4 + s12*s13^2*p2q^3*p3q + 2*s12*s13^2*p2q^2*p3q^2 + s12*
         s13^2*p2q*p3q^3 - s12*s13*s23*p1q*p2q^2*p3q - 2*s12*s13*s23*
         p1q*p2q*p3q^2 - s12*s13*s23*p1q*p3q^3 + s12*s13*s23*p2q^3*p3q
          + 2*s12*s13*s23*p2q^2*p3q^2 + s12*s13*s23*p2q*p3q^3 - s12*
         s23^2*p1q*p2q^2*p3q - 2*s12*s23^2*p1q*p2q*p3q^2 - s12*s23^2*
         p1q*p3q^3,6*s12^3*s23*p2q*p3q^2 + 6*s12^3*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q^2*p3q - 6*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*
         s23*p3q^3 - 12*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*
         p3q^2 + 6*s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q - 12
         *s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12
         *s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*s12*
         s23^3*p1q^2*p2q + 18*s12*s23^3*p1q^2*p3q + 6*s13^3*s23*p2q^3
          + 6*s13^3*s23*p2q^2*p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*s13^2
         *s23^2*p1q*p2q*p3q + 18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*
         p1q^2*p3q - 6*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7*
         s12^4*s13*p1q*p2q^2*p3q^2 + 7*s12^4*s13*p1q*p2q*p3q^3 + 7*
         s12^4*s13*p2q^2*p3q^3 + 7*s12^4*s13*p2q*p3q^4 - 7*s12^4*s23*
         p1q*p2q^2*p3q^2 - 7*s12^4*s23*p1q*p2q*p3q^3 - 7*s12^4*s23*
         p2q^2*p3q^3 - 7*s12^4*s23*p2q*p3q^4 - 7*s12^3*s13^2*p1q*p2q^3*
         p3q + 7*s12^3*s13^2*p1q*p2q^2*p3q^2 + 14*s12^3*s13^2*p1q*p2q*
         p3q^3 - 14*s12^3*s13^2*p2q^3*p3q^2 + 14*s12^3*s13^2*p2q*p3q^4
          + 7*s12^3*s13*s23*p1q^2*p2q^2*p3q - 7*s12^3*s13*s23*p1q^2*p2q
         *p3q^2 - 7*s12^3*s13*s23*p1q*p2q^3*p3q - 7*s12^3*s13*s23*p1q*
         p2q*p3q^3 + 7*s12^3*s13*s23*p2q^3*p3q^2 + 7*s12^3*s13*s23*
         p2q^2*p3q^3 + 7*s12^3*s23^2*p1q^2*p2q^2*p3q + 14*s12^3*s23^2*
         p1q^2*p2q*p3q^2 - 7*s12^3*s23^2*p1q*p2q^2*p3q^2 - 14*s12^3*
         s23^2*p2q^2*p3q^3 - 14*s12^3*s23^2*p2q*p3q^4 - 14*s12^2*s13^3*
         p1q*p2q^3*p3q - 7*s12^2*s13^3*p1q*p2q^2*p3q^2 + 7*s12^2*s13^3*
         p1q*p2q*p3q^3 + 7*s12^2*s13^3*p2q^4*p3q - 21*s12^2*s13^3*p2q^3
         *p3q^2 - 21*s12^2*s13^3*p2q^2*p3q^3 + 7*s12^2*s13^3*p2q*p3q^4
          + 14*s12^2*s13^2*s23*p1q^2*p2q^2*p3q - 14*s12^2*s13^2*s23*
         p1q^2*p2q*p3q^2 - 49*s12^2*s13^2*s23*p1q*p2q^3*p3q - 14*s12^2*
         s13^2*s23*p1q*p2q^2*p3q^2 - 7*s12^2*s13^2*s23*p1q*p2q*p3q^3 - 
         14*s12^2*s13^2*s23*p2q^3*p3q^2 - 7*s12^2*s13^2*s23*p2q^2*p3q^3
          + 7*s12^2*s13^2*s23*p2q*p3q^4 + 49*s12^2*s13*s23^2*p1q^2*
         p2q^2*p3q + 14*s12^2*s13*s23^2*p1q^2*p2q*p3q^2 - 14*s12^2*s13*
         s23^2*p1q*p2q^3*p3q + 14*s12^2*s13*s23^2*p1q*p2q^2*p3q^2 + 7*
         s12^2*s13*s23^2*p1q*p2q*p3q^3 + 14*s12^2*s13*s23^2*p2q^3*p3q^2
          + 7*s12^2*s13*s23^2*p2q^2*p3q^3 - 7*s12^2*s13*s23^2*p2q*p3q^4
          - 7*s12^2*s23^3*p1q^3*p2q*p3q + 14*s12^2*s23^3*p1q^2*p2q^2*
         p3q + 21*s12^2*s23^3*p1q^2*p2q*p3q^2 + 7*s12^2*s23^3*p1q*p2q^2
         *p3q^2 + 21*s12^2*s23^3*p1q*p2q*p3q^3 - 7*s12^2*s23^3*p2q^2*
         p3q^3 - 7*s12^2*s23^3*p2q*p3q^4 - 7*s12*s13^4*p1q*p2q^3*p3q - 
         7*s12*s13^4*p1q*p2q^2*p3q^2 + 14*s12*s13^4*p2q^4*p3q - 14*s12*
         s13^4*p2q^2*p3q^3 + 7*s12*s13^3*s23*p1q^2*p2q^2*p3q - 7*s12*
         s13^3*s23*p1q^2*p2q*p3q^2 - 63*s12*s13^3*s23*p1q*p2q^3*p3q - 
         28*s12*s13^3*s23*p1q*p2q^2*p3q^2 - 7*s12*s13^3*s23*p1q*p2q*
         p3q^3 + 14*s12*s13^3*s23*p2q^4*p3q - 7*s12*s13^3*s23*p2q^3*
         p3q^2 - 21*s12*s13^3*s23*p2q^2*p3q^3 + 63*s12*s13^2*s23^2*
         p1q^2*p2q^2*p3q - 63*s12*s13^2*s23^2*p1q*p2q^3*p3q - 14*s12*
         s13*s23^3*p1q^3*p2q*p3q + 63*s12*s13*s23^3*p1q^2*p2q^2*p3q + 7
         *s12*s13*s23^3*p1q^2*p2q*p3q^2 - 7*s12*s13*s23^3*p1q*p2q^3*p3q
          + 28*s12*s13*s23^3*p1q*p2q^2*p3q^2 + 21*s12*s13*s23^3*p1q*p2q
         *p3q^3 + 7*s12*s13*s23^3*p2q^3*p3q^2 + 7*s12*s13*s23^3*p2q^2*
         p3q^3 - 14*s12*s23^4*p1q^3*p2q*p3q + 7*s12*s23^4*p1q^2*p2q^2*
         p3q + 7*s12*s23^4*p1q*p2q^2*p3q^2 + 14*s12*s23^4*p1q*p2q*p3q^3
          + 7*s13^5*p2q^4*p3q + 7*s13^5*p2q^3*p3q^2 - 21*s13^4*s23*p1q*
         p2q^3*p3q - 7*s13^4*s23*p1q*p2q^2*p3q^2 + 14*s13^4*s23*p2q^4*
         p3q + 14*s13^4*s23*p2q^3*p3q^2 + 21*s13^3*s23^2*p1q^2*p2q^2*
         p3q - 42*s13^3*s23^2*p1q*p2q^3*p3q - 7*s13^3*s23^2*p1q*p2q^2*
         p3q^2 + 7*s13^3*s23^2*p2q^4*p3q + 7*s13^3*s23^2*p2q^3*p3q^2 - 
         7*s13^2*s23^3*p1q^3*p2q*p3q + 42*s13^2*s23^3*p1q^2*p2q^2*p3q
          - 7*s13^2*s23^3*p1q^2*p2q*p3q^2 - 21*s13^2*s23^3*p1q*p2q^3*
         p3q + 7*s13^2*s23^3*p1q*p2q^2*p3q^2 - 14*s13*s23^4*p1q^3*p2q*
         p3q + 21*s13*s23^4*p1q^2*p2q^2*p3q - 14*s13*s23^4*p1q^2*p2q*
         p3q^2 + 7*s13*s23^4*p1q*p2q^2*p3q^2 - 7*s23^5*p1q^3*p2q*p3q - 
         7*s23^5*p1q^2*p2q*p3q^2, - 12*s12^4*s13*s23*p1q*p2q*p3q^2 - 12
         *s12^4*s13*s23*p1q*p3q^3 - 12*s12^4*s13*s23*p2q*p3q^3 - 12*
         s12^4*s13*s23*p3q^4 + 24*s12^3*s13^2*s23*p1q*p2q^2*p3q + 12*
         s12^3*s13^2*s23*p1q*p2q*p3q^2 - 12*s12^3*s13^2*s23*p1q*p3q^3
          + 36*s12^3*s13^2*s23*p2q^2*p3q^2 + 24*s12^3*s13^2*s23*p2q*
         p3q^3 - 12*s12^3*s13^2*s23*p3q^4 + 24*s12^3*s13*s23^2*p1q^2*
         p2q*p3q + 36*s12^3*s13*s23^2*p1q^2*p3q^2 + 12*s12^3*s13*s23^2*
         p1q*p2q*p3q^2 + 24*s12^3*s13*s23^2*p1q*p3q^3 - 12*s12^3*s13*
         s23^2*p2q*p3q^3 - 12*s12^3*s13*s23^2*p3q^4 - 12*s12^2*s13^3*
         s23*p1q*p2q^3 + 12*s12^2*s13^3*s23*p1q*p2q^2*p3q + 24*s12^2*
         s13^3*s23*p1q*p2q*p3q^2 - 36*s12^2*s13^3*s23*p2q^3*p3q + 36*
         s12^2*s13^3*s23*p2q*p3q^3 + 24*s12^2*s13^2*s23^2*p1q^2*p2q^2
          + 24*s12^2*s13^2*s23^2*p1q^2*p2q*p3q + 24*s12^2*s13^2*s23^2*
         p1q^2*p3q^2 + 24*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 12*s12^2*
         s13^2*s23^2*p1q*p3q^3 + 24*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 12*
         s12^2*s13^2*s23^2*p2q*p3q^3 - 12*s12^2*s13^2*s23^2*p3q^4 - 12*
         s12^2*s13*s23^3*p1q^3*p2q - 36*s12^2*s13*s23^3*p1q^3*p3q + 12*
         s12^2*s13*s23^3*p1q^2*p2q*p3q + 24*s12^2*s13*s23^3*p1q*p2q*
         p3q^2 + 36*s12^2*s13*s23^3*p1q*p3q^3 - 12*s12*s13^4*s23*p1q*
         p2q^3 - 12*s12*s13^4*s23*p1q*p2q^2*p3q + 12*s12*s13^4*s23*
         p2q^4 - 24*s12*s13^4*s23*p2q^3*p3q - 36*s12*s13^4*s23*p2q^2*
         p3q^2 + 36*s12*s13^3*s23^2*p1q^2*p2q^2 + 24*s12*s13^3*s23^2*
         p1q^2*p2q*p3q - 36*s12*s13^3*s23^2*p1q*p2q^3 + 24*s12*s13^3*
         s23^2*p1q*p2q^2*p3q + 24*s12*s13^3*s23^2*p1q*p2q*p3q^2 - 12*
         s12*s13^3*s23^2*p2q^3*p3q + 12*s12*s13^3*s23^2*p2q^2*p3q^2 + 
         24*s12*s13^3*s23^2*p2q*p3q^3 - 36*s12*s13^2*s23^3*p1q^3*p2q - 
         12*s12*s13^2*s23^3*p1q^3*p3q + 36*s12*s13^2*s23^3*p1q^2*p2q^2
          + 24*s12*s13^2*s23^3*p1q^2*p2q*p3q + 12*s12*s13^2*s23^3*p1q^2
         *p3q^2 + 24*s12*s13^2*s23^3*p1q*p2q^2*p3q + 24*s12*s13^2*s23^3
         *p1q*p2q*p3q^2 + 24*s12*s13^2*s23^3*p1q*p3q^3 + 12*s12*s13*
         s23^4*p1q^4 - 12*s12*s13*s23^4*p1q^3*p2q - 24*s12*s13*s23^4*
         p1q^3*p3q - 12*s12*s13*s23^4*p1q^2*p2q*p3q - 36*s12*s13*s23^4*
         p1q^2*p3q^2 + 12*s13^5*s23*p2q^4 + 12*s13^5*s23*p2q^3*p3q - 48
         *s13^4*s23^2*p1q*p2q^3 - 36*s13^4*s23^2*p1q*p2q^2*p3q - 12*
         s13^4*s23^2*p2q^3*p3q - 12*s13^4*s23^2*p2q^2*p3q^2 + 72*s13^3*
         s23^3*p1q^2*p2q^2 + 36*s13^3*s23^3*p1q^2*p2q*p3q + 36*s13^3*
         s23^3*p1q*p2q^2*p3q + 24*s13^3*s23^3*p1q*p2q*p3q^2 - 48*s13^2*
         s23^4*p1q^3*p2q - 12*s13^2*s23^4*p1q^3*p3q - 36*s13^2*s23^4*
         p1q^2*p2q*p3q - 12*s13^2*s23^4*p1q^2*p3q^2 + 12*s13*s23^5*
         p1q^4 + 12*s13*s23^5*p1q^3*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 14*s12^3*s13*p2q*p3q^3 - 14*s12^3*s13*p3q^4 + 
         14*s12^3*s23*p2q*p3q^3 + 14*s12^3*s23*p3q^4 + 28*s12^2*s13^2*
         p2q^2*p3q^2 + 14*s12^2*s13^2*p2q*p3q^3 - 14*s12^2*s13^2*p3q^4
          + 7*s12^2*s13*s23*p1q*p2q*p3q^2 + 35*s12^2*s13*s23*p1q*p3q^3
          - 7*s12^2*s13*s23*p2q^2*p3q^2 + 21*s12^2*s13*s23*p2q*p3q^3 + 
         28*s12^2*s13*s23*p3q^4 - 28*s12^2*s23^2*p1q*p2q*p3q^2 - 42*
         s12^2*s23^2*p1q*p3q^3 - 14*s12*s13^3*p2q^3*p3q + 14*s12*s13^3*
         p2q^2*p3q^2 + 28*s12*s13^3*p2q*p3q^3 + 7*s12*s13^2*s23*p1q*
         p2q^2*p3q - 42*s12*s13^2*s23*p1q*p2q*p3q^2 + 7*s12*s13^2*s23*
         p1q*p3q^3 - 7*s12*s13^2*s23*p2q^3*p3q - 42*s12*s13^2*s23*p2q^2
         *p3q^2 - 35*s12*s13^2*s23*p2q*p3q^3 + 7*s12*s13*s23^2*p1q^2*
         p2q*p3q - 28*s12*s13*s23^2*p1q^2*p3q^2 - 7*s12*s13*s23^2*p1q*
         p2q^2*p3q - 56*s12*s13*s23^2*p1q*p2q*p3q^2 - 56*s12*s13*s23^2*
         p1q*p3q^3 + 14*s12*s23^3*p1q^2*p2q*p3q + 42*s12*s23^3*p1q^2*
         p3q^2 - 14*s13^4*p2q^3*p3q - 14*s13^4*p2q^2*p3q^2 + 35*s13^3*
         s23*p1q*p2q^2*p3q + 7*s13^3*s23*p1q*p2q*p3q^2 + 7*s13^3*s23*
         p2q^3*p3q + 7*s13^3*s23*p2q^2*p3q^2 - 28*s13^2*s23^2*p1q^2*p2q
         *p3q + 7*s13^2*s23^2*p1q^2*p3q^2 - 28*s13^2*s23^2*p1q*p2q^2*
         p3q - 35*s13^2*s23^2*p1q*p2q*p3q^2 + 7*s13*s23^3*p1q^3*p3q + 
         35*s13*s23^3*p1q^2*p2q*p3q + 28*s13*s23^3*p1q^2*p3q^2 - 14*
         s23^4*p1q^3*p3q,6*s12^3*s13*s23*p2q*p3q^2 + 6*s12^3*s13*s23*
         p3q^3 - 12*s12^2*s13^2*s23*p2q^2*p3q - 6*s12^2*s13^2*s23*p2q*
         p3q^2 + 6*s12^2*s13^2*s23*p3q^3 - 12*s12^2*s13*s23^2*p1q*p2q*
         p3q - 18*s12^2*s13*s23^2*p1q*p3q^2 + 6*s12*s13^3*s23*p2q^3 - 6
         *s12*s13^3*s23*p2q^2*p3q - 12*s12*s13^3*s23*p2q*p3q^2 - 12*s12
         *s13^2*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23^2*p1q*p2q*p3q - 12*
         s12*s13^2*s23^2*p1q*p3q^2 + 6*s12*s13*s23^3*p1q^2*p2q + 18*s12
         *s13*s23^3*p1q^2*p3q + 6*s13^4*s23*p2q^3 + 6*s13^4*s23*p2q^2*
         p3q - 18*s13^3*s23^2*p1q*p2q^2 - 12*s13^3*s23^2*p1q*p2q*p3q + 
         18*s13^2*s23^3*p1q^2*p2q + 6*s13^2*s23^3*p1q^2*p3q - 6*s13*
         s23^4*p1q^3] + rat[7*s12^3*s13*p2q*p3q^3 + 7*s12^3*s13*p3q^4
          - 7*s12^3*s23*p2q*p3q^3 - 7*s12^3*s23*p3q^4 - 14*s12^2*s13^2*
         p2q^2*p3q^2 - 7*s12^2*s13^2*p2q*p3q^3 + 7*s12^2*s13^2*p3q^4 - 
         14*s12^2*s13*s23*p1q*p3q^3 - 14*s12^2*s13*s23*p2q*p3q^3 - 14*
         s12^2*s13*s23*p3q^4 + 14*s12^2*s23^2*p1q*p2q*p3q^2 + 21*s12^2*
         s23^2*p1q*p3q^3 + 7*s12*s13^3*p2q^3*p3q - 7*s12*s13^3*p2q^2*
         p3q^2 - 14*s12*s13^3*p2q*p3q^3 + 28*s12*s13^2*s23*p1q*p2q*
         p3q^2 + 7*s12*s13^2*s23*p2q^3*p3q + 21*s12*s13^2*s23*p2q^2*
         p3q^2 + 14*s12*s13^2*s23*p2q*p3q^3 - 7*s12*s13*s23^2*p1q^2*p2q
         *p3q + 7*s12*s13*s23^2*p1q^2*p3q^2 + 28*s12*s13*s23^2*p1q*p2q*
         p3q^2 + 28*s12*s13*s23^2*p1q*p3q^3 - 7*s12*s23^3*p1q^2*p2q*p3q
          - 21*s12*s23^3*p1q^2*p3q^2 + 7*s13^4*p2q^3*p3q + 7*s13^4*
         p2q^2*p3q^2 - 14*s13^3*s23*p1q*p2q^2*p3q + 7*s13^2*s23^2*p1q^2
         *p2q*p3q - 7*s13^2*s23^2*p1q^2*p3q^2 + 7*s13^2*s23^2*p1q*p2q^2
         *p3q + 14*s13^2*s23^2*p1q*p2q*p3q^2 - 14*s13*s23^3*p1q^2*p2q*
         p3q - 14*s13*s23^3*p1q^2*p3q^2 + 7*s23^4*p1q^3*p3q,12*s12^3*
         s13*s23*p2q*p3q^2 + 12*s12^3*s13*s23*p3q^3 - 24*s12^2*s13^2*
         s23*p2q^2*p3q - 12*s12^2*s13^2*s23*p2q*p3q^2 + 12*s12^2*s13^2*
         s23*p3q^3 - 24*s12^2*s13*s23^2*p1q*p2q*p3q - 36*s12^2*s13*
         s23^2*p1q*p3q^2 + 12*s12*s13^3*s23*p2q^3 - 12*s12*s13^3*s23*
         p2q^2*p3q - 24*s12*s13^3*s23*p2q*p3q^2 - 24*s12*s13^2*s23^2*
         p1q*p2q^2 - 24*s12*s13^2*s23^2*p1q*p2q*p3q - 24*s12*s13^2*
         s23^2*p1q*p3q^2 + 12*s12*s13*s23^3*p1q^2*p2q + 36*s12*s13*
         s23^3*p1q^2*p3q + 12*s13^4*s23*p2q^3 + 12*s13^4*s23*p2q^2*p3q
          - 36*s13^3*s23^2*p1q*p2q^2 - 24*s13^3*s23^2*p1q*p2q*p3q + 36*
         s13^2*s23^3*p1q^2*p2q + 12*s13^2*s23^3*p1q^2*p3q - 12*s13*
         s23^4*p1q^3]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*s12^2*
         s23*p2q^2*p3q^2 - 7*s12^2*s23*p2q*p3q^3 + 14*s12*s13*s23*p1q*
         p2q^2*p3q + 7*s12*s13*s23*p1q*p2q*p3q^2 + 7*s12*s13*s23*p2q^3*
         p3q + 7*s12*s13*s23*p2q^2*p3q^2 + 7*s12*s23^2*p1q*p2q^2*p3q + 
         14*s12*s23^2*p1q*p2q*p3q^2 + 7*s13^2*s23*p1q*p2q^2*p3q - 7*s13
         *s23^2*p1q^2*p2q*p3q + 7*s13*s23^2*p1q*p2q^2*p3q - 7*s23^3*
         p1q^2*p2q*p3q,12*s12^3*s13*p2q*p3q^2 + 12*s12^3*s13*p3q^3 - 24
         *s12^2*s13^2*p2q^2*p3q - 12*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*
         s13^2*p3q^3 - 24*s12^2*s13*s23*p1q*p2q*p3q - 36*s12^2*s13*s23*
         p1q*p3q^2 + 12*s12*s13^3*p2q^3 - 12*s12*s13^3*p2q^2*p3q - 24*
         s12*s13^3*p2q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q^2 - 24*s12*
         s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*p1q*p3q^2 + 12*s12*
         s13*s23^2*p1q^2*p2q + 36*s12*s13*s23^2*p1q^2*p3q + 12*s13^4*
         p2q^3 + 12*s13^4*p2q^2*p3q - 36*s13^3*s23*p1q*p2q^2 - 24*s13^3
         *s23*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*
         p1q^2*p3q - 12*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[9*s12^3*s13*
         p3q^2 - 2*s12^3*s23*p3q^2 - 9*s12^2*s13^2*p2q*p3q - 5*s12^2*
         s13*s23*p1q*p3q - 16*s12^2*s13*s23*p2q*p3q + 7*s12^2*s13*s23*
         p3q^2 + 2*s12^2*s23^2*p1q*p3q - 14*s12*s13^2*s23*p2q*p3q - 14*
         s12*s13*s23^2*p1q*p3q + 7*s13^3*s23*p2q^2 - 14*s13^2*s23^2*p1q
         *p2q + 7*s13*s23^3*p1q^2,3*s12^4*s13*s23*p3q^2 - 6*s12^3*s13^2
         *s23*p2q*p3q - 6*s12^3*s13*s23^2*p1q*p3q + 3*s12^2*s13^3*s23*
         p2q^2 - 6*s12^2*s13^2*s23^2*p1q*p2q + 3*s12^2*s13*s23^3*p1q^2]
          + rat[7*s13,12*s12^3 + 12*s12^2*s13]*d + rat[7*s13^2*s23^3*
         p1q^2 - 14*s13^3*s23^2*p1q*p2q + 7*s13^4*s23*p2q^2 + 2*s12*s13
         *s23^3*p1q^2 - 10*s12*s13^2*s23^2*p1q*p3q - 4*s12*s13^2*s23^2*
         p1q*p2q - 46*s12*s13^3*s23*p2q*p3q + 2*s12*s13^3*s23*p2q^2 - 
         10*s12*s13^3*s23*p1q*p3q - 18*s12*s13^4*p2q*p3q + 4*s12^2*s13*
         s23^2*p1q*p3q + 3*s12^2*s13^2*s23*p3q^2 - 68*s12^2*s13^2*s23*
         p2q*p3q - 20*s12^2*s13^2*s23*p1q*p3q + 18*s12^2*s13^3*p3q^2 - 
         36*s12^2*s13^3*p2q*p3q + 4*s12^3*s23^2*p1q*p3q - 6*s12^3*s13*
         s23*p3q^2 - 32*s12^3*s13*s23*p2q*p3q - 10*s12^3*s13*s23*p1q*
         p3q + 36*s12^3*s13^2*p3q^2 - 18*s12^3*s13^2*p2q*p3q - 4*s12^4*
         s23*p3q^2 + 18*s12^4*s13*p3q^2,6*s12*s13^3*s23^3*p1q^2 - 12*
         s12*s13^4*s23^2*p1q*p2q + 6*s12*s13^5*s23*p2q^2 + 12*s12^2*
         s13^2*s23^3*p1q^2 - 12*s12^2*s13^3*s23^2*p1q*p3q - 24*s12^2*
         s13^3*s23^2*p1q*p2q - 12*s12^2*s13^4*s23*p2q*p3q + 12*s12^2*
         s13^4*s23*p2q^2 + 6*s12^3*s13*s23^3*p1q^2 - 24*s12^3*s13^2*
         s23^2*p1q*p3q - 12*s12^3*s13^2*s23^2*p1q*p2q + 6*s12^3*s13^3*
         s23*p3q^2 - 24*s12^3*s13^3*s23*p2q*p3q + 6*s12^3*s13^3*s23*
         p2q^2 - 12*s12^4*s13*s23^2*p1q*p3q + 12*s12^4*s13^2*s23*p3q^2
          - 12*s12^4*s13^2*s23*p2q*p3q + 6*s12^5*s13*s23*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - 7*s23^3*p1q^2*p3q + 7*s13*s23^2*p1q*p3q^2 + 18*s13*s23^2*
         p1q*p2q*p3q - 5*s13*s23^2*p1q^2*p3q - 11*s13^2*s23*p2q*p3q^2
          - 11*s13^2*s23*p2q^2*p3q + 5*s13^2*s23*p1q*p3q^2 + 14*s13^2*
         s23*p1q*p2q*p3q - 9*s13^3*p2q*p3q^2 - 9*s13^3*p2q^2*p3q + 14*
         s12*s23^2*p1q*p3q^2 + 7*s12*s23^2*p1q*p2q*p3q - 7*s12*s13*s23*
         p3q^3 - 18*s12*s13*s23*p2q*p3q^2 - 11*s12*s13*s23*p2q^2*p3q - 
         4*s12*s13*s23*p1q*p3q^2 + 5*s12*s13*s23*p1q*p2q*p3q + 9*s12*
         s13^2*p3q^3 - 9*s12*s13^2*p2q^2*p3q - 7*s12^2*s23*p3q^3 - 7*
         s12^2*s23*p2q*p3q^2 + 9*s12^2*s13*p3q^3 + 9*s12^2*s13*p2q*
         p3q^2,12*s13*s23^3*p1q^2 - 24*s13^2*s23^2*p1q*p2q + 12*s13^3*
         s23*p2q^2 - 24*s12*s13*s23^2*p1q*p3q - 24*s12*s13^2*s23*p2q*
         p3q + 12*s12^2*s13*s23*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^3*p2q*p3q^3 - s12^3*p3q^4 + s12^2*s13*p2q^2*p3q^2 - s12^2*
         s13*p2q*p3q^3 - 2*s12^2*s13*p3q^4 - s12^2*s23*p1q*p2q*p3q^2 + 
         s12^2*s23*p1q*p3q^3 - 2*s12^2*s23*p2q*p3q^3 - 2*s12^2*s23*
         p3q^4 + 2*s12*s13^2*p2q^2*p3q^2 + s12*s13^2*p2q*p3q^3 - s12*
         s13^2*p3q^4 - 2*s12*s13*s23*p1q*p2q*p3q^2 + 2*s12*s13*s23*p1q*
         p3q^3 + 2*s12*s13*s23*p2q^2*p3q^2 - 2*s12*s13*s23*p3q^4 - 2*
         s12*s23^2*p1q*p2q*p3q^2 + 2*s12*s23^2*p1q*p3q^3 - s12*s23^2*
         p2q*p3q^3 - s12*s23^2*p3q^4 + s13^3*p2q^2*p3q^2 + s13^3*p2q*
         p3q^3 - s13^2*s23*p1q*p2q*p3q^2 + s13^2*s23*p1q*p3q^3 + 2*
         s13^2*s23*p2q^2*p3q^2 + 2*s13^2*s23*p2q*p3q^3 - 2*s13*s23^2*
         p1q*p2q*p3q^2 + 2*s13*s23^2*p1q*p3q^3 + s13*s23^2*p2q^2*p3q^2
          + s13*s23^2*p2q*p3q^3 - s23^3*p1q*p2q*p3q^2 + s23^3*p1q*p3q^3
         ,6*s12^3*s23*p2q*p3q^2 + 6*s12^3*s23*p3q^3 - 12*s12^2*s13*s23*
         p2q^2*p3q - 6*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*s23*p3q^3
          - 12*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*p3q^2 + 6*
         s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q - 12*s12*s13^2
         *s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13*s23^2
         *p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s23^3*p1q^2*
         p2q + 18*s12*s23^3*p1q^2*p3q + 6*s13^3*s23*p2q^3 + 6*s13^3*s23
         *p2q^2*p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*s23^2*p1q*p2q
         *p3q + 18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*p1q^2*p3q - 6*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*
         s12^2*s13*p2q^2*p3q^2 - 14*s12^2*s13*p2q*p3q^3 - 7*s12^2*s13*
         p3q^4 + 7*s12*s13^2*p2q^3*p3q + 7*s12*s13^2*p2q^2*p3q^2 - 7*
         s12*s13^2*p2q*p3q^3 - 7*s12*s13^2*p3q^4 + 7*s12*s13*s23*p1q*
         p2q^2*p3q + 14*s12*s13*s23*p1q*p2q*p3q^2 + 7*s12*s13*s23*p1q*
         p3q^3 + 14*s12*s13*s23*p2q^3*p3q + 35*s12*s13*s23*p2q^2*p3q^2
          + 28*s12*s13*s23*p2q*p3q^3 + 7*s12*s13*s23*p3q^4 + 7*s13^3*
         p2q^3*p3q + 14*s13^3*p2q^2*p3q^2 + 7*s13^3*p2q*p3q^3 - 7*s13^2
         *s23*p1q*p2q^2*p3q - 14*s13^2*s23*p1q*p2q*p3q^2 - 7*s13^2*s23*
         p1q*p3q^3 + 7*s13^2*s23*p2q^3*p3q + 14*s13^2*s23*p2q^2*p3q^2
          + 7*s13^2*s23*p2q*p3q^3 - 7*s13*s23^2*p1q*p2q^2*p3q - 14*s13*
         s23^2*p1q*p2q*p3q^2 - 7*s13*s23^2*p1q*p3q^3,12*s12^3*s23*p2q*
         p3q^2 + 12*s12^3*s23*p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*
         s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*
         s23^2*p1q*p2q*p3q - 36*s12^2*s23^2*p1q*p3q^2 + 12*s12*s13^2*
         s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p2q*
         p3q - 24*s12*s13*s23^2*p1q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36
         *s12*s23^3*p1q^2*p3q + 12*s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2
         *p3q - 36*s13^2*s23^2*p1q*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q
          + 36*s13*s23^3*p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 12*s23^4*
         p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - s12^3*p2q*p3q^3 - s12^3*p3q^4 + 2*s12^2*s13*
         p2q^2*p3q^2 + s12^2*s13*p2q*p3q^3 - s12^2*s13*p3q^4 + 2*s12^2*
         s23*p1q*p3q^3 + 2*s12^2*s23*p2q^2*p3q^2 + 3*s12^2*s23*p2q*
         p3q^3 + s12^2*s23*p3q^4 - s12*s13^2*p2q^3*p3q + s12*s13^2*
         p2q^2*p3q^2 + 2*s12*s13^2*p2q*p3q^3 - 4*s12*s13*s23*p1q*p2q*
         p3q^2 - 2*s12*s13*s23*p2q^3*p3q - 2*s12*s13*s23*p2q^2*p3q^2 + 
         s12*s23^2*p1q^2*p2q*p3q - s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*
         p1q*p2q^2*p3q - 2*s12*s23^2*p1q*p2q*p3q^2 - 2*s12*s23^2*p1q*
         p3q^3 - s13^3*p2q^3*p3q - s13^3*p2q^2*p3q^2 + 2*s13^2*s23*p1q*
         p2q^2*p3q - s13^2*s23*p2q^3*p3q - s13^2*s23*p2q^2*p3q^2 - s13*
         s23^2*p1q^2*p2q*p3q + s13*s23^2*p1q^2*p3q^2 + 2*s13*s23^2*p1q*
         p2q^2*p3q - s23^3*p1q^2*p2q*p3q + s23^3*p1q^2*p3q^2,6*s12^3*
         s23*p2q*p3q^2 + 6*s12^3*s23*p3q^3 - 12*s12^2*s13*s23*p2q^2*p3q
          - 6*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*s23*p3q^3 - 12*
         s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*p3q^2 + 6*s12*
         s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q - 12*s12*s13^2*s23
         *p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13*s23^2*p1q
         *p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s23^3*p1q^2*p2q
          + 18*s12*s23^3*p1q^2*p3q + 6*s13^3*s23*p2q^3 + 6*s13^3*s23*
         p2q^2*p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*s23^2*p1q*p2q*
         p3q + 18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*p1q^2*p3q - 6*s23^4
         *p1q^3]*d + rat[2*s12^3*p2q*p3q^3 + 2*s12^3*p3q^4 - 4*s12^2*
         s13*p2q^2*p3q^2 - 2*s12^2*s13*p2q*p3q^3 + 2*s12^2*s13*p3q^4 - 
         s12^2*s23*p1q*p2q*p3q^2 - 5*s12^2*s23*p1q*p3q^3 - 3*s12^2*s23*
         p2q^2*p3q^2 - 5*s12^2*s23*p2q*p3q^3 - 2*s12^2*s23*p3q^4 + 2*
         s12*s13^2*p2q^3*p3q - 2*s12*s13^2*p2q^2*p3q^2 - 4*s12*s13^2*
         p2q*p3q^3 - s12*s13*s23*p1q*p2q^2*p3q + 6*s12*s13*s23*p1q*p2q*
         p3q^2 - s12*s13*s23*p1q*p3q^3 + 3*s12*s13*s23*p2q^3*p3q + 4*
         s12*s13*s23*p2q^2*p3q^2 + s12*s13*s23*p2q*p3q^3 - s12*s23^2*
         p1q^2*p2q*p3q + 4*s12*s23^2*p1q^2*p3q^2 - 3*s12*s23^2*p1q*
         p2q^2*p3q + 4*s12*s23^2*p1q*p2q*p3q^2 + 4*s12*s23^2*p1q*p3q^3
          + 2*s13^3*p2q^3*p3q + 2*s13^3*p2q^2*p3q^2 - 5*s13^2*s23*p1q*
         p2q^2*p3q - s13^2*s23*p1q*p2q*p3q^2 + s13^2*s23*p2q^3*p3q + 
         s13^2*s23*p2q^2*p3q^2 + 4*s13*s23^2*p1q^2*p2q*p3q - s13*s23^2*
         p1q^2*p3q^2 - 2*s13*s23^2*p1q*p2q^2*p3q + s13*s23^2*p1q*p2q*
         p3q^2 - s23^3*p1q^3*p3q + s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^2*
         p3q^2,3*s12^3*s23*p2q*p3q^2 + 3*s12^3*s23*p3q^3 - 6*s12^2*s13*
         s23*p2q^2*p3q - 3*s12^2*s13*s23*p2q*p3q^2 + 3*s12^2*s13*s23*
         p3q^3 - 6*s12^2*s23^2*p1q*p2q*p3q - 9*s12^2*s23^2*p1q*p3q^2 + 
         3*s12*s13^2*s23*p2q^3 - 3*s12*s13^2*s23*p2q^2*p3q - 6*s12*
         s13^2*s23*p2q*p3q^2 - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*s13*
         s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p3q^2 + 3*s12*s23^3*
         p1q^2*p2q + 9*s12*s23^3*p1q^2*p3q + 3*s13^3*s23*p2q^3 + 3*
         s13^3*s23*p2q^2*p3q - 9*s13^2*s23^2*p1q*p2q^2 - 6*s13^2*s23^2*
         p1q*p2q*p3q + 9*s13*s23^3*p1q^2*p2q + 3*s13*s23^3*p1q^2*p3q - 
         3*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s12*s23*
         p1q*p3q^3 + s12*s23*p2q*p3q^3 + s12*s23*p3q^4 - s13*s23*p1q*
         p2q*p3q^2 - 2*s13*s23*p1q*p3q^3 - s13*s23*p2q^2*p3q^2 - s13*
         s23*p2q*p3q^3 + s23^2*p1q^2*p3q^2 + s23^2*p1q*p2q*p3q^2 - 
         s23^2*p1q*p3q^3,6*s12^3*p2q*p3q^2 + 6*s12^3*p3q^3 - 12*s12^2*
         s13*p2q^2*p3q - 6*s12^2*s13*p2q*p3q^2 + 6*s12^2*s13*p3q^3 - 12
         *s12^2*s23*p1q*p2q*p3q - 18*s12^2*s23*p1q*p3q^2 + 6*s12*s13^2*
         p2q^3 - 6*s12*s13^2*p2q^2*p3q - 12*s12*s13^2*p2q*p3q^2 - 12*
         s12*s13*s23*p1q*p2q^2 - 12*s12*s13*s23*p1q*p2q*p3q - 12*s12*
         s13*s23*p1q*p3q^2 + 6*s12*s23^2*p1q^2*p2q + 18*s12*s23^2*p1q^2
         *p3q + 6*s13^3*p2q^3 + 6*s13^3*p2q^2*p3q - 18*s13^2*s23*p1q*
         p2q^2 - 12*s13^2*s23*p1q*p2q*p3q + 18*s13*s23^2*p1q^2*p2q + 6*
         s13*s23^2*p1q^2*p3q - 6*s23^3*p1q^3] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2
       + p3]] * ( rat[ - 5*s12^2*s23*p3q + 5*s12*s13*s23*p2q + 5*s12*
         s23^2*p1q,72*s12^2*s13*p3q^2 - 144*s12*s13^2*p2q*p3q - 144*s12
         *s13*s23*p1q*p3q + 72*s13^3*p2q^2 - 144*s13^2*s23*p1q*p2q + 72
         *s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2
       + p3]] * ( rat[ - s12*s13*s23*p3q + s13^2*s23*p2q - s13*s23^2*
         p1q,144*s12^3*p3q^2 - 288*s12^2*s13*p2q*p3q - 288*s12^2*s23*
         p1q*p3q + 144*s12*s13^2*p2q^2 - 288*s12*s13*s23*p1q*p2q + 144*
         s12*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 
         10*s12^3*p3q^2 + 5*s12^2*s13*p1q*p3q + 15*s12^2*s13*p2q*p3q - 
         10*s12^2*s13*p3q^2 + 20*s12^2*s23*p1q*p3q + 10*s12^2*s23*p2q*
         p3q - 5*s12*s13^2*p1q*p2q + 5*s12*s13^2*p1q*p3q - 5*s12*s13^2*
         p2q^2 + 15*s12*s13^2*p2q*p3q - 5*s12*s13*s23*p1q^2 - 5*s12*s13
         *s23*p1q*p2q + 5*s12*s13*s23*p1q*p3q + 15*s12*s13*s23*p2q*p3q
          - 10*s12*s23^2*p1q^2 - 10*s12*s23^2*p1q*p2q - 5*s13^3*p1q*p2q
          - 5*s13^3*p2q^2 + 5*s13^2*s23*p1q^2 - 5*s13^2*s23*p2q^2 + 5*
         s13*s23^2*p1q^2 + 5*s13*s23^2*p1q*p2q,36*s12^4*s13*p3q^3 - 36*
         s12^3*s13^2*p1q*p3q^2 - 108*s12^3*s13^2*p2q*p3q^2 - 108*s12^3*
         s13*s23*p1q*p3q^2 - 36*s12^3*s13*s23*p2q*p3q^2 + 72*s12^2*
         s13^3*p1q*p2q*p3q + 108*s12^2*s13^3*p2q^2*p3q + 72*s12^2*s13^2
         *s23*p1q^2*p3q + 72*s12^2*s13^2*s23*p1q*p2q*p3q + 72*s12^2*
         s13^2*s23*p2q^2*p3q + 108*s12^2*s13*s23^2*p1q^2*p3q + 72*s12^2
         *s13*s23^2*p1q*p2q*p3q - 36*s12*s13^4*p1q*p2q^2 - 36*s12*s13^4
         *p2q^3 + 72*s12*s13^3*s23*p1q^2*p2q + 36*s12*s13^3*s23*p1q*
         p2q^2 - 36*s12*s13^3*s23*p2q^3 - 36*s12*s13^2*s23^2*p1q^3 + 36
         *s12*s13^2*s23^2*p1q^2*p2q + 72*s12*s13^2*s23^2*p1q*p2q^2 - 36
         *s12*s13*s23^3*p1q^3 - 36*s12*s13*s23^3*p1q^2*p2q] + rat[ - 10
         *s12^3*p3q^2 + 5*s12^2*s13*p1q*p3q + 15*s12^2*s13*p2q*p3q - 10
         *s12^2*s13*p3q^2 + 20*s12^2*s23*p1q*p3q + 10*s12^2*s23*p2q*p3q
          - 5*s12*s13^2*p1q*p2q + 5*s12*s13^2*p1q*p3q - 5*s12*s13^2*
         p2q^2 + 15*s12*s13^2*p2q*p3q - 5*s12*s13*s23*p1q^2 - 5*s12*s13
         *s23*p1q*p2q + 5*s12*s13*s23*p1q*p3q + 15*s12*s13*s23*p2q*p3q
          - 10*s12*s23^2*p1q^2 - 10*s12*s23^2*p1q*p2q - 5*s13^3*p1q*p2q
          - 5*s13^3*p2q^2 + 5*s13^2*s23*p1q^2 - 5*s13^2*s23*p2q^2 + 5*
         s13*s23^2*p1q^2 + 5*s13*s23^2*p1q*p2q,36*s12^4*s13*p3q^3 - 36*
         s12^3*s13^2*p1q*p3q^2 - 108*s12^3*s13^2*p2q*p3q^2 - 108*s12^3*
         s13*s23*p1q*p3q^2 - 36*s12^3*s13*s23*p2q*p3q^2 + 72*s12^2*
         s13^3*p1q*p2q*p3q + 108*s12^2*s13^3*p2q^2*p3q + 72*s12^2*s13^2
         *s23*p1q^2*p3q + 72*s12^2*s13^2*s23*p1q*p2q*p3q + 72*s12^2*
         s13^2*s23*p2q^2*p3q + 108*s12^2*s13*s23^2*p1q^2*p3q + 72*s12^2
         *s13*s23^2*p1q*p2q*p3q - 36*s12*s13^4*p1q*p2q^2 - 36*s12*s13^4
         *p2q^3 + 72*s12*s13^3*s23*p1q^2*p2q + 36*s12*s13^3*s23*p1q*
         p2q^2 - 36*s12*s13^3*s23*p2q^3 - 36*s12*s13^2*s23^2*p1q^3 + 36
         *s12*s13^2*s23^2*p1q^2*p2q + 72*s12*s13^2*s23^2*p1q*p2q^2 - 36
         *s12*s13*s23^3*p1q^3 - 36*s12*s13*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*
         s12^2*p1q^2*p3q + 10*s12^2*p1q*p2q*p3q + 5*s12^2*p2q^2*p3q - 5
         *s12*s13*p1q^2*p2q + 5*s12*s13*p1q^2*p3q - 10*s12*s13*p1q*
         p2q^2 + 10*s12*s13*p1q*p2q*p3q - 5*s12*s13*p2q^3 + 5*s12*s13*
         p2q^2*p3q - 5*s12*s23*p1q^3 - 20*s12*s23*p1q^2*p2q - 5*s12*s23
         *p1q^2*p3q - 25*s12*s23*p1q*p2q^2 - 10*s12*s23*p1q*p2q*p3q - 
         10*s12*s23*p2q^3 - 5*s12*s23*p2q^2*p3q - 5*s13^2*p1q^2*p2q - 
         10*s13^2*p1q*p2q^2 - 5*s13^2*p2q^3 + 5*s13*s23*p1q^3 + 5*s13*
         s23*p1q^2*p2q - 5*s13*s23*p1q*p2q^2 - 5*s13*s23*p2q^3 + 5*
         s23^2*p1q^3 + 10*s23^2*p1q^2*p2q + 5*s23^2*p1q*p2q^2,72*s12^4*
         p3q^3 - 72*s12^3*s13*p1q*p3q^2 - 216*s12^3*s13*p2q*p3q^2 - 216
         *s12^3*s23*p1q*p3q^2 - 72*s12^3*s23*p2q*p3q^2 + 144*s12^2*
         s13^2*p1q*p2q*p3q + 216*s12^2*s13^2*p2q^2*p3q + 144*s12^2*s13*
         s23*p1q^2*p3q + 144*s12^2*s13*s23*p1q*p2q*p3q + 144*s12^2*s13*
         s23*p2q^2*p3q + 216*s12^2*s23^2*p1q^2*p3q + 144*s12^2*s23^2*
         p1q*p2q*p3q - 72*s12*s13^3*p1q*p2q^2 - 72*s12*s13^3*p2q^3 + 
         144*s12*s13^2*s23*p1q^2*p2q + 72*s12*s13^2*s23*p1q*p2q^2 - 72*
         s12*s13^2*s23*p2q^3 - 72*s12*s13*s23^2*p1q^3 + 72*s12*s13*
         s23^2*p1q^2*p2q + 144*s12*s13*s23^2*p1q*p2q^2 - 72*s12*s23^3*
         p1q^3 - 72*s12*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*
         rat[ - s13*s23^3*p1q*p2q*p3q - s13*s23^3*p1q^2*p3q - s13*s23^3
         *p1q^2*p2q - s13*s23^3*p1q^3 + s13^2*s23^2*p2q^2*p3q + 2*s13^2
         *s23^2*p1q*p2q^2 - s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q^2*
         p2q - s13^2*s23^2*p1q^3 + s13^3*s23*p2q^2*p3q - s13^3*s23*
         p2q^3 + s13^3*s23*p1q*p2q*p3q + s13^3*s23*p1q*p2q^2 + 2*s13^3*
         s23*p1q^2*p2q - s13^4*p2q^3 - s13^4*p1q*p2q^2 + 10*s12*s23^3*
         p1q*p2q*p3q + 10*s12*s23^3*p1q^2*p3q + 10*s12*s23^3*p1q^2*p2q
          + 10*s12*s23^3*p1q^3 - 19*s12*s13*s23^2*p2q*p3q^2 - 8*s12*s13
         *s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 27*s12*s13*
         s23^2*p1q*p2q*p3q - 19*s12*s13*s23^2*p1q*p2q^2 - 8*s12*s13*
         s23^2*p1q^2*p3q - 19*s12*s13*s23^2*p1q^2*p2q - 10*s12*s13^2*
         s23*p2q*p3q^2 + 23*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*
         p2q^3 + s12*s13^2*s23*p1q*p3q^2 + 2*s12*s13^2*s23*p1q*p2q*p3q
          + 10*s12*s13^2*s23*p1q*p2q^2 + s12*s13^2*s23*p1q^2*p3q + s12*
         s13^2*s23*p1q^2*p2q + 12*s12*s13^3*p2q^2*p3q - s12*s13^3*p2q^3
          + s12*s13^3*p1q*p2q*p3q - s12*s13^3*p1q*p2q^2 - 10*s12^2*
         s23^2*p2q*p3q^2 - 20*s12^2*s23^2*p1q*p3q^2 - 10*s12^2*s23^2*
         p1q^2*p3q + 10*s12^2*s23^2*p1q^2*p2q + 10*s12^2*s23^2*p1q^3 + 
         9*s12^2*s13*s23*p3q^3 - 32*s12^2*s13*s23*p2q*p3q^2 + s12^2*s13
         *s23*p2q^2*p3q - s12^2*s13*s23*p1q*p3q^2 - 20*s12^2*s13*s23*
         p1q*p2q*p3q - 10*s12^2*s13*s23*p1q*p2q^2 - 10*s12^2*s13*s23*
         p1q^2*p3q - 10*s12^2*s13*s23*p1q^2*p2q - 21*s12^2*s13^2*p2q*
         p3q^2 + 12*s12^2*s13^2*p2q^2*p3q - 9*s12^2*s13^2*p1q*p2q*p3q
          + 10*s12^3*s23*p3q^3 - 10*s12^3*s23*p2q*p3q^2 - 10*s12^3*s23*
         p1q*p3q^2 - 10*s12^3*s23*p1q*p2q*p3q - 20*s12^3*s23*p1q^2*p3q
          + 10*s12^3*s13*p3q^3 - 21*s12^3*s13*p2q*p3q^2 + 10*s12^3*s13*
         p1q*p3q^2 - 10*s12^3*s13*p1q*p2q*p3q + 10*s12^4*p3q^3 + 10*
         s12^4*p1q*p3q^2, - 36*s12*s13*s23^4*p1q^2*p2q*p3q - 36*s12*s13
         *s23^4*p1q^3*p3q - 36*s12*s13*s23^4*p1q^3*p2q - 36*s12*s13*
         s23^4*p1q^4 + 72*s12*s13^2*s23^3*p1q*p2q^2*p3q + 36*s12*s13^2*
         s23^3*p1q^2*p2q*p3q + 108*s12*s13^2*s23^3*p1q^2*p2q^2 - 36*s12
         *s13^2*s23^3*p1q^3*p3q + 72*s12*s13^2*s23^3*p1q^3*p2q - 36*s12
         *s13^2*s23^3*p1q^4 - 36*s12*s13^3*s23^2*p2q^3*p3q + 36*s12*
         s13^3*s23^2*p1q*p2q^2*p3q - 108*s12*s13^3*s23^2*p1q*p2q^3 + 72
         *s12*s13^3*s23^2*p1q^2*p2q*p3q + 108*s12*s13^3*s23^2*p1q^3*p2q
          - 36*s12*s13^4*s23*p2q^3*p3q + 36*s12*s13^4*s23*p2q^4 - 36*
         s12*s13^4*s23*p1q*p2q^2*p3q - 72*s12*s13^4*s23*p1q*p2q^3 - 108
         *s12*s13^4*s23*p1q^2*p2q^2 + 36*s12*s13^5*p2q^4 + 36*s12*s13^5
         *p1q*p2q^3 + 72*s12^2*s13*s23^3*p1q*p2q*p3q^2 + 108*s12^2*s13*
         s23^3*p1q^2*p3q^2 + 36*s12^2*s13*s23^3*p1q^2*p2q*p3q + 72*
         s12^2*s13*s23^3*p1q^3*p3q - 36*s12^2*s13*s23^3*p1q^3*p2q - 36*
         s12^2*s13*s23^3*p1q^4 + 72*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 72*
         s12^2*s13^2*s23^2*p1q*p2q*p3q^2 + 72*s12^2*s13^2*s23^2*p1q*
         p2q^2*p3q + 72*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 72*s12^2*s13^2*
         s23^2*p1q^2*p2q^2 + 36*s12^2*s13^2*s23^2*p1q^3*p3q + 36*s12^2*
         s13^2*s23^2*p1q^3*p2q - 36*s12^2*s13^2*s23^2*p1q^4 + 108*s12^2
         *s13^3*s23*p2q^2*p3q^2 - 108*s12^2*s13^3*s23*p2q^3*p3q + 72*
         s12^2*s13^3*s23*p1q*p2q*p3q^2 + 72*s12^2*s13^3*s23*p1q*p2q^2*
         p3q - 36*s12^2*s13^3*s23*p1q*p2q^3 + 72*s12^2*s13^3*s23*p1q^2*
         p2q*p3q + 36*s12^2*s13^3*s23*p1q^2*p2q^2 + 72*s12^2*s13^3*s23*
         p1q^3*p2q - 144*s12^2*s13^4*p2q^3*p3q - 108*s12^2*s13^4*p1q*
         p2q^2*p3q - 36*s12^2*s13^4*p1q*p2q^3 - 36*s12^2*s13^4*p1q^2*
         p2q^2 - 36*s12^3*s13*s23^2*p2q*p3q^3 - 108*s12^3*s13*s23^2*p1q
         *p3q^3 + 36*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 72*s12^3*s13*s23^2
         *p1q^2*p2q*p3q + 108*s12^3*s13*s23^2*p1q^3*p3q - 108*s12^3*
         s13^2*s23*p2q*p3q^3 + 108*s12^3*s13^2*s23*p2q^2*p3q^2 - 36*
         s12^3*s13^2*s23*p1q*p3q^3 + 72*s12^3*s13^2*s23*p1q*p2q*p3q^2
          + 72*s12^3*s13^2*s23*p1q*p2q^2*p3q + 36*s12^3*s13^2*s23*p1q^2
         *p3q^2 + 72*s12^3*s13^2*s23*p1q^2*p2q*p3q + 72*s12^3*s13^2*s23
         *p1q^3*p3q + 216*s12^3*s13^3*p2q^2*p3q^2 + 108*s12^3*s13^3*p1q
         *p2q*p3q^2 + 108*s12^3*s13^3*p1q*p2q^2*p3q + 72*s12^3*s13^3*
         p1q^2*p2q*p3q + 36*s12^4*s13*s23*p3q^4 - 36*s12^4*s13*s23*p2q*
         p3q^3 - 72*s12^4*s13*s23*p1q*p3q^3 - 36*s12^4*s13*s23*p1q*p2q*
         p3q^2 - 108*s12^4*s13*s23*p1q^2*p3q^2 - 144*s12^4*s13^2*p2q*
         p3q^3 - 36*s12^4*s13^2*p1q*p3q^3 - 108*s12^4*s13^2*p1q*p2q*
         p3q^2 - 36*s12^4*s13^2*p1q^2*p3q^2 + 36*s12^5*s13*p3q^4 + 36*
         s12^5*s13*p1q*p3q^3] + rat[ - s13*s23^3*p1q*p2q*p3q - s13*
         s23^3*p1q^2*p3q - s13*s23^3*p1q^2*p2q - s13*s23^3*p1q^3 + 
         s13^2*s23^2*p2q^2*p3q + 2*s13^2*s23^2*p1q*p2q^2 - s13^2*s23^2*
         p1q^2*p3q + s13^2*s23^2*p1q^2*p2q - s13^2*s23^2*p1q^3 + s13^3*
         s23*p2q^2*p3q - s13^3*s23*p2q^3 + s13^3*s23*p1q*p2q*p3q + 
         s13^3*s23*p1q*p2q^2 + 2*s13^3*s23*p1q^2*p2q - s13^4*p2q^3 - 
         s13^4*p1q*p2q^2 + 10*s12*s23^3*p1q*p2q*p3q + 10*s12*s23^3*
         p1q^2*p3q + 10*s12*s23^3*p1q^2*p2q + 10*s12*s23^3*p1q^3 - 19*
         s12*s13*s23^2*p2q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*
         s13*s23^2*p1q*p3q^2 - 27*s12*s13*s23^2*p1q*p2q*p3q - 19*s12*
         s13*s23^2*p1q*p2q^2 - 8*s12*s13*s23^2*p1q^2*p3q - 19*s12*s13*
         s23^2*p1q^2*p2q - 10*s12*s13^2*s23*p2q*p3q^2 + 23*s12*s13^2*
         s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + s12*s13^2*s23*p1q*
         p3q^2 + 2*s12*s13^2*s23*p1q*p2q*p3q + 10*s12*s13^2*s23*p1q*
         p2q^2 + s12*s13^2*s23*p1q^2*p3q + s12*s13^2*s23*p1q^2*p2q + 12
         *s12*s13^3*p2q^2*p3q - s12*s13^3*p2q^3 + s12*s13^3*p1q*p2q*p3q
          - s12*s13^3*p1q*p2q^2 - 10*s12^2*s23^2*p2q*p3q^2 - 20*s12^2*
         s23^2*p1q*p3q^2 - 10*s12^2*s23^2*p1q^2*p3q + 10*s12^2*s23^2*
         p1q^2*p2q + 10*s12^2*s23^2*p1q^3 + 9*s12^2*s13*s23*p3q^3 - 32*
         s12^2*s13*s23*p2q*p3q^2 + s12^2*s13*s23*p2q^2*p3q - s12^2*s13*
         s23*p1q*p3q^2 - 20*s12^2*s13*s23*p1q*p2q*p3q - 10*s12^2*s13*
         s23*p1q*p2q^2 - 10*s12^2*s13*s23*p1q^2*p3q - 10*s12^2*s13*s23*
         p1q^2*p2q - 21*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p2q^2*
         p3q - 9*s12^2*s13^2*p1q*p2q*p3q + 10*s12^3*s23*p3q^3 - 10*
         s12^3*s23*p2q*p3q^2 - 10*s12^3*s23*p1q*p3q^2 - 10*s12^3*s23*
         p1q*p2q*p3q - 20*s12^3*s23*p1q^2*p3q + 10*s12^3*s13*p3q^3 - 21
         *s12^3*s13*p2q*p3q^2 + 10*s12^3*s13*p1q*p3q^2 - 10*s12^3*s13*
         p1q*p2q*p3q + 10*s12^4*p3q^3 + 10*s12^4*p1q*p3q^2, - 36*s12*
         s13*s23^4*p1q^2*p2q*p3q - 36*s12*s13*s23^4*p1q^3*p3q - 36*s12*
         s13*s23^4*p1q^3*p2q - 36*s12*s13*s23^4*p1q^4 + 72*s12*s13^2*
         s23^3*p1q*p2q^2*p3q + 36*s12*s13^2*s23^3*p1q^2*p2q*p3q + 108*
         s12*s13^2*s23^3*p1q^2*p2q^2 - 36*s12*s13^2*s23^3*p1q^3*p3q + 
         72*s12*s13^2*s23^3*p1q^3*p2q - 36*s12*s13^2*s23^3*p1q^4 - 36*
         s12*s13^3*s23^2*p2q^3*p3q + 36*s12*s13^3*s23^2*p1q*p2q^2*p3q
          - 108*s12*s13^3*s23^2*p1q*p2q^3 + 72*s12*s13^3*s23^2*p1q^2*
         p2q*p3q + 108*s12*s13^3*s23^2*p1q^3*p2q - 36*s12*s13^4*s23*
         p2q^3*p3q + 36*s12*s13^4*s23*p2q^4 - 36*s12*s13^4*s23*p1q*
         p2q^2*p3q - 72*s12*s13^4*s23*p1q*p2q^3 - 108*s12*s13^4*s23*
         p1q^2*p2q^2 + 36*s12*s13^5*p2q^4 + 36*s12*s13^5*p1q*p2q^3 + 72
         *s12^2*s13*s23^3*p1q*p2q*p3q^2 + 108*s12^2*s13*s23^3*p1q^2*
         p3q^2 + 36*s12^2*s13*s23^3*p1q^2*p2q*p3q + 72*s12^2*s13*s23^3*
         p1q^3*p3q - 36*s12^2*s13*s23^3*p1q^3*p2q - 36*s12^2*s13*s23^3*
         p1q^4 + 72*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 72*s12^2*s13^2*
         s23^2*p1q*p2q*p3q^2 + 72*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 72*
         s12^2*s13^2*s23^2*p1q^2*p3q^2 + 72*s12^2*s13^2*s23^2*p1q^2*
         p2q^2 + 36*s12^2*s13^2*s23^2*p1q^3*p3q + 36*s12^2*s13^2*s23^2*
         p1q^3*p2q - 36*s12^2*s13^2*s23^2*p1q^4 + 108*s12^2*s13^3*s23*
         p2q^2*p3q^2 - 108*s12^2*s13^3*s23*p2q^3*p3q + 72*s12^2*s13^3*
         s23*p1q*p2q*p3q^2 + 72*s12^2*s13^3*s23*p1q*p2q^2*p3q - 36*
         s12^2*s13^3*s23*p1q*p2q^3 + 72*s12^2*s13^3*s23*p1q^2*p2q*p3q
          + 36*s12^2*s13^3*s23*p1q^2*p2q^2 + 72*s12^2*s13^3*s23*p1q^3*
         p2q - 144*s12^2*s13^4*p2q^3*p3q - 108*s12^2*s13^4*p1q*p2q^2*
         p3q - 36*s12^2*s13^4*p1q*p2q^3 - 36*s12^2*s13^4*p1q^2*p2q^2 - 
         36*s12^3*s13*s23^2*p2q*p3q^3 - 108*s12^3*s13*s23^2*p1q*p3q^3
          + 36*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 72*s12^3*s13*s23^2*p1q^2
         *p2q*p3q + 108*s12^3*s13*s23^2*p1q^3*p3q - 108*s12^3*s13^2*s23
         *p2q*p3q^3 + 108*s12^3*s13^2*s23*p2q^2*p3q^2 - 36*s12^3*s13^2*
         s23*p1q*p3q^3 + 72*s12^3*s13^2*s23*p1q*p2q*p3q^2 + 72*s12^3*
         s13^2*s23*p1q*p2q^2*p3q + 36*s12^3*s13^2*s23*p1q^2*p3q^2 + 72*
         s12^3*s13^2*s23*p1q^2*p2q*p3q + 72*s12^3*s13^2*s23*p1q^3*p3q
          + 216*s12^3*s13^3*p2q^2*p3q^2 + 108*s12^3*s13^3*p1q*p2q*p3q^2
          + 108*s12^3*s13^3*p1q*p2q^2*p3q + 72*s12^3*s13^3*p1q^2*p2q*
         p3q + 36*s12^4*s13*s23*p3q^4 - 36*s12^4*s13*s23*p2q*p3q^3 - 72
         *s12^4*s13*s23*p1q*p3q^3 - 36*s12^4*s13*s23*p1q*p2q*p3q^2 - 
         108*s12^4*s13*s23*p1q^2*p3q^2 - 144*s12^4*s13^2*p2q*p3q^3 - 36
         *s12^4*s13^2*p1q*p3q^3 - 108*s12^4*s13^2*p1q*p2q*p3q^2 - 36*
         s12^4*s13^2*p1q^2*p3q^2 + 36*s12^5*s13*p3q^4 + 36*s12^5*s13*
         p1q*p3q^3] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - 
         s12^3*p1q*p3q - s12^3*p3q^2 + s12^2*s13*p1q*p2q - s12^2*s13*
         p1q*p3q + 3*s12^2*s13*p2q*p3q - s12^2*s13*p3q^2 + s12^2*s23*
         p1q^2 - s12^2*s23*p3q^2 + s12*s13^2*p1q*p2q - 2*s12*s13^2*
         p2q^2 + 3*s12*s13^2*p2q*p3q - s12*s13*s23*p1q^2 + s12*s13*s23*
         p1q*p2q - s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p2q*p3q + s12*
         s23^2*p1q^2 + s12*s23^2*p1q*p3q - 2*s13^3*p2q^2 + 4*s13^2*s23*
         p1q*p2q + 2*s13^2*s23*p2q*p3q - 2*s13*s23^2*p1q^2 - 2*s13*
         s23^2*p1q*p3q,72*s12^4*s13*p1q*p3q^2 + 72*s12^4*s13*p3q^3 - 
         144*s12^3*s13^2*p1q*p2q*p3q - 216*s12^3*s13^2*p2q*p3q^2 - 144*
         s12^3*s13*s23*p1q^2*p3q - 72*s12^3*s13*s23*p1q*p3q^2 + 72*
         s12^3*s13*s23*p3q^3 + 72*s12^2*s13^3*p1q*p2q^2 + 216*s12^2*
         s13^3*p2q^2*p3q - 144*s12^2*s13^2*s23*p1q^2*p2q - 144*s12^2*
         s13^2*s23*p1q*p2q*p3q - 144*s12^2*s13^2*s23*p2q*p3q^2 + 72*
         s12^2*s13*s23^2*p1q^3 - 72*s12^2*s13*s23^2*p1q^2*p3q - 144*
         s12^2*s13*s23^2*p1q*p3q^2 - 72*s12*s13^4*p2q^3 + 216*s12*s13^3
         *s23*p1q*p2q^2 + 72*s12*s13^3*s23*p2q^2*p3q - 216*s12*s13^2*
         s23^2*p1q^2*p2q - 144*s12*s13^2*s23^2*p1q*p2q*p3q + 72*s12*s13
         *s23^3*p1q^3 + 72*s12*s13*s23^3*p1q^2*p3q] + rat[ - s12^3*p1q*
         p3q - s12^3*p3q^2 + s12^2*s13*p1q*p2q - s12^2*s13*p1q*p3q + 3*
         s12^2*s13*p2q*p3q - s12^2*s13*p3q^2 + s12^2*s23*p1q^2 - s12^2*
         s23*p3q^2 + s12*s13^2*p1q*p2q - 2*s12*s13^2*p2q^2 + 3*s12*
         s13^2*p2q*p3q - s12*s13*s23*p1q^2 + s12*s13*s23*p1q*p2q - s12*
         s13*s23*p1q*p3q + 3*s12*s13*s23*p2q*p3q + s12*s23^2*p1q^2 + 
         s12*s23^2*p1q*p3q - 2*s13^3*p2q^2 + 4*s13^2*s23*p1q*p2q + 2*
         s13^2*s23*p2q*p3q - 2*s13*s23^2*p1q^2 - 2*s13*s23^2*p1q*p3q,72
         *s12^4*s13*p1q*p3q^2 + 72*s12^4*s13*p3q^3 - 144*s12^3*s13^2*
         p1q*p2q*p3q - 216*s12^3*s13^2*p2q*p3q^2 - 144*s12^3*s13*s23*
         p1q^2*p3q - 72*s12^3*s13*s23*p1q*p3q^2 + 72*s12^3*s13*s23*
         p3q^3 + 72*s12^2*s13^3*p1q*p2q^2 + 216*s12^2*s13^3*p2q^2*p3q
          - 144*s12^2*s13^2*s23*p1q^2*p2q - 144*s12^2*s13^2*s23*p1q*p2q
         *p3q - 144*s12^2*s13^2*s23*p2q*p3q^2 + 72*s12^2*s13*s23^2*
         p1q^3 - 72*s12^2*s13*s23^2*p1q^2*p3q - 144*s12^2*s13*s23^2*p1q
         *p3q^2 - 72*s12*s13^4*p2q^3 + 216*s12*s13^3*s23*p1q*p2q^2 + 72
         *s12*s13^3*s23*p2q^2*p3q - 216*s12*s13^2*s23^2*p1q^2*p2q - 144
         *s12*s13^2*s23^2*p1q*p2q*p3q + 72*s12*s13*s23^3*p1q^3 + 72*s12
         *s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12^2
         *p1q^2*p3q + 2*s12^2*p1q*p3q^2 + s12^2*p3q^3 - s12*s13*p1q^2*
         p2q + s12*s13*p1q^2*p3q - 2*s12*s13*p1q*p2q*p3q + 2*s12*s13*
         p1q*p3q^2 - s12*s13*p2q*p3q^2 + s12*s13*p3q^3 - s12*s23*p1q^3
          - s12*s23*p1q^2*p3q + s12*s23*p1q*p3q^2 + s12*s23*p3q^3 - 
         s13^2*p1q^2*p2q - 2*s13^2*p1q*p2q*p3q - s13^2*p2q*p3q^2 + s13*
         s23*p1q^3 + s13*s23*p1q^2*p2q + 4*s13*s23*p1q^2*p3q + 2*s13*
         s23*p1q*p2q*p3q + 5*s13*s23*p1q*p3q^2 + s13*s23*p2q*p3q^2 + 2*
         s13*s23*p3q^3 - s23^2*p1q^3 - 2*s23^2*p1q^2*p3q - s23^2*p1q*
         p3q^2, - 144*s12^3*s13*p1q*p3q^2 - 144*s12^3*s13*p3q^3 + 288*
         s12^2*s13^2*p1q*p2q*p3q + 432*s12^2*s13^2*p2q*p3q^2 + 288*
         s12^2*s13*s23*p1q^2*p3q + 144*s12^2*s13*s23*p1q*p3q^2 - 144*
         s12^2*s13*s23*p3q^3 - 144*s12*s13^3*p1q*p2q^2 - 432*s12*s13^3*
         p2q^2*p3q + 288*s12*s13^2*s23*p1q^2*p2q + 288*s12*s13^2*s23*
         p1q*p2q*p3q + 288*s12*s13^2*s23*p2q*p3q^2 - 144*s12*s13*s23^2*
         p1q^3 + 144*s12*s13*s23^2*p1q^2*p3q + 288*s12*s13*s23^2*p1q*
         p3q^2 + 144*s13^4*p2q^3 - 432*s13^3*s23*p1q*p2q^2 - 144*s13^3*
         s23*p2q^2*p3q + 432*s13^2*s23^2*p1q^2*p2q + 288*s13^2*s23^2*
         p1q*p2q*p3q - 144*s13*s23^3*p1q^3 - 144*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]]
       * ( rat[5*s12*p2q^2 + 10*s12*p2q*p3q + 5*s12*p3q^2,36*s12^2*
         p3q^2 - 72*s12*s13*p2q*p3q - 72*s12*s23*p1q*p3q + 36*s13^2*
         p2q^2 - 72*s13*s23*p1q*p2q + 36*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[s12^3*p1q*p2q*p3q + s12^3*p2q*p3q^2 + s12^2*s13*p1q*
         p2q^2 + 2*s12^2*s13*p1q*p2q*p3q - s12^2*s13*p2q^2*p3q + 2*
         s12^2*s13*p2q*p3q^2 - s12^2*s23*p1q^2*p2q + s12^2*s23*p1q*p2q*
         p3q + 2*s12^2*s23*p2q*p3q^2 + 2*s12*s13^2*p1q*p2q^2 + s12*
         s13^2*p1q*p2q*p3q - 2*s12*s13^2*p2q^2*p3q + s12*s13^2*p2q*
         p3q^2 - 2*s12*s13*s23*p1q^2*p2q + 2*s12*s13*s23*p1q*p2q^2 - 2*
         s12*s13*s23*p2q^2*p3q + 2*s12*s13*s23*p2q*p3q^2 - 2*s12*s23^2*
         p1q^2*p2q - s12*s23^2*p1q*p2q*p3q + s12*s23^2*p2q*p3q^2 + 
         s13^3*p1q*p2q^2 - s13^3*p2q^2*p3q - s13^2*s23*p1q^2*p2q + 2*
         s13^2*s23*p1q*p2q^2 - s13^2*s23*p1q*p2q*p3q - 2*s13^2*s23*
         p2q^2*p3q - 2*s13*s23^2*p1q^2*p2q + s13*s23^2*p1q*p2q^2 - 2*
         s13*s23^2*p1q*p2q*p3q - s13*s23^2*p2q^2*p3q - s23^3*p1q^2*p2q
          - s23^3*p1q*p2q*p3q, - 144*s12^3*s13*p1q*p3q^2 - 144*s12^3*
         s13*p3q^3 + 288*s12^2*s13^2*p1q*p2q*p3q + 432*s12^2*s13^2*p2q*
         p3q^2 + 288*s12^2*s13*s23*p1q^2*p3q + 144*s12^2*s13*s23*p1q*
         p3q^2 - 144*s12^2*s13*s23*p3q^3 - 144*s12*s13^3*p1q*p2q^2 - 
         432*s12*s13^3*p2q^2*p3q + 288*s12*s13^2*s23*p1q^2*p2q + 288*
         s12*s13^2*s23*p1q*p2q*p3q + 288*s12*s13^2*s23*p2q*p3q^2 - 144*
         s12*s13*s23^2*p1q^3 + 144*s12*s13*s23^2*p1q^2*p3q + 288*s12*
         s13*s23^2*p1q*p3q^2 + 144*s13^4*p2q^3 - 432*s13^3*s23*p1q*
         p2q^2 - 144*s13^3*s23*p2q^2*p3q + 432*s13^2*s23^2*p1q^2*p2q + 
         288*s13^2*s23^2*p1q*p2q*p3q - 144*s13*s23^3*p1q^3 - 144*s13*
         s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2
       + p3]*Eik[k],2 + d] * ( rat[ - 2*s12^2*p3q^2 + s12*s13*p2q*p3q
          - 3*s12*s13*p3q^2 + 4*s12*s23*p1q*p3q + s13^2*p2q^2 + 3*s13^2
         *p2q*p3q + s13*s23*p1q*p2q + 3*s13*s23*p1q*p3q - 2*s23^2*p1q^2
         ,72*s12^2*s13*p3q^2 - 144*s12*s13^2*p2q*p3q - 144*s12*s13*s23*
         p1q*p3q + 72*s13^3*p2q^2 - 144*s13^2*s23*p1q*p2q + 72*s13*
         s23^2*p1q^2] + rat[s12^2*p3q^2 + 2*s12*s13*p3q^2 - 2*s12*s23*
         p1q*p3q - s13^2*p2q^2 - 2*s13^2*p2q*p3q - 2*s13*s23*p1q*p3q + 
         s23^2*p1q^2,144*s12^2*s13*p3q^2 - 288*s12*s13^2*p2q*p3q - 288*
         s12*s13*s23*p1q*p3q + 144*s13^3*p2q^2 - 288*s13^2*s23*p1q*p2q
          + 144*s13*s23^2*p1q^2]*d )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( 
         rat[s12*s23*p2q*p3q - s13*s23*p2q^2 - s23^2*p1q*p2q,144*s12^2*
         s13*p3q^2 - 288*s12*s13^2*p2q*p3q - 288*s12*s13*s23*p1q*p3q + 
         144*s13^3*p2q^2 - 288*s13^2*s23*p1q*p2q + 144*s13*s23^2*p1q^2]
          )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 
         10*s12^2*p3q - 8*s12*s13*p2q - 19*s12*s13*p3q + 10*s12*s23*p1q
          + s13^2*p2q - s13*s23*p1q,36*s12^3*s13*p3q^2 - 72*s12^2*s13^2
         *p2q*p3q - 72*s12^2*s13*s23*p1q*p3q + 36*s12*s13^3*p2q^2 - 72*
         s12*s13^2*s23*p1q*p2q + 36*s12*s13*s23^2*p1q^2] + rat[ - 10*
         s12^2*p3q - 8*s12*s13*p2q - 19*s12*s13*p3q + 10*s12*s23*p1q + 
         s13^2*p2q - s13*s23*p1q,36*s12^3*s13*p3q^2 - 72*s12^2*s13^2*
         p2q*p3q - 72*s12^2*s13*s23*p1q*p3q + 36*s12*s13^3*p2q^2 - 72*
         s12*s13^2*s23*p1q*p2q + 36*s12*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k
      ]] * ( rat[s12^3*p2q*p3q + s12^3*p3q^2 - 19*s12^2*s13*p2q^2 - 26*
         s12^2*s13*p2q*p3q - 7*s12^2*s13*p3q^2 - s12^2*s23*p1q*p2q - 2*
         s12^2*s23*p1q*p3q - 29*s12*s13^2*p2q^2 - 37*s12*s13^2*p2q*p3q
          - 8*s12*s13^2*p3q^2 + 28*s12*s13*s23*p1q*p2q + 17*s12*s13*s23
         *p1q*p3q + s12*s23^2*p1q^2 - 10*s13^3*p2q^2 - 10*s13^3*p2q*p3q
          + 20*s13^2*s23*p1q*p2q + 10*s13^2*s23*p1q*p3q - 10*s13*s23^2*
         p1q^2,144*s12^3*s13*p3q^2 - 288*s12^2*s13^2*p2q*p3q - 288*
         s12^2*s13*s23*p1q*p3q + 144*s12*s13^3*p2q^2 - 288*s12*s13^2*
         s23*p1q*p2q + 144*s12*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[ - 5*s12^3*p1q*p3q^2 + 5*s12^3*p2q*p3q^2 - 5*s12^2*s13*
         p1q*p2q*p3q - 10*s12^2*s13*p1q*p3q^2 - 5*s12^2*s13*p2q^2*p3q
          + 10*s12^2*s13*p2q*p3q^2 + 5*s12^2*s23*p1q^2*p3q + 5*s12^2*
         s23*p1q*p2q*p3q - 10*s12^2*s23*p1q*p3q^2 + 10*s12^2*s23*p2q*
         p3q^2 - 10*s12*s13^2*p1q*p2q*p3q - 5*s12*s13^2*p1q*p3q^2 - 10*
         s12*s13^2*p2q^2*p3q + 5*s12*s13^2*p2q*p3q^2 + 10*s12*s13*s23*
         p1q^2*p3q - 10*s12*s13*s23*p1q*p3q^2 - 10*s12*s13*s23*p2q^2*
         p3q + 10*s12*s13*s23*p2q*p3q^2 + 10*s12*s23^2*p1q^2*p3q + 10*
         s12*s23^2*p1q*p2q*p3q - 5*s12*s23^2*p1q*p3q^2 + 5*s12*s23^2*
         p2q*p3q^2 - 5*s13^3*p1q*p2q*p3q - 5*s13^3*p2q^2*p3q + 5*s13^2*
         s23*p1q^2*p3q - 5*s13^2*s23*p1q*p2q*p3q - 10*s13^2*s23*p2q^2*
         p3q + 10*s13*s23^2*p1q^2*p3q + 5*s13*s23^2*p1q*p2q*p3q - 5*s13
         *s23^2*p2q^2*p3q + 5*s23^3*p1q^2*p3q + 5*s23^3*p1q*p2q*p3q,72*
         s12^4*p3q^3 - 72*s12^3*s13*p1q*p3q^2 - 216*s12^3*s13*p2q*p3q^2
          - 216*s12^3*s23*p1q*p3q^2 - 72*s12^3*s23*p2q*p3q^2 + 144*
         s12^2*s13^2*p1q*p2q*p3q + 216*s12^2*s13^2*p2q^2*p3q + 144*
         s12^2*s13*s23*p1q^2*p3q + 144*s12^2*s13*s23*p1q*p2q*p3q + 144*
         s12^2*s13*s23*p2q^2*p3q + 216*s12^2*s23^2*p1q^2*p3q + 144*
         s12^2*s23^2*p1q*p2q*p3q - 72*s12*s13^3*p1q*p2q^2 - 72*s12*
         s13^3*p2q^3 + 144*s12*s13^2*s23*p1q^2*p2q + 72*s12*s13^2*s23*
         p1q*p2q^2 - 72*s12*s13^2*s23*p2q^3 - 72*s12*s13*s23^2*p1q^3 + 
         72*s12*s13*s23^2*p1q^2*p2q + 144*s12*s13*s23^2*p1q*p2q^2 - 72*
         s12*s23^3*p1q^3 - 72*s12*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]]
       * ( rat[ - s13*p2q^2 - 2*s13*p2q*p3q - s13*p3q^2,72*s12^2*p3q^2
          - 144*s12*s13*p2q*p3q - 144*s12*s23*p1q*p3q + 72*s13^2*p2q^2
          - 144*s13*s23*p1q*p2q + 72*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2
       + p3]*Eik[k],2 + d] * ( rat[ - 15*s12^2*p2q*p3q - 5*s12^2*p3q^2
          + 15*s12*s13*p2q^2 - 5*s12*s13*p2q*p3q - 15*s12*s23*p1q*p2q
          - 5*s12*s23*p1q*p3q + 10*s13^2*p2q^2 - 20*s13*s23*p1q*p2q + 
         10*s23^2*p1q^2,36*s12^3*p3q^2 - 72*s12^2*s13*p2q*p3q - 72*
         s12^2*s23*p1q*p3q + 36*s12*s13^2*p2q^2 - 72*s12*s13*s23*p1q*
         p2q + 36*s12*s23^2*p1q^2] + rat[10*s12^2*p2q*p3q + 5*s12^2*
         p3q^2 - 10*s12*s13*p2q^2 + 10*s12*s23*p1q*p2q - 5*s13^2*p2q^2
          + 10*s13*s23*p1q*p2q - 5*s23^2*p1q^2,72*s12^3*p3q^2 - 144*
         s12^2*s13*p2q*p3q - 144*s12^2*s23*p1q*p3q + 72*s12*s13^2*p2q^2
          - 144*s12*s13*s23*p1q*p2q + 72*s12*s23^2*p1q^2]*d )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*
      delta[c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( 
         rat[5*s12*s23*p3q^2 - 5*s13*s23*p2q*p3q + 5*s23^2*p1q*p3q,72*
         s12^3*p3q^2 - 144*s12^2*s13*p2q*p3q - 144*s12^2*s23*p1q*p3q + 
         72*s12*s13^2*p2q^2 - 144*s12*s13*s23*p1q*p2q + 72*s12*s23^2*
         p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2
       + p3]] * ( rat[s12^2*s23*p3q - s12*s13*s23*p2q - s12*s23^2*p1q,
         24*s12^2*s13*p3q^2 - 48*s12*s13^2*p2q*p3q - 48*s12*s13*s23*p1q
         *p3q + 24*s13^3*p2q^2 - 48*s13^2*s23*p1q*p2q + 24*s13*s23^2*
         p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2
       + p3]] * ( rat[ - 7*s12*s13*s23*p3q + 7*s13^2*s23*p2q - 7*s13*
         s23^2*p1q,48*s12^3*p3q^2 - 96*s12^2*s13*p2q*p3q - 96*s12^2*s23
         *p1q*p3q + 48*s12*s13^2*p2q^2 - 96*s12*s13*s23*p1q*p2q + 48*
         s12*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[2*
         s12^3*p3q^2 - s12^2*s13*p1q*p3q - 3*s12^2*s13*p2q*p3q + 2*
         s12^2*s13*p3q^2 - 4*s12^2*s23*p1q*p3q - 2*s12^2*s23*p2q*p3q + 
         s12*s13^2*p1q*p2q - s12*s13^2*p1q*p3q + s12*s13^2*p2q^2 - 3*
         s12*s13^2*p2q*p3q + s12*s13*s23*p1q^2 + s12*s13*s23*p1q*p2q - 
         s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p2q*p3q + 2*s12*s23^2*
         p1q^2 + 2*s12*s23^2*p1q*p2q + s13^3*p1q*p2q + s13^3*p2q^2 - 
         s13^2*s23*p1q^2 + s13^2*s23*p2q^2 - s13*s23^2*p1q^2 - s13*
         s23^2*p1q*p2q,12*s12^4*s13*p3q^3 - 12*s12^3*s13^2*p1q*p3q^2 - 
         36*s12^3*s13^2*p2q*p3q^2 - 36*s12^3*s13*s23*p1q*p3q^2 - 12*
         s12^3*s13*s23*p2q*p3q^2 + 24*s12^2*s13^3*p1q*p2q*p3q + 36*
         s12^2*s13^3*p2q^2*p3q + 24*s12^2*s13^2*s23*p1q^2*p3q + 24*
         s12^2*s13^2*s23*p1q*p2q*p3q + 24*s12^2*s13^2*s23*p2q^2*p3q + 
         36*s12^2*s13*s23^2*p1q^2*p3q + 24*s12^2*s13*s23^2*p1q*p2q*p3q
          - 12*s12*s13^4*p1q*p2q^2 - 12*s12*s13^4*p2q^3 + 24*s12*s13^3*
         s23*p1q^2*p2q + 12*s12*s13^3*s23*p1q*p2q^2 - 12*s12*s13^3*s23*
         p2q^3 - 12*s12*s13^2*s23^2*p1q^3 + 12*s12*s13^2*s23^2*p1q^2*
         p2q + 24*s12*s13^2*s23^2*p1q*p2q^2 - 12*s12*s13*s23^3*p1q^3 - 
         12*s12*s13*s23^3*p1q^2*p2q] + rat[2*s12^3*p3q^2 - s12^2*s13*
         p1q*p3q - 3*s12^2*s13*p2q*p3q + 2*s12^2*s13*p3q^2 - 4*s12^2*
         s23*p1q*p3q - 2*s12^2*s23*p2q*p3q + s12*s13^2*p1q*p2q - s12*
         s13^2*p1q*p3q + s12*s13^2*p2q^2 - 3*s12*s13^2*p2q*p3q + s12*
         s13*s23*p1q^2 + s12*s13*s23*p1q*p2q - s12*s13*s23*p1q*p3q - 3*
         s12*s13*s23*p2q*p3q + 2*s12*s23^2*p1q^2 + 2*s12*s23^2*p1q*p2q
          + s13^3*p1q*p2q + s13^3*p2q^2 - s13^2*s23*p1q^2 + s13^2*s23*
         p2q^2 - s13*s23^2*p1q^2 - s13*s23^2*p1q*p2q,12*s12^4*s13*p3q^3
          - 12*s12^3*s13^2*p1q*p3q^2 - 36*s12^3*s13^2*p2q*p3q^2 - 36*
         s12^3*s13*s23*p1q*p3q^2 - 12*s12^3*s13*s23*p2q*p3q^2 + 24*
         s12^2*s13^3*p1q*p2q*p3q + 36*s12^2*s13^3*p2q^2*p3q + 24*s12^2*
         s13^2*s23*p1q^2*p3q + 24*s12^2*s13^2*s23*p1q*p2q*p3q + 24*
         s12^2*s13^2*s23*p2q^2*p3q + 36*s12^2*s13*s23^2*p1q^2*p3q + 24*
         s12^2*s13*s23^2*p1q*p2q*p3q - 12*s12*s13^4*p1q*p2q^2 - 12*s12*
         s13^4*p2q^3 + 24*s12*s13^3*s23*p1q^2*p2q + 12*s12*s13^3*s23*
         p1q*p2q^2 - 12*s12*s13^3*s23*p2q^3 - 12*s12*s13^2*s23^2*p1q^3
          + 12*s12*s13^2*s23^2*p1q^2*p2q + 24*s12*s13^2*s23^2*p1q*p2q^2
          - 12*s12*s13*s23^3*p1q^3 - 12*s12*s13*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 
         s12^2*p1q^2*p3q - 2*s12^2*p1q*p2q*p3q - s12^2*p2q^2*p3q + s12*
         s13*p1q^2*p2q - s12*s13*p1q^2*p3q + 2*s12*s13*p1q*p2q^2 - 2*
         s12*s13*p1q*p2q*p3q + s12*s13*p2q^3 - s12*s13*p2q^2*p3q + s12*
         s23*p1q^3 + 4*s12*s23*p1q^2*p2q + s12*s23*p1q^2*p3q + 5*s12*
         s23*p1q*p2q^2 + 2*s12*s23*p1q*p2q*p3q + 2*s12*s23*p2q^3 + s12*
         s23*p2q^2*p3q + s13^2*p1q^2*p2q + 2*s13^2*p1q*p2q^2 + s13^2*
         p2q^3 - s13*s23*p1q^3 - s13*s23*p1q^2*p2q + s13*s23*p1q*p2q^2
          + s13*s23*p2q^3 - s23^2*p1q^3 - 2*s23^2*p1q^2*p2q - s23^2*p1q
         *p2q^2,24*s12^4*p3q^3 - 24*s12^3*s13*p1q*p3q^2 - 72*s12^3*s13*
         p2q*p3q^2 - 72*s12^3*s23*p1q*p3q^2 - 24*s12^3*s23*p2q*p3q^2 + 
         48*s12^2*s13^2*p1q*p2q*p3q + 72*s12^2*s13^2*p2q^2*p3q + 48*
         s12^2*s13*s23*p1q^2*p3q + 48*s12^2*s13*s23*p1q*p2q*p3q + 48*
         s12^2*s13*s23*p2q^2*p3q + 72*s12^2*s23^2*p1q^2*p3q + 48*s12^2*
         s23^2*p1q*p2q*p3q - 24*s12*s13^3*p1q*p2q^2 - 24*s12*s13^3*
         p2q^3 + 48*s12*s13^2*s23*p1q^2*p2q + 24*s12*s13^2*s23*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q^3 - 24*s12*s13*s23^2*p1q^3 + 24*
         s12*s13*s23^2*p1q^2*p2q + 48*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s23^3*p1q^3 - 24*s12*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*
         rat[ - 7*s13*s23^3*p1q*p2q*p3q - 7*s13*s23^3*p1q^2*p3q - 7*s13
         *s23^3*p1q^2*p2q - 7*s13*s23^3*p1q^3 + 7*s13^2*s23^2*p2q^2*p3q
          + 14*s13^2*s23^2*p1q*p2q^2 - 7*s13^2*s23^2*p1q^2*p3q + 7*
         s13^2*s23^2*p1q^2*p2q - 7*s13^2*s23^2*p1q^3 + 7*s13^3*s23*
         p2q^2*p3q - 7*s13^3*s23*p2q^3 + 7*s13^3*s23*p1q*p2q*p3q + 7*
         s13^3*s23*p1q*p2q^2 + 14*s13^3*s23*p1q^2*p2q - 7*s13^4*p2q^3
          - 7*s13^4*p1q*p2q^2 - 2*s12*s23^3*p1q*p2q*p3q - 2*s12*s23^3*
         p1q^2*p3q - 2*s12*s23^3*p1q^2*p2q - 2*s12*s23^3*p1q^3 + 11*s12
         *s13*s23^2*p2q*p3q^2 + 16*s12*s13*s23^2*p2q^2*p3q + 16*s12*s13
         *s23^2*p1q*p3q^2 + 27*s12*s13*s23^2*p1q*p2q*p3q + 11*s12*s13*
         s23^2*p1q*p2q^2 + 16*s12*s13*s23^2*p1q^2*p3q + 11*s12*s13*
         s23^2*p1q^2*p2q + 2*s12*s13^2*s23*p2q*p3q^2 + 17*s12*s13^2*s23
         *p2q^2*p3q - 9*s12*s13^2*s23*p2q^3 + 7*s12*s13^2*s23*p1q*p3q^2
          + 14*s12*s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + 
         7*s12*s13^2*s23*p1q^2*p3q + 7*s12*s13^2*s23*p1q^2*p2q + 12*s12
         *s13^3*p2q^2*p3q - 7*s12*s13^3*p2q^3 + 7*s12*s13^3*p1q*p2q*p3q
          - 7*s12*s13^3*p1q*p2q^2 + 2*s12^2*s23^2*p2q*p3q^2 + 4*s12^2*
         s23^2*p1q*p3q^2 + 2*s12^2*s23^2*p1q^2*p3q - 2*s12^2*s23^2*
         p1q^2*p2q - 2*s12^2*s23^2*p1q^3 - 9*s12^2*s13*s23*p3q^3 - 8*
         s12^2*s13*s23*p2q*p3q^2 + 7*s12^2*s13*s23*p2q^2*p3q - 7*s12^2*
         s13*s23*p1q*p3q^2 + 4*s12^2*s13*s23*p1q*p2q*p3q + 2*s12^2*s13*
         s23*p1q*p2q^2 + 2*s12^2*s13*s23*p1q^2*p3q + 2*s12^2*s13*s23*
         p1q^2*p2q - 3*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p2q^2*p3q
          + 9*s12^2*s13^2*p1q*p2q*p3q - 2*s12^3*s23*p3q^3 + 2*s12^3*s23
         *p2q*p3q^2 + 2*s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p1q*p2q*p3q
          + 4*s12^3*s23*p1q^2*p3q - 2*s12^3*s13*p3q^3 - 3*s12^3*s13*p2q
         *p3q^2 - 2*s12^3*s13*p1q*p3q^2 + 2*s12^3*s13*p1q*p2q*p3q - 2*
         s12^4*p3q^3 - 2*s12^4*p1q*p3q^2, - 12*s12*s13*s23^4*p1q^2*p2q*
         p3q - 12*s12*s13*s23^4*p1q^3*p3q - 12*s12*s13*s23^4*p1q^3*p2q
          - 12*s12*s13*s23^4*p1q^4 + 24*s12*s13^2*s23^3*p1q*p2q^2*p3q
          + 12*s12*s13^2*s23^3*p1q^2*p2q*p3q + 36*s12*s13^2*s23^3*p1q^2
         *p2q^2 - 12*s12*s13^2*s23^3*p1q^3*p3q + 24*s12*s13^2*s23^3*
         p1q^3*p2q - 12*s12*s13^2*s23^3*p1q^4 - 12*s12*s13^3*s23^2*
         p2q^3*p3q + 12*s12*s13^3*s23^2*p1q*p2q^2*p3q - 36*s12*s13^3*
         s23^2*p1q*p2q^3 + 24*s12*s13^3*s23^2*p1q^2*p2q*p3q + 36*s12*
         s13^3*s23^2*p1q^3*p2q - 12*s12*s13^4*s23*p2q^3*p3q + 12*s12*
         s13^4*s23*p2q^4 - 12*s12*s13^4*s23*p1q*p2q^2*p3q - 24*s12*
         s13^4*s23*p1q*p2q^3 - 36*s12*s13^4*s23*p1q^2*p2q^2 + 12*s12*
         s13^5*p2q^4 + 12*s12*s13^5*p1q*p2q^3 + 24*s12^2*s13*s23^3*p1q*
         p2q*p3q^2 + 36*s12^2*s13*s23^3*p1q^2*p3q^2 + 12*s12^2*s13*
         s23^3*p1q^2*p2q*p3q + 24*s12^2*s13*s23^3*p1q^3*p3q - 12*s12^2*
         s13*s23^3*p1q^3*p2q - 12*s12^2*s13*s23^3*p1q^4 + 24*s12^2*
         s13^2*s23^2*p2q^2*p3q^2 + 24*s12^2*s13^2*s23^2*p1q*p2q*p3q^2
          + 24*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 24*s12^2*s13^2*s23^2*
         p1q^2*p3q^2 + 24*s12^2*s13^2*s23^2*p1q^2*p2q^2 + 12*s12^2*
         s13^2*s23^2*p1q^3*p3q + 12*s12^2*s13^2*s23^2*p1q^3*p2q - 12*
         s12^2*s13^2*s23^2*p1q^4 + 36*s12^2*s13^3*s23*p2q^2*p3q^2 - 36*
         s12^2*s13^3*s23*p2q^3*p3q + 24*s12^2*s13^3*s23*p1q*p2q*p3q^2
          + 24*s12^2*s13^3*s23*p1q*p2q^2*p3q - 12*s12^2*s13^3*s23*p1q*
         p2q^3 + 24*s12^2*s13^3*s23*p1q^2*p2q*p3q + 12*s12^2*s13^3*s23*
         p1q^2*p2q^2 + 24*s12^2*s13^3*s23*p1q^3*p2q - 48*s12^2*s13^4*
         p2q^3*p3q - 36*s12^2*s13^4*p1q*p2q^2*p3q - 12*s12^2*s13^4*p1q*
         p2q^3 - 12*s12^2*s13^4*p1q^2*p2q^2 - 12*s12^3*s13*s23^2*p2q*
         p3q^3 - 36*s12^3*s13*s23^2*p1q*p3q^3 + 12*s12^3*s13*s23^2*p1q*
         p2q*p3q^2 + 24*s12^3*s13*s23^2*p1q^2*p2q*p3q + 36*s12^3*s13*
         s23^2*p1q^3*p3q - 36*s12^3*s13^2*s23*p2q*p3q^3 + 36*s12^3*
         s13^2*s23*p2q^2*p3q^2 - 12*s12^3*s13^2*s23*p1q*p3q^3 + 24*
         s12^3*s13^2*s23*p1q*p2q*p3q^2 + 24*s12^3*s13^2*s23*p1q*p2q^2*
         p3q + 12*s12^3*s13^2*s23*p1q^2*p3q^2 + 24*s12^3*s13^2*s23*
         p1q^2*p2q*p3q + 24*s12^3*s13^2*s23*p1q^3*p3q + 72*s12^3*s13^3*
         p2q^2*p3q^2 + 36*s12^3*s13^3*p1q*p2q*p3q^2 + 36*s12^3*s13^3*
         p1q*p2q^2*p3q + 24*s12^3*s13^3*p1q^2*p2q*p3q + 12*s12^4*s13*
         s23*p3q^4 - 12*s12^4*s13*s23*p2q*p3q^3 - 24*s12^4*s13*s23*p1q*
         p3q^3 - 12*s12^4*s13*s23*p1q*p2q*p3q^2 - 36*s12^4*s13*s23*
         p1q^2*p3q^2 - 48*s12^4*s13^2*p2q*p3q^3 - 12*s12^4*s13^2*p1q*
         p3q^3 - 36*s12^4*s13^2*p1q*p2q*p3q^2 - 12*s12^4*s13^2*p1q^2*
         p3q^2 + 12*s12^5*s13*p3q^4 + 12*s12^5*s13*p1q*p3q^3] + rat[ - 
         7*s13*s23^3*p1q*p2q*p3q - 7*s13*s23^3*p1q^2*p3q - 7*s13*s23^3*
         p1q^2*p2q - 7*s13*s23^3*p1q^3 + 7*s13^2*s23^2*p2q^2*p3q + 14*
         s13^2*s23^2*p1q*p2q^2 - 7*s13^2*s23^2*p1q^2*p3q + 7*s13^2*
         s23^2*p1q^2*p2q - 7*s13^2*s23^2*p1q^3 + 7*s13^3*s23*p2q^2*p3q
          - 7*s13^3*s23*p2q^3 + 7*s13^3*s23*p1q*p2q*p3q + 7*s13^3*s23*
         p1q*p2q^2 + 14*s13^3*s23*p1q^2*p2q - 7*s13^4*p2q^3 - 7*s13^4*
         p1q*p2q^2 - 2*s12*s23^3*p1q*p2q*p3q - 2*s12*s23^3*p1q^2*p3q - 
         2*s12*s23^3*p1q^2*p2q - 2*s12*s23^3*p1q^3 + 11*s12*s13*s23^2*
         p2q*p3q^2 + 16*s12*s13*s23^2*p2q^2*p3q + 16*s12*s13*s23^2*p1q*
         p3q^2 + 27*s12*s13*s23^2*p1q*p2q*p3q + 11*s12*s13*s23^2*p1q*
         p2q^2 + 16*s12*s13*s23^2*p1q^2*p3q + 11*s12*s13*s23^2*p1q^2*
         p2q + 2*s12*s13^2*s23*p2q*p3q^2 + 17*s12*s13^2*s23*p2q^2*p3q
          - 9*s12*s13^2*s23*p2q^3 + 7*s12*s13^2*s23*p1q*p3q^2 + 14*s12*
         s13^2*s23*p1q*p2q*p3q - 2*s12*s13^2*s23*p1q*p2q^2 + 7*s12*
         s13^2*s23*p1q^2*p3q + 7*s12*s13^2*s23*p1q^2*p2q + 12*s12*s13^3
         *p2q^2*p3q - 7*s12*s13^3*p2q^3 + 7*s12*s13^3*p1q*p2q*p3q - 7*
         s12*s13^3*p1q*p2q^2 + 2*s12^2*s23^2*p2q*p3q^2 + 4*s12^2*s23^2*
         p1q*p3q^2 + 2*s12^2*s23^2*p1q^2*p3q - 2*s12^2*s23^2*p1q^2*p2q
          - 2*s12^2*s23^2*p1q^3 - 9*s12^2*s13*s23*p3q^3 - 8*s12^2*s13*
         s23*p2q*p3q^2 + 7*s12^2*s13*s23*p2q^2*p3q - 7*s12^2*s13*s23*
         p1q*p3q^2 + 4*s12^2*s13*s23*p1q*p2q*p3q + 2*s12^2*s13*s23*p1q*
         p2q^2 + 2*s12^2*s13*s23*p1q^2*p3q + 2*s12^2*s13*s23*p1q^2*p2q
          - 3*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p2q^2*p3q + 9*
         s12^2*s13^2*p1q*p2q*p3q - 2*s12^3*s23*p3q^3 + 2*s12^3*s23*p2q*
         p3q^2 + 2*s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p1q*p2q*p3q + 4*
         s12^3*s23*p1q^2*p3q - 2*s12^3*s13*p3q^3 - 3*s12^3*s13*p2q*
         p3q^2 - 2*s12^3*s13*p1q*p3q^2 + 2*s12^3*s13*p1q*p2q*p3q - 2*
         s12^4*p3q^3 - 2*s12^4*p1q*p3q^2, - 12*s12*s13*s23^4*p1q^2*p2q*
         p3q - 12*s12*s13*s23^4*p1q^3*p3q - 12*s12*s13*s23^4*p1q^3*p2q
          - 12*s12*s13*s23^4*p1q^4 + 24*s12*s13^2*s23^3*p1q*p2q^2*p3q
          + 12*s12*s13^2*s23^3*p1q^2*p2q*p3q + 36*s12*s13^2*s23^3*p1q^2
         *p2q^2 - 12*s12*s13^2*s23^3*p1q^3*p3q + 24*s12*s13^2*s23^3*
         p1q^3*p2q - 12*s12*s13^2*s23^3*p1q^4 - 12*s12*s13^3*s23^2*
         p2q^3*p3q + 12*s12*s13^3*s23^2*p1q*p2q^2*p3q - 36*s12*s13^3*
         s23^2*p1q*p2q^3 + 24*s12*s13^3*s23^2*p1q^2*p2q*p3q + 36*s12*
         s13^3*s23^2*p1q^3*p2q - 12*s12*s13^4*s23*p2q^3*p3q + 12*s12*
         s13^4*s23*p2q^4 - 12*s12*s13^4*s23*p1q*p2q^2*p3q - 24*s12*
         s13^4*s23*p1q*p2q^3 - 36*s12*s13^4*s23*p1q^2*p2q^2 + 12*s12*
         s13^5*p2q^4 + 12*s12*s13^5*p1q*p2q^3 + 24*s12^2*s13*s23^3*p1q*
         p2q*p3q^2 + 36*s12^2*s13*s23^3*p1q^2*p3q^2 + 12*s12^2*s13*
         s23^3*p1q^2*p2q*p3q + 24*s12^2*s13*s23^3*p1q^3*p3q - 12*s12^2*
         s13*s23^3*p1q^3*p2q - 12*s12^2*s13*s23^3*p1q^4 + 24*s12^2*
         s13^2*s23^2*p2q^2*p3q^2 + 24*s12^2*s13^2*s23^2*p1q*p2q*p3q^2
          + 24*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 24*s12^2*s13^2*s23^2*
         p1q^2*p3q^2 + 24*s12^2*s13^2*s23^2*p1q^2*p2q^2 + 12*s12^2*
         s13^2*s23^2*p1q^3*p3q + 12*s12^2*s13^2*s23^2*p1q^3*p2q - 12*
         s12^2*s13^2*s23^2*p1q^4 + 36*s12^2*s13^3*s23*p2q^2*p3q^2 - 36*
         s12^2*s13^3*s23*p2q^3*p3q + 24*s12^2*s13^3*s23*p1q*p2q*p3q^2
          + 24*s12^2*s13^3*s23*p1q*p2q^2*p3q - 12*s12^2*s13^3*s23*p1q*
         p2q^3 + 24*s12^2*s13^3*s23*p1q^2*p2q*p3q + 12*s12^2*s13^3*s23*
         p1q^2*p2q^2 + 24*s12^2*s13^3*s23*p1q^3*p2q - 48*s12^2*s13^4*
         p2q^3*p3q - 36*s12^2*s13^4*p1q*p2q^2*p3q - 12*s12^2*s13^4*p1q*
         p2q^3 - 12*s12^2*s13^4*p1q^2*p2q^2 - 12*s12^3*s13*s23^2*p2q*
         p3q^3 - 36*s12^3*s13*s23^2*p1q*p3q^3 + 12*s12^3*s13*s23^2*p1q*
         p2q*p3q^2 + 24*s12^3*s13*s23^2*p1q^2*p2q*p3q + 36*s12^3*s13*
         s23^2*p1q^3*p3q - 36*s12^3*s13^2*s23*p2q*p3q^3 + 36*s12^3*
         s13^2*s23*p2q^2*p3q^2 - 12*s12^3*s13^2*s23*p1q*p3q^3 + 24*
         s12^3*s13^2*s23*p1q*p2q*p3q^2 + 24*s12^3*s13^2*s23*p1q*p2q^2*
         p3q + 12*s12^3*s13^2*s23*p1q^2*p3q^2 + 24*s12^3*s13^2*s23*
         p1q^2*p2q*p3q + 24*s12^3*s13^2*s23*p1q^3*p3q + 72*s12^3*s13^3*
         p2q^2*p3q^2 + 36*s12^3*s13^3*p1q*p2q*p3q^2 + 36*s12^3*s13^3*
         p1q*p2q^2*p3q + 24*s12^3*s13^3*p1q^2*p2q*p3q + 12*s12^4*s13*
         s23*p3q^4 - 12*s12^4*s13*s23*p2q*p3q^3 - 24*s12^4*s13*s23*p1q*
         p3q^3 - 12*s12^4*s13*s23*p1q*p2q*p3q^2 - 36*s12^4*s13*s23*
         p1q^2*p3q^2 - 48*s12^4*s13^2*p2q*p3q^3 - 12*s12^4*s13^2*p1q*
         p3q^3 - 36*s12^4*s13^2*p1q*p2q*p3q^2 - 12*s12^4*s13^2*p1q^2*
         p3q^2 + 12*s12^5*s13*p3q^4 + 12*s12^5*s13*p1q*p3q^3] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - 
         7*s12^3*p1q*p3q - 7*s12^3*p3q^2 + 7*s12^2*s13*p1q*p2q - 7*
         s12^2*s13*p1q*p3q + 21*s12^2*s13*p2q*p3q - 7*s12^2*s13*p3q^2
          + 7*s12^2*s23*p1q^2 - 7*s12^2*s23*p3q^2 + 7*s12*s13^2*p1q*p2q
          - 14*s12*s13^2*p2q^2 + 21*s12*s13^2*p2q*p3q - 7*s12*s13*s23*
         p1q^2 + 7*s12*s13*s23*p1q*p2q - 7*s12*s13*s23*p1q*p3q + 21*s12
         *s13*s23*p2q*p3q + 7*s12*s23^2*p1q^2 + 7*s12*s23^2*p1q*p3q - 
         14*s13^3*p2q^2 + 28*s13^2*s23*p1q*p2q + 14*s13^2*s23*p2q*p3q
          - 14*s13*s23^2*p1q^2 - 14*s13*s23^2*p1q*p3q,24*s12^4*s13*p1q*
         p3q^2 + 24*s12^4*s13*p3q^3 - 48*s12^3*s13^2*p1q*p2q*p3q - 72*
         s12^3*s13^2*p2q*p3q^2 - 48*s12^3*s13*s23*p1q^2*p3q - 24*s12^3*
         s13*s23*p1q*p3q^2 + 24*s12^3*s13*s23*p3q^3 + 24*s12^2*s13^3*
         p1q*p2q^2 + 72*s12^2*s13^3*p2q^2*p3q - 48*s12^2*s13^2*s23*
         p1q^2*p2q - 48*s12^2*s13^2*s23*p1q*p2q*p3q - 48*s12^2*s13^2*
         s23*p2q*p3q^2 + 24*s12^2*s13*s23^2*p1q^3 - 24*s12^2*s13*s23^2*
         p1q^2*p3q - 48*s12^2*s13*s23^2*p1q*p3q^2 - 24*s12*s13^4*p2q^3
          + 72*s12*s13^3*s23*p1q*p2q^2 + 24*s12*s13^3*s23*p2q^2*p3q - 
         72*s12*s13^2*s23^2*p1q^2*p2q - 48*s12*s13^2*s23^2*p1q*p2q*p3q
          + 24*s12*s13*s23^3*p1q^3 + 24*s12*s13*s23^3*p1q^2*p3q] + rat[
          - 7*s12^3*p1q*p3q - 7*s12^3*p3q^2 + 7*s12^2*s13*p1q*p2q - 7*
         s12^2*s13*p1q*p3q + 21*s12^2*s13*p2q*p3q - 7*s12^2*s13*p3q^2
          + 7*s12^2*s23*p1q^2 - 7*s12^2*s23*p3q^2 + 7*s12*s13^2*p1q*p2q
          - 14*s12*s13^2*p2q^2 + 21*s12*s13^2*p2q*p3q - 7*s12*s13*s23*
         p1q^2 + 7*s12*s13*s23*p1q*p2q - 7*s12*s13*s23*p1q*p3q + 21*s12
         *s13*s23*p2q*p3q + 7*s12*s23^2*p1q^2 + 7*s12*s23^2*p1q*p3q - 
         14*s13^3*p2q^2 + 28*s13^2*s23*p1q*p2q + 14*s13^2*s23*p2q*p3q
          - 14*s13*s23^2*p1q^2 - 14*s13*s23^2*p1q*p3q,24*s12^4*s13*p1q*
         p3q^2 + 24*s12^4*s13*p3q^3 - 48*s12^3*s13^2*p1q*p2q*p3q - 72*
         s12^3*s13^2*p2q*p3q^2 - 48*s12^3*s13*s23*p1q^2*p3q - 24*s12^3*
         s13*s23*p1q*p3q^2 + 24*s12^3*s13*s23*p3q^3 + 24*s12^2*s13^3*
         p1q*p2q^2 + 72*s12^2*s13^3*p2q^2*p3q - 48*s12^2*s13^2*s23*
         p1q^2*p2q - 48*s12^2*s13^2*s23*p1q*p2q*p3q - 48*s12^2*s13^2*
         s23*p2q*p3q^2 + 24*s12^2*s13*s23^2*p1q^3 - 24*s12^2*s13*s23^2*
         p1q^2*p3q - 48*s12^2*s13*s23^2*p1q*p3q^2 - 24*s12*s13^4*p2q^3
          + 72*s12*s13^3*s23*p1q*p2q^2 + 24*s12*s13^3*s23*p2q^2*p3q - 
         72*s12*s13^2*s23^2*p1q^2*p2q - 48*s12*s13^2*s23^2*p1q*p2q*p3q
          + 24*s12*s13*s23^3*p1q^3 + 24*s12*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*
         s12^2*p1q^2*p3q + 14*s12^2*p1q*p3q^2 + 7*s12^2*p3q^3 - 7*s12*
         s13*p1q^2*p2q + 7*s12*s13*p1q^2*p3q - 14*s12*s13*p1q*p2q*p3q
          + 14*s12*s13*p1q*p3q^2 - 7*s12*s13*p2q*p3q^2 + 7*s12*s13*
         p3q^3 - 7*s12*s23*p1q^3 - 7*s12*s23*p1q^2*p3q + 7*s12*s23*p1q*
         p3q^2 + 7*s12*s23*p3q^3 - 7*s13^2*p1q^2*p2q - 14*s13^2*p1q*p2q
         *p3q - 7*s13^2*p2q*p3q^2 + 7*s13*s23*p1q^3 + 7*s13*s23*p1q^2*
         p2q + 28*s13*s23*p1q^2*p3q + 14*s13*s23*p1q*p2q*p3q + 35*s13*
         s23*p1q*p3q^2 + 7*s13*s23*p2q*p3q^2 + 14*s13*s23*p3q^3 - 7*
         s23^2*p1q^3 - 14*s23^2*p1q^2*p3q - 7*s23^2*p1q*p3q^2, - 48*
         s12^3*s13*p1q*p3q^2 - 48*s12^3*s13*p3q^3 + 96*s12^2*s13^2*p1q*
         p2q*p3q + 144*s12^2*s13^2*p2q*p3q^2 + 96*s12^2*s13*s23*p1q^2*
         p3q + 48*s12^2*s13*s23*p1q*p3q^2 - 48*s12^2*s13*s23*p3q^3 - 48
         *s12*s13^3*p1q*p2q^2 - 144*s12*s13^3*p2q^2*p3q + 96*s12*s13^2*
         s23*p1q^2*p2q + 96*s12*s13^2*s23*p1q*p2q*p3q + 96*s12*s13^2*
         s23*p2q*p3q^2 - 48*s12*s13*s23^2*p1q^3 + 48*s12*s13*s23^2*
         p1q^2*p3q + 96*s12*s13*s23^2*p1q*p3q^2 + 48*s13^4*p2q^3 - 144*
         s13^3*s23*p1q*p2q^2 - 48*s13^3*s23*p2q^2*p3q + 144*s13^2*s23^2
         *p1q^2*p2q + 96*s13^2*s23^2*p1q*p2q*p3q - 48*s13*s23^3*p1q^3
          - 48*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]]
       * ( rat[ - s12*p2q^2 - 2*s12*p2q*p3q - s12*p3q^2,12*s12^2*p3q^2
          - 24*s12*s13*p2q*p3q - 24*s12*s23*p1q*p3q + 12*s13^2*p2q^2 - 
         24*s13*s23*p1q*p2q + 12*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[7*s12^3*p1q*p2q*p3q + 7*s12^3*p2q*p3q^2 + 7*s12^2*s13*
         p1q*p2q^2 + 14*s12^2*s13*p1q*p2q*p3q - 7*s12^2*s13*p2q^2*p3q
          + 14*s12^2*s13*p2q*p3q^2 - 7*s12^2*s23*p1q^2*p2q + 7*s12^2*
         s23*p1q*p2q*p3q + 14*s12^2*s23*p2q*p3q^2 + 14*s12*s13^2*p1q*
         p2q^2 + 7*s12*s13^2*p1q*p2q*p3q - 14*s12*s13^2*p2q^2*p3q + 7*
         s12*s13^2*p2q*p3q^2 - 14*s12*s13*s23*p1q^2*p2q + 14*s12*s13*
         s23*p1q*p2q^2 - 14*s12*s13*s23*p2q^2*p3q + 14*s12*s13*s23*p2q*
         p3q^2 - 14*s12*s23^2*p1q^2*p2q - 7*s12*s23^2*p1q*p2q*p3q + 7*
         s12*s23^2*p2q*p3q^2 + 7*s13^3*p1q*p2q^2 - 7*s13^3*p2q^2*p3q - 
         7*s13^2*s23*p1q^2*p2q + 14*s13^2*s23*p1q*p2q^2 - 7*s13^2*s23*
         p1q*p2q*p3q - 14*s13^2*s23*p2q^2*p3q - 14*s13*s23^2*p1q^2*p2q
          + 7*s13*s23^2*p1q*p2q^2 - 14*s13*s23^2*p1q*p2q*p3q - 7*s13*
         s23^2*p2q^2*p3q - 7*s23^3*p1q^2*p2q - 7*s23^3*p1q*p2q*p3q, - 
         48*s12^3*s13*p1q*p3q^2 - 48*s12^3*s13*p3q^3 + 96*s12^2*s13^2*
         p1q*p2q*p3q + 144*s12^2*s13^2*p2q*p3q^2 + 96*s12^2*s13*s23*
         p1q^2*p3q + 48*s12^2*s13*s23*p1q*p3q^2 - 48*s12^2*s13*s23*
         p3q^3 - 48*s12*s13^3*p1q*p2q^2 - 144*s12*s13^3*p2q^2*p3q + 96*
         s12*s13^2*s23*p1q^2*p2q + 96*s12*s13^2*s23*p1q*p2q*p3q + 96*
         s12*s13^2*s23*p2q*p3q^2 - 48*s12*s13*s23^2*p1q^3 + 48*s12*s13*
         s23^2*p1q^2*p3q + 96*s12*s13*s23^2*p1q*p3q^2 + 48*s13^4*p2q^3
          - 144*s13^3*s23*p1q*p2q^2 - 48*s13^3*s23*p2q^2*p3q + 144*
         s13^2*s23^2*p1q^2*p2q + 96*s13^2*s23^2*p1q*p2q*p3q - 48*s13*
         s23^3*p1q^3 - 48*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2
       + p3]*Eik[k],2 + d] * ( rat[ - 14*s12^2*p3q^2 + 7*s12*s13*p2q*
         p3q - 21*s12*s13*p3q^2 + 28*s12*s23*p1q*p3q + 7*s13^2*p2q^2 + 
         21*s13^2*p2q*p3q + 7*s13*s23*p1q*p2q + 21*s13*s23*p1q*p3q - 14
         *s23^2*p1q^2,24*s12^2*s13*p3q^2 - 48*s12*s13^2*p2q*p3q - 48*
         s12*s13*s23*p1q*p3q + 24*s13^3*p2q^2 - 48*s13^2*s23*p1q*p2q + 
         24*s13*s23^2*p1q^2] + rat[7*s12^2*p3q^2 + 14*s12*s13*p3q^2 - 
         14*s12*s23*p1q*p3q - 7*s13^2*p2q^2 - 14*s13^2*p2q*p3q - 14*s13
         *s23*p1q*p3q + 7*s23^2*p1q^2,48*s12^2*s13*p3q^2 - 96*s12*s13^2
         *p2q*p3q - 96*s12*s13*s23*p1q*p3q + 48*s13^3*p2q^2 - 96*s13^2*
         s23*p1q*p2q + 48*s13*s23^2*p1q^2]*d )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( 
         rat[7*s12*s23*p2q*p3q - 7*s13*s23*p2q^2 - 7*s23^2*p1q*p2q,48*
         s12^2*s13*p3q^2 - 96*s12*s13^2*p2q*p3q - 96*s12*s13*s23*p1q*
         p3q + 48*s13^3*p2q^2 - 96*s13^2*s23*p1q*p2q + 48*s13*s23^2*
         p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[2*
         s12^2*p3q + 16*s12*s13*p2q + 11*s12*s13*p3q - 2*s12*s23*p1q + 
         7*s13^2*p2q - 7*s13*s23*p1q,12*s12^3*s13*p3q^2 - 24*s12^2*
         s13^2*p2q*p3q - 24*s12^2*s13*s23*p1q*p3q + 12*s12*s13^3*p2q^2
          - 24*s12*s13^2*s23*p1q*p2q + 12*s12*s13*s23^2*p1q^2] + rat[2*
         s12^2*p3q + 16*s12*s13*p2q + 11*s12*s13*p3q - 2*s12*s23*p1q + 
         7*s13^2*p2q - 7*s13*s23*p1q,12*s12^3*s13*p3q^2 - 24*s12^2*
         s13^2*p2q*p3q - 24*s12^2*s13*s23*p1q*p3q + 12*s12*s13^3*p2q^2
          - 24*s12*s13^2*s23*p1q*p2q + 12*s12*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k
      ]] * ( rat[7*s12^3*p2q*p3q + 7*s12^3*p3q^2 + 11*s12^2*s13*p2q^2
          + 34*s12^2*s13*p2q*p3q + 23*s12^2*s13*p3q^2 - 7*s12^2*s23*p1q
         *p2q - 14*s12^2*s23*p1q*p3q + 13*s12*s13^2*p2q^2 + 29*s12*
         s13^2*p2q*p3q + 16*s12*s13^2*p3q^2 - 20*s12*s13*s23*p1q*p2q - 
         25*s12*s13*s23*p1q*p3q + 7*s12*s23^2*p1q^2 + 2*s13^3*p2q^2 + 2
         *s13^3*p2q*p3q - 4*s13^2*s23*p1q*p2q - 2*s13^2*s23*p1q*p3q + 2
         *s13*s23^2*p1q^2,48*s12^3*s13*p3q^2 - 96*s12^2*s13^2*p2q*p3q
          - 96*s12^2*s13*s23*p1q*p3q + 48*s12*s13^3*p2q^2 - 96*s12*
         s13^2*s23*p1q*p2q + 48*s12*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[s12^3*p1q*p3q^2 - s12^3*p2q*p3q^2 + s12^2*s13*p1q*p2q*
         p3q + 2*s12^2*s13*p1q*p3q^2 + s12^2*s13*p2q^2*p3q - 2*s12^2*
         s13*p2q*p3q^2 - s12^2*s23*p1q^2*p3q - s12^2*s23*p1q*p2q*p3q + 
         2*s12^2*s23*p1q*p3q^2 - 2*s12^2*s23*p2q*p3q^2 + 2*s12*s13^2*
         p1q*p2q*p3q + s12*s13^2*p1q*p3q^2 + 2*s12*s13^2*p2q^2*p3q - 
         s12*s13^2*p2q*p3q^2 - 2*s12*s13*s23*p1q^2*p3q + 2*s12*s13*s23*
         p1q*p3q^2 + 2*s12*s13*s23*p2q^2*p3q - 2*s12*s13*s23*p2q*p3q^2
          - 2*s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q*p2q*p3q + s12*s23^2
         *p1q*p3q^2 - s12*s23^2*p2q*p3q^2 + s13^3*p1q*p2q*p3q + s13^3*
         p2q^2*p3q - s13^2*s23*p1q^2*p3q + s13^2*s23*p1q*p2q*p3q + 2*
         s13^2*s23*p2q^2*p3q - 2*s13*s23^2*p1q^2*p3q - s13*s23^2*p1q*
         p2q*p3q + s13*s23^2*p2q^2*p3q - s23^3*p1q^2*p3q - s23^3*p1q*
         p2q*p3q,24*s12^4*p3q^3 - 24*s12^3*s13*p1q*p3q^2 - 72*s12^3*s13
         *p2q*p3q^2 - 72*s12^3*s23*p1q*p3q^2 - 24*s12^3*s23*p2q*p3q^2
          + 48*s12^2*s13^2*p1q*p2q*p3q + 72*s12^2*s13^2*p2q^2*p3q + 48*
         s12^2*s13*s23*p1q^2*p3q + 48*s12^2*s13*s23*p1q*p2q*p3q + 48*
         s12^2*s13*s23*p2q^2*p3q + 72*s12^2*s23^2*p1q^2*p3q + 48*s12^2*
         s23^2*p1q*p2q*p3q - 24*s12*s13^3*p1q*p2q^2 - 24*s12*s13^3*
         p2q^3 + 48*s12*s13^2*s23*p1q^2*p2q + 24*s12*s13^2*s23*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q^3 - 24*s12*s13*s23^2*p1q^3 + 24*
         s12*s13*s23^2*p1q^2*p2q + 48*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s23^3*p1q^3 - 24*s12*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]]
       * ( rat[ - 7*s13*p2q^2 - 14*s13*p2q*p3q - 7*s13*p3q^2,24*s12^2*
         p3q^2 - 48*s12*s13*p2q*p3q - 48*s12*s23*p1q*p3q + 24*s13^2*
         p2q^2 - 48*s13*s23*p1q*p2q + 24*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2
       + p3]*Eik[k],2 + d] * ( rat[ - 2*s12^2*p2q*p3q - s12^2*p3q^2 + 2
         *s12*s13*p2q^2 - 2*s12*s23*p1q*p2q + s13^2*p2q^2 - 2*s13*s23*
         p1q*p2q + s23^2*p1q^2,24*s12^3*p3q^2 - 48*s12^2*s13*p2q*p3q - 
         48*s12^2*s23*p1q*p3q + 24*s12*s13^2*p2q^2 - 48*s12*s13*s23*p1q
         *p2q + 24*s12*s23^2*p1q^2]*d + rat[3*s12^2*p2q*p3q + s12^2*
         p3q^2 - 3*s12*s13*p2q^2 + s12*s13*p2q*p3q + 3*s12*s23*p1q*p2q
          + s12*s23*p1q*p3q - 2*s13^2*p2q^2 + 4*s13*s23*p1q*p2q - 2*
         s23^2*p1q^2,12*s12^3*p3q^2 - 24*s12^2*s13*p2q*p3q - 24*s12^2*
         s23*p1q*p3q + 12*s12*s13^2*p2q^2 - 24*s12*s13*s23*p1q*p2q + 12
         *s12*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*
      delta[c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( 
         rat[ - s12*s23*p3q^2 + s13*s23*p2q*p3q - s23^2*p1q*p3q,24*
         s12^3*p3q^2 - 48*s12^2*s13*p2q*p3q - 48*s12^2*s23*p1q*p3q + 24
         *s12*s13^2*p2q^2 - 48*s12*s13*s23*p1q*p2q + 24*s12*s23^2*p1q^2
         ] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]]
       * ( den[ - 3 + d]*rat[5*s12,36*s13] + rat[ - 5*s12^3*p3q^2 + 10*
         s12^2*s13*p2q*p3q + 5*s12^2*s23*p1q*p3q - 5*s12*s13^2*p2q^2 + 
         5*s12*s13*s23*p1q*p2q,36*s12^2*s13*p3q^2 - 72*s12*s13^2*p2q*
         p3q - 72*s12*s13*s23*p1q*p3q + 36*s13^3*p2q^2 - 72*s13^2*s23*
         p1q*p2q + 36*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]]
       * ( den[ - 3 + d]*rat[s13,72*s12] + rat[ - s12^2*s13*p3q^2 + 2*
         s12*s13^2*p2q*p3q - s13^3*p2q^2 + 2*s13^2*s23*p1q*p2q - s13*
         s23^2*p1q^2,72*s12^3*p3q^2 - 144*s12^2*s13*p2q*p3q - 144*s12^2
         *s23*p1q*p3q + 72*s12*s13^2*p2q^2 - 144*s12*s13*s23*p1q*p2q + 
         72*s12*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[10*s12^2*
         p1q*p3q^2 - 5*s12*s13*p1q^2*p3q + 15*s12*s13*p1q*p3q^2 - 5*s12
         *s13*p2q^2*p3q - 5*s12*s13*p2q*p3q^2 - 20*s12*s23*p1q^2*p3q - 
         10*s12*s23*p1q*p2q*p3q - 5*s13^2*p1q^2*p2q - 10*s13^2*p1q^2*
         p3q - 5*s13^2*p1q*p2q*p3q + 5*s13^2*p2q^3 + 5*s13^2*p2q^2*p3q
          + 5*s13*s23*p1q^3 - 10*s13*s23*p1q^2*p2q - 15*s13*s23*p1q^2*
         p3q - 15*s13*s23*p1q*p2q^2 - 15*s13*s23*p1q*p2q*p3q + 10*s23^2
         *p1q^3 + 10*s23^2*p1q^2*p2q, - 18*s12^3*s13*p3q^3 + 18*s12^2*
         s13^2*p1q*p3q^2 + 54*s12^2*s13^2*p2q*p3q^2 + 54*s12^2*s13*s23*
         p1q*p3q^2 + 18*s12^2*s13*s23*p2q*p3q^2 - 36*s12*s13^3*p1q*p2q*
         p3q - 54*s12*s13^3*p2q^2*p3q - 36*s12*s13^2*s23*p1q^2*p3q - 36
         *s12*s13^2*s23*p1q*p2q*p3q - 36*s12*s13^2*s23*p2q^2*p3q - 54*
         s12*s13*s23^2*p1q^2*p3q - 36*s12*s13*s23^2*p1q*p2q*p3q + 18*
         s13^4*p1q*p2q^2 + 18*s13^4*p2q^3 - 36*s13^3*s23*p1q^2*p2q - 18
         *s13^3*s23*p1q*p2q^2 + 18*s13^3*s23*p2q^3 + 18*s13^2*s23^2*
         p1q^3 - 18*s13^2*s23^2*p1q^2*p2q - 36*s13^2*s23^2*p1q*p2q^2 + 
         18*s13*s23^3*p1q^3 + 18*s13*s23^3*p1q^2*p2q] + rat[10*s12^3*
         p3q^3 - 30*s12^2*s13*p2q*p3q^2 - 20*s12^2*s23*p1q*p3q^2 - 10*
         s12^2*s23*p2q*p3q^2 - 5*s12*s13^2*p1q^2*p3q + 20*s12*s13^2*p1q
         *p2q*p3q + 15*s12*s13^2*p1q*p3q^2 + 25*s12*s13^2*p2q^2*p3q - 5
         *s12*s13^2*p2q*p3q^2 - 5*s12*s13*s23*p1q^2*p3q + 10*s12*s13*
         s23*p1q*p2q*p3q + 15*s12*s13*s23*p1q*p3q^2 + 15*s12*s13*s23*
         p2q^2*p3q - 5*s12*s13*s23*p2q*p3q^2 + 10*s12*s23^2*p1q^2*p3q
          + 10*s12*s23^2*p1q*p2q*p3q - 5*s13^3*p1q^2*p2q - 10*s13^3*
         p1q^2*p3q - 10*s13^3*p1q*p2q^2 - 5*s13^3*p1q*p2q*p3q - 5*s13^3
         *p2q^3 + 5*s13^3*p2q^2*p3q + 5*s13^2*s23*p1q^3 + 5*s13^2*s23*
         p1q^2*p2q - 25*s13^2*s23*p1q^2*p3q - 5*s13^2*s23*p1q*p2q^2 - 
         20*s13^2*s23*p1q*p2q*p3q - 5*s13^2*s23*p2q^3 + 5*s13^2*s23*
         p2q^2*p3q + 5*s13*s23^2*p1q^3 + 10*s13*s23^2*p1q^2*p2q - 15*
         s13*s23^2*p1q^2*p3q + 5*s13*s23^2*p1q*p2q^2 - 15*s13*s23^2*p1q
         *p2q*p3q, - 18*s12^3*s13^2*p3q^3 - 18*s12^3*s13*s23*p3q^3 + 18
         *s12^2*s13^3*p1q*p3q^2 + 54*s12^2*s13^3*p2q*p3q^2 + 72*s12^2*
         s13^2*s23*p1q*p3q^2 + 72*s12^2*s13^2*s23*p2q*p3q^2 + 54*s12^2*
         s13*s23^2*p1q*p3q^2 + 18*s12^2*s13*s23^2*p2q*p3q^2 - 36*s12*
         s13^4*p1q*p2q*p3q - 54*s12*s13^4*p2q^2*p3q - 36*s12*s13^3*s23*
         p1q^2*p3q - 72*s12*s13^3*s23*p1q*p2q*p3q - 90*s12*s13^3*s23*
         p2q^2*p3q - 90*s12*s13^2*s23^2*p1q^2*p3q - 72*s12*s13^2*s23^2*
         p1q*p2q*p3q - 36*s12*s13^2*s23^2*p2q^2*p3q - 54*s12*s13*s23^3*
         p1q^2*p3q - 36*s12*s13*s23^3*p1q*p2q*p3q + 18*s13^5*p1q*p2q^2
          + 18*s13^5*p2q^3 - 36*s13^4*s23*p1q^2*p2q + 36*s13^4*s23*
         p2q^3 + 18*s13^3*s23^2*p1q^3 - 54*s13^3*s23^2*p1q^2*p2q - 54*
         s13^3*s23^2*p1q*p2q^2 + 18*s13^3*s23^2*p2q^3 + 36*s13^2*s23^3*
         p1q^3 - 36*s13^2*s23^3*p1q*p2q^2 + 18*s13*s23^4*p1q^3 + 18*s13
         *s23^4*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*s12*
         p1q^3*p3q - 5*s12*p1q^2*p2q*p3q + 5*s12*p1q^2*p3q^2 + 5*s12*
         p1q*p2q^2*p3q + 10*s12*p1q*p2q*p3q^2 + 5*s12*p2q^3*p3q + 5*s12
         *p2q^2*p3q^2 - 5*s13*p1q^3*p2q - 10*s13*p1q^3*p3q - 15*s13*
         p1q^2*p2q^2 - 25*s13*p1q^2*p2q*p3q - 15*s13*p1q*p2q^3 - 20*s13
         *p1q*p2q^2*p3q - 5*s13*p2q^4 - 5*s13*p2q^3*p3q + 5*s23*p1q^4
          + 15*s23*p1q^3*p2q - 5*s23*p1q^3*p3q + 15*s23*p1q^2*p2q^2 - 
         10*s23*p1q^2*p2q*p3q + 5*s23*p1q*p2q^3 - 5*s23*p1q*p2q^2*p3q,
          - 36*s12^3*p3q^3 + 36*s12^2*s13*p1q*p3q^2 + 108*s12^2*s13*p2q
         *p3q^2 + 108*s12^2*s23*p1q*p3q^2 + 36*s12^2*s23*p2q*p3q^2 - 72
         *s12*s13^2*p1q*p2q*p3q - 108*s12*s13^2*p2q^2*p3q - 72*s12*s13*
         s23*p1q^2*p3q - 72*s12*s13*s23*p1q*p2q*p3q - 72*s12*s13*s23*
         p2q^2*p3q - 108*s12*s23^2*p1q^2*p3q - 72*s12*s23^2*p1q*p2q*p3q
          + 36*s13^3*p1q*p2q^2 + 36*s13^3*p2q^3 - 72*s13^2*s23*p1q^2*
         p2q - 36*s13^2*s23*p1q*p2q^2 + 36*s13^2*s23*p2q^3 + 36*s13*
         s23^2*p1q^3 - 36*s13*s23^2*p1q^2*p2q - 72*s13*s23^2*p1q*p2q^2
          + 36*s23^3*p1q^3 + 36*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[10*
         s12^3*p1q^2*p3q^2 + 10*s12^3*p1q*p3q^3 + 10*s12^2*s13*p1q^2*
         p3q^2 - 10*s12^2*s13*p1q*p2q^2*p3q - 22*s12^2*s13*p1q*p2q*
         p3q^2 + 9*s12^2*s13*p1q*p3q^3 - 10*s12^2*s13*p2q^2*p3q^2 - 11*
         s12^2*s13*p2q*p3q^3 - s12^2*s13*p3q^4 - 20*s12^2*s23*p1q^3*p3q
          - 10*s12^2*s23*p1q^2*p2q*p3q - 10*s12^2*s23*p1q^2*p3q^2 - 10*
         s12^2*s23*p1q*p2q*p3q^2 + 10*s12^2*s23*p1q*p3q^3 + 10*s12*
         s13^2*p1q^2*p2q^2 + 12*s12*s13^2*p1q^2*p2q*p3q + s12*s13^2*
         p1q^2*p3q^2 + 10*s12*s13^2*p1q*p2q^3 + 22*s12*s13^2*p1q*p2q^2*
         p3q + s12*s13^2*p1q*p2q*p3q^2 + s12*s13^2*p1q*p3q^3 + 20*s12*
         s13^2*p2q^3*p3q + 22*s12*s13^2*p2q^2*p3q^2 + 2*s12*s13^2*p2q*
         p3q^3 - 20*s12*s13*s23*p1q^3*p2q - 10*s12*s13*s23*p1q^3*p3q - 
         20*s12*s13*s23*p1q^2*p2q^2 - 8*s12*s13*s23*p1q^2*p2q*p3q + 2*
         s12*s13*s23*p1q^2*p3q^2 - 18*s12*s13*s23*p1q*p2q^2*p3q - 19*
         s12*s13*s23*p1q*p2q*p3q^2 + 12*s12*s13*s23*p1q*p3q^3 - 9*s12*
         s13*s23*p2q^2*p3q^2 - 9*s12*s13*s23*p2q*p3q^3 + 10*s12*s23^2*
         p1q^4 + 10*s12*s23^2*p1q^3*p2q - 10*s12*s23^2*p1q^3*p3q - 20*
         s12*s23^2*p1q^2*p3q^2 - 10*s12*s23^2*p1q*p2q*p3q^2 + s13^3*
         p1q^2*p2q*p3q - 10*s13^3*p1q*p2q^3 - 10*s13^3*p1q*p2q^2*p3q - 
         s13^3*p1q*p2q*p3q^2 - 10*s13^3*p2q^4 - 11*s13^3*p2q^3*p3q - 
         s13^3*p2q^2*p3q^2 - s13^2*s23*p1q^3*p3q + 30*s13^2*s23*p1q^2*
         p2q^2 + 21*s13^2*s23*p1q^2*p2q*p3q - s13^2*s23*p1q^2*p3q^2 + 
         30*s13^2*s23*p1q*p2q^3 + 31*s13^2*s23*p1q*p2q^2*p3q + 8*s13^2*
         s23*p1q*p2q*p3q^2 + 9*s13^2*s23*p2q^3*p3q + 9*s13^2*s23*p2q^2*
         p3q^2 - 30*s13*s23^2*p1q^3*p2q - 11*s13*s23^2*p1q^3*p3q - 30*
         s13*s23^2*p1q^2*p2q^2 - 30*s13*s23^2*p1q^2*p2q*p3q - 11*s13*
         s23^2*p1q^2*p3q^2 - 19*s13*s23^2*p1q*p2q^2*p3q - 11*s13*s23^2*
         p1q*p2q*p3q^2 + 10*s23^3*p1q^4 + 10*s23^3*p1q^3*p2q + 10*s23^3
         *p1q^3*p3q + 10*s23^3*p1q^2*p2q*p3q,18*s12^4*s13*p1q*p3q^3 + 
         18*s12^4*s13*p3q^4 - 18*s12^3*s13^2*p1q^2*p3q^2 - 54*s12^3*
         s13^2*p1q*p2q*p3q^2 - 18*s12^3*s13^2*p1q*p3q^3 - 72*s12^3*
         s13^2*p2q*p3q^3 - 54*s12^3*s13*s23*p1q^2*p3q^2 - 18*s12^3*s13*
         s23*p1q*p2q*p3q^2 - 36*s12^3*s13*s23*p1q*p3q^3 - 18*s12^3*s13*
         s23*p2q*p3q^3 + 18*s12^3*s13*s23*p3q^4 + 36*s12^2*s13^3*p1q^2*
         p2q*p3q + 54*s12^2*s13^3*p1q*p2q^2*p3q + 54*s12^2*s13^3*p1q*
         p2q*p3q^2 + 108*s12^2*s13^3*p2q^2*p3q^2 + 36*s12^2*s13^2*s23*
         p1q^3*p3q + 36*s12^2*s13^2*s23*p1q^2*p2q*p3q + 18*s12^2*s13^2*
         s23*p1q^2*p3q^2 + 36*s12^2*s13^2*s23*p1q*p2q^2*p3q + 36*s12^2*
         s13^2*s23*p1q*p2q*p3q^2 - 18*s12^2*s13^2*s23*p1q*p3q^3 + 54*
         s12^2*s13^2*s23*p2q^2*p3q^2 - 54*s12^2*s13^2*s23*p2q*p3q^3 + 
         54*s12^2*s13*s23^2*p1q^3*p3q + 36*s12^2*s13*s23^2*p1q^2*p2q*
         p3q + 18*s12^2*s13*s23^2*p1q*p2q*p3q^2 - 54*s12^2*s13*s23^2*
         p1q*p3q^3 - 18*s12^2*s13*s23^2*p2q*p3q^3 - 18*s12*s13^4*p1q^2*
         p2q^2 - 18*s12*s13^4*p1q*p2q^3 - 54*s12*s13^4*p1q*p2q^2*p3q - 
         72*s12*s13^4*p2q^3*p3q + 36*s12*s13^3*s23*p1q^3*p2q + 18*s12*
         s13^3*s23*p1q^2*p2q^2 + 36*s12*s13^3*s23*p1q^2*p2q*p3q - 18*
         s12*s13^3*s23*p1q*p2q^3 + 36*s12*s13^3*s23*p1q*p2q^2*p3q + 36*
         s12*s13^3*s23*p1q*p2q*p3q^2 - 54*s12*s13^3*s23*p2q^3*p3q + 54*
         s12*s13^3*s23*p2q^2*p3q^2 - 18*s12*s13^2*s23^2*p1q^4 + 18*s12*
         s13^2*s23^2*p1q^3*p2q + 18*s12*s13^2*s23^2*p1q^3*p3q + 36*s12*
         s13^2*s23^2*p1q^2*p2q^2 + 36*s12*s13^2*s23^2*p1q^2*p3q^2 + 36*
         s12*s13^2*s23^2*p1q*p2q^2*p3q + 36*s12*s13^2*s23^2*p1q*p2q*
         p3q^2 + 36*s12*s13^2*s23^2*p2q^2*p3q^2 - 18*s12*s13*s23^3*
         p1q^4 - 18*s12*s13*s23^3*p1q^3*p2q + 36*s12*s13*s23^3*p1q^3*
         p3q + 18*s12*s13*s23^3*p1q^2*p2q*p3q + 54*s12*s13*s23^3*p1q^2*
         p3q^2 + 36*s12*s13*s23^3*p1q*p2q*p3q^2 + 18*s13^5*p1q*p2q^3 + 
         18*s13^5*p2q^4 - 54*s13^4*s23*p1q^2*p2q^2 - 36*s13^4*s23*p1q*
         p2q^3 - 18*s13^4*s23*p1q*p2q^2*p3q + 18*s13^4*s23*p2q^4 - 18*
         s13^4*s23*p2q^3*p3q + 54*s13^3*s23^2*p1q^3*p2q + 36*s13^3*
         s23^2*p1q^2*p2q*p3q - 54*s13^3*s23^2*p1q*p2q^3 + 18*s13^3*
         s23^2*p1q*p2q^2*p3q - 18*s13^3*s23^2*p2q^3*p3q - 18*s13^2*
         s23^3*p1q^4 + 36*s13^2*s23^3*p1q^3*p2q - 18*s13^2*s23^3*p1q^3*
         p3q + 54*s13^2*s23^3*p1q^2*p2q^2 + 18*s13^2*s23^3*p1q^2*p2q*
         p3q + 36*s13^2*s23^3*p1q*p2q^2*p3q - 18*s13*s23^4*p1q^4 - 18*
         s13*s23^4*p1q^3*p2q - 18*s13*s23^4*p1q^3*p3q - 18*s13*s23^4*
         p1q^2*p2q*p3q] + rat[ - s13*s23^5*p1q^2*p2q*p3q - s13*s23^5*
         p1q^3*p3q - s13*s23^5*p1q^3*p2q - s13*s23^5*p1q^4 + 2*s13^2*
         s23^4*p1q*p2q^2*p3q + 3*s13^2*s23^4*p1q^2*p2q^2 - 2*s13^2*
         s23^4*p1q^3*p3q + s13^2*s23^4*p1q^3*p2q - 2*s13^2*s23^4*p1q^4
          - s13^3*s23^3*p2q^3*p3q + 3*s13^3*s23^3*p1q*p2q^2*p3q - 3*
         s13^3*s23^3*p1q*p2q^3 + 3*s13^3*s23^3*p1q^2*p2q*p3q + 3*s13^3*
         s23^3*p1q^2*p2q^2 - s13^3*s23^3*p1q^3*p3q + 5*s13^3*s23^3*
         p1q^3*p2q - s13^3*s23^3*p1q^4 - 2*s13^4*s23^2*p2q^3*p3q + 
         s13^4*s23^2*p2q^4 - 5*s13^4*s23^2*p1q*p2q^3 + 2*s13^4*s23^2*
         p1q^2*p2q*p3q - 3*s13^4*s23^2*p1q^2*p2q^2 + 3*s13^4*s23^2*
         p1q^3*p2q - s13^5*s23*p2q^3*p3q + 2*s13^5*s23*p2q^4 - s13^5*
         s23*p1q*p2q^2*p3q - s13^5*s23*p1q*p2q^3 - 3*s13^5*s23*p1q^2*
         p2q^2 + s13^6*p2q^4 + s13^6*p1q*p2q^3 - 9*s12*s13*s23^4*p1q*
         p2q*p3q^2 + s12*s13*s23^4*p1q*p2q^2*p3q - 8*s12*s13*s23^4*
         p1q^2*p3q^2 - 9*s12*s13*s23^4*p1q^2*p2q*p3q - 9*s12*s13*s23^4*
         p1q^3*p3q - s12*s13*s23^4*p1q^3*p2q - s12*s13*s23^4*p1q^4 + 11
         *s12*s13^2*s23^3*p2q^2*p3q^2 - s12*s13^2*s23^3*p2q^3*p3q + s12
         *s13^2*s23^3*p1q*p2q*p3q^2 + 24*s12*s13^2*s23^3*p1q*p2q^2*p3q
          - 7*s12*s13^2*s23^3*p1q^2*p3q^2 + 12*s12*s13^2*s23^3*p1q^2*
         p2q*p3q + 2*s12*s13^2*s23^3*p1q^2*p2q^2 - 9*s12*s13^2*s23^3*
         p1q^3*p3q - 2*s12*s13^2*s23^3*p1q^4 + 13*s12*s13^3*s23^2*p2q^2
         *p3q^2 - 15*s12*s13^3*s23^2*p2q^3*p3q + 11*s12*s13^3*s23^2*p1q
         *p2q*p3q^2 + 15*s12*s13^3*s23^2*p1q*p2q^2*p3q - s12*s13^3*
         s23^2*p1q*p2q^3 + s12*s13^3*s23^2*p1q^2*p3q^2 + 24*s12*s13^3*
         s23^2*p1q^2*p2q*p3q + 3*s12*s13^3*s23^2*p1q^2*p2q^2 + 3*s12*
         s13^3*s23^2*p1q^3*p2q - s12*s13^3*s23^2*p1q^4 + 2*s12*s13^4*
         s23*p2q^2*p3q^2 - 18*s12*s13^4*s23*p2q^3*p3q + s12*s13^4*s23*
         p1q*p2q*p3q^2 - 11*s12*s13^4*s23*p1q*p2q^2*p3q - 2*s12*s13^4*
         s23*p1q*p2q^3 + 3*s12*s13^4*s23*p1q^2*p2q*p3q + 2*s12*s13^4*
         s23*p1q^3*p2q - 4*s12*s13^5*p2q^3*p3q - 3*s12*s13^5*p1q*p2q^2*
         p3q - s12*s13^5*p1q*p2q^3 - s12*s13^5*p1q^2*p2q^2 + 10*s12^2*
         s23^4*p1q*p2q*p3q^2 + 10*s12^2*s23^4*p1q^2*p3q^2 + 10*s12^2*
         s23^4*p1q^2*p2q*p3q + 10*s12^2*s23^4*p1q^3*p3q - 10*s12^2*s13*
         s23^3*p2q*p3q^3 + 11*s12^2*s13*s23^3*p2q^2*p3q^2 + 9*s12^2*s13
         *s23^3*p1q*p3q^3 - 19*s12^2*s13*s23^3*p1q*p2q*p3q^2 + 3*s12^2*
         s13*s23^3*p1q*p2q^2*p3q - 9*s12^2*s13*s23^3*p1q^2*p3q^2 - 16*
         s12^2*s13*s23^3*p1q^2*p2q*p3q - 18*s12^2*s13*s23^3*p1q^3*p3q
          - 11*s12^2*s13^2*s23^2*p2q*p3q^3 + 55*s12^2*s13^2*s23^2*p2q^2
         *p3q^2 - 11*s12^2*s13^2*s23^2*p2q^3*p3q + 9*s12^2*s13^2*s23^2*
         p1q*p3q^3 + 2*s12^2*s13^2*s23^2*p1q*p2q*p3q^2 + 48*s12^2*s13^2
         *s23^2*p1q*p2q^2*p3q - 8*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 39*
         s12^2*s13^2*s23^2*p1q^2*p2q*p3q - 17*s12^2*s13^2*s23^2*p1q^3*
         p3q - s12^2*s13^3*s23*p2q*p3q^3 + 39*s12^2*s13^3*s23*p2q^2*
         p3q^2 - 32*s12^2*s13^3*s23*p2q^3*p3q + 13*s12^2*s13^3*s23*p1q*
         p2q*p3q^2 + 8*s12^2*s13^3*s23*p1q*p2q^2*p3q + s12^2*s13^3*s23*
         p1q^2*p3q^2 + 38*s12^2*s13^3*s23*p1q^2*p2q*p3q + s12^2*s13^3*
         s23*p1q^3*p3q + 5*s12^2*s13^4*p2q^2*p3q^2 - 11*s12^2*s13^4*
         p2q^3*p3q + 2*s12^2*s13^4*p1q*p2q*p3q^2 - 7*s12^2*s13^4*p1q*
         p2q^2*p3q + 3*s12^2*s13^4*p1q^2*p2q*p3q - 10*s12^3*s23^3*p2q*
         p3q^3 - 20*s12^3*s23^3*p1q*p3q^3 + 10*s12^3*s23^3*p1q*p2q*
         p3q^2 + 20*s12^3*s23^3*p1q^2*p2q*p3q + 20*s12^3*s23^3*p1q^3*
         p3q - 51*s12^3*s13*s23^2*p2q*p3q^3 + 31*s12^3*s13*s23^2*p2q^2*
         p3q^2 + 19*s12^3*s13*s23^2*p1q*p3q^3 - 22*s12^3*s13*s23^2*p1q*
         p2q*p3q^2 + 12*s12^3*s13*s23^2*p1q*p2q^2*p3q + 9*s12^3*s13*
         s23^2*p1q^2*p3q^2 + 2*s12^3*s13*s23^2*p1q^2*p2q*p3q - 10*s12^3
         *s13*s23^2*p1q^3*p3q - 23*s12^3*s13^2*s23*p2q*p3q^3 + 93*s12^3
         *s13^2*s23*p2q^2*p3q^2 - 10*s12^3*s13^2*s23*p2q^3*p3q + 19*
         s12^3*s13^2*s23*p1q*p3q^3 + 6*s12^3*s13^2*s23*p1q*p2q*p3q^2 + 
         44*s12^3*s13^2*s23*p1q*p2q^2*p3q + 9*s12^3*s13^2*s23*p1q^2*
         p3q^2 + 44*s12^3*s13^2*s23*p1q^2*p2q*p3q - 10*s12^3*s13^2*s23*
         p1q^3*p3q - 2*s12^3*s13^3*p2q*p3q^3 + 22*s12^3*s13^3*p2q^2*
         p3q^2 - 20*s12^3*s13^3*p2q^3*p3q - 2*s12^3*s13^3*p1q*p2q*p3q^2
          - 8*s12^3*s13^3*p1q*p2q^2*p3q + 12*s12^3*s13^3*p1q^2*p2q*p3q
          + 10*s12^4*s23^2*p3q^4 - 20*s12^4*s23^2*p2q*p3q^3 - 30*s12^4*
         s23^2*p1q*p3q^3 - 10*s12^4*s23^2*p1q*p2q*p3q^2 - 30*s12^4*
         s23^2*p1q^2*p3q^2 + 10*s12^4*s23^2*p1q^2*p2q*p3q + 10*s12^4*
         s23^2*p1q^3*p3q - 81*s12^4*s13*s23*p2q*p3q^3 + 20*s12^4*s13*
         s23*p2q^2*p3q^2 + 10*s12^4*s13*s23*p1q*p3q^3 - 42*s12^4*s13*
         s23*p1q*p2q*p3q^2 + 10*s12^4*s13*s23*p1q*p2q^2*p3q + 10*s12^4*
         s13*s23*p1q^2*p3q^2 + 10*s12^4*s13*s23*p1q^2*p2q*p3q - 11*
         s12^4*s13^2*p2q*p3q^3 + 50*s12^4*s13^2*p2q^2*p3q^2 + 10*s12^4*
         s13^2*p1q*p3q^3 + 8*s12^4*s13^2*p1q*p2q*p3q^2 + 20*s12^4*s13^2
         *p1q*p2q^2*p3q + 10*s12^4*s13^2*p1q^2*p3q^2 + 20*s12^4*s13^2*
         p1q^2*p2q*p3q + 20*s12^5*s23*p3q^4 - 10*s12^5*s23*p2q*p3q^3 - 
         10*s12^5*s23*p1q*p2q*p3q^2 - 20*s12^5*s23*p1q^2*p3q^2 - 40*
         s12^5*s13*p2q*p3q^3 - 30*s12^5*s13*p1q*p2q*p3q^2 + 10*s12^6*
         p3q^4 + 10*s12^6*p1q*p3q^3, - 18*s12*s13*s23^6*p1q^2*p2q*p3q
          - 18*s12*s13*s23^6*p1q^3*p3q - 18*s12*s13*s23^6*p1q^3*p2q - 
         18*s12*s13*s23^6*p1q^4 + 36*s12*s13^2*s23^5*p1q*p2q^2*p3q + 54
         *s12*s13^2*s23^5*p1q^2*p2q^2 - 36*s12*s13^2*s23^5*p1q^3*p3q + 
         18*s12*s13^2*s23^5*p1q^3*p2q - 36*s12*s13^2*s23^5*p1q^4 - 18*
         s12*s13^3*s23^4*p2q^3*p3q + 54*s12*s13^3*s23^4*p1q*p2q^2*p3q
          - 54*s12*s13^3*s23^4*p1q*p2q^3 + 54*s12*s13^3*s23^4*p1q^2*p2q
         *p3q + 54*s12*s13^3*s23^4*p1q^2*p2q^2 - 18*s12*s13^3*s23^4*
         p1q^3*p3q + 90*s12*s13^3*s23^4*p1q^3*p2q - 18*s12*s13^3*s23^4*
         p1q^4 - 36*s12*s13^4*s23^3*p2q^3*p3q + 18*s12*s13^4*s23^3*
         p2q^4 - 90*s12*s13^4*s23^3*p1q*p2q^3 + 36*s12*s13^4*s23^3*
         p1q^2*p2q*p3q - 54*s12*s13^4*s23^3*p1q^2*p2q^2 + 54*s12*s13^4*
         s23^3*p1q^3*p2q - 18*s12*s13^5*s23^2*p2q^3*p3q + 36*s12*s13^5*
         s23^2*p2q^4 - 18*s12*s13^5*s23^2*p1q*p2q^2*p3q - 18*s12*s13^5*
         s23^2*p1q*p2q^3 - 54*s12*s13^5*s23^2*p1q^2*p2q^2 + 18*s12*
         s13^6*s23*p2q^4 + 18*s12*s13^6*s23*p1q*p2q^3 + 36*s12^2*s13*
         s23^5*p1q*p2q*p3q^2 + 54*s12^2*s13*s23^5*p1q^2*p3q^2 + 18*
         s12^2*s13*s23^5*p1q^3*p3q - 36*s12^2*s13*s23^5*p1q^3*p2q - 36*
         s12^2*s13*s23^5*p1q^4 + 36*s12^2*s13^2*s23^4*p2q^2*p3q^2 + 72*
         s12^2*s13^2*s23^4*p1q*p2q*p3q^2 + 72*s12^2*s13^2*s23^4*p1q*
         p2q^2*p3q + 90*s12^2*s13^2*s23^4*p1q^2*p3q^2 + 18*s12^2*s13^2*
         s23^4*p1q^2*p2q*p3q + 90*s12^2*s13^2*s23^4*p1q^2*p2q^2 + 18*
         s12^2*s13^2*s23^4*p1q^3*p3q + 18*s12^2*s13^2*s23^4*p1q^3*p2q
          - 72*s12^2*s13^2*s23^4*p1q^4 + 90*s12^2*s13^3*s23^3*p2q^2*
         p3q^2 - 72*s12^2*s13^3*s23^3*p2q^3*p3q + 72*s12^2*s13^3*s23^3*
         p1q*p2q*p3q^2 + 126*s12^2*s13^3*s23^3*p1q*p2q^2*p3q - 72*s12^2
         *s13^3*s23^3*p1q*p2q^3 + 36*s12^2*s13^3*s23^3*p1q^2*p3q^2 + 90
         *s12^2*s13^3*s23^3*p1q^2*p2q*p3q + 108*s12^2*s13^3*s23^3*p1q^2
         *p2q^2 + 144*s12^2*s13^3*s23^3*p1q^3*p2q - 36*s12^2*s13^3*
         s23^3*p1q^4 + 54*s12^2*s13^4*s23^2*p2q^2*p3q^2 - 162*s12^2*
         s13^4*s23^2*p2q^3*p3q + 18*s12^2*s13^4*s23^2*p2q^4 + 36*s12^2*
         s13^4*s23^2*p1q*p2q*p3q^2 - 18*s12^2*s13^4*s23^2*p1q*p2q^2*p3q
          - 126*s12^2*s13^4*s23^2*p1q*p2q^3 + 72*s12^2*s13^4*s23^2*
         p1q^2*p2q*p3q - 54*s12^2*s13^4*s23^2*p1q^2*p2q^2 + 90*s12^2*
         s13^4*s23^2*p1q^3*p2q - 90*s12^2*s13^5*s23*p2q^3*p3q + 36*
         s12^2*s13^5*s23*p2q^4 - 72*s12^2*s13^5*s23*p1q*p2q^2*p3q - 36*
         s12^2*s13^5*s23*p1q*p2q^3 - 72*s12^2*s13^5*s23*p1q^2*p2q^2 + 
         18*s12^2*s13^6*p2q^4 + 18*s12^2*s13^6*p1q*p2q^3 - 18*s12^3*s13
         *s23^4*p2q*p3q^3 - 54*s12^3*s13*s23^4*p1q*p3q^3 + 54*s12^3*s13
         *s23^4*p1q*p2q*p3q^2 + 54*s12^3*s13*s23^4*p1q^2*p3q^2 + 54*
         s12^3*s13*s23^4*p1q^2*p2q*p3q + 90*s12^3*s13*s23^4*p1q^3*p3q
          - 18*s12^3*s13*s23^4*p1q^3*p2q - 18*s12^3*s13*s23^4*p1q^4 - 
         72*s12^3*s13^2*s23^3*p2q*p3q^3 + 90*s12^3*s13^2*s23^3*p2q^2*
         p3q^2 - 72*s12^3*s13^2*s23^3*p1q*p3q^3 + 126*s12^3*s13^2*s23^3
         *p1q*p2q*p3q^2 + 72*s12^3*s13^2*s23^3*p1q*p2q^2*p3q + 108*
         s12^3*s13^2*s23^3*p1q^2*p3q^2 + 90*s12^3*s13^2*s23^3*p1q^2*p2q
         *p3q + 36*s12^3*s13^2*s23^3*p1q^2*p2q^2 + 144*s12^3*s13^2*
         s23^3*p1q^3*p3q - 36*s12^3*s13^2*s23^3*p1q^4 - 54*s12^3*s13^3*
         s23^2*p2q*p3q^3 + 252*s12^3*s13^3*s23^2*p2q^2*p3q^2 - 54*s12^3
         *s13^3*s23^2*p2q^3*p3q - 18*s12^3*s13^3*s23^2*p1q*p3q^3 + 162*
         s12^3*s13^3*s23^2*p1q*p2q*p3q^2 + 162*s12^3*s13^3*s23^2*p1q*
         p2q^2*p3q - 18*s12^3*s13^3*s23^2*p1q*p2q^3 + 54*s12^3*s13^3*
         s23^2*p1q^2*p3q^2 + 108*s12^3*s13^3*s23^2*p1q^2*p2q*p3q + 54*
         s12^3*s13^3*s23^2*p1q^2*p2q^2 + 54*s12^3*s13^3*s23^2*p1q^3*p3q
          + 54*s12^3*s13^3*s23^2*p1q^3*p2q - 18*s12^3*s13^3*s23^2*p1q^4
          + 162*s12^3*s13^4*s23*p2q^2*p3q^2 - 126*s12^3*s13^4*s23*p2q^3
         *p3q + 90*s12^3*s13^4*s23*p1q*p2q*p3q^2 + 36*s12^3*s13^4*s23*
         p1q*p2q^2*p3q - 36*s12^3*s13^4*s23*p1q*p2q^3 + 72*s12^3*s13^4*
         s23*p1q^2*p2q*p3q + 36*s12^3*s13^4*s23*p1q^3*p2q - 72*s12^3*
         s13^5*p2q^3*p3q - 54*s12^3*s13^5*p1q*p2q^2*p3q - 18*s12^3*
         s13^5*p1q*p2q^3 - 18*s12^3*s13^5*p1q^2*p2q^2 + 18*s12^4*s13*
         s23^3*p3q^4 - 36*s12^4*s13*s23^3*p2q*p3q^3 - 90*s12^4*s13*
         s23^3*p1q*p3q^3 - 54*s12^4*s13*s23^3*p1q^2*p3q^2 + 36*s12^4*
         s13*s23^3*p1q^2*p2q*p3q + 54*s12^4*s13*s23^3*p1q^3*p3q + 18*
         s12^4*s13^2*s23^2*p3q^4 - 162*s12^4*s13^2*s23^2*p2q*p3q^3 + 54
         *s12^4*s13^2*s23^2*p2q^2*p3q^2 - 126*s12^4*s13^2*s23^2*p1q*
         p3q^3 - 18*s12^4*s13^2*s23^2*p1q*p2q*p3q^2 + 36*s12^4*s13^2*
         s23^2*p1q*p2q^2*p3q - 54*s12^4*s13^2*s23^2*p1q^2*p3q^2 + 72*
         s12^4*s13^2*s23^2*p1q^2*p2q*p3q + 90*s12^4*s13^2*s23^2*p1q^3*
         p3q - 126*s12^4*s13^3*s23*p2q*p3q^3 + 162*s12^4*s13^3*s23*
         p2q^2*p3q^2 - 36*s12^4*s13^3*s23*p1q*p3q^3 + 36*s12^4*s13^3*
         s23*p1q*p2q*p3q^2 + 90*s12^4*s13^3*s23*p1q*p2q^2*p3q + 72*
         s12^4*s13^3*s23*p1q^2*p2q*p3q + 36*s12^4*s13^3*s23*p1q^3*p3q
          + 108*s12^4*s13^4*p2q^2*p3q^2 + 54*s12^4*s13^4*p1q*p2q*p3q^2
          + 54*s12^4*s13^4*p1q*p2q^2*p3q + 36*s12^4*s13^4*p1q^2*p2q*p3q
          + 36*s12^5*s13*s23^2*p3q^4 - 18*s12^5*s13*s23^2*p2q*p3q^3 - 
         18*s12^5*s13*s23^2*p1q*p3q^3 - 18*s12^5*s13*s23^2*p1q*p2q*
         p3q^2 - 54*s12^5*s13*s23^2*p1q^2*p3q^2 + 36*s12^5*s13^2*s23*
         p3q^4 - 90*s12^5*s13^2*s23*p2q*p3q^3 - 36*s12^5*s13^2*s23*p1q*
         p3q^3 - 72*s12^5*s13^2*s23*p1q*p2q*p3q^2 - 72*s12^5*s13^2*s23*
         p1q^2*p3q^2 - 72*s12^5*s13^3*p2q*p3q^3 - 18*s12^5*s13^3*p1q*
         p3q^3 - 54*s12^5*s13^3*p1q*p2q*p3q^2 - 18*s12^5*s13^3*p1q^2*
         p3q^2 + 18*s12^6*s13*s23*p3q^4 + 18*s12^6*s13*s23*p1q*p3q^3 + 
         18*s12^6*s13^2*p3q^4 + 18*s12^6*s13^2*p1q*p3q^3] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s12^2*
         p1q^2*p3q + s12^2*p1q*p3q^2 + s12*s13*p1q^2*p2q + 2*s12*s13*
         p1q^2*p3q - 2*s12*s13*p1q*p2q*p3q + s12*s13*p1q*p3q^2 - s12*
         s13*p2q*p3q^2 - s12*s13*p3q^3 - s12*s23*p1q^3 + s12*s23*p1q*
         p3q^2 - s13^2*p1q*p2q^2 - 3*s13^2*p1q*p2q*p3q + s13^2*p2q^2*
         p3q + s13^2*p2q*p3q^2 + 2*s13*s23*p1q^2*p2q + 3*s13*s23*p1q^2*
         p3q + 3*s13*s23*p1q*p3q^2 - s23^2*p1q^3 - s23^2*p1q^2*p3q, - 
         36*s12^3*s13*p1q*p3q^2 - 36*s12^3*s13*p3q^3 + 72*s12^2*s13^2*
         p1q*p2q*p3q + 108*s12^2*s13^2*p2q*p3q^2 + 72*s12^2*s13*s23*
         p1q^2*p3q + 36*s12^2*s13*s23*p1q*p3q^2 - 36*s12^2*s13*s23*
         p3q^3 - 36*s12*s13^3*p1q*p2q^2 - 108*s12*s13^3*p2q^2*p3q + 72*
         s12*s13^2*s23*p1q^2*p2q + 72*s12*s13^2*s23*p1q*p2q*p3q + 72*
         s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13*s23^2*p1q^3 + 36*s12*s13*
         s23^2*p1q^2*p3q + 72*s12*s13*s23^2*p1q*p3q^2 + 36*s13^4*p2q^3
          - 108*s13^3*s23*p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q + 108*
         s13^2*s23^2*p1q^2*p2q + 72*s13^2*s23^2*p1q*p2q*p3q - 36*s13*
         s23^3*p1q^3 - 36*s13*s23^3*p1q^2*p3q] + rat[ - s12^4*p1q^2*p3q
          - s12^4*p1q*p3q^2 - s12^3*s13*p1q^2*p2q - 2*s12^3*s13*p1q^2*
         p3q + 2*s12^3*s13*p1q*p2q*p3q - 3*s12^3*s13*p1q*p3q^2 + s12^3*
         s13*p2q*p3q^2 - s12^3*s13*p3q^3 + s12^3*s23*p1q^3 - s12^3*s23*
         p1q^2*p3q - 2*s12^3*s23*p1q*p3q^2 + s12^2*s13^2*p1q*p2q^2 + 7*
         s12^2*s13^2*p1q*p2q*p3q - s12^2*s13^2*p2q^2*p3q + 5*s12^2*
         s13^2*p2q*p3q^2 - 3*s12^2*s13*s23*p1q^2*p2q - s12^2*s13*s23*
         p1q^2*p3q + 2*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*
         p3q^2 + s12^2*s13*s23*p2q*p3q^2 - s12^2*s13*s23*p3q^3 + 2*
         s12^2*s23^2*p1q^3 + s12^2*s23^2*p1q^2*p3q - s12^2*s23^2*p1q*
         p3q^2 - 2*s12*s13^3*p1q*p2q^2 - 6*s12*s13^3*p2q^2*p3q + 4*s12*
         s13^2*s23*p1q^2*p2q + s12*s13^2*s23*p1q*p2q^2 + 7*s12*s13^2*
         s23*p1q*p2q*p3q - s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*
         p2q*p3q^2 - 2*s12*s13*s23^2*p1q^3 - 2*s12*s13*s23^2*p1q^2*p2q
          - s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q*p3q^2 + s12*
         s23^3*p1q^3 + s12*s23^3*p1q^2*p3q + 2*s13^4*p2q^3 - 6*s13^3*
         s23*p1q*p2q^2 - 2*s13^3*s23*p2q^2*p3q + 6*s13^2*s23^2*p1q^2*
         p2q + 4*s13^2*s23^2*p1q*p2q*p3q - 2*s13*s23^3*p1q^3 - 2*s13*
         s23^3*p1q^2*p3q,36*s12^5*s13*p1q*p3q^2 + 36*s12^5*s13*p3q^3 - 
         72*s12^4*s13^2*p1q*p2q*p3q - 108*s12^4*s13^2*p2q*p3q^2 - 72*
         s12^4*s13*s23*p1q^2*p3q + 72*s12^4*s13*s23*p3q^3 + 36*s12^3*
         s13^3*p1q*p2q^2 + 108*s12^3*s13^3*p2q^2*p3q - 72*s12^3*s13^2*
         s23*p1q^2*p2q - 144*s12^3*s13^2*s23*p1q*p2q*p3q - 180*s12^3*
         s13^2*s23*p2q*p3q^2 + 36*s12^3*s13*s23^2*p1q^3 - 108*s12^3*s13
         *s23^2*p1q^2*p3q - 108*s12^3*s13*s23^2*p1q*p3q^2 + 36*s12^3*
         s13*s23^2*p3q^3 - 36*s12^2*s13^4*p2q^3 + 144*s12^2*s13^3*s23*
         p1q*p2q^2 + 144*s12^2*s13^3*s23*p2q^2*p3q - 180*s12^2*s13^2*
         s23^2*p1q^2*p2q - 144*s12^2*s13^2*s23^2*p1q*p2q*p3q - 72*s12^2
         *s13^2*s23^2*p2q*p3q^2 + 72*s12^2*s13*s23^3*p1q^3 - 72*s12^2*
         s13*s23^3*p1q*p3q^2 - 36*s12*s13^4*s23*p2q^3 + 108*s12*s13^3*
         s23^2*p1q*p2q^2 + 36*s12*s13^3*s23^2*p2q^2*p3q - 108*s12*s13^2
         *s23^3*p1q^2*p2q - 72*s12*s13^2*s23^3*p1q*p2q*p3q + 36*s12*s13
         *s23^4*p1q^3 + 36*s12*s13*s23^4*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - s12^2*
         p1q^3*p3q - 2*s12^2*p1q^2*p3q^2 - s12^2*p1q*p3q^3 - s12*s13*
         p1q^3*p2q - 2*s12*s13*p1q^3*p3q - 3*s12*s13*p1q^2*p2q*p3q - 5*
         s12*s13*p1q^2*p3q^2 - 3*s12*s13*p1q*p2q*p3q^2 - 4*s12*s13*p1q*
         p3q^3 - s12*s13*p2q*p3q^3 - s12*s13*p3q^4 + s12*s23*p1q^4 + 
         s12*s23*p1q^3*p3q - s12*s23*p1q^2*p3q^2 - s12*s23*p1q*p3q^3 + 
         s13^2*p1q^2*p2q^2 + s13^2*p1q^2*p2q*p3q + 2*s13^2*p1q*p2q^2*
         p3q + 2*s13^2*p1q*p2q*p3q^2 + s13^2*p2q^2*p3q^2 + s13^2*p2q*
         p3q^3 - 2*s13*s23*p1q^3*p2q - s13*s23*p1q^3*p3q - 4*s13*s23*
         p1q^2*p2q*p3q - 2*s13*s23*p1q^2*p3q^2 - 2*s13*s23*p1q*p2q*
         p3q^2 - s13*s23*p1q*p3q^3 + s23^2*p1q^4 + 2*s23^2*p1q^3*p3q + 
         s23^2*p1q^2*p3q^2,72*s12^3*s13*p1q*p3q^2 + 72*s12^3*s13*p3q^3
          - 144*s12^2*s13^2*p1q*p2q*p3q - 216*s12^2*s13^2*p2q*p3q^2 - 
         144*s12^2*s13*s23*p1q^2*p3q - 72*s12^2*s13*s23*p1q*p3q^2 + 72*
         s12^2*s13*s23*p3q^3 + 72*s12*s13^3*p1q*p2q^2 + 216*s12*s13^3*
         p2q^2*p3q - 144*s12*s13^2*s23*p1q^2*p2q - 144*s12*s13^2*s23*
         p1q*p2q*p3q - 144*s12*s13^2*s23*p2q*p3q^2 + 72*s12*s13*s23^2*
         p1q^3 - 72*s12*s13*s23^2*p1q^2*p3q - 144*s12*s13*s23^2*p1q*
         p3q^2 - 72*s13^4*p2q^3 + 216*s13^3*s23*p1q*p2q^2 + 72*s13^3*
         s23*p2q^2*p3q - 216*s13^2*s23^2*p1q^2*p2q - 144*s13^2*s23^2*
         p1q*p2q*p3q + 72*s13*s23^3*p1q^3 + 72*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[
         5*s12^2*p2q^2*p3q + 10*s12^2*p2q*p3q^2 + 5*s12^2*p3q^3 - 5*s12
         *s13*p2q^3 - 10*s12*s13*p2q^2*p3q - 5*s12*s13*p2q*p3q^2 + 5*
         s12*s23*p1q*p2q^2 + 10*s12*s23*p1q*p2q*p3q + 5*s12*s23*p1q*
         p3q^2,36*s12^2*s23*p3q^2 - 72*s12*s13*s23*p2q*p3q - 72*s12*
         s23^2*p1q*p3q + 36*s13^2*s23*p2q^2 - 72*s13*s23^2*p1q*p2q + 36
         *s23^3*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
         s12^3*s13*p1q*p2q^2*p3q + s12^3*s13*p1q*p2q*p3q^2 + s12^3*s13*
         p2q^2*p3q^2 + s12^3*s13*p2q*p3q^3 + s12^3*s23*p1q^2*p2q*p3q + 
         s12^3*s23*p1q*p2q*p3q^2 - s12^2*s13^2*p1q*p2q^3 + s12^2*s13^2*
         p1q*p2q*p3q^2 - 2*s12^2*s13^2*p2q^3*p3q - s12^2*s13^2*p2q^2*
         p3q^2 + s12^2*s13^2*p2q*p3q^3 + 2*s12^2*s13*s23*p1q^2*p2q^2 + 
         s12^2*s13*s23*p1q*p2q^2*p3q + s12^2*s13*s23*p1q*p2q*p3q^2 + 
         s12^2*s13*s23*p2q^2*p3q^2 + s12^2*s13*s23*p2q*p3q^3 - s12^2*
         s23^2*p1q^3*p2q + s12^2*s23^2*p1q^2*p2q*p3q + 2*s12^2*s23^2*
         p1q*p2q*p3q^2 - s12*s13^3*p1q*p2q^3 - s12*s13^3*p1q*p2q^2*p3q
          + s12*s13^3*p2q^4 - s12*s13^3*p2q^3*p3q - 2*s12*s13^3*p2q^2*
         p3q^2 + 2*s12*s13^2*s23*p1q^2*p2q^2 - s12*s13^2*s23*p1q^2*p2q*
         p3q - 4*s12*s13^2*s23*p1q*p2q^3 - 2*s12*s13^2*s23*p1q*p2q^2*
         p3q - s12*s13^2*s23*p1q*p2q*p3q^2 - 2*s12*s13^2*s23*p2q^3*p3q
          - 2*s12*s13^2*s23*p2q^2*p3q^2 - s12*s13*s23^2*p1q^3*p2q + 5*
         s12*s13*s23^2*p1q^2*p2q^2 - s12*s13*s23^2*p1q^2*p2q*p3q + s12*
         s13*s23^2*p1q*p2q^2*p3q - 2*s12*s23^3*p1q^3*p2q - s12*s23^3*
         p1q^2*p2q*p3q + s12*s23^3*p1q*p2q*p3q^2 + s13^4*p2q^4 + s13^4*
         p2q^3*p3q - 3*s13^3*s23*p1q*p2q^3 - s13^3*s23*p1q*p2q^2*p3q + 
         s13^3*s23*p2q^4 + s13^3*s23*p2q^3*p3q + 3*s13^2*s23^2*p1q^2*
         p2q^2 - 3*s13^2*s23^2*p1q*p2q^3 - s13*s23^3*p1q^3*p2q + 3*s13*
         s23^3*p1q^2*p2q^2 - s13*s23^3*p1q^2*p2q*p3q + s13*s23^3*p1q*
         p2q^2*p3q - s23^4*p1q^3*p2q - s23^4*p1q^2*p2q*p3q, - 72*s12^3*
         s13*s23*p1q*p3q^2 - 72*s12^3*s13*s23*p3q^3 + 144*s12^2*s13^2*
         s23*p1q*p2q*p3q + 216*s12^2*s13^2*s23*p2q*p3q^2 + 144*s12^2*
         s13*s23^2*p1q^2*p3q + 72*s12^2*s13*s23^2*p1q*p3q^2 - 72*s12^2*
         s13*s23^2*p3q^3 - 72*s12*s13^3*s23*p1q*p2q^2 - 216*s12*s13^3*
         s23*p2q^2*p3q + 144*s12*s13^2*s23^2*p1q^2*p2q + 144*s12*s13^2*
         s23^2*p1q*p2q*p3q + 144*s12*s13^2*s23^2*p2q*p3q^2 - 72*s12*s13
         *s23^3*p1q^3 + 72*s12*s13*s23^3*p1q^2*p3q + 144*s12*s13*s23^3*
         p1q*p3q^2 + 72*s13^4*s23*p2q^3 - 216*s13^3*s23^2*p1q*p2q^2 - 
         72*s13^3*s23^2*p2q^2*p3q + 216*s13^2*s23^3*p1q^2*p2q + 144*
         s13^2*s23^3*p1q*p2q*p3q - 72*s13*s23^4*p1q^3 - 72*s13*s23^4*
         p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - 2*s12^2*s13*p2q*p3q^2 - 2*s12^2*s13*
         p3q^3 - 2*s12^2*s23*p1q*p3q^2 + 4*s12*s13^2*p2q^2*p3q + 4*s12*
         s13^2*p2q*p3q^2 + 2*s12*s13*s23*p1q*p2q*p3q + s12*s13*s23*p1q*
         p3q^2 + 4*s12*s23^2*p1q^2*p3q - 2*s13^3*p2q^3 - 2*s13^3*p2q^2*
         p3q + 2*s13^2*s23*p1q*p2q^2 + s13^2*s23*p1q*p2q*p3q + 2*s13*
         s23^2*p1q^2*p2q + s13*s23^2*p1q^2*p3q - 2*s23^3*p1q^3,36*s12^2
         *s13*s23*p3q^2 - 72*s12*s13^2*s23*p2q*p3q - 72*s12*s13*s23^2*
         p1q*p3q + 36*s13^3*s23*p2q^2 - 72*s13^2*s23^2*p1q*p2q + 36*s13
         *s23^3*p1q^2] + rat[s12^2*s13*p2q*p3q^2 + s12^2*s13*p3q^3 + 
         s12^2*s23*p1q*p3q^2 - 2*s12*s13^2*p2q^2*p3q - 2*s12*s13^2*p2q*
         p3q^2 - 2*s12*s23^2*p1q^2*p3q + s13^3*p2q^3 + s13^3*p2q^2*p3q
          - s13^2*s23*p1q*p2q^2 - s13*s23^2*p1q^2*p2q - s13*s23^2*p1q^2
         *p3q + s23^3*p1q^3,72*s12^2*s13*s23*p3q^2 - 144*s12*s13^2*s23*
         p2q*p3q - 144*s12*s13*s23^2*p1q*p3q + 72*s13^3*s23*p2q^2 - 144
         *s13^2*s23^2*p1q*p2q + 72*s13*s23^3*p1q^2]*d )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[s12*
         s23*p1q*p2q*p3q + s13*s23*p1q*p2q^2 - s23^2*p1q^2*p2q,72*s12^2
         *s13*p3q^2 - 144*s12*s13^2*p2q*p3q - 144*s12*s13*s23*p1q*p3q
          + 72*s13^3*p2q^2 - 144*s13^2*s23*p1q*p2q + 72*s13*s23^2*p1q^2
         ] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[10*s23^2*
         p1q^2 - 11*s13*s23*p1q*p3q - 19*s13*s23*p1q*p2q + 9*s13^2*p2q*
         p3q + 9*s13^2*p2q^2 - 10*s12*s23*p1q*p3q - 9*s12*s13*p3q^2 - 9
         *s12*s13*p2q*p3q,18*s13*s23^3*p1q^2 - 36*s13^2*s23^2*p1q*p2q
          + 18*s13^3*s23*p2q^2 - 36*s12*s13*s23^2*p1q*p3q - 36*s12*
         s13^2*s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2] + rat[ - s13*s23^2
         *p1q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 - 9*s12*s13*s23*p1q
         *p3q + s12*s13*s23*p1q*p2q + 11*s12*s13^2*p2q*p3q - s12*s13^2*
         p2q^2 + 10*s12^2*s23*p1q*p3q - 10*s12^2*s13*p3q^2 + 11*s12^2*
         s13*p2q*p3q - 10*s12^3*p3q^2,18*s12*s13*s23^3*p1q^2 - 36*s12*
         s13^2*s23^2*p1q*p2q + 18*s12*s13^3*s23*p2q^2 - 36*s12^2*s13*
         s23^2*p1q*p3q - 36*s12^2*s13^2*s23*p2q*p3q + 18*s12^3*s13*s23*
         p3q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[s23^3*p1q^3 - 12*s13*s23^2*p1q^2*p3q + 7*s13*s23^2*p1q^2
         *p2q + 11*s13^2*s23*p1q*p3q^2 - 6*s13^2*s23*p1q*p2q*p3q - 17*
         s13^2*s23*p1q*p2q^2 + 9*s13^3*p2q*p3q^2 + 18*s13^3*p2q^2*p3q
          + 9*s13^3*p2q^3 - 2*s12*s23^2*p1q^2*p3q - s12*s23^2*p1q^2*p2q
          + 21*s12*s13*s23*p1q*p3q^2 + 13*s12*s13*s23*p1q*p2q*p3q - 8*
         s12*s13*s23*p1q*p2q^2 - 9*s12*s13^2*p3q^3 - 9*s12*s13^2*p2q*
         p3q^2 + 9*s12*s13^2*p2q^2*p3q + 9*s12*s13^2*p2q^3 + s12^2*s23*
         p1q*p3q^2 + s12^2*s23*p1q*p2q*p3q - 9*s12^2*s13*p3q^3 - 18*
         s12^2*s13*p2q*p3q^2 - 9*s12^2*s13*p2q^2*p3q,72*s13*s23^3*p1q^2
          - 144*s13^2*s23^2*p1q*p2q + 72*s13^3*s23*p2q^2 - 144*s12*s13*
         s23^2*p1q*p3q - 144*s12*s13^2*s23*p2q*p3q + 72*s12^2*s13*s23*
         p3q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
         5*s12^3*p2q*p3q^3 + 5*s12^3*p3q^4 - 5*s12^2*s13*p1q*p2q*p3q^2
          - 5*s12^2*s13*p1q*p3q^3 - 10*s12^2*s13*p2q^2*p3q^2 - 5*s12^2*
         s13*p2q*p3q^3 + 5*s12^2*s13*p3q^4 - 5*s12^2*s23*p1q^2*p3q^2 - 
         15*s12^2*s23*p1q*p3q^3 + 5*s12^2*s23*p2q*p3q^3 + 5*s12^2*s23*
         p3q^4 + 5*s12*s13^2*p1q*p2q^2*p3q - 5*s12*s13^2*p1q*p3q^3 + 5*
         s12*s13^2*p2q^3*p3q - 5*s12*s13^2*p2q^2*p3q^2 - 10*s12*s13^2*
         p2q*p3q^3 - 10*s12*s13*s23*p1q^2*p2q*p3q - 10*s12*s13*s23*p1q*
         p2q^2*p3q - 20*s12*s13*s23*p1q*p3q^3 - 10*s12*s13*s23*p2q^2*
         p3q^2 - 10*s12*s13*s23*p2q*p3q^3 + 5*s12*s23^2*p1q^3*p3q + 5*
         s12*s23^2*p1q^2*p2q*p3q + 5*s12*s23^2*p1q^2*p3q^2 + 10*s12*
         s23^2*p1q*p2q*p3q^2 - 15*s12*s23^2*p1q*p3q^3 + 5*s13^3*p1q*
         p2q^2*p3q + 5*s13^3*p1q*p2q*p3q^2 + 5*s13^3*p2q^3*p3q + 5*
         s13^3*p2q^2*p3q^2 - 10*s13^2*s23*p1q^2*p2q*p3q + 5*s13^2*s23*
         p1q^2*p3q^2 - 5*s13^2*s23*p1q*p2q^2*p3q + 10*s13^2*s23*p1q*p2q
         *p3q^2 + 5*s13^2*s23*p2q^3*p3q + 5*s13^2*s23*p2q^2*p3q^2 + 5*
         s13*s23^2*p1q^3*p3q - 5*s13*s23^2*p1q^2*p2q*p3q + 15*s13*s23^2
         *p1q^2*p3q^2 - 10*s13*s23^2*p1q*p2q^2*p3q + 15*s13*s23^2*p1q*
         p2q*p3q^2 + 5*s23^3*p1q^3*p3q + 5*s23^3*p1q^2*p2q*p3q + 10*
         s23^3*p1q^2*p3q^2 + 10*s23^3*p1q*p2q*p3q^2,36*s12^3*s23*p3q^3
          - 36*s12^2*s13*s23*p1q*p3q^2 - 108*s12^2*s13*s23*p2q*p3q^2 - 
         108*s12^2*s23^2*p1q*p3q^2 - 36*s12^2*s23^2*p2q*p3q^2 + 72*s12*
         s13^2*s23*p1q*p2q*p3q + 108*s12*s13^2*s23*p2q^2*p3q + 72*s12*
         s13*s23^2*p1q^2*p3q + 72*s12*s13*s23^2*p1q*p2q*p3q + 72*s12*
         s13*s23^2*p2q^2*p3q + 108*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*
         p1q*p2q*p3q - 36*s13^3*s23*p1q*p2q^2 - 36*s13^3*s23*p2q^3 + 72
         *s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q*p2q^2 - 36*s13^2*
         s23^2*p2q^3 - 36*s13*s23^3*p1q^3 + 36*s13*s23^3*p1q^2*p2q + 72
         *s13*s23^3*p1q*p2q^2 - 36*s23^4*p1q^3 - 36*s23^4*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[
          - s12*s13*p2q^2*p3q - 2*s12*s13*p2q*p3q^2 - s12*s13*p3q^3 + 
         s13^2*p2q^3 + 2*s13^2*p2q^2*p3q + s13^2*p2q*p3q^2 - s13*s23*
         p1q*p2q^2 - 2*s13*s23*p1q*p2q*p3q - s13*s23*p1q*p3q^2,72*s12^2
         *s23*p3q^2 - 144*s12*s13*s23*p2q*p3q - 144*s12*s23^2*p1q*p3q
          + 72*s13^2*s23*p2q^2 - 144*s13*s23^2*p1q*p2q + 72*s23^3*p1q^2
         ] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - 10*s12^2*p2q*p3q^2 - 10*s12^2*p3q^3 + 20
         *s12*s13*p2q^2*p3q + 20*s12*s13*p2q*p3q^2 - 10*s12*s23*p1q*p2q
         *p3q + 5*s12*s23*p1q*p3q^2 - 10*s13^2*p2q^3 - 10*s13^2*p2q^2*
         p3q + 20*s13*s23*p1q*p2q^2 + 5*s13*s23*p1q*p2q*p3q - 10*s23^2*
         p1q^2*p2q + 5*s23^2*p1q^2*p3q,18*s12^2*s23*p3q^2 - 36*s12*s13*
         s23*p2q*p3q - 36*s12*s23^2*p1q*p3q + 18*s13^2*s23*p2q^2 - 36*
         s13*s23^2*p1q*p2q + 18*s23^3*p1q^2] + rat[5*s12^2*p2q*p3q^2 + 
         5*s12^2*p3q^3 - 10*s12*s13*p2q^2*p3q - 10*s12*s13*p2q*p3q^2 + 
         10*s12*s23*p1q*p2q*p3q + 5*s13^2*p2q^3 + 5*s13^2*p2q^2*p3q - 
         10*s13*s23*p1q*p2q^2 + 5*s23^2*p1q^2*p2q - 5*s23^2*p1q^2*p3q,
         36*s12^2*s23*p3q^2 - 72*s12*s13*s23*p2q*p3q - 72*s12*s23^2*p1q
         *p3q + 36*s13^2*s23*p2q^2 - 72*s13*s23^2*p1q*p2q + 36*s23^3*
         p1q^2]*d )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s23
         *p1q*p3q^2,18*s12^2*p3q^2 - 36*s12*s13*p2q*p3q - 36*s12*s23*
         p1q*p3q + 18*s13^2*p2q^2 - 36*s13*s23*p1q*p2q + 18*s23^2*p1q^2
         ] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]]
       * ( den[ - 3 + d]*rat[ - s12,12*s13] + rat[s12^3*p3q^2 - 2*s12^2
         *s13*p2q*p3q - s12^2*s23*p1q*p3q + s12*s13^2*p2q^2 - s12*s13*
         s23*p1q*p2q,12*s12^2*s13*p3q^2 - 24*s12*s13^2*p2q*p3q - 24*s12
         *s13*s23*p1q*p3q + 12*s13^3*p2q^2 - 24*s13^2*s23*p1q*p2q + 12*
         s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]]
       * ( den[ - 3 + d]*rat[7*s13,24*s12] + rat[ - 7*s12^2*s13*p3q^2
          + 14*s12*s13^2*p2q*p3q - 7*s13^3*p2q^2 + 14*s13^2*s23*p1q*p2q
          - 7*s13*s23^2*p1q^2,24*s12^3*p3q^2 - 48*s12^2*s13*p2q*p3q - 
         48*s12^2*s23*p1q*p3q + 24*s12*s13^2*p2q^2 - 48*s12*s13*s23*p1q
         *p2q + 24*s12*s23^2*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 2*
         s12^2*p1q*p3q^2 + s12*s13*p1q^2*p3q - 3*s12*s13*p1q*p3q^2 + 
         s12*s13*p2q^2*p3q + s12*s13*p2q*p3q^2 + 4*s12*s23*p1q^2*p3q + 
         2*s12*s23*p1q*p2q*p3q + s13^2*p1q^2*p2q + 2*s13^2*p1q^2*p3q + 
         s13^2*p1q*p2q*p3q - s13^2*p2q^3 - s13^2*p2q^2*p3q - s13*s23*
         p1q^3 + 2*s13*s23*p1q^2*p2q + 3*s13*s23*p1q^2*p3q + 3*s13*s23*
         p1q*p2q^2 + 3*s13*s23*p1q*p2q*p3q - 2*s23^2*p1q^3 - 2*s23^2*
         p1q^2*p2q, - 6*s12^3*s13*p3q^3 + 6*s12^2*s13^2*p1q*p3q^2 + 18*
         s12^2*s13^2*p2q*p3q^2 + 18*s12^2*s13*s23*p1q*p3q^2 + 6*s12^2*
         s13*s23*p2q*p3q^2 - 12*s12*s13^3*p1q*p2q*p3q - 18*s12*s13^3*
         p2q^2*p3q - 12*s12*s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q*
         p2q*p3q - 12*s12*s13^2*s23*p2q^2*p3q - 18*s12*s13*s23^2*p1q^2*
         p3q - 12*s12*s13*s23^2*p1q*p2q*p3q + 6*s13^4*p1q*p2q^2 + 6*
         s13^4*p2q^3 - 12*s13^3*s23*p1q^2*p2q - 6*s13^3*s23*p1q*p2q^2
          + 6*s13^3*s23*p2q^3 + 6*s13^2*s23^2*p1q^3 - 6*s13^2*s23^2*
         p1q^2*p2q - 12*s13^2*s23^2*p1q*p2q^2 + 6*s13*s23^3*p1q^3 + 6*
         s13*s23^3*p1q^2*p2q] + rat[ - 2*s12^3*p3q^3 + 6*s12^2*s13*p2q*
         p3q^2 + 4*s12^2*s23*p1q*p3q^2 + 2*s12^2*s23*p2q*p3q^2 + s12*
         s13^2*p1q^2*p3q - 4*s12*s13^2*p1q*p2q*p3q - 3*s12*s13^2*p1q*
         p3q^2 - 5*s12*s13^2*p2q^2*p3q + s12*s13^2*p2q*p3q^2 + s12*s13*
         s23*p1q^2*p3q - 2*s12*s13*s23*p1q*p2q*p3q - 3*s12*s13*s23*p1q*
         p3q^2 - 3*s12*s13*s23*p2q^2*p3q + s12*s13*s23*p2q*p3q^2 - 2*
         s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q*p2q*p3q + s13^3*p1q^2*
         p2q + 2*s13^3*p1q^2*p3q + 2*s13^3*p1q*p2q^2 + s13^3*p1q*p2q*
         p3q + s13^3*p2q^3 - s13^3*p2q^2*p3q - s13^2*s23*p1q^3 - s13^2*
         s23*p1q^2*p2q + 5*s13^2*s23*p1q^2*p3q + s13^2*s23*p1q*p2q^2 + 
         4*s13^2*s23*p1q*p2q*p3q + s13^2*s23*p2q^3 - s13^2*s23*p2q^2*
         p3q - s13*s23^2*p1q^3 - 2*s13*s23^2*p1q^2*p2q + 3*s13*s23^2*
         p1q^2*p3q - s13*s23^2*p1q*p2q^2 + 3*s13*s23^2*p1q*p2q*p3q, - 6
         *s12^3*s13^2*p3q^3 - 6*s12^3*s13*s23*p3q^3 + 6*s12^2*s13^3*p1q
         *p3q^2 + 18*s12^2*s13^3*p2q*p3q^2 + 24*s12^2*s13^2*s23*p1q*
         p3q^2 + 24*s12^2*s13^2*s23*p2q*p3q^2 + 18*s12^2*s13*s23^2*p1q*
         p3q^2 + 6*s12^2*s13*s23^2*p2q*p3q^2 - 12*s12*s13^4*p1q*p2q*p3q
          - 18*s12*s13^4*p2q^2*p3q - 12*s12*s13^3*s23*p1q^2*p3q - 24*
         s12*s13^3*s23*p1q*p2q*p3q - 30*s12*s13^3*s23*p2q^2*p3q - 30*
         s12*s13^2*s23^2*p1q^2*p3q - 24*s12*s13^2*s23^2*p1q*p2q*p3q - 
         12*s12*s13^2*s23^2*p2q^2*p3q - 18*s12*s13*s23^3*p1q^2*p3q - 12
         *s12*s13*s23^3*p1q*p2q*p3q + 6*s13^5*p1q*p2q^2 + 6*s13^5*p2q^3
          - 12*s13^4*s23*p1q^2*p2q + 12*s13^4*s23*p2q^3 + 6*s13^3*s23^2
         *p1q^3 - 18*s13^3*s23^2*p1q^2*p2q - 18*s13^3*s23^2*p1q*p2q^2
          + 6*s13^3*s23^2*p2q^3 + 12*s13^2*s23^3*p1q^3 - 12*s13^2*s23^3
         *p1q*p2q^2 + 6*s13*s23^4*p1q^3 + 6*s13*s23^4*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12*p1q^3*
         p3q + s12*p1q^2*p2q*p3q - s12*p1q^2*p3q^2 - s12*p1q*p2q^2*p3q
          - 2*s12*p1q*p2q*p3q^2 - s12*p2q^3*p3q - s12*p2q^2*p3q^2 + s13
         *p1q^3*p2q + 2*s13*p1q^3*p3q + 3*s13*p1q^2*p2q^2 + 5*s13*p1q^2
         *p2q*p3q + 3*s13*p1q*p2q^3 + 4*s13*p1q*p2q^2*p3q + s13*p2q^4
          + s13*p2q^3*p3q - s23*p1q^4 - 3*s23*p1q^3*p2q + s23*p1q^3*p3q
          - 3*s23*p1q^2*p2q^2 + 2*s23*p1q^2*p2q*p3q - s23*p1q*p2q^3 + 
         s23*p1q*p2q^2*p3q, - 12*s12^3*p3q^3 + 12*s12^2*s13*p1q*p3q^2
          + 36*s12^2*s13*p2q*p3q^2 + 36*s12^2*s23*p1q*p3q^2 + 12*s12^2*
         s23*p2q*p3q^2 - 24*s12*s13^2*p1q*p2q*p3q - 36*s12*s13^2*p2q^2*
         p3q - 24*s12*s13*s23*p1q^2*p3q - 24*s12*s13*s23*p1q*p2q*p3q - 
         24*s12*s13*s23*p2q^2*p3q - 36*s12*s23^2*p1q^2*p3q - 24*s12*
         s23^2*p1q*p2q*p3q + 12*s13^3*p1q*p2q^2 + 12*s13^3*p2q^3 - 24*
         s13^2*s23*p1q^2*p2q - 12*s13^2*s23*p1q*p2q^2 + 12*s13^2*s23*
         p2q^3 + 12*s13*s23^2*p1q^3 - 12*s13*s23^2*p1q^2*p2q - 24*s13*
         s23^2*p1q*p2q^2 + 12*s23^3*p1q^3 + 12*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 2
         *s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^3*p3q - 2*s23^3*p1q^3*p2q
          - 2*s23^3*p1q^4 - 5*s13*s23^2*p1q*p2q*p3q^2 + 11*s13*s23^2*
         p1q*p2q^2*p3q - 5*s13*s23^2*p1q^2*p3q^2 + 6*s13*s23^2*p1q^2*
         p2q*p3q + 6*s13*s23^2*p1q^2*p2q^2 - 5*s13*s23^2*p1q^3*p3q + 6*
         s13*s23^2*p1q^3*p2q - 9*s13^2*s23*p2q^2*p3q^2 - 9*s13^2*s23*
         p2q^3*p3q - 16*s13^2*s23*p1q*p2q*p3q^2 + s13^2*s23*p1q*p2q^2*
         p3q - 6*s13^2*s23*p1q*p2q^3 - 7*s13^2*s23*p1q^2*p3q^2 + 3*
         s13^2*s23*p1q^2*p2q*p3q - 6*s13^2*s23*p1q^2*p2q^2 - 7*s13^2*
         s23*p1q^3*p3q - 7*s13^3*p2q^2*p3q^2 - 5*s13^3*p2q^3*p3q + 2*
         s13^3*p2q^4 - 7*s13^3*p1q*p2q*p3q^2 + 2*s13^3*p1q*p2q^2*p3q + 
         2*s13^3*p1q*p2q^3 + 7*s13^3*p1q^2*p2q*p3q + 2*s12*s23^2*p1q*
         p2q*p3q^2 + 4*s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q^3*p3q - 
         2*s12*s23^2*p1q^3*p2q - 2*s12*s23^2*p1q^4 + 9*s12*s13*s23*p2q*
         p3q^3 + 9*s12*s13*s23*p2q^2*p3q^2 + 12*s12*s13*s23*p1q*p3q^3
          + 11*s12*s13*s23*p1q*p2q*p3q^2 + 18*s12*s13*s23*p1q*p2q^2*p3q
          + 14*s12*s13*s23*p1q^2*p3q^2 + 16*s12*s13*s23*p1q^2*p2q*p3q
          + 4*s12*s13*s23*p1q^2*p2q^2 + 2*s12*s13*s23*p1q^3*p3q + 4*s12
         *s13*s23*p1q^3*p2q + 14*s12*s13^2*p2q*p3q^3 + 10*s12*s13^2*
         p2q^2*p3q^2 - 4*s12*s13^2*p2q^3*p3q + 7*s12*s13^2*p1q*p3q^3 + 
         7*s12*s13^2*p1q*p2q*p3q^2 + 10*s12*s13^2*p1q*p2q^2*p3q - 2*s12
         *s13^2*p1q*p2q^3 + 7*s12*s13^2*p1q^2*p3q^2 + 12*s12*s13^2*
         p1q^2*p2q*p3q - 2*s12*s13^2*p1q^2*p2q^2 - 2*s12^2*s23*p1q*
         p3q^3 + 2*s12^2*s23*p1q*p2q*p3q^2 + 2*s12^2*s23*p1q^2*p3q^2 + 
         2*s12^2*s23*p1q^2*p2q*p3q + 4*s12^2*s23*p1q^3*p3q - 7*s12^2*
         s13*p3q^4 - 5*s12^2*s13*p2q*p3q^3 + 2*s12^2*s13*p2q^2*p3q^2 - 
         9*s12^2*s13*p1q*p3q^3 - 10*s12^2*s13*p1q*p2q*p3q^2 + 2*s12^2*
         s13*p1q*p2q^2*p3q - 2*s12^2*s13*p1q^2*p3q^2 - 2*s12^3*p1q*
         p3q^3 - 2*s12^3*p1q^2*p3q^2, - 6*s13*s23^4*p1q^2*p2q*p3q - 6*
         s13*s23^4*p1q^3*p3q - 6*s13*s23^4*p1q^3*p2q - 6*s13*s23^4*
         p1q^4 + 12*s13^2*s23^3*p1q*p2q^2*p3q + 6*s13^2*s23^3*p1q^2*p2q
         *p3q + 18*s13^2*s23^3*p1q^2*p2q^2 - 6*s13^2*s23^3*p1q^3*p3q + 
         12*s13^2*s23^3*p1q^3*p2q - 6*s13^2*s23^3*p1q^4 - 6*s13^3*s23^2
         *p2q^3*p3q + 6*s13^3*s23^2*p1q*p2q^2*p3q - 18*s13^3*s23^2*p1q*
         p2q^3 + 12*s13^3*s23^2*p1q^2*p2q*p3q + 18*s13^3*s23^2*p1q^3*
         p2q - 6*s13^4*s23*p2q^3*p3q + 6*s13^4*s23*p2q^4 - 6*s13^4*s23*
         p1q*p2q^2*p3q - 12*s13^4*s23*p1q*p2q^3 - 18*s13^4*s23*p1q^2*
         p2q^2 + 6*s13^5*p2q^4 + 6*s13^5*p1q*p2q^3 + 12*s12*s13*s23^3*
         p1q*p2q*p3q^2 + 18*s12*s13*s23^3*p1q^2*p3q^2 + 6*s12*s13*s23^3
         *p1q^2*p2q*p3q + 12*s12*s13*s23^3*p1q^3*p3q - 6*s12*s13*s23^3*
         p1q^3*p2q - 6*s12*s13*s23^3*p1q^4 + 12*s12*s13^2*s23^2*p2q^2*
         p3q^2 + 12*s12*s13^2*s23^2*p1q*p2q*p3q^2 + 12*s12*s13^2*s23^2*
         p1q*p2q^2*p3q + 12*s12*s13^2*s23^2*p1q^2*p3q^2 + 12*s12*s13^2*
         s23^2*p1q^2*p2q^2 + 6*s12*s13^2*s23^2*p1q^3*p3q + 6*s12*s13^2*
         s23^2*p1q^3*p2q - 6*s12*s13^2*s23^2*p1q^4 + 18*s12*s13^3*s23*
         p2q^2*p3q^2 - 18*s12*s13^3*s23*p2q^3*p3q + 12*s12*s13^3*s23*
         p1q*p2q*p3q^2 + 12*s12*s13^3*s23*p1q*p2q^2*p3q - 6*s12*s13^3*
         s23*p1q*p2q^3 + 12*s12*s13^3*s23*p1q^2*p2q*p3q + 6*s12*s13^3*
         s23*p1q^2*p2q^2 + 12*s12*s13^3*s23*p1q^3*p2q - 24*s12*s13^4*
         p2q^3*p3q - 18*s12*s13^4*p1q*p2q^2*p3q - 6*s12*s13^4*p1q*p2q^3
          - 6*s12*s13^4*p1q^2*p2q^2 - 6*s12^2*s13*s23^2*p2q*p3q^3 - 18*
         s12^2*s13*s23^2*p1q*p3q^3 + 6*s12^2*s13*s23^2*p1q*p2q*p3q^2 + 
         12*s12^2*s13*s23^2*p1q^2*p2q*p3q + 18*s12^2*s13*s23^2*p1q^3*
         p3q - 18*s12^2*s13^2*s23*p2q*p3q^3 + 18*s12^2*s13^2*s23*p2q^2*
         p3q^2 - 6*s12^2*s13^2*s23*p1q*p3q^3 + 12*s12^2*s13^2*s23*p1q*
         p2q*p3q^2 + 12*s12^2*s13^2*s23*p1q*p2q^2*p3q + 6*s12^2*s13^2*
         s23*p1q^2*p3q^2 + 12*s12^2*s13^2*s23*p1q^2*p2q*p3q + 12*s12^2*
         s13^2*s23*p1q^3*p3q + 36*s12^2*s13^3*p2q^2*p3q^2 + 18*s12^2*
         s13^3*p1q*p2q*p3q^2 + 18*s12^2*s13^3*p1q*p2q^2*p3q + 12*s12^2*
         s13^3*p1q^2*p2q*p3q + 6*s12^3*s13*s23*p3q^4 - 6*s12^3*s13*s23*
         p2q*p3q^3 - 12*s12^3*s13*s23*p1q*p3q^3 - 6*s12^3*s13*s23*p1q*
         p2q*p3q^2 - 18*s12^3*s13*s23*p1q^2*p3q^2 - 24*s12^3*s13^2*p2q*
         p3q^3 - 6*s12^3*s13^2*p1q*p3q^3 - 18*s12^3*s13^2*p1q*p2q*p3q^2
          - 6*s12^3*s13^2*p1q^2*p3q^2 + 6*s12^4*s13*p3q^4 + 6*s12^4*s13
         *p1q*p3q^3] + rat[ - 7*s13*s23^5*p1q^2*p2q*p3q - 7*s13*s23^5*
         p1q^3*p3q - 7*s13*s23^5*p1q^3*p2q - 7*s13*s23^5*p1q^4 + 14*
         s13^2*s23^4*p1q*p2q^2*p3q + 21*s13^2*s23^4*p1q^2*p2q^2 - 14*
         s13^2*s23^4*p1q^3*p3q + 7*s13^2*s23^4*p1q^3*p2q - 14*s13^2*
         s23^4*p1q^4 - 7*s13^3*s23^3*p2q^3*p3q + 21*s13^3*s23^3*p1q*
         p2q^2*p3q - 21*s13^3*s23^3*p1q*p2q^3 + 21*s13^3*s23^3*p1q^2*
         p2q*p3q + 21*s13^3*s23^3*p1q^2*p2q^2 - 7*s13^3*s23^3*p1q^3*p3q
          + 35*s13^3*s23^3*p1q^3*p2q - 7*s13^3*s23^3*p1q^4 - 14*s13^4*
         s23^2*p2q^3*p3q + 7*s13^4*s23^2*p2q^4 - 35*s13^4*s23^2*p1q*
         p2q^3 + 14*s13^4*s23^2*p1q^2*p2q*p3q - 21*s13^4*s23^2*p1q^2*
         p2q^2 + 21*s13^4*s23^2*p1q^3*p2q - 7*s13^5*s23*p2q^3*p3q + 14*
         s13^5*s23*p2q^4 - 7*s13^5*s23*p1q*p2q^2*p3q - 7*s13^5*s23*p1q*
         p2q^3 - 21*s13^5*s23*p1q^2*p2q^2 + 7*s13^6*p2q^4 + 7*s13^6*p1q
         *p2q^3 + 9*s12*s13*s23^4*p1q*p2q*p3q^2 + 7*s12*s13*s23^4*p1q*
         p2q^2*p3q + 16*s12*s13*s23^4*p1q^2*p3q^2 + 9*s12*s13*s23^4*
         p1q^2*p2q*p3q + 9*s12*s13*s23^4*p1q^3*p3q - 7*s12*s13*s23^4*
         p1q^3*p2q - 7*s12*s13*s23^4*p1q^4 + 5*s12*s13^2*s23^3*p2q^2*
         p3q^2 - 7*s12*s13^2*s23^3*p2q^3*p3q + 7*s12*s13^2*s23^3*p1q*
         p2q*p3q^2 + 24*s12*s13^2*s23^3*p1q*p2q^2*p3q + 23*s12*s13^2*
         s23^3*p1q^2*p3q^2 + 12*s12*s13^2*s23^3*p1q^2*p2q*p3q + 14*s12*
         s13^2*s23^3*p1q^2*p2q^2 + 9*s12*s13^2*s23^3*p1q^3*p3q - 14*s12
         *s13^2*s23^3*p1q^4 + 19*s12*s13^3*s23^2*p2q^2*p3q^2 - 33*s12*
         s13^3*s23^2*p2q^3*p3q + 5*s12*s13^3*s23^2*p1q*p2q*p3q^2 + 33*
         s12*s13^3*s23^2*p1q*p2q^2*p3q - 7*s12*s13^3*s23^2*p1q*p2q^3 + 
         7*s12*s13^3*s23^2*p1q^2*p3q^2 + 24*s12*s13^3*s23^2*p1q^2*p2q*
         p3q + 21*s12*s13^3*s23^2*p1q^2*p2q^2 + 21*s12*s13^3*s23^2*
         p1q^3*p2q - 7*s12*s13^3*s23^2*p1q^4 + 14*s12*s13^4*s23*p2q^2*
         p3q^2 - 54*s12*s13^4*s23*p2q^3*p3q + 7*s12*s13^4*s23*p1q*p2q*
         p3q^2 - 5*s12*s13^4*s23*p1q*p2q^2*p3q - 14*s12*s13^4*s23*p1q*
         p2q^3 + 21*s12*s13^4*s23*p1q^2*p2q*p3q + 14*s12*s13^4*s23*
         p1q^3*p2q - 28*s12*s13^5*p2q^3*p3q - 21*s12*s13^5*p1q*p2q^2*
         p3q - 7*s12*s13^5*p1q*p2q^3 - 7*s12*s13^5*p1q^2*p2q^2 - 2*
         s12^2*s23^4*p1q*p2q*p3q^2 - 2*s12^2*s23^4*p1q^2*p3q^2 - 2*
         s12^2*s23^4*p1q^2*p2q*p3q - 2*s12^2*s23^4*p1q^3*p3q + 2*s12^2*
         s13*s23^3*p2q*p3q^3 + 5*s12^2*s13*s23^3*p2q^2*p3q^2 - 9*s12^2*
         s13*s23^3*p1q*p3q^3 + 11*s12^2*s13*s23^3*p1q*p2q*p3q^2 + 21*
         s12^2*s13*s23^3*p1q*p2q^2*p3q + 9*s12^2*s13*s23^3*p1q^2*p3q^2
          + 32*s12^2*s13*s23^3*p1q^2*p2q*p3q + 18*s12^2*s13*s23^3*p1q^3
         *p3q - 5*s12^2*s13^2*s23^2*p2q*p3q^3 + 25*s12^2*s13^2*s23^2*
         p2q^2*p3q^2 - 5*s12^2*s13^2*s23^2*p2q^3*p3q - 9*s12^2*s13^2*
         s23^2*p1q*p3q^3 + 14*s12^2*s13^2*s23^2*p1q*p2q*p3q^2 + 48*
         s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 16*s12^2*s13^2*s23^2*p1q^2*
         p3q^2 + 57*s12^2*s13^2*s23^2*p1q^2*p2q*p3q + 25*s12^2*s13^2*
         s23^2*p1q^3*p3q - 7*s12^2*s13^3*s23*p2q*p3q^3 + 57*s12^2*s13^3
         *s23*p2q^2*p3q^2 - 8*s12^2*s13^3*s23*p2q^3*p3q + 19*s12^2*
         s13^3*s23*p1q*p2q*p3q^2 + 56*s12^2*s13^3*s23*p1q*p2q^2*p3q + 7
         *s12^2*s13^3*s23*p1q^2*p3q^2 + 50*s12^2*s13^3*s23*p1q^2*p2q*
         p3q + 7*s12^2*s13^3*s23*p1q^3*p3q + 35*s12^2*s13^4*p2q^2*p3q^2
          - 5*s12^2*s13^4*p2q^3*p3q + 14*s12^2*s13^4*p1q*p2q*p3q^2 + 23
         *s12^2*s13^4*p1q*p2q^2*p3q + 21*s12^2*s13^4*p1q^2*p2q*p3q + 2*
         s12^3*s23^3*p2q*p3q^3 + 4*s12^3*s23^3*p1q*p3q^3 - 2*s12^3*
         s23^3*p1q*p2q*p3q^2 - 4*s12^3*s23^3*p1q^2*p2q*p3q - 4*s12^3*
         s23^3*p1q^3*p3q + 3*s12^3*s13*s23^2*p2q*p3q^3 + s12^3*s13*
         s23^2*p2q^2*p3q^2 - 11*s12^3*s13*s23^2*p1q*p3q^3 - 10*s12^3*
         s13*s23^2*p1q*p2q*p3q^2 + 12*s12^3*s13*s23^2*p1q*p2q^2*p3q - 9
         *s12^3*s13*s23^2*p1q^2*p3q^2 + 14*s12^3*s13*s23^2*p1q^2*p2q*
         p3q + 2*s12^3*s13*s23^2*p1q^3*p3q - 17*s12^3*s13^2*s23*p2q*
         p3q^3 + 3*s12^3*s13^2*s23*p2q^2*p3q^2 + 2*s12^3*s13^2*s23*
         p2q^3*p3q - 11*s12^3*s13^2*s23*p1q*p3q^3 - 30*s12^3*s13^2*s23*
         p1q*p2q*p3q^2 + 20*s12^3*s13^2*s23*p1q*p2q^2*p3q - 9*s12^3*
         s13^2*s23*p1q^2*p3q^2 + 20*s12^3*s13^2*s23*p1q^2*p2q*p3q + 2*
         s12^3*s13^2*s23*p1q^3*p3q - 14*s12^3*s13^3*p2q*p3q^3 + 10*
         s12^3*s13^3*p2q^2*p3q^2 + 4*s12^3*s13^3*p2q^3*p3q - 14*s12^3*
         s13^3*p1q*p2q*p3q^2 + 16*s12^3*s13^3*p1q*p2q^2*p3q + 12*s12^3*
         s13^3*p1q^2*p2q*p3q - 2*s12^4*s23^2*p3q^4 + 4*s12^4*s23^2*p2q*
         p3q^3 + 6*s12^4*s23^2*p1q*p3q^3 + 2*s12^4*s23^2*p1q*p2q*p3q^2
          + 6*s12^4*s23^2*p1q^2*p3q^2 - 2*s12^4*s23^2*p1q^2*p2q*p3q - 2
         *s12^4*s23^2*p1q^3*p3q + 9*s12^4*s13*s23*p2q*p3q^3 - 4*s12^4*
         s13*s23*p2q^2*p3q^2 - 2*s12^4*s13*s23*p1q*p3q^3 - 6*s12^4*s13*
         s23*p1q*p2q*p3q^2 - 2*s12^4*s13*s23*p1q*p2q^2*p3q - 2*s12^4*
         s13*s23*p1q^2*p3q^2 - 2*s12^4*s13*s23*p1q^2*p2q*p3q - 5*s12^4*
         s13^2*p2q*p3q^3 - 10*s12^4*s13^2*p2q^2*p3q^2 - 2*s12^4*s13^2*
         p1q*p3q^3 - 16*s12^4*s13^2*p1q*p2q*p3q^2 - 4*s12^4*s13^2*p1q*
         p2q^2*p3q - 2*s12^4*s13^2*p1q^2*p3q^2 - 4*s12^4*s13^2*p1q^2*
         p2q*p3q - 4*s12^5*s23*p3q^4 + 2*s12^5*s23*p2q*p3q^3 + 2*s12^5*
         s23*p1q*p2q*p3q^2 + 4*s12^5*s23*p1q^2*p3q^2 + 8*s12^5*s13*p2q*
         p3q^3 + 6*s12^5*s13*p1q*p2q*p3q^2 - 2*s12^6*p3q^4 - 2*s12^6*
         p1q*p3q^3, - 6*s12*s13*s23^6*p1q^2*p2q*p3q - 6*s12*s13*s23^6*
         p1q^3*p3q - 6*s12*s13*s23^6*p1q^3*p2q - 6*s12*s13*s23^6*p1q^4
          + 12*s12*s13^2*s23^5*p1q*p2q^2*p3q + 18*s12*s13^2*s23^5*p1q^2
         *p2q^2 - 12*s12*s13^2*s23^5*p1q^3*p3q + 6*s12*s13^2*s23^5*
         p1q^3*p2q - 12*s12*s13^2*s23^5*p1q^4 - 6*s12*s13^3*s23^4*p2q^3
         *p3q + 18*s12*s13^3*s23^4*p1q*p2q^2*p3q - 18*s12*s13^3*s23^4*
         p1q*p2q^3 + 18*s12*s13^3*s23^4*p1q^2*p2q*p3q + 18*s12*s13^3*
         s23^4*p1q^2*p2q^2 - 6*s12*s13^3*s23^4*p1q^3*p3q + 30*s12*s13^3
         *s23^4*p1q^3*p2q - 6*s12*s13^3*s23^4*p1q^4 - 12*s12*s13^4*
         s23^3*p2q^3*p3q + 6*s12*s13^4*s23^3*p2q^4 - 30*s12*s13^4*s23^3
         *p1q*p2q^3 + 12*s12*s13^4*s23^3*p1q^2*p2q*p3q - 18*s12*s13^4*
         s23^3*p1q^2*p2q^2 + 18*s12*s13^4*s23^3*p1q^3*p2q - 6*s12*s13^5
         *s23^2*p2q^3*p3q + 12*s12*s13^5*s23^2*p2q^4 - 6*s12*s13^5*
         s23^2*p1q*p2q^2*p3q - 6*s12*s13^5*s23^2*p1q*p2q^3 - 18*s12*
         s13^5*s23^2*p1q^2*p2q^2 + 6*s12*s13^6*s23*p2q^4 + 6*s12*s13^6*
         s23*p1q*p2q^3 + 12*s12^2*s13*s23^5*p1q*p2q*p3q^2 + 18*s12^2*
         s13*s23^5*p1q^2*p3q^2 + 6*s12^2*s13*s23^5*p1q^3*p3q - 12*s12^2
         *s13*s23^5*p1q^3*p2q - 12*s12^2*s13*s23^5*p1q^4 + 12*s12^2*
         s13^2*s23^4*p2q^2*p3q^2 + 24*s12^2*s13^2*s23^4*p1q*p2q*p3q^2
          + 24*s12^2*s13^2*s23^4*p1q*p2q^2*p3q + 30*s12^2*s13^2*s23^4*
         p1q^2*p3q^2 + 6*s12^2*s13^2*s23^4*p1q^2*p2q*p3q + 30*s12^2*
         s13^2*s23^4*p1q^2*p2q^2 + 6*s12^2*s13^2*s23^4*p1q^3*p3q + 6*
         s12^2*s13^2*s23^4*p1q^3*p2q - 24*s12^2*s13^2*s23^4*p1q^4 + 30*
         s12^2*s13^3*s23^3*p2q^2*p3q^2 - 24*s12^2*s13^3*s23^3*p2q^3*p3q
          + 24*s12^2*s13^3*s23^3*p1q*p2q*p3q^2 + 42*s12^2*s13^3*s23^3*
         p1q*p2q^2*p3q - 24*s12^2*s13^3*s23^3*p1q*p2q^3 + 12*s12^2*
         s13^3*s23^3*p1q^2*p3q^2 + 30*s12^2*s13^3*s23^3*p1q^2*p2q*p3q
          + 36*s12^2*s13^3*s23^3*p1q^2*p2q^2 + 48*s12^2*s13^3*s23^3*
         p1q^3*p2q - 12*s12^2*s13^3*s23^3*p1q^4 + 18*s12^2*s13^4*s23^2*
         p2q^2*p3q^2 - 54*s12^2*s13^4*s23^2*p2q^3*p3q + 6*s12^2*s13^4*
         s23^2*p2q^4 + 12*s12^2*s13^4*s23^2*p1q*p2q*p3q^2 - 6*s12^2*
         s13^4*s23^2*p1q*p2q^2*p3q - 42*s12^2*s13^4*s23^2*p1q*p2q^3 + 
         24*s12^2*s13^4*s23^2*p1q^2*p2q*p3q - 18*s12^2*s13^4*s23^2*
         p1q^2*p2q^2 + 30*s12^2*s13^4*s23^2*p1q^3*p2q - 30*s12^2*s13^5*
         s23*p2q^3*p3q + 12*s12^2*s13^5*s23*p2q^4 - 24*s12^2*s13^5*s23*
         p1q*p2q^2*p3q - 12*s12^2*s13^5*s23*p1q*p2q^3 - 24*s12^2*s13^5*
         s23*p1q^2*p2q^2 + 6*s12^2*s13^6*p2q^4 + 6*s12^2*s13^6*p1q*
         p2q^3 - 6*s12^3*s13*s23^4*p2q*p3q^3 - 18*s12^3*s13*s23^4*p1q*
         p3q^3 + 18*s12^3*s13*s23^4*p1q*p2q*p3q^2 + 18*s12^3*s13*s23^4*
         p1q^2*p3q^2 + 18*s12^3*s13*s23^4*p1q^2*p2q*p3q + 30*s12^3*s13*
         s23^4*p1q^3*p3q - 6*s12^3*s13*s23^4*p1q^3*p2q - 6*s12^3*s13*
         s23^4*p1q^4 - 24*s12^3*s13^2*s23^3*p2q*p3q^3 + 30*s12^3*s13^2*
         s23^3*p2q^2*p3q^2 - 24*s12^3*s13^2*s23^3*p1q*p3q^3 + 42*s12^3*
         s13^2*s23^3*p1q*p2q*p3q^2 + 24*s12^3*s13^2*s23^3*p1q*p2q^2*p3q
          + 36*s12^3*s13^2*s23^3*p1q^2*p3q^2 + 30*s12^3*s13^2*s23^3*
         p1q^2*p2q*p3q + 12*s12^3*s13^2*s23^3*p1q^2*p2q^2 + 48*s12^3*
         s13^2*s23^3*p1q^3*p3q - 12*s12^3*s13^2*s23^3*p1q^4 - 18*s12^3*
         s13^3*s23^2*p2q*p3q^3 + 84*s12^3*s13^3*s23^2*p2q^2*p3q^2 - 18*
         s12^3*s13^3*s23^2*p2q^3*p3q - 6*s12^3*s13^3*s23^2*p1q*p3q^3 + 
         54*s12^3*s13^3*s23^2*p1q*p2q*p3q^2 + 54*s12^3*s13^3*s23^2*p1q*
         p2q^2*p3q - 6*s12^3*s13^3*s23^2*p1q*p2q^3 + 18*s12^3*s13^3*
         s23^2*p1q^2*p3q^2 + 36*s12^3*s13^3*s23^2*p1q^2*p2q*p3q + 18*
         s12^3*s13^3*s23^2*p1q^2*p2q^2 + 18*s12^3*s13^3*s23^2*p1q^3*p3q
          + 18*s12^3*s13^3*s23^2*p1q^3*p2q - 6*s12^3*s13^3*s23^2*p1q^4
          + 54*s12^3*s13^4*s23*p2q^2*p3q^2 - 42*s12^3*s13^4*s23*p2q^3*
         p3q + 30*s12^3*s13^4*s23*p1q*p2q*p3q^2 + 12*s12^3*s13^4*s23*
         p1q*p2q^2*p3q - 12*s12^3*s13^4*s23*p1q*p2q^3 + 24*s12^3*s13^4*
         s23*p1q^2*p2q*p3q + 12*s12^3*s13^4*s23*p1q^3*p2q - 24*s12^3*
         s13^5*p2q^3*p3q - 18*s12^3*s13^5*p1q*p2q^2*p3q - 6*s12^3*s13^5
         *p1q*p2q^3 - 6*s12^3*s13^5*p1q^2*p2q^2 + 6*s12^4*s13*s23^3*
         p3q^4 - 12*s12^4*s13*s23^3*p2q*p3q^3 - 30*s12^4*s13*s23^3*p1q*
         p3q^3 - 18*s12^4*s13*s23^3*p1q^2*p3q^2 + 12*s12^4*s13*s23^3*
         p1q^2*p2q*p3q + 18*s12^4*s13*s23^3*p1q^3*p3q + 6*s12^4*s13^2*
         s23^2*p3q^4 - 54*s12^4*s13^2*s23^2*p2q*p3q^3 + 18*s12^4*s13^2*
         s23^2*p2q^2*p3q^2 - 42*s12^4*s13^2*s23^2*p1q*p3q^3 - 6*s12^4*
         s13^2*s23^2*p1q*p2q*p3q^2 + 12*s12^4*s13^2*s23^2*p1q*p2q^2*p3q
          - 18*s12^4*s13^2*s23^2*p1q^2*p3q^2 + 24*s12^4*s13^2*s23^2*
         p1q^2*p2q*p3q + 30*s12^4*s13^2*s23^2*p1q^3*p3q - 42*s12^4*
         s13^3*s23*p2q*p3q^3 + 54*s12^4*s13^3*s23*p2q^2*p3q^2 - 12*
         s12^4*s13^3*s23*p1q*p3q^3 + 12*s12^4*s13^3*s23*p1q*p2q*p3q^2
          + 30*s12^4*s13^3*s23*p1q*p2q^2*p3q + 24*s12^4*s13^3*s23*p1q^2
         *p2q*p3q + 12*s12^4*s13^3*s23*p1q^3*p3q + 36*s12^4*s13^4*p2q^2
         *p3q^2 + 18*s12^4*s13^4*p1q*p2q*p3q^2 + 18*s12^4*s13^4*p1q*
         p2q^2*p3q + 12*s12^4*s13^4*p1q^2*p2q*p3q + 12*s12^5*s13*s23^2*
         p3q^4 - 6*s12^5*s13*s23^2*p2q*p3q^3 - 6*s12^5*s13*s23^2*p1q*
         p3q^3 - 6*s12^5*s13*s23^2*p1q*p2q*p3q^2 - 18*s12^5*s13*s23^2*
         p1q^2*p3q^2 + 12*s12^5*s13^2*s23*p3q^4 - 30*s12^5*s13^2*s23*
         p2q*p3q^3 - 12*s12^5*s13^2*s23*p1q*p3q^3 - 24*s12^5*s13^2*s23*
         p1q*p2q*p3q^2 - 24*s12^5*s13^2*s23*p1q^2*p3q^2 - 24*s12^5*
         s13^3*p2q*p3q^3 - 6*s12^5*s13^3*p1q*p3q^3 - 18*s12^5*s13^3*p1q
         *p2q*p3q^2 - 6*s12^5*s13^3*p1q^2*p3q^2 + 6*s12^6*s13*s23*p3q^4
          + 6*s12^6*s13*s23*p1q*p3q^3 + 6*s12^6*s13^2*p3q^4 + 6*s12^6*
         s13^2*p1q*p3q^3] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s12^2*
         p1q^2*p3q + 7*s12^2*p1q*p3q^2 + 7*s12*s13*p1q^2*p2q + 14*s12*
         s13*p1q^2*p3q - 14*s12*s13*p1q*p2q*p3q + 7*s12*s13*p1q*p3q^2
          - 7*s12*s13*p2q*p3q^2 - 7*s12*s13*p3q^3 - 7*s12*s23*p1q^3 + 7
         *s12*s23*p1q*p3q^2 - 7*s13^2*p1q*p2q^2 - 21*s13^2*p1q*p2q*p3q
          + 7*s13^2*p2q^2*p3q + 7*s13^2*p2q*p3q^2 + 14*s13*s23*p1q^2*
         p2q + 21*s13*s23*p1q^2*p3q + 21*s13*s23*p1q*p3q^2 - 7*s23^2*
         p1q^3 - 7*s23^2*p1q^2*p3q, - 12*s12^3*s13*p1q*p3q^2 - 12*s12^3
         *s13*p3q^3 + 24*s12^2*s13^2*p1q*p2q*p3q + 36*s12^2*s13^2*p2q*
         p3q^2 + 24*s12^2*s13*s23*p1q^2*p3q + 12*s12^2*s13*s23*p1q*
         p3q^2 - 12*s12^2*s13*s23*p3q^3 - 12*s12*s13^3*p1q*p2q^2 - 36*
         s12*s13^3*p2q^2*p3q + 24*s12*s13^2*s23*p1q^2*p2q + 24*s12*
         s13^2*s23*p1q*p2q*p3q + 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13*s23^2*p1q^3 + 12*s12*s13*s23^2*p1q^2*p3q + 24*s12*s13*
         s23^2*p1q*p3q^2 + 12*s13^4*p2q^3 - 36*s13^3*s23*p1q*p2q^2 - 12
         *s13^3*s23*p2q^2*p3q + 36*s13^2*s23^2*p1q^2*p2q + 24*s13^2*
         s23^2*p1q*p2q*p3q - 12*s13*s23^3*p1q^3 - 12*s13*s23^3*p1q^2*
         p3q] + rat[ - 7*s12^4*p1q^2*p3q - 7*s12^4*p1q*p3q^2 - 7*s12^3*
         s13*p1q^2*p2q - 14*s12^3*s13*p1q^2*p3q + 14*s12^3*s13*p1q*p2q*
         p3q - 21*s12^3*s13*p1q*p3q^2 + 7*s12^3*s13*p2q*p3q^2 - 7*s12^3
         *s13*p3q^3 + 7*s12^3*s23*p1q^3 - 7*s12^3*s23*p1q^2*p3q - 14*
         s12^3*s23*p1q*p3q^2 + 7*s12^2*s13^2*p1q*p2q^2 + 49*s12^2*s13^2
         *p1q*p2q*p3q - 7*s12^2*s13^2*p2q^2*p3q + 35*s12^2*s13^2*p2q*
         p3q^2 - 21*s12^2*s13*s23*p1q^2*p2q - 7*s12^2*s13*s23*p1q^2*p3q
          + 14*s12^2*s13*s23*p1q*p2q*p3q - 14*s12^2*s13*s23*p1q*p3q^2
          + 7*s12^2*s13*s23*p2q*p3q^2 - 7*s12^2*s13*s23*p3q^3 + 14*
         s12^2*s23^2*p1q^3 + 7*s12^2*s23^2*p1q^2*p3q - 7*s12^2*s23^2*
         p1q*p3q^2 - 14*s12*s13^3*p1q*p2q^2 - 42*s12*s13^3*p2q^2*p3q + 
         28*s12*s13^2*s23*p1q^2*p2q + 7*s12*s13^2*s23*p1q*p2q^2 + 49*
         s12*s13^2*s23*p1q*p2q*p3q - 7*s12*s13^2*s23*p2q^2*p3q + 21*s12
         *s13^2*s23*p2q*p3q^2 - 14*s12*s13*s23^2*p1q^3 - 14*s12*s13*
         s23^2*p1q^2*p2q - 7*s12*s13*s23^2*p1q^2*p3q + 7*s12*s13*s23^2*
         p1q*p3q^2 + 7*s12*s23^3*p1q^3 + 7*s12*s23^3*p1q^2*p3q + 14*
         s13^4*p2q^3 - 42*s13^3*s23*p1q*p2q^2 - 14*s13^3*s23*p2q^2*p3q
          + 42*s13^2*s23^2*p1q^2*p2q + 28*s13^2*s23^2*p1q*p2q*p3q - 14*
         s13*s23^3*p1q^3 - 14*s13*s23^3*p1q^2*p3q,12*s12^5*s13*p1q*
         p3q^2 + 12*s12^5*s13*p3q^3 - 24*s12^4*s13^2*p1q*p2q*p3q - 36*
         s12^4*s13^2*p2q*p3q^2 - 24*s12^4*s13*s23*p1q^2*p3q + 24*s12^4*
         s13*s23*p3q^3 + 12*s12^3*s13^3*p1q*p2q^2 + 36*s12^3*s13^3*
         p2q^2*p3q - 24*s12^3*s13^2*s23*p1q^2*p2q - 48*s12^3*s13^2*s23*
         p1q*p2q*p3q - 60*s12^3*s13^2*s23*p2q*p3q^2 + 12*s12^3*s13*
         s23^2*p1q^3 - 36*s12^3*s13*s23^2*p1q^2*p3q - 36*s12^3*s13*
         s23^2*p1q*p3q^2 + 12*s12^3*s13*s23^2*p3q^3 - 12*s12^2*s13^4*
         p2q^3 + 48*s12^2*s13^3*s23*p1q*p2q^2 + 48*s12^2*s13^3*s23*
         p2q^2*p3q - 60*s12^2*s13^2*s23^2*p1q^2*p2q - 48*s12^2*s13^2*
         s23^2*p1q*p2q*p3q - 24*s12^2*s13^2*s23^2*p2q*p3q^2 + 24*s12^2*
         s13*s23^3*p1q^3 - 24*s12^2*s13*s23^3*p1q*p3q^2 - 12*s12*s13^4*
         s23*p2q^3 + 36*s12*s13^3*s23^2*p1q*p2q^2 + 12*s12*s13^3*s23^2*
         p2q^2*p3q - 36*s12*s13^2*s23^3*p1q^2*p2q - 24*s12*s13^2*s23^3*
         p1q*p2q*p3q + 12*s12*s13*s23^4*p1q^3 + 12*s12*s13*s23^4*p1q^2*
         p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*s12^2*
         p1q^3*p3q - 14*s12^2*p1q^2*p3q^2 - 7*s12^2*p1q*p3q^3 - 7*s12*
         s13*p1q^3*p2q - 14*s12*s13*p1q^3*p3q - 21*s12*s13*p1q^2*p2q*
         p3q - 35*s12*s13*p1q^2*p3q^2 - 21*s12*s13*p1q*p2q*p3q^2 - 28*
         s12*s13*p1q*p3q^3 - 7*s12*s13*p2q*p3q^3 - 7*s12*s13*p3q^4 + 7*
         s12*s23*p1q^4 + 7*s12*s23*p1q^3*p3q - 7*s12*s23*p1q^2*p3q^2 - 
         7*s12*s23*p1q*p3q^3 + 7*s13^2*p1q^2*p2q^2 + 7*s13^2*p1q^2*p2q*
         p3q + 14*s13^2*p1q*p2q^2*p3q + 14*s13^2*p1q*p2q*p3q^2 + 7*
         s13^2*p2q^2*p3q^2 + 7*s13^2*p2q*p3q^3 - 14*s13*s23*p1q^3*p2q
          - 7*s13*s23*p1q^3*p3q - 28*s13*s23*p1q^2*p2q*p3q - 14*s13*s23
         *p1q^2*p3q^2 - 14*s13*s23*p1q*p2q*p3q^2 - 7*s13*s23*p1q*p3q^3
          + 7*s23^2*p1q^4 + 14*s23^2*p1q^3*p3q + 7*s23^2*p1q^2*p3q^2,24
         *s12^3*s13*p1q*p3q^2 + 24*s12^3*s13*p3q^3 - 48*s12^2*s13^2*p1q
         *p2q*p3q - 72*s12^2*s13^2*p2q*p3q^2 - 48*s12^2*s13*s23*p1q^2*
         p3q - 24*s12^2*s13*s23*p1q*p3q^2 + 24*s12^2*s13*s23*p3q^3 + 24
         *s12*s13^3*p1q*p2q^2 + 72*s12*s13^3*p2q^2*p3q - 48*s12*s13^2*
         s23*p1q^2*p2q - 48*s12*s13^2*s23*p1q*p2q*p3q - 48*s12*s13^2*
         s23*p2q*p3q^2 + 24*s12*s13*s23^2*p1q^3 - 24*s12*s13*s23^2*
         p1q^2*p3q - 48*s12*s13*s23^2*p1q*p3q^2 - 24*s13^4*p2q^3 + 72*
         s13^3*s23*p1q*p2q^2 + 24*s13^3*s23*p2q^2*p3q - 72*s13^2*s23^2*
         p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*p3q + 24*s13*s23^3*p1q^3 + 
         24*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[
          - s12^2*p2q^2*p3q - 2*s12^2*p2q*p3q^2 - s12^2*p3q^3 + s12*s13
         *p2q^3 + 2*s12*s13*p2q^2*p3q + s12*s13*p2q*p3q^2 - s12*s23*p1q
         *p2q^2 - 2*s12*s23*p1q*p2q*p3q - s12*s23*p1q*p3q^2,12*s12^2*
         s23*p3q^2 - 24*s12*s13*s23*p2q*p3q - 24*s12*s23^2*p1q*p3q + 12
         *s13^2*s23*p2q^2 - 24*s13*s23^2*p1q*p2q + 12*s23^3*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
         7*s12^3*s13*p1q*p2q^2*p3q + 7*s12^3*s13*p1q*p2q*p3q^2 + 7*
         s12^3*s13*p2q^2*p3q^2 + 7*s12^3*s13*p2q*p3q^3 + 7*s12^3*s23*
         p1q^2*p2q*p3q + 7*s12^3*s23*p1q*p2q*p3q^2 - 7*s12^2*s13^2*p1q*
         p2q^3 + 7*s12^2*s13^2*p1q*p2q*p3q^2 - 14*s12^2*s13^2*p2q^3*p3q
          - 7*s12^2*s13^2*p2q^2*p3q^2 + 7*s12^2*s13^2*p2q*p3q^3 + 14*
         s12^2*s13*s23*p1q^2*p2q^2 + 7*s12^2*s13*s23*p1q*p2q^2*p3q + 7*
         s12^2*s13*s23*p1q*p2q*p3q^2 + 7*s12^2*s13*s23*p2q^2*p3q^2 + 7*
         s12^2*s13*s23*p2q*p3q^3 - 7*s12^2*s23^2*p1q^3*p2q + 7*s12^2*
         s23^2*p1q^2*p2q*p3q + 14*s12^2*s23^2*p1q*p2q*p3q^2 - 7*s12*
         s13^3*p1q*p2q^3 - 7*s12*s13^3*p1q*p2q^2*p3q + 7*s12*s13^3*
         p2q^4 - 7*s12*s13^3*p2q^3*p3q - 14*s12*s13^3*p2q^2*p3q^2 + 14*
         s12*s13^2*s23*p1q^2*p2q^2 - 7*s12*s13^2*s23*p1q^2*p2q*p3q - 28
         *s12*s13^2*s23*p1q*p2q^3 - 14*s12*s13^2*s23*p1q*p2q^2*p3q - 7*
         s12*s13^2*s23*p1q*p2q*p3q^2 - 14*s12*s13^2*s23*p2q^3*p3q - 14*
         s12*s13^2*s23*p2q^2*p3q^2 - 7*s12*s13*s23^2*p1q^3*p2q + 35*s12
         *s13*s23^2*p1q^2*p2q^2 - 7*s12*s13*s23^2*p1q^2*p2q*p3q + 7*s12
         *s13*s23^2*p1q*p2q^2*p3q - 14*s12*s23^3*p1q^3*p2q - 7*s12*
         s23^3*p1q^2*p2q*p3q + 7*s12*s23^3*p1q*p2q*p3q^2 + 7*s13^4*
         p2q^4 + 7*s13^4*p2q^3*p3q - 21*s13^3*s23*p1q*p2q^3 - 7*s13^3*
         s23*p1q*p2q^2*p3q + 7*s13^3*s23*p2q^4 + 7*s13^3*s23*p2q^3*p3q
          + 21*s13^2*s23^2*p1q^2*p2q^2 - 21*s13^2*s23^2*p1q*p2q^3 - 7*
         s13*s23^3*p1q^3*p2q + 21*s13*s23^3*p1q^2*p2q^2 - 7*s13*s23^3*
         p1q^2*p2q*p3q + 7*s13*s23^3*p1q*p2q^2*p3q - 7*s23^4*p1q^3*p2q
          - 7*s23^4*p1q^2*p2q*p3q, - 24*s12^3*s13*s23*p1q*p3q^2 - 24*
         s12^3*s13*s23*p3q^3 + 48*s12^2*s13^2*s23*p1q*p2q*p3q + 72*
         s12^2*s13^2*s23*p2q*p3q^2 + 48*s12^2*s13*s23^2*p1q^2*p3q + 24*
         s12^2*s13*s23^2*p1q*p3q^2 - 24*s12^2*s13*s23^2*p3q^3 - 24*s12*
         s13^3*s23*p1q*p2q^2 - 72*s12*s13^3*s23*p2q^2*p3q + 48*s12*
         s13^2*s23^2*p1q^2*p2q + 48*s12*s13^2*s23^2*p1q*p2q*p3q + 48*
         s12*s13^2*s23^2*p2q*p3q^2 - 24*s12*s13*s23^3*p1q^3 + 24*s12*
         s13*s23^3*p1q^2*p3q + 48*s12*s13*s23^3*p1q*p3q^2 + 24*s13^4*
         s23*p2q^3 - 72*s13^3*s23^2*p1q*p2q^2 - 24*s13^3*s23^2*p2q^2*
         p3q + 72*s13^2*s23^3*p1q^2*p2q + 48*s13^2*s23^3*p1q*p2q*p3q - 
         24*s13*s23^4*p1q^3 - 24*s13*s23^4*p1q^2*p3q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - 14*s12^2*s13*p2q*p3q^2 - 14*s12^2*s13*
         p3q^3 - 14*s12^2*s23*p1q*p3q^2 + 28*s12*s13^2*p2q^2*p3q + 28*
         s12*s13^2*p2q*p3q^2 + 14*s12*s13*s23*p1q*p2q*p3q + 7*s12*s13*
         s23*p1q*p3q^2 + 28*s12*s23^2*p1q^2*p3q - 14*s13^3*p2q^3 - 14*
         s13^3*p2q^2*p3q + 14*s13^2*s23*p1q*p2q^2 + 7*s13^2*s23*p1q*p2q
         *p3q + 14*s13*s23^2*p1q^2*p2q + 7*s13*s23^2*p1q^2*p3q - 14*
         s23^3*p1q^3,12*s12^2*s13*s23*p3q^2 - 24*s12*s13^2*s23*p2q*p3q
          - 24*s12*s13*s23^2*p1q*p3q + 12*s13^3*s23*p2q^2 - 24*s13^2*
         s23^2*p1q*p2q + 12*s13*s23^3*p1q^2] + rat[7*s12^2*s13*p2q*
         p3q^2 + 7*s12^2*s13*p3q^3 + 7*s12^2*s23*p1q*p3q^2 - 14*s12*
         s13^2*p2q^2*p3q - 14*s12*s13^2*p2q*p3q^2 - 14*s12*s23^2*p1q^2*
         p3q + 7*s13^3*p2q^3 + 7*s13^3*p2q^2*p3q - 7*s13^2*s23*p1q*
         p2q^2 - 7*s13*s23^2*p1q^2*p2q - 7*s13*s23^2*p1q^2*p3q + 7*
         s23^3*p1q^3,24*s12^2*s13*s23*p3q^2 - 48*s12*s13^2*s23*p2q*p3q
          - 48*s12*s13*s23^2*p1q*p3q + 24*s13^3*s23*p2q^2 - 48*s13^2*
         s23^2*p1q*p2q + 24*s13*s23^3*p1q^2]*d )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[7*s12
         *s23*p1q*p2q*p3q + 7*s13*s23*p1q*p2q^2 - 7*s23^2*p1q^2*p2q,24*
         s12^2*s13*p3q^2 - 48*s12*s13^2*p2q*p3q - 48*s12*s13*s23*p1q*
         p3q + 24*s13^3*p2q^2 - 48*s13^2*s23*p1q*p2q + 24*s13*s23^2*
         p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 2*
         s23^2*p1q^2 - 5*s13*s23*p1q*p3q + 11*s13*s23*p1q*p2q - 9*s13^2
         *p2q*p3q - 9*s13^2*p2q^2 + 2*s12*s23*p1q*p3q + 9*s12*s13*p3q^2
          + 9*s12*s13*p2q*p3q,6*s13*s23^3*p1q^2 - 12*s13^2*s23^2*p1q*
         p2q + 6*s13^3*s23*p2q^2 - 12*s12*s13*s23^2*p1q*p3q - 12*s12*
         s13^2*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2] + rat[ - 7*s13*
         s23^2*p1q^2 + 14*s13^2*s23*p1q*p2q - 7*s13^3*p2q^2 + 9*s12*s13
         *s23*p1q*p3q + 7*s12*s13*s23*p1q*p2q + 5*s12*s13^2*p2q*p3q - 7
         *s12*s13^2*p2q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 + 5
         *s12^2*s13*p2q*p3q + 2*s12^3*p3q^2,6*s12*s13*s23^3*p1q^2 - 12*
         s12*s13^2*s23^2*p1q*p2q + 6*s12*s13^3*s23*p2q^2 - 12*s12^2*s13
         *s23^2*p1q*p3q - 12*s12^2*s13^2*s23*p2q*p3q + 6*s12^3*s13*s23*
         p3q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[7*s23^3*p1q^3 - 12*s13*s23^2*p1q^2*p3q - 23*s13*s23^2*
         p1q^2*p2q + 5*s13^2*s23*p1q*p3q^2 + 30*s13^2*s23*p1q*p2q*p3q
          + 25*s13^2*s23*p1q*p2q^2 - 9*s13^3*p2q*p3q^2 - 18*s13^3*p2q^2
         *p3q - 9*s13^3*p2q^3 - 14*s12*s23^2*p1q^2*p3q - 7*s12*s23^2*
         p1q^2*p2q + 3*s12*s13*s23*p1q*p3q^2 + 19*s12*s13*s23*p1q*p2q*
         p3q + 16*s12*s13*s23*p1q*p2q^2 + 9*s12*s13^2*p3q^3 + 9*s12*
         s13^2*p2q*p3q^2 - 9*s12*s13^2*p2q^2*p3q - 9*s12*s13^2*p2q^3 + 
         7*s12^2*s23*p1q*p3q^2 + 7*s12^2*s23*p1q*p2q*p3q + 9*s12^2*s13*
         p3q^3 + 18*s12^2*s13*p2q*p3q^2 + 9*s12^2*s13*p2q^2*p3q,24*s13*
         s23^3*p1q^2 - 48*s13^2*s23^2*p1q*p2q + 24*s13^3*s23*p2q^2 - 48
         *s12*s13*s23^2*p1q*p3q - 48*s12*s13^2*s23*p2q*p3q + 24*s12^2*
         s13*s23*p3q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - s12^3*p2q*p3q^3 - s12^3*p3q^4 + s12^2*s13*p1q*p2q*p3q^2 + 
         s12^2*s13*p1q*p3q^3 + 2*s12^2*s13*p2q^2*p3q^2 + s12^2*s13*p2q*
         p3q^3 - s12^2*s13*p3q^4 + s12^2*s23*p1q^2*p3q^2 + 3*s12^2*s23*
         p1q*p3q^3 - s12^2*s23*p2q*p3q^3 - s12^2*s23*p3q^4 - s12*s13^2*
         p1q*p2q^2*p3q + s12*s13^2*p1q*p3q^3 - s12*s13^2*p2q^3*p3q + 
         s12*s13^2*p2q^2*p3q^2 + 2*s12*s13^2*p2q*p3q^3 + 2*s12*s13*s23*
         p1q^2*p2q*p3q + 2*s12*s13*s23*p1q*p2q^2*p3q + 4*s12*s13*s23*
         p1q*p3q^3 + 2*s12*s13*s23*p2q^2*p3q^2 + 2*s12*s13*s23*p2q*
         p3q^3 - s12*s23^2*p1q^3*p3q - s12*s23^2*p1q^2*p2q*p3q - s12*
         s23^2*p1q^2*p3q^2 - 2*s12*s23^2*p1q*p2q*p3q^2 + 3*s12*s23^2*
         p1q*p3q^3 - s13^3*p1q*p2q^2*p3q - s13^3*p1q*p2q*p3q^2 - s13^3*
         p2q^3*p3q - s13^3*p2q^2*p3q^2 + 2*s13^2*s23*p1q^2*p2q*p3q - 
         s13^2*s23*p1q^2*p3q^2 + s13^2*s23*p1q*p2q^2*p3q - 2*s13^2*s23*
         p1q*p2q*p3q^2 - s13^2*s23*p2q^3*p3q - s13^2*s23*p2q^2*p3q^2 - 
         s13*s23^2*p1q^3*p3q + s13*s23^2*p1q^2*p2q*p3q - 3*s13*s23^2*
         p1q^2*p3q^2 + 2*s13*s23^2*p1q*p2q^2*p3q - 3*s13*s23^2*p1q*p2q*
         p3q^2 - s23^3*p1q^3*p3q - s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^2*
         p3q^2 - 2*s23^3*p1q*p2q*p3q^2,12*s12^3*s23*p3q^3 - 12*s12^2*
         s13*s23*p1q*p3q^2 - 36*s12^2*s13*s23*p2q*p3q^2 - 36*s12^2*
         s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p2q*p3q^2 + 24*s12*s13^2*s23*
         p1q*p2q*p3q + 36*s12*s13^2*s23*p2q^2*p3q + 24*s12*s13*s23^2*
         p1q^2*p3q + 24*s12*s13*s23^2*p1q*p2q*p3q + 24*s12*s13*s23^2*
         p2q^2*p3q + 36*s12*s23^3*p1q^2*p3q + 24*s12*s23^3*p1q*p2q*p3q
          - 12*s13^3*s23*p1q*p2q^2 - 12*s13^3*s23*p2q^3 + 24*s13^2*
         s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*s23^2*
         p2q^3 - 12*s13*s23^3*p1q^3 + 12*s13*s23^3*p1q^2*p2q + 24*s13*
         s23^3*p1q*p2q^2 - 12*s23^4*p1q^3 - 12*s23^4*p1q^2*p2q] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[
          - 7*s12*s13*p2q^2*p3q - 14*s12*s13*p2q*p3q^2 - 7*s12*s13*
         p3q^3 + 7*s13^2*p2q^3 + 14*s13^2*p2q^2*p3q + 7*s13^2*p2q*p3q^2
          - 7*s13*s23*p1q*p2q^2 - 14*s13*s23*p1q*p2q*p3q - 7*s13*s23*
         p1q*p3q^2,24*s12^2*s23*p3q^2 - 48*s12*s13*s23*p2q*p3q - 48*s12
         *s23^2*p1q*p3q + 24*s13^2*s23*p2q^2 - 48*s13*s23^2*p1q*p2q + 
         24*s23^3*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - s12^2*p2q*p3q^2 - s12^2*p3q^3 + 2*s12*
         s13*p2q^2*p3q + 2*s12*s13*p2q*p3q^2 - 2*s12*s23*p1q*p2q*p3q - 
         s13^2*p2q^3 - s13^2*p2q^2*p3q + 2*s13*s23*p1q*p2q^2 - s23^2*
         p1q^2*p2q + s23^2*p1q^2*p3q,12*s12^2*s23*p3q^2 - 24*s12*s13*
         s23*p2q*p3q - 24*s12*s23^2*p1q*p3q + 12*s13^2*s23*p2q^2 - 24*
         s13*s23^2*p1q*p2q + 12*s23^3*p1q^2]*d + rat[2*s12^2*p2q*p3q^2
          + 2*s12^2*p3q^3 - 4*s12*s13*p2q^2*p3q - 4*s12*s13*p2q*p3q^2
          + 2*s12*s23*p1q*p2q*p3q - s12*s23*p1q*p3q^2 + 2*s13^2*p2q^3
          + 2*s13^2*p2q^2*p3q - 4*s13*s23*p1q*p2q^2 - s13*s23*p1q*p2q*
         p3q + 2*s23^2*p1q^2*p2q - s23^2*p1q^2*p3q,6*s12^2*s23*p3q^2 - 
         12*s12*s13*s23*p2q*p3q - 12*s12*s23^2*p1q*p3q + 6*s13^2*s23*
         p2q^2 - 12*s13*s23^2*p1q*p2q + 6*s23^3*p1q^2] )

       + Chain[UBar1,G[p2,mu,p3],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 
         s23*p1q*p3q^2,6*s12^2*p3q^2 - 12*s12*s13*p2q*p3q - 12*s12*s23*
         p1q*p3q + 6*s13^2*p2q^2 - 12*s13*s23*p1q*p2q + 6*s23^2*p1q^2]
          )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[ - 5*s23,144*s13] + rat[5*s23,
         144*s13] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[ - s13*s23,288*s12^2] + rat[
          - s13*s23,288*s12^2] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( rat[5,36*s12*s13]
          )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d
         ]*rat[1,36*s12^2] + rat[ - 10*s12^3 - s12^2*s13 - 10*s12^2*s23
          + s13^2*s23,72*s12^4*s13 + 72*s12^3*s13^2 + 72*s12^3*s13*s23
          + 72*s12^2*s13^2*s23] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*
         rat[-1,36*s12^2] + rat[ - s23,72*s12^3 + 72*s12^2*s23] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*
         rat[-1,36*s12^2] + rat[ - s13^2 + 10*s12^2,72*s12^2*s13^2 + 72
         *s12^3*s13] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[s23,48*s13] + rat[ - s23,48*
         s13] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[ - 7*s13*s23,96*s12^2] + rat[
          - 7*s13*s23,96*s12^2] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( rat[-1,12*s12*s13
         ] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d
         ]*rat[7,12*s12^2] + rat[7*s13^2*s23 + 2*s12^2*s23 - 7*s12^2*
         s13 + 2*s12^3,24*s12^2*s13^2*s23 + 24*s12^3*s13*s23 + 24*s12^3
         *s13^2 + 24*s12^4*s13] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*
         rat[-7,12*s12^2] + rat[ - 7*s23,24*s12^3 + 24*s12^2*s23] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*
         rat[-7,12*s12^2] + rat[ - 7*s13^2 - 2*s12^2,24*s12^2*s13^2 + 
         24*s12^3*s13] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[-1,144] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[-5,72] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[-7,48] )

       + Chain[UBar1,G[p2,nu1,nu2],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[1,24] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[5*s12^4*s13*p3q^2 + 5*s12^4*s23*p2q*p3q + 5*s12^4*s23*
         p3q^2 - 10*s12^3*s13^2*p2q*p3q + 5*s12^3*s13^2*p3q^2 - 10*
         s12^3*s13*s23*p1q*p2q - 15*s12^3*s13*s23*p1q*p3q - 5*s12^3*s13
         *s23*p2q^2 - 5*s12^3*s13*s23*p2q*p3q + 5*s12^3*s13*s23*p3q^2
          - 5*s12^3*s23^2*p1q*p2q - 10*s12^3*s23^2*p1q*p3q + 5*s12^2*
         s13^3*p2q^2 - 10*s12^2*s13^3*p2q*p3q - 15*s12^2*s13^2*s23*p1q*
         p2q - 10*s12^2*s13^2*s23*p1q*p3q - 10*s12^2*s13^2*s23*p2q*p3q
          + 10*s12^2*s13*s23^2*p1q^2 - 5*s12^2*s13*s23^2*p1q*p2q - 10*
         s12^2*s13*s23^2*p1q*p3q + 5*s12^2*s23^3*p1q^2 + 5*s12*s13^4*
         p2q^2 - 10*s12*s13^3*s23*p1q*p2q + 5*s12*s13^3*s23*p2q^2 + 5*
         s12*s13^2*s23^2*p1q^2 - 10*s12*s13^2*s23^2*p1q*p2q + 5*s12*s13
         *s23^3*p1q^2,36*s12^3*s13*p2q*p3q^2 + 36*s12^3*s13*p3q^3 - 72*
         s12^2*s13^2*p2q^2*p3q - 36*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*
         s13^2*p3q^3 - 72*s12^2*s13*s23*p1q*p2q*p3q - 108*s12^2*s13*s23
         *p1q*p3q^2 + 36*s12*s13^3*p2q^3 - 36*s12*s13^3*p2q^2*p3q - 72*
         s12*s13^3*p2q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q^2 - 72*s12*
         s13^2*s23*p1q*p2q*p3q - 72*s12*s13^2*s23*p1q*p3q^2 + 36*s12*
         s13*s23^2*p1q^2*p2q + 108*s12*s13*s23^2*p1q^2*p3q + 36*s13^4*
         p2q^3 + 36*s13^4*p2q^2*p3q - 108*s13^3*s23*p1q*p2q^2 - 72*
         s13^3*s23*p1q*p2q*p3q + 108*s13^2*s23^2*p1q^2*p2q + 36*s13^2*
         s23^2*p1q^2*p3q - 36*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^2*
         p1q + 2*s12*s13*p1q + 2*s12*s23*p1q + s13^2*p1q + 2*s13*s23*
         p1q + s23^2*p1q,72*s12*s23*p2q + 72*s12*s23*p3q + 72*s13*s23*
         p2q + 72*s13*s23*p3q - 72*s23^2*p1q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - s12^3*s13*p3q^2 + 2*s12^2*s13^2*p2q*p3q - s12^2*s13^2*
         p3q^2 + s12^2*s13*s23*p1q*p3q + s12^2*s13*s23*p2q*p3q - s12*
         s13^3*p2q^2 + 2*s12*s13^3*p2q*p3q + s12*s13^2*s23*p1q*p2q - 
         s12*s13^2*s23*p2q^2 + s12*s13^2*s23*p2q*p3q + s12*s13*s23^2*
         p1q*p2q + s12*s13*s23^2*p1q*p3q - s13^4*p2q^2 + 2*s13^3*s23*
         p1q*p2q - s13^3*s23*p2q^2 - s13^2*s23^2*p1q^2 + 2*s13^2*s23^2*
         p1q*p2q - s13*s23^3*p1q^2,72*s12^3*p2q*p3q^2 + 72*s12^3*p3q^3
          - 144*s12^2*s13*p2q^2*p3q - 72*s12^2*s13*p2q*p3q^2 + 72*s12^2
         *s13*p3q^3 - 144*s12^2*s23*p1q*p2q*p3q - 216*s12^2*s23*p1q*
         p3q^2 + 72*s12*s13^2*p2q^3 - 72*s12*s13^2*p2q^2*p3q - 144*s12*
         s13^2*p2q*p3q^2 - 144*s12*s13*s23*p1q*p2q^2 - 144*s12*s13*s23*
         p1q*p2q*p3q - 144*s12*s13*s23*p1q*p3q^2 + 72*s12*s23^2*p1q^2*
         p2q + 216*s12*s23^2*p1q^2*p3q + 72*s13^3*p2q^3 + 72*s13^3*
         p2q^2*p3q - 216*s13^2*s23*p1q*p2q^2 - 144*s13^2*s23*p1q*p2q*
         p3q + 216*s13*s23^2*p1q^2*p2q + 72*s13*s23^2*p1q^2*p3q - 72*
         s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[5*s12^2*p3q - 5*
         s12*s13*p1q - 5*s12*s23*p1q,9*s12^2*s13*p3q^2 - 18*s12*s13^2*
         p2q*p3q - 18*s12*s13*s23*p1q*p3q + 9*s13^3*p2q^2 - 18*s13^2*
         s23*p1q*p2q + 9*s13*s23^2*p1q^2] + rat[5*s12^2*p3q - 5*s12*s13
         *p1q - 5*s12*s23*p1q,9*s12^2*s13*p3q^2 - 18*s12*s13^2*p2q*p3q
          - 18*s12*s13*s23*p1q*p3q + 9*s13^3*p2q^2 - 18*s13^2*s23*p1q*
         p2q + 9*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*s12*p1q^2 - 
         10*s12*p1q*p2q - 5*s12*p2q^2,18*s12^2*p3q^2 - 36*s12*s13*p2q*
         p3q - 36*s12*s23*p1q*p3q + 18*s13^2*p2q^2 - 36*s13*s23*p1q*p2q
          + 18*s23^2*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[s13*s23^4*
         p1q^2*p3q + s13*s23^4*p1q^3 - 2*s13^2*s23^3*p1q*p2q*p3q + 
         s13^2*s23^3*p1q^2*p3q - 3*s13^2*s23^3*p1q^2*p2q + s13^2*s23^3*
         p1q^3 + s13^3*s23^2*p2q^2*p3q - 2*s13^3*s23^2*p1q*p2q*p3q + 3*
         s13^3*s23^2*p1q*p2q^2 - 3*s13^3*s23^2*p1q^2*p2q + s13^4*s23*
         p2q^2*p3q - s13^4*s23*p2q^3 + 3*s13^4*s23*p1q*p2q^2 - s13^5*
         p2q^3 + 10*s12*s23^4*p1q^2*p3q + 10*s12*s23^4*p1q^3 - 12*s12*
         s13*s23^3*p1q*p3q^2 - 18*s12*s13*s23^3*p1q*p2q*p3q - 9*s12*s13
         *s23^3*p1q^2*p3q - 29*s12*s13*s23^3*p1q^2*p2q + 3*s12*s13*
         s23^3*p1q^3 + 6*s12*s13^2*s23^2*p2q*p3q^2 + 8*s12*s13^2*s23^2*
         p2q^2*p3q - 3*s12*s13^2*s23^2*p1q*p3q^2 + 15*s12*s13^2*s23^2*
         p1q*p2q*p3q + 28*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23^2
         *p1q^2*p3q - 7*s12*s13^2*s23^2*p1q^2*p2q + s12*s13^2*s23^2*
         p1q^3 - 3*s12*s13^3*s23*p2q*p3q^2 - 6*s12*s13^3*s23*p2q^2*p3q
          - 9*s12*s13^3*s23*p2q^3 - s12*s13^3*s23*p1q*p2q*p3q + 5*s12*
         s13^3*s23*p1q*p2q^2 - 2*s12*s13^3*s23*p1q^2*p2q + 3*s12*s13^4*
         p2q^2*p3q - s12*s13^4*p2q^3 + s12*s13^4*p1q*p2q^2 - 20*s12^2*
         s23^3*p1q*p3q^2 - 10*s12^2*s23^3*p1q*p2q*p3q - 10*s12^2*s23^3*
         p1q^2*p3q - 10*s12^2*s23^3*p1q^2*p2q + 10*s12^2*s23^3*p1q^3 + 
         11*s12^2*s13*s23^2*p3q^3 + 18*s12^2*s13*s23^2*p2q*p3q^2 + 8*
         s12^2*s13*s23^2*p2q^2*p3q - 5*s12^2*s13*s23^2*p1q*p3q^2 + 19*
         s12^2*s13*s23^2*p1q*p2q*p3q + 19*s12^2*s13*s23^2*p1q*p2q^2 - 
         15*s12^2*s13*s23^2*p1q^2*p3q - 21*s12^2*s13*s23^2*p1q^2*p2q + 
         s12^2*s13*s23^2*p1q^3 + 2*s12^2*s13^2*s23*p3q^3 - 6*s12^2*
         s13^2*s23*p2q*p3q^2 - 11*s12^2*s13^2*s23*p2q^2*p3q - 9*s12^2*
         s13^2*s23*p2q^3 + 8*s12^2*s13^2*s23*p1q*p2q*p3q + 11*s12^2*
         s13^2*s23*p1q*p2q^2 - 2*s12^2*s13^2*s23*p1q^2*p3q - 2*s12^2*
         s13^2*s23*p1q^2*p2q - 3*s12^2*s13^3*p2q*p3q^2 + 3*s12^2*s13^3*
         p2q^2*p3q - 2*s12^2*s13^3*p1q*p2q*p3q + s12^2*s13^3*p1q*p2q^2
          + 10*s12^3*s23^2*p3q^3 + 10*s12^3*s23^2*p2q*p3q^2 - 10*s12^3*
         s23^2*p1q*p3q^2 - 20*s12^3*s23^2*p1q^2*p3q - 10*s12^3*s23^2*
         p1q^2*p2q + 13*s12^3*s13*s23*p3q^3 + 10*s12^3*s13*s23*p2q*
         p3q^2 - s12^3*s13*s23*p2q^2*p3q + 11*s12^3*s13*s23*p1q*p3q^2
          + 21*s12^3*s13*s23*p1q*p2q*p3q + 10*s12^3*s13*s23*p1q*p2q^2
          - 2*s12^3*s13*s23*p1q^2*p3q + s12^3*s13^2*p3q^3 - 3*s12^3*
         s13^2*p2q*p3q^2 + s12^3*s13^2*p1q*p3q^2 - 2*s12^3*s13^2*p1q*
         p2q*p3q + 10*s12^4*s23*p3q^3 + 10*s12^4*s23*p2q*p3q^2 + 10*
         s12^4*s23*p1q*p3q^2 + 10*s12^4*s23*p1q*p2q*p3q + s12^4*s13*
         p3q^3 + s12^4*s13*p1q*p3q^2,18*s13*s23^5*p1q^3*p3q + 18*s13*
         s23^5*p1q^4 - 18*s13^2*s23^4*p1q^2*p3q^2 - 54*s13^2*s23^4*
         p1q^2*p2q*p3q - 18*s13^2*s23^4*p1q^3*p3q - 72*s13^2*s23^4*
         p1q^3*p2q + 36*s13^3*s23^3*p1q*p2q*p3q^2 + 54*s13^3*s23^3*p1q*
         p2q^2*p3q + 54*s13^3*s23^3*p1q^2*p2q*p3q + 108*s13^3*s23^3*
         p1q^2*p2q^2 - 18*s13^4*s23^2*p2q^2*p3q^2 - 18*s13^4*s23^2*
         p2q^3*p3q - 54*s13^4*s23^2*p1q*p2q^2*p3q - 72*s13^4*s23^2*p1q*
         p2q^3 + 18*s13^5*s23*p2q^3*p3q + 18*s13^5*s23*p2q^4 - 54*s12*
         s13*s23^4*p1q^2*p3q^2 - 18*s12*s13*s23^4*p1q^2*p2q*p3q - 36*
         s12*s13*s23^4*p1q^3*p3q - 18*s12*s13*s23^4*p1q^3*p2q + 18*s12*
         s13*s23^4*p1q^4 + 36*s12*s13^2*s23^3*p1q*p3q^3 + 36*s12*s13^2*
         s23^3*p1q*p2q*p3q^2 + 36*s12*s13^2*s23^3*p1q*p2q^2*p3q + 18*
         s12*s13^2*s23^3*p1q^2*p3q^2 + 36*s12*s13^2*s23^3*p1q^2*p2q*p3q
          + 54*s12*s13^2*s23^3*p1q^2*p2q^2 - 18*s12*s13^2*s23^3*p1q^3*
         p3q - 54*s12*s13^2*s23^3*p1q^3*p2q + 36*s12*s13^3*s23^2*p2q*
         p3q^3 + 18*s12*s13^3*s23^2*p2q^2*p3q^2 - 18*s12*s13^3*s23^2*
         p2q^3*p3q + 36*s12*s13^3*s23^2*p1q*p2q*p3q^2 + 36*s12*s13^3*
         s23^2*p1q*p2q^2*p3q - 54*s12*s13^3*s23^2*p1q*p2q^3 + 36*s12*
         s13^3*s23^2*p1q^2*p2q*p3q + 54*s12*s13^3*s23^2*p1q^2*p2q^2 - 
         54*s12*s13^4*s23*p2q^2*p3q^2 - 36*s12*s13^4*s23*p2q^3*p3q + 18
         *s12*s13^4*s23*p2q^4 - 18*s12*s13^4*s23*p1q*p2q^2*p3q - 18*s12
         *s13^4*s23*p1q*p2q^3 + 54*s12^2*s13*s23^3*p1q*p3q^3 + 36*s12^2
         *s13*s23^3*p1q*p2q*p3q^2 + 18*s12^2*s13*s23^3*p1q^2*p2q*p3q - 
         54*s12^2*s13*s23^3*p1q^3*p3q - 18*s12^2*s13*s23^3*p1q^3*p2q - 
         18*s12^2*s13^2*s23^2*p3q^4 + 18*s12^2*s13^2*s23^2*p2q*p3q^3 + 
         36*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 18*s12^2*s13^2*s23^2*p1q*
         p3q^3 + 36*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 36*s12^2*s13^2*
         s23^2*p1q^2*p3q^2 + 36*s12^2*s13^2*s23^2*p1q^2*p2q*p3q + 36*
         s12^2*s13^2*s23^2*p1q^2*p2q^2 + 54*s12^2*s13^3*s23*p2q*p3q^3
          - 54*s12^2*s13^3*s23*p2q^3*p3q + 36*s12^2*s13^3*s23*p1q*p2q*
         p3q^2 + 18*s12^2*s13^3*s23*p1q*p2q^2*p3q - 18*s12^2*s13^3*s23*
         p1q*p2q^3 - 18*s12^3*s13*s23^2*p3q^4 - 18*s12^3*s13*s23^2*p2q*
         p3q^3 + 36*s12^3*s13*s23^2*p1q*p3q^3 + 18*s12^3*s13*s23^2*p1q*
         p2q*p3q^2 + 54*s12^3*s13*s23^2*p1q^2*p3q^2 + 36*s12^3*s13*
         s23^2*p1q^2*p2q*p3q - 18*s12^3*s13^2*s23*p3q^4 + 36*s12^3*
         s13^2*s23*p2q*p3q^3 + 54*s12^3*s13^2*s23*p2q^2*p3q^2 - 18*
         s12^3*s13^2*s23*p1q*p3q^3 + 18*s12^3*s13^2*s23*p1q*p2q*p3q^2
          + 36*s12^3*s13^2*s23*p1q*p2q^2*p3q - 18*s12^4*s13*s23*p3q^4
          - 18*s12^4*s13*s23*p2q*p3q^3 - 18*s12^4*s13*s23*p1q*p3q^3 - 
         18*s12^4*s13*s23*p1q*p2q*p3q^2] + rat[s13*s23^4*p1q^2*p3q + 
         s13*s23^4*p1q^3 - 2*s13^2*s23^3*p1q*p2q*p3q + s13^2*s23^3*
         p1q^2*p3q - 3*s13^2*s23^3*p1q^2*p2q + s13^2*s23^3*p1q^3 + 
         s13^3*s23^2*p2q^2*p3q - 2*s13^3*s23^2*p1q*p2q*p3q + 3*s13^3*
         s23^2*p1q*p2q^2 - 3*s13^3*s23^2*p1q^2*p2q + s13^4*s23*p2q^2*
         p3q - s13^4*s23*p2q^3 + 3*s13^4*s23*p1q*p2q^2 - s13^5*p2q^3 + 
         10*s12*s23^4*p1q^2*p3q + 10*s12*s23^4*p1q^3 - 12*s12*s13*s23^3
         *p1q*p3q^2 - 18*s12*s13*s23^3*p1q*p2q*p3q - 9*s12*s13*s23^3*
         p1q^2*p3q - 29*s12*s13*s23^3*p1q^2*p2q + 3*s12*s13*s23^3*p1q^3
          + 6*s12*s13^2*s23^2*p2q*p3q^2 + 8*s12*s13^2*s23^2*p2q^2*p3q
          - 3*s12*s13^2*s23^2*p1q*p3q^2 + 15*s12*s13^2*s23^2*p1q*p2q*
         p3q + 28*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*s13^2*s23^2*p1q^2*
         p3q - 7*s12*s13^2*s23^2*p1q^2*p2q + s12*s13^2*s23^2*p1q^3 - 3*
         s12*s13^3*s23*p2q*p3q^2 - 6*s12*s13^3*s23*p2q^2*p3q - 9*s12*
         s13^3*s23*p2q^3 - s12*s13^3*s23*p1q*p2q*p3q + 5*s12*s13^3*s23*
         p1q*p2q^2 - 2*s12*s13^3*s23*p1q^2*p2q + 3*s12*s13^4*p2q^2*p3q
          - s12*s13^4*p2q^3 + s12*s13^4*p1q*p2q^2 - 20*s12^2*s23^3*p1q*
         p3q^2 - 10*s12^2*s23^3*p1q*p2q*p3q - 10*s12^2*s23^3*p1q^2*p3q
          - 10*s12^2*s23^3*p1q^2*p2q + 10*s12^2*s23^3*p1q^3 + 11*s12^2*
         s13*s23^2*p3q^3 + 18*s12^2*s13*s23^2*p2q*p3q^2 + 8*s12^2*s13*
         s23^2*p2q^2*p3q - 5*s12^2*s13*s23^2*p1q*p3q^2 + 19*s12^2*s13*
         s23^2*p1q*p2q*p3q + 19*s12^2*s13*s23^2*p1q*p2q^2 - 15*s12^2*
         s13*s23^2*p1q^2*p3q - 21*s12^2*s13*s23^2*p1q^2*p2q + s12^2*s13
         *s23^2*p1q^3 + 2*s12^2*s13^2*s23*p3q^3 - 6*s12^2*s13^2*s23*p2q
         *p3q^2 - 11*s12^2*s13^2*s23*p2q^2*p3q - 9*s12^2*s13^2*s23*
         p2q^3 + 8*s12^2*s13^2*s23*p1q*p2q*p3q + 11*s12^2*s13^2*s23*p1q
         *p2q^2 - 2*s12^2*s13^2*s23*p1q^2*p3q - 2*s12^2*s13^2*s23*p1q^2
         *p2q - 3*s12^2*s13^3*p2q*p3q^2 + 3*s12^2*s13^3*p2q^2*p3q - 2*
         s12^2*s13^3*p1q*p2q*p3q + s12^2*s13^3*p1q*p2q^2 + 10*s12^3*
         s23^2*p3q^3 + 10*s12^3*s23^2*p2q*p3q^2 - 10*s12^3*s23^2*p1q*
         p3q^2 - 20*s12^3*s23^2*p1q^2*p3q - 10*s12^3*s23^2*p1q^2*p2q + 
         13*s12^3*s13*s23*p3q^3 + 10*s12^3*s13*s23*p2q*p3q^2 - s12^3*
         s13*s23*p2q^2*p3q + 11*s12^3*s13*s23*p1q*p3q^2 + 21*s12^3*s13*
         s23*p1q*p2q*p3q + 10*s12^3*s13*s23*p1q*p2q^2 - 2*s12^3*s13*s23
         *p1q^2*p3q + s12^3*s13^2*p3q^3 - 3*s12^3*s13^2*p2q*p3q^2 + 
         s12^3*s13^2*p1q*p3q^2 - 2*s12^3*s13^2*p1q*p2q*p3q + 10*s12^4*
         s23*p3q^3 + 10*s12^4*s23*p2q*p3q^2 + 10*s12^4*s23*p1q*p3q^2 + 
         10*s12^4*s23*p1q*p2q*p3q + s12^4*s13*p3q^3 + s12^4*s13*p1q*
         p3q^2,18*s13*s23^5*p1q^3*p3q + 18*s13*s23^5*p1q^4 - 18*s13^2*
         s23^4*p1q^2*p3q^2 - 54*s13^2*s23^4*p1q^2*p2q*p3q - 18*s13^2*
         s23^4*p1q^3*p3q - 72*s13^2*s23^4*p1q^3*p2q + 36*s13^3*s23^3*
         p1q*p2q*p3q^2 + 54*s13^3*s23^3*p1q*p2q^2*p3q + 54*s13^3*s23^3*
         p1q^2*p2q*p3q + 108*s13^3*s23^3*p1q^2*p2q^2 - 18*s13^4*s23^2*
         p2q^2*p3q^2 - 18*s13^4*s23^2*p2q^3*p3q - 54*s13^4*s23^2*p1q*
         p2q^2*p3q - 72*s13^4*s23^2*p1q*p2q^3 + 18*s13^5*s23*p2q^3*p3q
          + 18*s13^5*s23*p2q^4 - 54*s12*s13*s23^4*p1q^2*p3q^2 - 18*s12*
         s13*s23^4*p1q^2*p2q*p3q - 36*s12*s13*s23^4*p1q^3*p3q - 18*s12*
         s13*s23^4*p1q^3*p2q + 18*s12*s13*s23^4*p1q^4 + 36*s12*s13^2*
         s23^3*p1q*p3q^3 + 36*s12*s13^2*s23^3*p1q*p2q*p3q^2 + 36*s12*
         s13^2*s23^3*p1q*p2q^2*p3q + 18*s12*s13^2*s23^3*p1q^2*p3q^2 + 
         36*s12*s13^2*s23^3*p1q^2*p2q*p3q + 54*s12*s13^2*s23^3*p1q^2*
         p2q^2 - 18*s12*s13^2*s23^3*p1q^3*p3q - 54*s12*s13^2*s23^3*
         p1q^3*p2q + 36*s12*s13^3*s23^2*p2q*p3q^3 + 18*s12*s13^3*s23^2*
         p2q^2*p3q^2 - 18*s12*s13^3*s23^2*p2q^3*p3q + 36*s12*s13^3*
         s23^2*p1q*p2q*p3q^2 + 36*s12*s13^3*s23^2*p1q*p2q^2*p3q - 54*
         s12*s13^3*s23^2*p1q*p2q^3 + 36*s12*s13^3*s23^2*p1q^2*p2q*p3q
          + 54*s12*s13^3*s23^2*p1q^2*p2q^2 - 54*s12*s13^4*s23*p2q^2*
         p3q^2 - 36*s12*s13^4*s23*p2q^3*p3q + 18*s12*s13^4*s23*p2q^4 - 
         18*s12*s13^4*s23*p1q*p2q^2*p3q - 18*s12*s13^4*s23*p1q*p2q^3 + 
         54*s12^2*s13*s23^3*p1q*p3q^3 + 36*s12^2*s13*s23^3*p1q*p2q*
         p3q^2 + 18*s12^2*s13*s23^3*p1q^2*p2q*p3q - 54*s12^2*s13*s23^3*
         p1q^3*p3q - 18*s12^2*s13*s23^3*p1q^3*p2q - 18*s12^2*s13^2*
         s23^2*p3q^4 + 18*s12^2*s13^2*s23^2*p2q*p3q^3 + 36*s12^2*s13^2*
         s23^2*p2q^2*p3q^2 + 18*s12^2*s13^2*s23^2*p1q*p3q^3 + 36*s12^2*
         s13^2*s23^2*p1q*p2q^2*p3q + 36*s12^2*s13^2*s23^2*p1q^2*p3q^2
          + 36*s12^2*s13^2*s23^2*p1q^2*p2q*p3q + 36*s12^2*s13^2*s23^2*
         p1q^2*p2q^2 + 54*s12^2*s13^3*s23*p2q*p3q^3 - 54*s12^2*s13^3*
         s23*p2q^3*p3q + 36*s12^2*s13^3*s23*p1q*p2q*p3q^2 + 18*s12^2*
         s13^3*s23*p1q*p2q^2*p3q - 18*s12^2*s13^3*s23*p1q*p2q^3 - 18*
         s12^3*s13*s23^2*p3q^4 - 18*s12^3*s13*s23^2*p2q*p3q^3 + 36*
         s12^3*s13*s23^2*p1q*p3q^3 + 18*s12^3*s13*s23^2*p1q*p2q*p3q^2
          + 54*s12^3*s13*s23^2*p1q^2*p3q^2 + 36*s12^3*s13*s23^2*p1q^2*
         p2q*p3q - 18*s12^3*s13^2*s23*p3q^4 + 36*s12^3*s13^2*s23*p2q*
         p3q^3 + 54*s12^3*s13^2*s23*p2q^2*p3q^2 - 18*s12^3*s13^2*s23*
         p1q*p3q^3 + 18*s12^3*s13^2*s23*p1q*p2q*p3q^2 + 36*s12^3*s13^2*
         s23*p1q*p2q^2*p3q - 18*s12^4*s13*s23*p3q^4 - 18*s12^4*s13*s23*
         p2q*p3q^3 - 18*s12^4*s13*s23*p1q*p3q^3 - 18*s12^4*s13*s23*p1q*
         p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - s12^3*p1q*p3q
          - s12^3*p3q^2 + 2*s12^2*s13*p1q^2 + s12^2*s13*p1q*p2q + s12^2
         *s13*p1q*p3q + 3*s12^2*s13*p2q*p3q - s12^2*s13*p3q^2 + s12^2*
         s23*p1q^2 - s12^2*s23*p3q^2 - 3*s12*s13^2*p1q*p2q - 2*s12*
         s13^2*p2q^2 + s12*s13^2*p2q*p3q + 3*s12*s13*s23*p1q^2 + s12*
         s13*s23*p1q*p2q + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p2q*
         p3q + s12*s23^2*p1q^2 + s12*s23^2*p1q*p3q, - 36*s12^3*s13*p1q*
         p3q^2 - 36*s12^3*s13*p3q^3 + 72*s12^2*s13^2*p1q*p2q*p3q + 108*
         s12^2*s13^2*p2q*p3q^2 + 72*s12^2*s13*s23*p1q^2*p3q + 36*s12^2*
         s13*s23*p1q*p3q^2 - 36*s12^2*s13*s23*p3q^3 - 36*s12*s13^3*p1q*
         p2q^2 - 108*s12*s13^3*p2q^2*p3q + 72*s12*s13^2*s23*p1q^2*p2q
          + 72*s12*s13^2*s23*p1q*p2q*p3q + 72*s12*s13^2*s23*p2q*p3q^2
          - 36*s12*s13*s23^2*p1q^3 + 36*s12*s13*s23^2*p1q^2*p3q + 72*
         s12*s13*s23^2*p1q*p3q^2 + 36*s13^4*p2q^3 - 108*s13^3*s23*p1q*
         p2q^2 - 36*s13^3*s23*p2q^2*p3q + 108*s13^2*s23^2*p1q^2*p2q + 
         72*s13^2*s23^2*p1q*p2q*p3q - 36*s13*s23^3*p1q^3 - 36*s13*s23^3
         *p1q^2*p3q] + rat[ - s12^3*p1q*p3q - s12^3*p3q^2 + 2*s12^2*s13
         *p1q^2 + s12^2*s13*p1q*p2q + s12^2*s13*p1q*p3q + 3*s12^2*s13*
         p2q*p3q - s12^2*s13*p3q^2 + s12^2*s23*p1q^2 - s12^2*s23*p3q^2
          - 3*s12*s13^2*p1q*p2q - 2*s12*s13^2*p2q^2 + s12*s13^2*p2q*p3q
          + 3*s12*s13*s23*p1q^2 + s12*s13*s23*p1q*p2q + 3*s12*s13*s23*
         p1q*p3q + 3*s12*s13*s23*p2q*p3q + s12*s23^2*p1q^2 + s12*s23^2*
         p1q*p3q, - 36*s12^3*s13*p1q*p3q^2 - 36*s12^3*s13*p3q^3 + 72*
         s12^2*s13^2*p1q*p2q*p3q + 108*s12^2*s13^2*p2q*p3q^2 + 72*s12^2
         *s13*s23*p1q^2*p3q + 36*s12^2*s13*s23*p1q*p3q^2 - 36*s12^2*s13
         *s23*p3q^3 - 36*s12*s13^3*p1q*p2q^2 - 108*s12*s13^3*p2q^2*p3q
          + 72*s12*s13^2*s23*p1q^2*p2q + 72*s12*s13^2*s23*p1q*p2q*p3q
          + 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13*s23^2*p1q^3 + 36*
         s12*s13*s23^2*p1q^2*p3q + 72*s12*s13*s23^2*p1q*p3q^2 + 36*
         s13^4*p2q^3 - 108*s13^3*s23*p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q
          + 108*s13^2*s23^2*p1q^2*p2q + 72*s13^2*s23^2*p1q*p2q*p3q - 36
         *s13*s23^3*p1q^3 - 36*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - s12^3*p1q^2*p3q
          - 2*s12^3*p1q*p3q^2 - s12^3*p3q^3 + 2*s12^2*s13*p1q^3 + s12^2
         *s13*p1q^2*p2q + 5*s12^2*s13*p1q^2*p3q + 2*s12^2*s13*p1q*p2q*
         p3q + 4*s12^2*s13*p1q*p3q^2 + s12^2*s13*p2q*p3q^2 + s12^2*s13*
         p3q^3 + s12^2*s23*p1q^3 + s12^2*s23*p1q^2*p3q - s12^2*s23*p1q*
         p3q^2 - s12^2*s23*p3q^3 - s12*s13^2*p1q^2*p2q - 2*s12*s13^2*
         p1q*p2q*p3q - s12*s13^2*p2q*p3q^2 + s12*s13*s23*p1q^3 - s12*
         s13*s23*p1q^2*p2q + 2*s12*s13*s23*p1q^2*p3q - 2*s12*s13*s23*
         p1q*p2q*p3q + s12*s13*s23*p1q*p3q^2 - s12*s13*s23*p2q*p3q^2 + 
         s12*s23^2*p1q^3 + 2*s12*s23^2*p1q^2*p3q + s12*s23^2*p1q*p3q^2,
          - 72*s12^3*s13*p1q*p3q^2 - 72*s12^3*s13*p3q^3 + 144*s12^2*
         s13^2*p1q*p2q*p3q + 216*s12^2*s13^2*p2q*p3q^2 + 144*s12^2*s13*
         s23*p1q^2*p3q + 72*s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*
         p3q^3 - 72*s12*s13^3*p1q*p2q^2 - 216*s12*s13^3*p2q^2*p3q + 144
         *s12*s13^2*s23*p1q^2*p2q + 144*s12*s13^2*s23*p1q*p2q*p3q + 144
         *s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q^3 + 72*s12*s13
         *s23^2*p1q^2*p3q + 144*s12*s13*s23^2*p1q*p3q^2 + 72*s13^4*
         p2q^3 - 216*s13^3*s23*p1q*p2q^2 - 72*s13^3*s23*p2q^2*p3q + 216
         *s13^2*s23^2*p1q^2*p2q + 144*s13^2*s23^2*p1q*p2q*p3q - 72*s13*
         s23^3*p1q^3 - 72*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s12^4
         *p2q^2*p3q + 5*s12^4*p2q*p3q^2 - 5*s12^3*s13*p2q^3 + 5*s12^3*
         s13*p2q^2*p3q + 10*s12^3*s13*p2q*p3q^2 - 5*s12^3*s23*p1q*p2q^2
          + 15*s12^3*s23*p1q*p3q^2 - 10*s12^3*s23*p2q^3 - 25*s12^3*s23*
         p2q^2*p3q - 15*s12^3*s23*p2q*p3q^2 - 10*s12^2*s13^2*p2q^3 - 5*
         s12^2*s13^2*p2q^2*p3q + 5*s12^2*s13^2*p2q*p3q^2 + 15*s12^2*s13
         *s23*p1q*p2q^2 + 10*s12^2*s13*s23*p1q*p2q*p3q + 15*s12^2*s13*
         s23*p1q*p3q^2 - 5*s12^2*s13*s23*p2q^3 - 20*s12^2*s13*s23*p2q^2
         *p3q - 15*s12^2*s13*s23*p2q*p3q^2 - 5*s12^2*s23^2*p1q^2*p2q - 
         25*s12^2*s23^2*p1q^2*p3q + 5*s12^2*s23^2*p1q*p2q^2 - 5*s12^2*
         s23^2*p1q*p3q^2 - 5*s12*s13^3*p2q^3 - 5*s12*s13^3*p2q^2*p3q + 
         20*s12*s13^2*s23*p1q*p2q^2 + 10*s12*s13^2*s23*p1q*p2q*p3q + 5*
         s12*s13^2*s23*p2q^3 + 5*s12*s13^2*s23*p2q^2*p3q - 25*s12*s13*
         s23^2*p1q^2*p2q - 5*s12*s13*s23^2*p1q^2*p3q - 10*s12*s13*s23^2
         *p1q*p2q^2 - 10*s12*s13*s23^2*p1q*p2q*p3q + 10*s12*s23^3*p1q^3
          + 5*s12*s23^3*p1q^2*p2q + 5*s12*s23^3*p1q^2*p3q,36*s12^3*s23*
         p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*s12^2*s13*s23*p2q^2*p3q - 
         36*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*p3q^3 - 72*s12^2
         *s23^2*p1q*p2q*p3q - 108*s12^2*s23^2*p1q*p3q^2 + 36*s12*s13^2*
         s23*p2q^3 - 36*s12*s13^2*s23*p2q^2*p3q - 72*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p2q*
         p3q - 72*s12*s13*s23^2*p1q*p3q^2 + 36*s12*s23^3*p1q^2*p2q + 
         108*s12*s23^3*p1q^2*p3q + 36*s13^3*s23*p2q^3 + 36*s13^3*s23*
         p2q^2*p3q - 108*s13^2*s23^2*p1q*p2q^2 - 72*s13^2*s23^2*p1q*p2q
         *p3q + 108*s13*s23^3*p1q^2*p2q + 36*s13*s23^3*p1q^2*p3q - 36*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^5*
         s13*p1q*p2q^2*p3q + s12^5*s13*p2q^2*p3q^2 - s12^5*s23*p1q*
         p2q^2*p3q - s12^5*s23*p1q*p2q*p3q^2 - s12^5*s23*p2q^2*p3q^2 - 
         s12^5*s23*p2q*p3q^3 - s12^4*s13^2*p1q*p2q^3 + 3*s12^4*s13^2*
         p1q*p2q^2*p3q - 2*s12^4*s13^2*p2q^3*p3q + 3*s12^4*s13^2*p2q^2*
         p3q^2 + s12^4*s13*s23*p1q^2*p2q^2 + s12^4*s13*s23*p1q^2*p2q*
         p3q - s12^4*s13*s23*p1q*p2q^3 - 2*s12^4*s13*s23*p1q*p2q*p3q^2
          + s12^4*s13*s23*p2q^3*p3q + s12^4*s13*s23*p2q^2*p3q^2 - 3*
         s12^4*s13*s23*p2q*p3q^3 + s12^4*s23^2*p1q^2*p2q^2 + 2*s12^4*
         s23^2*p1q^2*p2q*p3q - s12^4*s23^2*p1q*p2q^2*p3q - 2*s12^4*
         s23^2*p2q^2*p3q^2 - 2*s12^4*s23^2*p2q*p3q^3 - 3*s12^3*s13^3*
         p1q*p2q^3 + 3*s12^3*s13^3*p1q*p2q^2*p3q + s12^3*s13^3*p2q^4 - 
         6*s12^3*s13^3*p2q^3*p3q + 3*s12^3*s13^3*p2q^2*p3q^2 + 4*s12^3*
         s13^2*s23*p1q^2*p2q^2 + 2*s12^3*s13^2*s23*p1q^2*p2q*p3q - 7*
         s12^3*s13^2*s23*p1q*p2q^3 + 4*s12^3*s13^2*s23*p1q*p2q^2*p3q - 
         s12^3*s13^2*s23*p1q*p2q*p3q^2 - 2*s12^3*s13^2*s23*p2q^3*p3q + 
         7*s12^3*s13^2*s23*p2q^2*p3q^2 - 3*s12^3*s13^2*s23*p2q*p3q^3 - 
         s12^3*s13*s23^2*p1q^3*p2q + 7*s12^3*s13*s23^2*p1q^2*p2q^2 + 7*
         s12^3*s13*s23^2*p1q^2*p2q*p3q - 2*s12^3*s13*s23^2*p1q*p2q^3 + 
         2*s12^3*s13*s23^2*p1q*p2q^2*p3q + 4*s12^3*s13*s23^2*p1q*p2q*
         p3q^2 + 2*s12^3*s13*s23^2*p2q^3*p3q + s12^3*s13*s23^2*p2q^2*
         p3q^2 - 4*s12^3*s13*s23^2*p2q*p3q^3 - s12^3*s23^3*p1q^3*p2q + 
         2*s12^3*s23^3*p1q^2*p2q^2 + 3*s12^3*s23^3*p1q^2*p2q*p3q + 
         s12^3*s23^3*p1q*p2q^2*p3q + 3*s12^3*s23^3*p1q*p2q*p3q^2 - 
         s12^3*s23^3*p2q^2*p3q^2 - s12^3*s23^3*p2q*p3q^3 - 3*s12^2*
         s13^4*p1q*p2q^3 + s12^2*s13^4*p1q*p2q^2*p3q + 3*s12^2*s13^4*
         p2q^4 - 6*s12^2*s13^4*p2q^3*p3q + s12^2*s13^4*p2q^2*p3q^2 + 5*
         s12^2*s13^3*s23*p1q^2*p2q^2 + s12^2*s13^3*s23*p1q^2*p2q*p3q - 
         14*s12^2*s13^3*s23*p1q*p2q^3 + 4*s12^2*s13^3*s23*p1q*p2q^2*p3q
          + 2*s12^2*s13^3*s23*p2q^4 - 8*s12^2*s13^3*s23*p2q^3*p3q + 7*
         s12^2*s13^3*s23*p2q^2*p3q^2 - s12^2*s13^3*s23*p2q*p3q^3 - 2*
         s12^2*s13^2*s23^2*p1q^3*p2q + 16*s12^2*s13^2*s23^2*p1q^2*p2q^2
          + 6*s12^2*s13^2*s23^2*p1q^2*p2q*p3q - 9*s12^2*s13^2*s23^2*p1q
         *p2q^3 + 8*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 6*s12^2*s13^2*
         s23^2*p1q*p2q*p3q^2 + 7*s12^2*s13^2*s23^2*p2q^2*p3q^2 - 2*
         s12^2*s13^2*s23^2*p2q*p3q^3 - 5*s12^2*s13*s23^3*p1q^3*p2q + 9*
         s12^2*s13*s23^3*p1q^2*p2q^2 + 4*s12^2*s13*s23^3*p1q^2*p2q*p3q
          - s12^2*s13*s23^3*p1q*p2q^3 + 4*s12^2*s13*s23^3*p1q*p2q^2*p3q
          + 8*s12^2*s13*s23^3*p1q*p2q*p3q^2 + s12^2*s13*s23^3*p2q^3*p3q
          + s12^2*s13*s23^3*p2q^2*p3q^2 - s12^2*s13*s23^3*p2q*p3q^3 - 2
         *s12^2*s23^4*p1q^3*p2q + s12^2*s23^4*p1q^2*p2q^2 + s12^2*s23^4
         *p1q*p2q^2*p3q + 2*s12^2*s23^4*p1q*p2q*p3q^2 - s12*s13^5*p1q*
         p2q^3 + 3*s12*s13^5*p2q^4 - 2*s12*s13^5*p2q^3*p3q + 2*s12*
         s13^4*s23*p1q^2*p2q^2 - 11*s12*s13^4*s23*p1q*p2q^3 + s12*s13^4
         *s23*p1q*p2q^2*p3q + 4*s12*s13^4*s23*p2q^4 - 6*s12*s13^4*s23*
         p2q^3*p3q + 2*s12*s13^4*s23*p2q^2*p3q^2 - s12*s13^3*s23^2*
         p1q^3*p2q + 13*s12*s13^3*s23^2*p1q^2*p2q^2 + s12*s13^3*s23^2*
         p1q^2*p2q*p3q - 13*s12*s13^3*s23^2*p1q*p2q^3 + 7*s12*s13^3*
         s23^2*p1q*p2q^2*p3q + 2*s12*s13^3*s23^2*p1q*p2q*p3q^2 + s12*
         s13^3*s23^2*p2q^4 - 4*s12*s13^3*s23^2*p2q^3*p3q + 4*s12*s13^3*
         s23^2*p2q^2*p3q^2 - 5*s12*s13^2*s23^3*p1q^3*p2q + 14*s12*s13^2
         *s23^3*p1q^2*p2q^2 - s12*s13^2*s23^3*p1q^2*p2q*p3q - 3*s12*
         s13^2*s23^3*p1q*p2q^3 + 7*s12*s13^2*s23^3*p1q*p2q^2*p3q + 4*
         s12*s13^2*s23^3*p1q*p2q*p3q^2 + 2*s12*s13^2*s23^3*p2q^2*p3q^2
          - 5*s12*s13*s23^4*p1q^3*p2q + 3*s12*s13*s23^4*p1q^2*p2q^2 - 3
         *s12*s13*s23^4*p1q^2*p2q*p3q + s12*s13*s23^4*p1q*p2q^2*p3q + 2
         *s12*s13*s23^4*p1q*p2q*p3q^2 - s12*s23^5*p1q^3*p2q - s12*s23^5
         *p1q^2*p2q*p3q + s13^6*p2q^4 - 3*s13^5*s23*p1q*p2q^3 + 2*s13^5
         *s23*p2q^4 - s13^5*s23*p2q^3*p3q + 3*s13^4*s23^2*p1q^2*p2q^2
          - 6*s13^4*s23^2*p1q*p2q^3 + 2*s13^4*s23^2*p1q*p2q^2*p3q + 
         s13^4*s23^2*p2q^4 - 2*s13^4*s23^2*p2q^3*p3q - s13^3*s23^3*
         p1q^3*p2q + 6*s13^3*s23^3*p1q^2*p2q^2 - s13^3*s23^3*p1q^2*p2q*
         p3q - 3*s13^3*s23^3*p1q*p2q^3 + 4*s13^3*s23^3*p1q*p2q^2*p3q - 
         s13^3*s23^3*p2q^3*p3q - 2*s13^2*s23^4*p1q^3*p2q + 3*s13^2*
         s23^4*p1q^2*p2q^2 - 2*s13^2*s23^4*p1q^2*p2q*p3q + 2*s13^2*
         s23^4*p1q*p2q^2*p3q - s13*s23^5*p1q^3*p2q - s13*s23^5*p1q^2*
         p2q*p3q, - 72*s12^4*s13*s23*p1q*p2q*p3q^2 - 72*s12^4*s13*s23*
         p1q*p3q^3 - 72*s12^4*s13*s23*p2q*p3q^3 - 72*s12^4*s13*s23*
         p3q^4 + 144*s12^3*s13^2*s23*p1q*p2q^2*p3q + 72*s12^3*s13^2*s23
         *p1q*p2q*p3q^2 - 72*s12^3*s13^2*s23*p1q*p3q^3 + 216*s12^3*
         s13^2*s23*p2q^2*p3q^2 + 144*s12^3*s13^2*s23*p2q*p3q^3 - 72*
         s12^3*s13^2*s23*p3q^4 + 144*s12^3*s13*s23^2*p1q^2*p2q*p3q + 
         216*s12^3*s13*s23^2*p1q^2*p3q^2 + 72*s12^3*s13*s23^2*p1q*p2q*
         p3q^2 + 144*s12^3*s13*s23^2*p1q*p3q^3 - 72*s12^3*s13*s23^2*p2q
         *p3q^3 - 72*s12^3*s13*s23^2*p3q^4 - 72*s12^2*s13^3*s23*p1q*
         p2q^3 + 72*s12^2*s13^3*s23*p1q*p2q^2*p3q + 144*s12^2*s13^3*s23
         *p1q*p2q*p3q^2 - 216*s12^2*s13^3*s23*p2q^3*p3q + 216*s12^2*
         s13^3*s23*p2q*p3q^3 + 144*s12^2*s13^2*s23^2*p1q^2*p2q^2 + 144*
         s12^2*s13^2*s23^2*p1q^2*p2q*p3q + 144*s12^2*s13^2*s23^2*p1q^2*
         p3q^2 + 144*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 72*s12^2*s13^2*
         s23^2*p1q*p3q^3 + 144*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 72*s12^2
         *s13^2*s23^2*p2q*p3q^3 - 72*s12^2*s13^2*s23^2*p3q^4 - 72*s12^2
         *s13*s23^3*p1q^3*p2q - 216*s12^2*s13*s23^3*p1q^3*p3q + 72*
         s12^2*s13*s23^3*p1q^2*p2q*p3q + 144*s12^2*s13*s23^3*p1q*p2q*
         p3q^2 + 216*s12^2*s13*s23^3*p1q*p3q^3 - 72*s12*s13^4*s23*p1q*
         p2q^3 - 72*s12*s13^4*s23*p1q*p2q^2*p3q + 72*s12*s13^4*s23*
         p2q^4 - 144*s12*s13^4*s23*p2q^3*p3q - 216*s12*s13^4*s23*p2q^2*
         p3q^2 + 216*s12*s13^3*s23^2*p1q^2*p2q^2 + 144*s12*s13^3*s23^2*
         p1q^2*p2q*p3q - 216*s12*s13^3*s23^2*p1q*p2q^3 + 144*s12*s13^3*
         s23^2*p1q*p2q^2*p3q + 144*s12*s13^3*s23^2*p1q*p2q*p3q^2 - 72*
         s12*s13^3*s23^2*p2q^3*p3q + 72*s12*s13^3*s23^2*p2q^2*p3q^2 + 
         144*s12*s13^3*s23^2*p2q*p3q^3 - 216*s12*s13^2*s23^3*p1q^3*p2q
          - 72*s12*s13^2*s23^3*p1q^3*p3q + 216*s12*s13^2*s23^3*p1q^2*
         p2q^2 + 144*s12*s13^2*s23^3*p1q^2*p2q*p3q + 72*s12*s13^2*s23^3
         *p1q^2*p3q^2 + 144*s12*s13^2*s23^3*p1q*p2q^2*p3q + 144*s12*
         s13^2*s23^3*p1q*p2q*p3q^2 + 144*s12*s13^2*s23^3*p1q*p3q^3 + 72
         *s12*s13*s23^4*p1q^4 - 72*s12*s13*s23^4*p1q^3*p2q - 144*s12*
         s13*s23^4*p1q^3*p3q - 72*s12*s13*s23^4*p1q^2*p2q*p3q - 216*s12
         *s13*s23^4*p1q^2*p3q^2 + 72*s13^5*s23*p2q^4 + 72*s13^5*s23*
         p2q^3*p3q - 288*s13^4*s23^2*p1q*p2q^3 - 216*s13^4*s23^2*p1q*
         p2q^2*p3q - 72*s13^4*s23^2*p2q^3*p3q - 72*s13^4*s23^2*p2q^2*
         p3q^2 + 432*s13^3*s23^3*p1q^2*p2q^2 + 216*s13^3*s23^3*p1q^2*
         p2q*p3q + 216*s13^3*s23^3*p1q*p2q^2*p3q + 144*s13^3*s23^3*p1q*
         p2q*p3q^2 - 288*s13^2*s23^4*p1q^3*p2q - 72*s13^2*s23^4*p1q^3*
         p3q - 216*s13^2*s23^4*p1q^2*p2q*p3q - 72*s13^2*s23^4*p1q^2*
         p3q^2 + 72*s13*s23^5*p1q^4 + 72*s13*s23^5*p1q^3*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 2*s12^4*s13*p2q*p3q^2 + 2*s12^4*s23*p2q*p3q^2
          + 2*s12^4*s23*p3q^3 + 4*s12^3*s13^2*p2q^2*p3q - 4*s12^3*s13^2
         *p2q*p3q^2 + s12^3*s13*s23*p1q*p2q*p3q - s12^3*s13*s23*p1q*
         p3q^2 - s12^3*s13*s23*p2q^2*p3q - s12^3*s13*s23*p2q*p3q^2 + 2*
         s12^3*s13*s23*p3q^3 - 4*s12^3*s23^2*p1q*p2q*p3q - 6*s12^3*
         s23^2*p1q*p3q^2 - 2*s12^2*s13^3*p2q^3 + 8*s12^2*s13^3*p2q^2*
         p3q - 2*s12^2*s13^3*p2q*p3q^2 + s12^2*s13^2*s23*p1q*p2q^2 - 2*
         s12^2*s13^2*s23*p1q*p2q*p3q - s12^2*s13^2*s23*p1q*p3q^2 - 
         s12^2*s13^2*s23*p2q^3 + 2*s12^2*s13^2*s23*p2q^2*p3q - 3*s12^2*
         s13^2*s23*p2q*p3q^2 + s12^2*s13*s23^2*p1q^2*p2q + 2*s12^2*s13*
         s23^2*p1q^2*p3q - s12^2*s13*s23^2*p1q*p2q^2 - 2*s12^2*s13*
         s23^2*p1q*p3q^2 + 2*s12^2*s23^3*p1q^2*p2q + 6*s12^2*s23^3*
         p1q^2*p3q - 4*s12*s13^4*p2q^3 + 4*s12*s13^4*p2q^2*p3q + 7*s12*
         s13^3*s23*p1q*p2q^2 - 3*s12*s13^3*s23*p1q*p2q*p3q - 3*s12*
         s13^3*s23*p2q^3 + 3*s12*s13^3*s23*p2q^2*p3q - 2*s12*s13^2*
         s23^2*p1q^2*p2q - s12*s13^2*s23^2*p1q^2*p3q + 4*s12*s13^2*
         s23^2*p1q*p2q^2 - s12*s13^2*s23^2*p1q*p2q*p3q - s12*s13*s23^3*
         p1q^3 + s12*s13*s23^3*p1q^2*p2q - 2*s12*s13*s23^3*p1q^2*p3q - 
         2*s12*s23^4*p1q^3 - 2*s13^5*p2q^3 + 6*s13^4*s23*p1q*p2q^2 - 2*
         s13^4*s23*p2q^3 - 6*s13^3*s23^2*p1q^2*p2q + 6*s13^3*s23^2*p1q*
         p2q^2 + 2*s13^2*s23^3*p1q^3 - 6*s13^2*s23^3*p1q^2*p2q + 2*s13*
         s23^4*p1q^3,36*s12^3*s13*s23*p2q*p3q^2 + 36*s12^3*s13*s23*
         p3q^3 - 72*s12^2*s13^2*s23*p2q^2*p3q - 36*s12^2*s13^2*s23*p2q*
         p3q^2 + 36*s12^2*s13^2*s23*p3q^3 - 72*s12^2*s13*s23^2*p1q*p2q*
         p3q - 108*s12^2*s13*s23^2*p1q*p3q^2 + 36*s12*s13^3*s23*p2q^3
          - 36*s12*s13^3*s23*p2q^2*p3q - 72*s12*s13^3*s23*p2q*p3q^2 - 
         72*s12*s13^2*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23^2*p1q*p2q*p3q
          - 72*s12*s13^2*s23^2*p1q*p3q^2 + 36*s12*s13*s23^3*p1q^2*p2q
          + 108*s12*s13*s23^3*p1q^2*p3q + 36*s13^4*s23*p2q^3 + 36*s13^4
         *s23*p2q^2*p3q - 108*s13^3*s23^2*p1q*p2q^2 - 72*s13^3*s23^2*
         p1q*p2q*p3q + 108*s13^2*s23^3*p1q^2*p2q + 36*s13^2*s23^3*p1q^2
         *p3q - 36*s13*s23^4*p1q^3] + rat[s12^4*s13*p2q*p3q^2 - s12^4*
         s23*p2q*p3q^2 - s12^4*s23*p3q^3 - 2*s12^3*s13^2*p2q^2*p3q + 2*
         s12^3*s13^2*p2q*p3q^2 + s12^3*s13*s23*p1q*p3q^2 - s12^3*s13*
         s23*p3q^3 + 2*s12^3*s23^2*p1q*p2q*p3q + 3*s12^3*s23^2*p1q*
         p3q^2 + s12^2*s13^3*p2q^3 - 4*s12^2*s13^3*p2q^2*p3q + s12^2*
         s13^3*p2q*p3q^2 + 2*s12^2*s13^2*s23*p1q*p2q*p3q + s12^2*s13^2*
         s23*p1q*p3q^2 + s12^2*s13^2*s23*p2q^3 - s12^2*s13^2*s23*p2q^2*
         p3q + s12^2*s13^2*s23*p2q*p3q^2 - s12^2*s13*s23^2*p1q^2*p2q - 
         2*s12^2*s13*s23^2*p1q^2*p3q + s12^2*s13*s23^2*p1q*p3q^2 - 
         s12^2*s23^3*p1q^2*p2q - 3*s12^2*s23^3*p1q^2*p3q + 2*s12*s13^4*
         p2q^3 - 2*s12*s13^4*p2q^2*p3q - 3*s12*s13^3*s23*p1q*p2q^2 + 2*
         s12*s13^3*s23*p1q*p2q*p3q + 2*s12*s13^3*s23*p2q^3 - s12*s13^3*
         s23*p2q^2*p3q - 3*s12*s13^2*s23^2*p1q*p2q^2 + s12*s13*s23^3*
         p1q^3 + s12*s13*s23^3*p1q^2*p3q + s12*s23^4*p1q^3 + s13^5*
         p2q^3 - 3*s13^4*s23*p1q*p2q^2 + s13^4*s23*p2q^3 + 3*s13^3*
         s23^2*p1q^2*p2q - 3*s13^3*s23^2*p1q*p2q^2 - s13^2*s23^3*p1q^3
          + 3*s13^2*s23^3*p1q^2*p2q - s13*s23^4*p1q^3,72*s12^3*s13*s23*
         p2q*p3q^2 + 72*s12^3*s13*s23*p3q^3 - 144*s12^2*s13^2*s23*p2q^2
         *p3q - 72*s12^2*s13^2*s23*p2q*p3q^2 + 72*s12^2*s13^2*s23*p3q^3
          - 144*s12^2*s13*s23^2*p1q*p2q*p3q - 216*s12^2*s13*s23^2*p1q*
         p3q^2 + 72*s12*s13^3*s23*p2q^3 - 72*s12*s13^3*s23*p2q^2*p3q - 
         144*s12*s13^3*s23*p2q*p3q^2 - 144*s12*s13^2*s23^2*p1q*p2q^2 - 
         144*s12*s13^2*s23^2*p1q*p2q*p3q - 144*s12*s13^2*s23^2*p1q*
         p3q^2 + 72*s12*s13*s23^3*p1q^2*p2q + 216*s12*s13*s23^3*p1q^2*
         p3q + 72*s13^4*s23*p2q^3 + 72*s13^4*s23*p2q^2*p3q - 216*s13^3*
         s23^2*p1q*p2q^2 - 144*s13^3*s23^2*p1q*p2q*p3q + 216*s13^2*
         s23^3*p1q^2*p2q + 72*s13^2*s23^3*p1q^2*p3q - 72*s13*s23^4*
         p1q^3]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s13*s23^3
         *p1q^2*p2q*p3q - s13*s23^3*p1q^2*p2q^2 - 2*s13*s23^3*p1q^3*p2q
          + 2*s13^2*s23^2*p1q*p2q^2*p3q + 2*s13^2*s23^2*p1q*p2q^3 + 
         s13^2*s23^2*p1q^2*p2q*p3q + 5*s13^2*s23^2*p1q^2*p2q^2 - s13^3*
         s23*p2q^3*p3q - s13^3*s23*p2q^4 - 2*s13^3*s23*p1q*p2q^2*p3q - 
         4*s13^3*s23*p1q*p2q^3 + s13^4*p2q^3*p3q + s13^4*p2q^4 - s12*
         s23^3*p1q^2*p2q*p3q - s12*s23^3*p1q^2*p2q^2 + 2*s12*s13*s23^2*
         p1q*p2q*p3q^2 + 3*s12*s13*s23^2*p1q*p2q^2*p3q + s12*s13*s23^2*
         p1q*p2q^3 + 4*s12*s13*s23^2*p1q^2*p2q*p3q + 2*s12*s13^2*s23*
         p2q^2*p3q^2 + 2*s12*s13^2*s23*p2q^3*p3q - 2*s12*s13^2*s23*p1q*
         p2q*p3q^2 + s12*s13^2*s23*p1q*p2q^2*p3q - s12*s13^2*s23*p1q*
         p2q^3 - 2*s12*s13^3*p2q^2*p3q^2 - s12*s13^3*p2q^3*p3q + s12*
         s13^3*p2q^4 + 2*s12^2*s23^2*p1q*p2q*p3q^2 + 3*s12^2*s23^2*p1q*
         p2q^2*p3q + s12^2*s23^2*p1q*p2q^3 - s12^2*s13*s23*p2q*p3q^3 + 
         2*s12^2*s13*s23*p2q^3*p3q + s12^2*s13*s23*p2q^4 - 3*s12^2*s13*
         s23*p1q*p2q*p3q^2 + s12^2*s13*s23*p1q*p2q^2*p3q + 2*s12^2*s13*
         s23*p1q*p2q^3 + s12^2*s13^2*p2q*p3q^3 - s12^2*s13^2*p2q^2*
         p3q^2 - 2*s12^2*s13^2*p2q^3*p3q - s12^3*s23*p2q*p3q^3 - 2*
         s12^3*s23*p2q^2*p3q^2 - s12^3*s23*p2q^3*p3q + s12^3*s13*p2q*
         p3q^3 + s12^3*s13*p2q^2*p3q^2, - 72*s13*s23^3*p1q^3*p3q - 72*
         s13*s23^3*p1q^3*p2q + 72*s13^2*s23^2*p1q^2*p3q^2 + 288*s13^2*
         s23^2*p1q^2*p2q*p3q + 216*s13^2*s23^2*p1q^2*p2q^2 - 144*s13^3*
         s23*p1q*p2q*p3q^2 - 360*s13^3*s23*p1q*p2q^2*p3q - 216*s13^3*
         s23*p1q*p2q^3 + 72*s13^4*p2q^2*p3q^2 + 144*s13^4*p2q^3*p3q + 
         72*s13^4*p2q^4 + 216*s12*s13*s23^2*p1q^2*p3q^2 + 288*s12*s13*
         s23^2*p1q^2*p2q*p3q + 72*s12*s13*s23^2*p1q^2*p2q^2 - 144*s12*
         s13^2*s23*p1q*p3q^3 - 288*s12*s13^2*s23*p1q*p2q*p3q^2 - 288*
         s12*s13^2*s23*p1q*p2q^2*p3q - 144*s12*s13^2*s23*p1q*p2q^3 - 
         144*s12*s13^3*p2q*p3q^3 - 216*s12*s13^3*p2q^2*p3q^2 + 72*s12*
         s13^3*p2q^4 - 216*s12^2*s13*s23*p1q*p3q^3 - 360*s12^2*s13*s23*
         p1q*p2q*p3q^2 - 144*s12^2*s13*s23*p1q*p2q^2*p3q + 72*s12^2*
         s13^2*p3q^4 - 216*s12^2*s13^2*p2q^2*p3q^2 - 144*s12^2*s13^2*
         p2q^3*p3q + 72*s12^3*s13*p3q^4 + 144*s12^3*s13*p2q*p3q^3 + 72*
         s12^3*s13*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[-1,12*s23*p2q
          + 12*s23*p3q] + rat[1,12*s23*p2q + 12*s23*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q - 38*s13*s23^3*p1q^3 - 2*s13^2*s23^2
         *p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + 39*s13^2*s23^2*p1q^2*
         p3q + 115*s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 78*s13^3*s23*p1q*p2q*p3q - 116*s13^3*s23*p1q*p2q^2
          + 39*s13^4*p2q^2*p3q + 39*s13^4*p2q^3 + 20*s12*s23^3*p1q^2*
         p3q + 20*s12*s23^3*p1q^2*p2q - 22*s12*s13*s23^2*p1q*p3q^2 - 58
         *s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q^2 + 137*
         s12*s13*s23^2*p1q^2*p3q + 61*s12*s13*s23^2*p1q^2*p2q + 14*s12*
         s13^2*s23*p2q*p3q^2 + 30*s12*s13^2*s23*p2q^2*p3q + 16*s12*
         s13^2*s23*p2q^3 - 100*s12*s13^2*s23*p1q*p3q^2 - 142*s12*s13^2*
         s23*p1q*p2q*p3q - 118*s12*s13^2*s23*p1q*p2q^2 - 60*s12*s13^3*
         p2q*p3q^2 - 3*s12*s13^3*p2q^2*p3q + 57*s12*s13^3*p2q^3 - 40*
         s12^2*s23^2*p1q*p3q^2 - 60*s12^2*s23^2*p1q*p2q*p3q - 20*s12^2*
         s23^2*p1q*p2q^2 + 21*s12^2*s13*s23*p3q^3 + 57*s12^2*s13*s23*
         p2q*p3q^2 + 52*s12^2*s13*s23*p2q^2*p3q + 16*s12^2*s13*s23*
         p2q^3 - 120*s12^2*s13*s23*p1q*p3q^2 - 104*s12^2*s13*s23*p1q*
         p2q*p3q - 22*s12^2*s13*s23*p1q*p2q^2 + 21*s12^2*s13^2*p3q^3 - 
         57*s12^2*s13^2*p2q*p3q^2 - 60*s12^2*s13^2*p2q^2*p3q + 18*s12^2
         *s13^2*p2q^3 + 20*s12^3*s23*p3q^3 + 40*s12^3*s23*p2q*p3q^2 + 
         20*s12^3*s23*p2q^2*p3q + 21*s12^3*s13*p3q^3 + 3*s12^3*s13*p2q*
         p3q^2 - 18*s12^3*s13*p2q^2*p3q, - 36*s13*s23^4*p1q^3*p3q - 36*
         s13*s23^4*p1q^3*p2q + 36*s13^2*s23^3*p1q^2*p3q^2 + 144*s13^2*
         s23^3*p1q^2*p2q*p3q + 108*s13^2*s23^3*p1q^2*p2q^2 - 72*s13^3*
         s23^2*p1q*p2q*p3q^2 - 180*s13^3*s23^2*p1q*p2q^2*p3q - 108*
         s13^3*s23^2*p1q*p2q^3 + 36*s13^4*s23*p2q^2*p3q^2 + 72*s13^4*
         s23*p2q^3*p3q + 36*s13^4*s23*p2q^4 + 108*s12*s13*s23^3*p1q^2*
         p3q^2 + 144*s12*s13*s23^3*p1q^2*p2q*p3q + 36*s12*s13*s23^3*
         p1q^2*p2q^2 - 72*s12*s13^2*s23^2*p1q*p3q^3 - 144*s12*s13^2*
         s23^2*p1q*p2q*p3q^2 - 144*s12*s13^2*s23^2*p1q*p2q^2*p3q - 72*
         s12*s13^2*s23^2*p1q*p2q^3 - 72*s12*s13^3*s23*p2q*p3q^3 - 108*
         s12*s13^3*s23*p2q^2*p3q^2 + 36*s12*s13^3*s23*p2q^4 - 108*s12^2
         *s13*s23^2*p1q*p3q^3 - 180*s12^2*s13*s23^2*p1q*p2q*p3q^2 - 72*
         s12^2*s13*s23^2*p1q*p2q^2*p3q + 36*s12^2*s13^2*s23*p3q^4 - 108
         *s12^2*s13^2*s23*p2q^2*p3q^2 - 72*s12^2*s13^2*s23*p2q^3*p3q + 
         36*s12^3*s13*s23*p3q^4 + 72*s12^3*s13*s23*p2q*p3q^3 + 36*s12^3
         *s13*s23*p2q^2*p3q^2] + den[ - 1 + d]*rat[-1,8*s23*p2q + 8*s23
         *p3q] + rat[2*s13*s23^3*p1q^2*p3q + 2*s13*s23^3*p1q^2*p2q - 33
         *s13*s23^3*p1q^3 - 4*s13^2*s23^2*p1q*p2q*p3q - 4*s13^2*s23^2*
         p1q*p2q^2 + 35*s13^2*s23^2*p1q^2*p3q + 101*s13^2*s23^2*p1q^2*
         p2q + 2*s13^3*s23*p2q^2*p3q + 2*s13^3*s23*p2q^3 - 70*s13^3*s23
         *p1q*p2q*p3q - 103*s13^3*s23*p1q*p2q^2 + 35*s13^4*p2q^2*p3q + 
         35*s13^4*p2q^3 + 40*s12*s23^3*p1q^2*p3q + 40*s12*s23^3*p1q^2*
         p2q - 44*s12*s13*s23^2*p1q*p3q^2 - 116*s12*s13*s23^2*p1q*p2q*
         p3q - 72*s12*s13*s23^2*p1q*p2q^2 + 145*s12*s13*s23^2*p1q^2*p3q
          + 79*s12*s13*s23^2*p1q^2*p2q + 28*s12*s13^2*s23*p2q*p3q^2 + 
         60*s12*s13^2*s23*p2q^2*p3q + 32*s12*s13^2*s23*p2q^3 - 114*s12*
         s13^2*s23*p1q*p3q^2 - 198*s12*s13^2*s23*p1q*p2q*p3q - 150*s12*
         s13^2*s23*p1q*p2q^2 - 34*s12*s13^3*p2q*p3q^2 + 37*s12*s13^3*
         p2q^2*p3q + 71*s12*s13^3*p2q^3 - 80*s12^2*s23^2*p1q*p3q^2 - 
         120*s12^2*s23^2*p1q*p2q*p3q - 40*s12^2*s23^2*p1q*p2q^2 + 42*
         s12^2*s13*s23*p3q^3 + 114*s12^2*s13*s23*p2q*p3q^2 + 104*s12^2*
         s13*s23*p2q^2*p3q + 32*s12^2*s13*s23*p2q^3 - 111*s12^2*s13*s23
         *p1q*p3q^2 - 122*s12^2*s13*s23*p1q*p2q*p3q - 44*s12^2*s13*s23*
         p1q*p2q^2 - s12^2*s13^2*p3q^3 - 71*s12^2*s13^2*p2q*p3q^2 - 34*
         s12^2*s13^2*p2q^2*p3q + 36*s12^2*s13^2*p2q^3 + 40*s12^3*s23*
         p3q^3 + 80*s12^3*s23*p2q*p3q^2 + 40*s12^3*s23*p2q^2*p3q - 
         s12^3*s13*p3q^3 - 37*s12^3*s13*p2q*p3q^2 - 36*s12^3*s13*p2q^2*
         p3q, - 72*s13*s23^4*p1q^3*p3q - 72*s13*s23^4*p1q^3*p2q + 72*
         s13^2*s23^3*p1q^2*p3q^2 + 288*s13^2*s23^3*p1q^2*p2q*p3q + 216*
         s13^2*s23^3*p1q^2*p2q^2 - 144*s13^3*s23^2*p1q*p2q*p3q^2 - 360*
         s13^3*s23^2*p1q*p2q^2*p3q - 216*s13^3*s23^2*p1q*p2q^3 + 72*
         s13^4*s23*p2q^2*p3q^2 + 144*s13^4*s23*p2q^3*p3q + 72*s13^4*s23
         *p2q^4 + 216*s12*s13*s23^3*p1q^2*p3q^2 + 288*s12*s13*s23^3*
         p1q^2*p2q*p3q + 72*s12*s13*s23^3*p1q^2*p2q^2 - 144*s12*s13^2*
         s23^2*p1q*p3q^3 - 288*s12*s13^2*s23^2*p1q*p2q*p3q^2 - 288*s12*
         s13^2*s23^2*p1q*p2q^2*p3q - 144*s12*s13^2*s23^2*p1q*p2q^3 - 
         144*s12*s13^3*s23*p2q*p3q^3 - 216*s12*s13^3*s23*p2q^2*p3q^2 + 
         72*s12*s13^3*s23*p2q^4 - 216*s12^2*s13*s23^2*p1q*p3q^3 - 360*
         s12^2*s13*s23^2*p1q*p2q*p3q^2 - 144*s12^2*s13*s23^2*p1q*p2q^2*
         p3q + 72*s12^2*s13^2*s23*p3q^4 - 216*s12^2*s13^2*s23*p2q^2*
         p3q^2 - 144*s12^2*s13^2*s23*p2q^3*p3q + 72*s12^3*s13*s23*p3q^4
          + 144*s12^3*s13*s23*p2q*p3q^3 + 72*s12^3*s13*s23*p2q^2*p3q^2]
          + rat[1,72*s23*p2q + 72*s23*p3q]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - s12*s23^3*p1q^2 + s12*s13*s23^2*p1q*p3q - 18*s12*s13*s23^2*
         p1q*p2q - 11*s12*s13*s23^2*p1q^2 + 19*s12*s13^2*s23*p2q*p3q + 
         19*s12*s13^2*s23*p2q^2 + 11*s12*s13^2*s23*p1q*p3q + 2*s12*
         s13^2*s23*p1q*p2q + 9*s12*s13^3*p2q*p3q + 9*s12*s13^3*p2q^2 + 
         2*s12^2*s23^2*p1q*p3q + s12^2*s23^2*p1q*p2q - s12^2*s13*s23*
         p3q^2 + 18*s12^2*s13*s23*p2q*p3q + 19*s12^2*s13*s23*p2q^2 + 20
         *s12^2*s13*s23*p1q*p3q + 11*s12^2*s13*s23*p1q*p2q - 9*s12^2*
         s13^2*p3q^2 + 9*s12^2*s13^2*p2q^2 - s12^3*s23*p3q^2 - s12^3*
         s23*p2q*p3q - 9*s12^3*s13*p3q^2 - 9*s12^3*s13*p2q*p3q,72*s13*
         s23^3*p1q^2 - 144*s13^2*s23^2*p1q*p2q + 72*s13^3*s23*p2q^2 - 
         144*s12*s13*s23^2*p1q*p3q - 144*s12*s13^2*s23*p2q*p3q + 72*
         s12^2*s13*s23*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12*p2q - s12*
         p3q - s13*p2q - s13*p3q + 2*s23*p1q + s23*p2q + s23*p3q, - 72*
         s12*s23*p2q - 72*s12*s23*p3q - 72*s13*s23*p2q - 72*s13*s23*p3q
          + 72*s23^2*p1q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[5*s12^4
         *p2q*p3q^2 - 5*s12^3*s13*p2q^2*p3q + 15*s12^3*s13*p2q*p3q^2 + 
         5*s12^3*s23*p1q*p2q*p3q + 5*s12^3*s23*p1q*p3q^2 + 10*s12^3*s23
         *p2q*p3q^2 - 15*s12^2*s13^2*p2q^2*p3q + 15*s12^2*s13^2*p2q*
         p3q^2 + 20*s12^2*s13*s23*p1q*p2q*p3q + 10*s12^2*s13*s23*p1q*
         p3q^2 - 10*s12^2*s13*s23*p2q^2*p3q + 20*s12^2*s13*s23*p2q*
         p3q^2 - 5*s12^2*s23^2*p1q^2*p3q + 10*s12^2*s23^2*p1q*p2q*p3q
          + 10*s12^2*s23^2*p1q*p3q^2 + 5*s12^2*s23^2*p2q*p3q^2 - 15*s12
         *s13^3*p2q^2*p3q + 5*s12*s13^3*p2q*p3q^2 + 25*s12*s13^2*s23*
         p1q*p2q*p3q + 5*s12*s13^2*s23*p1q*p3q^2 - 20*s12*s13^2*s23*
         p2q^2*p3q + 10*s12*s13^2*s23*p2q*p3q^2 - 10*s12*s13*s23^2*
         p1q^2*p3q + 30*s12*s13*s23^2*p1q*p2q*p3q + 10*s12*s13*s23^2*
         p1q*p3q^2 - 5*s12*s13*s23^2*p2q^2*p3q + 5*s12*s13*s23^2*p2q*
         p3q^2 - 10*s12*s23^3*p1q^2*p3q + 5*s12*s23^3*p1q*p2q*p3q + 5*
         s12*s23^3*p1q*p3q^2 - 5*s13^4*p2q^2*p3q + 10*s13^3*s23*p1q*p2q
         *p3q - 10*s13^3*s23*p2q^2*p3q - 5*s13^2*s23^2*p1q^2*p3q + 20*
         s13^2*s23^2*p1q*p2q*p3q - 5*s13^2*s23^2*p2q^2*p3q - 10*s13*
         s23^3*p1q^2*p3q + 10*s13*s23^3*p1q*p2q*p3q - 5*s23^4*p1q^2*p3q
         ,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*s12^2*s13*
         s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*
         p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*s23^2*p1q*p3q^2
          + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*p2q^2*p3q - 72*
         s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*
         s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*p3q^2 + 36*s12*
         s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*s13^3*s23*p2q^3
          + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q*p2q^2 - 72*
         s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q + 36*s13*
         s23^3*p1q^2*p3q - 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 
         s12^3*s13*p2q^2*p3q - s12^3*s13*p2q*p3q^2 + s12^2*s13^2*p2q^3
          - s12^2*s13^2*p2q^2*p3q - 2*s12^2*s13^2*p2q*p3q^2 + s12^2*s13
         *s23*p1q*p2q^2 - 3*s12^2*s13*s23*p1q*p3q^2 + 2*s12^2*s13*s23*
         p2q^3 + 5*s12^2*s13*s23*p2q^2*p3q + 3*s12^2*s13*s23*p2q*p3q^2
          + 2*s12*s13^3*p2q^3 + s12*s13^3*p2q^2*p3q - s12*s13^3*p2q*
         p3q^2 - 3*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^2*s23*p1q*p2q*
         p3q - 3*s12*s13^2*s23*p1q*p3q^2 + s12*s13^2*s23*p2q^3 + 4*s12*
         s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q*p3q^2 + s12*s13*
         s23^2*p1q^2*p2q + 5*s12*s13*s23^2*p1q^2*p3q - s12*s13*s23^2*
         p1q*p2q^2 + s12*s13*s23^2*p1q*p3q^2 + s13^4*p2q^3 + s13^4*
         p2q^2*p3q - 4*s13^3*s23*p1q*p2q^2 - 2*s13^3*s23*p1q*p2q*p3q - 
         s13^3*s23*p2q^3 - s13^3*s23*p2q^2*p3q + 5*s13^2*s23^2*p1q^2*
         p2q + s13^2*s23^2*p1q^2*p3q + 2*s13^2*s23^2*p1q*p2q^2 + 2*
         s13^2*s23^2*p1q*p2q*p3q - 2*s13*s23^3*p1q^3 - s13*s23^3*p1q^2*
         p2q - s13*s23^3*p1q^2*p3q,72*s12^3*s23*p2q*p3q^2 + 72*s12^3*
         s23*p3q^3 - 144*s12^2*s13*s23*p2q^2*p3q - 72*s12^2*s13*s23*p2q
         *p3q^2 + 72*s12^2*s13*s23*p3q^3 - 144*s12^2*s23^2*p1q*p2q*p3q
          - 216*s12^2*s23^2*p1q*p3q^2 + 72*s12*s13^2*s23*p2q^3 - 72*s12
         *s13^2*s23*p2q^2*p3q - 144*s12*s13^2*s23*p2q*p3q^2 - 144*s12*
         s13*s23^2*p1q*p2q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*
         s13*s23^2*p1q*p3q^2 + 72*s12*s23^3*p1q^2*p2q + 216*s12*s23^3*
         p1q^2*p3q + 72*s13^3*s23*p2q^3 + 72*s13^3*s23*p2q^2*p3q - 216*
         s13^2*s23^2*p1q*p2q^2 - 144*s13^2*s23^2*p1q*p2q*p3q + 216*s13*
         s23^3*p1q^2*p2q + 72*s13*s23^3*p1q^2*p3q - 72*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 10*s12^4*p2q*p3q^2 + 20*s12^3*s13*p2q^2*p3q - 
         20*s12^3*s13*p2q*p3q^2 + 5*s12^3*s23*p1q*p2q*p3q - 5*s12^3*s23
         *p1q*p3q^2 + 15*s12^3*s23*p2q^2*p3q + 5*s12^3*s23*p2q*p3q^2 - 
         10*s12^2*s13^2*p2q^3 + 40*s12^2*s13^2*p2q^2*p3q - 10*s12^2*
         s13^2*p2q*p3q^2 + 5*s12^2*s13*s23*p1q*p2q^2 - 10*s12^2*s13*s23
         *p1q*p2q*p3q - 5*s12^2*s13*s23*p1q*p3q^2 - 15*s12^2*s13*s23*
         p2q^3 + 20*s12^2*s13*s23*p2q^2*p3q + 5*s12^2*s13*s23*p2q*p3q^2
          + 5*s12^2*s23^2*p1q^2*p2q + 10*s12^2*s23^2*p1q^2*p3q + 15*
         s12^2*s23^2*p1q*p2q^2 + 20*s12^2*s23^2*p1q*p2q*p3q + 10*s12^2*
         s23^2*p1q*p3q^2 - 20*s12*s13^3*p2q^3 + 20*s12*s13^3*p2q^2*p3q
          + 35*s12*s13^2*s23*p1q*p2q^2 - 15*s12*s13^2*s23*p1q*p2q*p3q
          - 25*s12*s13^2*s23*p2q^3 + 5*s12*s13^2*s23*p2q^2*p3q - 10*s12
         *s13*s23^2*p1q^2*p2q - 5*s12*s13*s23^2*p1q^2*p3q + 50*s12*s13*
         s23^2*p1q*p2q^2 + 15*s12*s13*s23^2*p1q*p2q*p3q - 5*s12*s23^3*
         p1q^3 - 25*s12*s23^3*p1q^2*p2q - 20*s12*s23^3*p1q^2*p3q - 10*
         s13^4*p2q^3 + 30*s13^3*s23*p1q*p2q^2 - 10*s13^3*s23*p2q^3 - 30
         *s13^2*s23^2*p1q^2*p2q + 30*s13^2*s23^2*p1q*p2q^2 + 10*s13*
         s23^3*p1q^3 - 30*s13*s23^3*p1q^2*p2q + 10*s23^4*p1q^3,18*s12^3
         *s23*p2q*p3q^2 + 18*s12^3*s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*
         p3q - 18*s12^2*s13*s23*p2q*p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36
         *s12^2*s23^2*p1q*p2q*p3q - 54*s12^2*s23^2*p1q*p3q^2 + 18*s12*
         s13^2*s23*p2q^3 - 18*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*
         s23*p2q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*
         p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*
         p2q + 54*s12*s23^3*p1q^2*p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*
         s23*p2q^2*p3q - 54*s13^2*s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*
         p2q*p3q + 54*s13*s23^3*p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18
         *s23^4*p1q^3] + rat[5*s12^4*p2q*p3q^2 - 10*s12^3*s13*p2q^2*p3q
          + 10*s12^3*s13*p2q*p3q^2 + 5*s12^3*s23*p1q*p3q^2 - 10*s12^3*
         s23*p2q^2*p3q - 5*s12^3*s23*p2q*p3q^2 + 5*s12^2*s13^2*p2q^3 - 
         20*s12^2*s13^2*p2q^2*p3q + 5*s12^2*s13^2*p2q*p3q^2 + 10*s12^2*
         s13*s23*p1q*p2q*p3q + 5*s12^2*s13*s23*p1q*p3q^2 + 10*s12^2*s13
         *s23*p2q^3 - 10*s12^2*s13*s23*p2q^2*p3q - 5*s12^2*s13*s23*p2q*
         p3q^2 - 5*s12^2*s23^2*p1q^2*p2q - 10*s12^2*s23^2*p1q^2*p3q - 
         10*s12^2*s23^2*p1q*p2q^2 - 10*s12^2*s23^2*p1q*p2q*p3q - 5*
         s12^2*s23^2*p1q*p3q^2 + 10*s12*s13^3*p2q^3 - 10*s12*s13^3*
         p2q^2*p3q - 15*s12*s13^2*s23*p1q*p2q^2 + 10*s12*s13^2*s23*p1q*
         p2q*p3q + 15*s12*s13^2*s23*p2q^3 - 30*s12*s13*s23^2*p1q*p2q^2
          - 10*s12*s13*s23^2*p1q*p2q*p3q + 5*s12*s23^3*p1q^3 + 15*s12*
         s23^3*p1q^2*p2q + 10*s12*s23^3*p1q^2*p3q + 5*s13^4*p2q^3 - 15*
         s13^3*s23*p1q*p2q^2 + 5*s13^3*s23*p2q^3 + 15*s13^2*s23^2*p1q^2
         *p2q - 15*s13^2*s23^2*p1q*p2q^2 - 5*s13*s23^3*p1q^3 + 15*s13*
         s23^3*p1q^2*p2q - 5*s23^4*p1q^3,36*s12^3*s23*p2q*p3q^2 + 36*
         s12^3*s23*p3q^3 - 72*s12^2*s13*s23*p2q^2*p3q - 36*s12^2*s13*
         s23*p2q*p3q^2 + 36*s12^2*s13*s23*p3q^3 - 72*s12^2*s23^2*p1q*
         p2q*p3q - 108*s12^2*s23^2*p1q*p3q^2 + 36*s12*s13^2*s23*p2q^3
          - 36*s12*s13^2*s23*p2q^2*p3q - 72*s12*s13^2*s23*p2q*p3q^2 - 
         72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72
         *s12*s13*s23^2*p1q*p3q^2 + 36*s12*s23^3*p1q^2*p2q + 108*s12*
         s23^3*p1q^2*p3q + 36*s13^3*s23*p2q^3 + 36*s13^3*s23*p2q^2*p3q
          - 108*s13^2*s23^2*p1q*p2q^2 - 72*s13^2*s23^2*p1q*p2q*p3q + 
         108*s13*s23^3*p1q^2*p2q + 36*s13*s23^3*p1q^2*p3q - 36*s23^4*
         p1q^3]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s23^3*
         p1q^2*p3q^2 + 5*s23^3*p1q^2*p2q*p3q + 10*s23^3*p1q^3*p3q - 10*
         s13*s23^2*p1q*p2q*p3q^2 - 10*s13*s23^2*p1q*p2q^2*p3q - 5*s13*
         s23^2*p1q^2*p3q^2 - 25*s13*s23^2*p1q^2*p2q*p3q + 5*s13^2*s23*
         p2q^2*p3q^2 + 5*s13^2*s23*p2q^3*p3q + 10*s13^2*s23*p1q*p2q*
         p3q^2 + 20*s13^2*s23*p1q*p2q^2*p3q - 5*s13^3*p2q^2*p3q^2 - 5*
         s13^3*p2q^3*p3q - 5*s12*s23^2*p1q*p3q^3 - 10*s12*s23^2*p1q*p2q
         *p3q^2 - 5*s12*s23^2*p1q*p2q^2*p3q - 30*s12*s23^2*p1q^2*p3q^2
          - 10*s12*s23^2*p1q^2*p2q*p3q - 5*s12*s13*s23*p2q*p3q^3 + 5*
         s12*s13*s23*p2q^3*p3q + 20*s12*s13*s23*p1q*p3q^3 + 15*s12*s13*
         s23*p1q*p2q*p3q^2 + 15*s12*s13*s23*p1q*p2q^2*p3q + 10*s12*
         s13^2*p2q*p3q^3 + 5*s12*s13^2*p2q^2*p3q^2 - 5*s12*s13^2*p2q^3*
         p3q - 5*s12^2*s23*p2q*p3q^3 - 5*s12^2*s23*p2q^2*p3q^2 + 25*
         s12^2*s23*p1q*p3q^3 + 15*s12^2*s23*p1q*p2q*p3q^2 - 5*s12^2*s13
         *p3q^4 + 5*s12^2*s13*p2q*p3q^3 + 10*s12^2*s13*p2q^2*p3q^2 - 5*
         s12^3*p3q^4 - 5*s12^3*p2q*p3q^3, - 36*s23^3*p1q^3*p3q - 36*
         s23^3*p1q^3*p2q + 36*s13*s23^2*p1q^2*p3q^2 + 144*s13*s23^2*
         p1q^2*p2q*p3q + 108*s13*s23^2*p1q^2*p2q^2 - 72*s13^2*s23*p1q*
         p2q*p3q^2 - 180*s13^2*s23*p1q*p2q^2*p3q - 108*s13^2*s23*p1q*
         p2q^3 + 36*s13^3*p2q^2*p3q^2 + 72*s13^3*p2q^3*p3q + 36*s13^3*
         p2q^4 + 108*s12*s23^2*p1q^2*p3q^2 + 144*s12*s23^2*p1q^2*p2q*
         p3q + 36*s12*s23^2*p1q^2*p2q^2 - 72*s12*s13*s23*p1q*p3q^3 - 
         144*s12*s13*s23*p1q*p2q*p3q^2 - 144*s12*s13*s23*p1q*p2q^2*p3q
          - 72*s12*s13*s23*p1q*p2q^3 - 72*s12*s13^2*p2q*p3q^3 - 108*s12
         *s13^2*p2q^2*p3q^2 + 36*s12*s13^2*p2q^4 - 108*s12^2*s23*p1q*
         p3q^3 - 180*s12^2*s23*p1q*p2q*p3q^2 - 72*s12^2*s23*p1q*p2q^2*
         p3q + 36*s12^2*s13*p3q^4 - 108*s12^2*s13*p2q^2*p3q^2 - 72*
         s12^2*s13*p2q^3*p3q + 36*s12^3*p3q^4 + 72*s12^3*p2q*p3q^3 + 36
         *s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - s12^4*s13*p3q^2 - s12^4*s23*p2q*p3q - s12^4*s23*p3q^2
          + 2*s12^3*s13^2*p2q*p3q - s12^3*s13^2*p3q^2 + 2*s12^3*s13*s23
         *p1q*p2q + 3*s12^3*s13*s23*p1q*p3q + s12^3*s13*s23*p2q^2 + 
         s12^3*s13*s23*p2q*p3q - s12^3*s13*s23*p3q^2 + s12^3*s23^2*p1q*
         p2q + 2*s12^3*s23^2*p1q*p3q - s12^2*s13^3*p2q^2 + 2*s12^2*
         s13^3*p2q*p3q + 3*s12^2*s13^2*s23*p1q*p2q + 2*s12^2*s13^2*s23*
         p1q*p3q + 2*s12^2*s13^2*s23*p2q*p3q - 2*s12^2*s13*s23^2*p1q^2
          + s12^2*s13*s23^2*p1q*p2q + 2*s12^2*s13*s23^2*p1q*p3q - s12^2
         *s23^3*p1q^2 - s12*s13^4*p2q^2 + 2*s12*s13^3*s23*p1q*p2q - s12
         *s13^3*s23*p2q^2 - s12*s13^2*s23^2*p1q^2 + 2*s12*s13^2*s23^2*
         p1q*p2q - s12*s13*s23^3*p1q^2,12*s12^3*s13*p2q*p3q^2 + 12*
         s12^3*s13*p3q^3 - 24*s12^2*s13^2*p2q^2*p3q - 12*s12^2*s13^2*
         p2q*p3q^2 + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13*s23*p1q*p2q*
         p3q - 36*s12^2*s13*s23*p1q*p3q^2 + 12*s12*s13^3*p2q^3 - 12*s12
         *s13^3*p2q^2*p3q - 24*s12*s13^3*p2q*p3q^2 - 24*s12*s13^2*s23*
         p1q*p2q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*
         p1q*p3q^2 + 12*s12*s13*s23^2*p1q^2*p2q + 36*s12*s13*s23^2*
         p1q^2*p3q + 12*s13^4*p2q^3 + 12*s13^4*p2q^2*p3q - 36*s13^3*s23
         *p1q*p2q^2 - 24*s13^3*s23*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*
         p2q + 12*s13^2*s23^2*p1q^2*p3q - 12*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^2*p1q - 2*s12*s13*p1q - 2*s12*s23*p1q - s13^2*p1q - 2*s13*
         s23*p1q - s23^2*p1q,24*s12*s23*p2q + 24*s12*s23*p3q + 24*s13*
         s23*p2q + 24*s13*s23*p3q - 24*s23^2*p1q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - 7*s12^3*s13*p3q^2 + 14*s12^2*s13^2*p2q*p3q - 7*s12^2*
         s13^2*p3q^2 + 7*s12^2*s13*s23*p1q*p3q + 7*s12^2*s13*s23*p2q*
         p3q - 7*s12*s13^3*p2q^2 + 14*s12*s13^3*p2q*p3q + 7*s12*s13^2*
         s23*p1q*p2q - 7*s12*s13^2*s23*p2q^2 + 7*s12*s13^2*s23*p2q*p3q
          + 7*s12*s13*s23^2*p1q*p2q + 7*s12*s13*s23^2*p1q*p3q - 7*s13^4
         *p2q^2 + 14*s13^3*s23*p1q*p2q - 7*s13^3*s23*p2q^2 - 7*s13^2*
         s23^2*p1q^2 + 14*s13^2*s23^2*p1q*p2q - 7*s13*s23^3*p1q^2,24*
         s12^3*p2q*p3q^2 + 24*s12^3*p3q^3 - 48*s12^2*s13*p2q^2*p3q - 24
         *s12^2*s13*p2q*p3q^2 + 24*s12^2*s13*p3q^3 - 48*s12^2*s23*p1q*
         p2q*p3q - 72*s12^2*s23*p1q*p3q^2 + 24*s12*s13^2*p2q^3 - 24*s12
         *s13^2*p2q^2*p3q - 48*s12*s13^2*p2q*p3q^2 - 48*s12*s13*s23*p1q
         *p2q^2 - 48*s12*s13*s23*p1q*p2q*p3q - 48*s12*s13*s23*p1q*p3q^2
          + 24*s12*s23^2*p1q^2*p2q + 72*s12*s23^2*p1q^2*p3q + 24*s13^3*
         p2q^3 + 24*s13^3*p2q^2*p3q - 72*s13^2*s23*p1q*p2q^2 - 48*s13^2
         *s23*p1q*p2q*p3q + 72*s13*s23^2*p1q^2*p2q + 24*s13*s23^2*p1q^2
         *p3q - 24*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - s12^2*p3q + 
         s12*s13*p1q + s12*s23*p1q,3*s12^2*s13*p3q^2 - 6*s12*s13^2*p2q*
         p3q - 6*s12*s13*s23*p1q*p3q + 3*s13^3*p2q^2 - 6*s13^2*s23*p1q*
         p2q + 3*s13*s23^2*p1q^2] + rat[ - s12^2*p3q + s12*s13*p1q + 
         s12*s23*p1q,3*s12^2*s13*p3q^2 - 6*s12*s13^2*p2q*p3q - 6*s12*
         s13*s23*p1q*p3q + 3*s13^3*p2q^2 - 6*s13^2*s23*p1q*p2q + 3*s13*
         s23^2*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12*p1q^2 + 2*s12*
         p1q*p2q + s12*p2q^2,6*s12^2*p3q^2 - 12*s12*s13*p2q*p3q - 12*
         s12*s23*p1q*p3q + 6*s13^2*p2q^2 - 12*s13*s23*p1q*p2q + 6*s23^2
         *p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - s13*
         s23^4*p1q^2*p3q - s13*s23^4*p1q^3 + 2*s13^2*s23^3*p1q*p2q*p3q
          - s13^2*s23^3*p1q^2*p3q + 3*s13^2*s23^3*p1q^2*p2q - s13^2*
         s23^3*p1q^3 - s13^3*s23^2*p2q^2*p3q + 2*s13^3*s23^2*p1q*p2q*
         p3q - 3*s13^3*s23^2*p1q*p2q^2 + 3*s13^3*s23^2*p1q^2*p2q - 
         s13^4*s23*p2q^2*p3q + s13^4*s23*p2q^3 - 3*s13^4*s23*p1q*p2q^2
          + s13^5*p2q^3 - 2*s12*s23^4*p1q^2*p3q - 2*s12*s23^4*p1q^3 + 4
         *s12*s13*s23^3*p1q*p3q^2 + 18*s12*s13*s23^3*p1q*p2q*p3q + 9*
         s12*s13*s23^3*p1q^2*p3q + 13*s12*s13*s23^3*p1q^2*p2q + 5*s12*
         s13*s23^3*p1q^3 - 14*s12*s13^2*s23^2*p2q*p3q^2 - 16*s12*s13^2*
         s23^2*p2q^2*p3q - 5*s12*s13^2*s23^2*p1q*p3q^2 - 7*s12*s13^2*
         s23^2*p1q*p2q*p3q - 20*s12*s13^2*s23^2*p1q*p2q^2 - 6*s12*s13^2
         *s23^2*p1q^2*p3q - 9*s12*s13^2*s23^2*p1q^2*p2q - s12*s13^2*
         s23^2*p1q^3 - 5*s12*s13^3*s23*p2q*p3q^2 - 2*s12*s13^3*s23*
         p2q^2*p3q + 9*s12*s13^3*s23*p2q^3 + 9*s12*s13^3*s23*p1q*p2q*
         p3q + 3*s12*s13^3*s23*p1q*p2q^2 + 2*s12*s13^3*s23*p1q^2*p2q - 
         3*s12*s13^4*p2q^2*p3q + s12*s13^4*p2q^3 - s12*s13^4*p1q*p2q^2
          + 4*s12^2*s23^3*p1q*p3q^2 + 2*s12^2*s23^3*p1q*p2q*p3q + 2*
         s12^2*s23^3*p1q^2*p3q + 2*s12^2*s23^3*p1q^2*p2q - 2*s12^2*
         s23^3*p1q^3 - 3*s12^2*s13*s23^2*p3q^3 - 18*s12^2*s13*s23^2*p2q
         *p3q^2 - 16*s12^2*s13*s23^2*p2q^2*p3q - 11*s12^2*s13*s23^2*p1q
         *p3q^2 - 11*s12^2*s13*s23^2*p1q*p2q*p3q - 11*s12^2*s13*s23^2*
         p1q*p2q^2 - 9*s12^2*s13*s23^2*p1q^2*p3q - 3*s12^2*s13*s23^2*
         p1q^2*p2q - s12^2*s13*s23^2*p1q^3 + 6*s12^2*s13^2*s23*p3q^3 - 
         2*s12^2*s13^2*s23*p2q*p3q^2 - 5*s12^2*s13^2*s23*p2q^2*p3q + 9*
         s12^2*s13^2*s23*p2q^3 + 8*s12^2*s13^2*s23*p1q*p3q^2 + 16*s12^2
         *s13^2*s23*p1q*p2q*p3q + 5*s12^2*s13^2*s23*p1q*p2q^2 + 2*s12^2
         *s13^2*s23*p1q^2*p3q + 2*s12^2*s13^2*s23*p1q^2*p2q + 3*s12^2*
         s13^3*p2q*p3q^2 - 3*s12^2*s13^3*p2q^2*p3q + 2*s12^2*s13^3*p1q*
         p2q*p3q - s12^2*s13^3*p1q*p2q^2 - 2*s12^3*s23^2*p3q^3 - 2*
         s12^3*s23^2*p2q*p3q^2 + 2*s12^3*s23^2*p1q*p3q^2 + 4*s12^3*
         s23^2*p1q^2*p3q + 2*s12^3*s23^2*p1q^2*p2q + 3*s12^3*s13*s23*
         p3q^3 - 2*s12^3*s13*s23*p2q*p3q^2 - 7*s12^3*s13*s23*p2q^2*p3q
          + 5*s12^3*s13*s23*p1q*p3q^2 + 3*s12^3*s13*s23*p1q*p2q*p3q - 2
         *s12^3*s13*s23*p1q*p2q^2 + 2*s12^3*s13*s23*p1q^2*p3q - s12^3*
         s13^2*p3q^3 + 3*s12^3*s13^2*p2q*p3q^2 - s12^3*s13^2*p1q*p3q^2
          + 2*s12^3*s13^2*p1q*p2q*p3q - 2*s12^4*s23*p3q^3 - 2*s12^4*s23
         *p2q*p3q^2 - 2*s12^4*s23*p1q*p3q^2 - 2*s12^4*s23*p1q*p2q*p3q
          - s12^4*s13*p3q^3 - s12^4*s13*p1q*p3q^2,6*s13*s23^5*p1q^3*p3q
          + 6*s13*s23^5*p1q^4 - 6*s13^2*s23^4*p1q^2*p3q^2 - 18*s13^2*
         s23^4*p1q^2*p2q*p3q - 6*s13^2*s23^4*p1q^3*p3q - 24*s13^2*s23^4
         *p1q^3*p2q + 12*s13^3*s23^3*p1q*p2q*p3q^2 + 18*s13^3*s23^3*p1q
         *p2q^2*p3q + 18*s13^3*s23^3*p1q^2*p2q*p3q + 36*s13^3*s23^3*
         p1q^2*p2q^2 - 6*s13^4*s23^2*p2q^2*p3q^2 - 6*s13^4*s23^2*p2q^3*
         p3q - 18*s13^4*s23^2*p1q*p2q^2*p3q - 24*s13^4*s23^2*p1q*p2q^3
          + 6*s13^5*s23*p2q^3*p3q + 6*s13^5*s23*p2q^4 - 18*s12*s13*
         s23^4*p1q^2*p3q^2 - 6*s12*s13*s23^4*p1q^2*p2q*p3q - 12*s12*s13
         *s23^4*p1q^3*p3q - 6*s12*s13*s23^4*p1q^3*p2q + 6*s12*s13*s23^4
         *p1q^4 + 12*s12*s13^2*s23^3*p1q*p3q^3 + 12*s12*s13^2*s23^3*p1q
         *p2q*p3q^2 + 12*s12*s13^2*s23^3*p1q*p2q^2*p3q + 6*s12*s13^2*
         s23^3*p1q^2*p3q^2 + 12*s12*s13^2*s23^3*p1q^2*p2q*p3q + 18*s12*
         s13^2*s23^3*p1q^2*p2q^2 - 6*s12*s13^2*s23^3*p1q^3*p3q - 18*s12
         *s13^2*s23^3*p1q^3*p2q + 12*s12*s13^3*s23^2*p2q*p3q^3 + 6*s12*
         s13^3*s23^2*p2q^2*p3q^2 - 6*s12*s13^3*s23^2*p2q^3*p3q + 12*s12
         *s13^3*s23^2*p1q*p2q*p3q^2 + 12*s12*s13^3*s23^2*p1q*p2q^2*p3q
          - 18*s12*s13^3*s23^2*p1q*p2q^3 + 12*s12*s13^3*s23^2*p1q^2*p2q
         *p3q + 18*s12*s13^3*s23^2*p1q^2*p2q^2 - 18*s12*s13^4*s23*p2q^2
         *p3q^2 - 12*s12*s13^4*s23*p2q^3*p3q + 6*s12*s13^4*s23*p2q^4 - 
         6*s12*s13^4*s23*p1q*p2q^2*p3q - 6*s12*s13^4*s23*p1q*p2q^3 + 18
         *s12^2*s13*s23^3*p1q*p3q^3 + 12*s12^2*s13*s23^3*p1q*p2q*p3q^2
          + 6*s12^2*s13*s23^3*p1q^2*p2q*p3q - 18*s12^2*s13*s23^3*p1q^3*
         p3q - 6*s12^2*s13*s23^3*p1q^3*p2q - 6*s12^2*s13^2*s23^2*p3q^4
          + 6*s12^2*s13^2*s23^2*p2q*p3q^3 + 12*s12^2*s13^2*s23^2*p2q^2*
         p3q^2 + 6*s12^2*s13^2*s23^2*p1q*p3q^3 + 12*s12^2*s13^2*s23^2*
         p1q*p2q^2*p3q + 12*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 12*s12^2*
         s13^2*s23^2*p1q^2*p2q*p3q + 12*s12^2*s13^2*s23^2*p1q^2*p2q^2
          + 18*s12^2*s13^3*s23*p2q*p3q^3 - 18*s12^2*s13^3*s23*p2q^3*p3q
          + 12*s12^2*s13^3*s23*p1q*p2q*p3q^2 + 6*s12^2*s13^3*s23*p1q*
         p2q^2*p3q - 6*s12^2*s13^3*s23*p1q*p2q^3 - 6*s12^3*s13*s23^2*
         p3q^4 - 6*s12^3*s13*s23^2*p2q*p3q^3 + 12*s12^3*s13*s23^2*p1q*
         p3q^3 + 6*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 18*s12^3*s13*s23^2*
         p1q^2*p3q^2 + 12*s12^3*s13*s23^2*p1q^2*p2q*p3q - 6*s12^3*s13^2
         *s23*p3q^4 + 12*s12^3*s13^2*s23*p2q*p3q^3 + 18*s12^3*s13^2*s23
         *p2q^2*p3q^2 - 6*s12^3*s13^2*s23*p1q*p3q^3 + 6*s12^3*s13^2*s23
         *p1q*p2q*p3q^2 + 12*s12^3*s13^2*s23*p1q*p2q^2*p3q - 6*s12^4*
         s13*s23*p3q^4 - 6*s12^4*s13*s23*p2q*p3q^3 - 6*s12^4*s13*s23*
         p1q*p3q^3 - 6*s12^4*s13*s23*p1q*p2q*p3q^2] + rat[ - s13*s23^4*
         p1q^2*p3q - s13*s23^4*p1q^3 + 2*s13^2*s23^3*p1q*p2q*p3q - 
         s13^2*s23^3*p1q^2*p3q + 3*s13^2*s23^3*p1q^2*p2q - s13^2*s23^3*
         p1q^3 - s13^3*s23^2*p2q^2*p3q + 2*s13^3*s23^2*p1q*p2q*p3q - 3*
         s13^3*s23^2*p1q*p2q^2 + 3*s13^3*s23^2*p1q^2*p2q - s13^4*s23*
         p2q^2*p3q + s13^4*s23*p2q^3 - 3*s13^4*s23*p1q*p2q^2 + s13^5*
         p2q^3 - 2*s12*s23^4*p1q^2*p3q - 2*s12*s23^4*p1q^3 + 4*s12*s13*
         s23^3*p1q*p3q^2 + 18*s12*s13*s23^3*p1q*p2q*p3q + 9*s12*s13*
         s23^3*p1q^2*p3q + 13*s12*s13*s23^3*p1q^2*p2q + 5*s12*s13*s23^3
         *p1q^3 - 14*s12*s13^2*s23^2*p2q*p3q^2 - 16*s12*s13^2*s23^2*
         p2q^2*p3q - 5*s12*s13^2*s23^2*p1q*p3q^2 - 7*s12*s13^2*s23^2*
         p1q*p2q*p3q - 20*s12*s13^2*s23^2*p1q*p2q^2 - 6*s12*s13^2*s23^2
         *p1q^2*p3q - 9*s12*s13^2*s23^2*p1q^2*p2q - s12*s13^2*s23^2*
         p1q^3 - 5*s12*s13^3*s23*p2q*p3q^2 - 2*s12*s13^3*s23*p2q^2*p3q
          + 9*s12*s13^3*s23*p2q^3 + 9*s12*s13^3*s23*p1q*p2q*p3q + 3*s12
         *s13^3*s23*p1q*p2q^2 + 2*s12*s13^3*s23*p1q^2*p2q - 3*s12*s13^4
         *p2q^2*p3q + s12*s13^4*p2q^3 - s12*s13^4*p1q*p2q^2 + 4*s12^2*
         s23^3*p1q*p3q^2 + 2*s12^2*s23^3*p1q*p2q*p3q + 2*s12^2*s23^3*
         p1q^2*p3q + 2*s12^2*s23^3*p1q^2*p2q - 2*s12^2*s23^3*p1q^3 - 3*
         s12^2*s13*s23^2*p3q^3 - 18*s12^2*s13*s23^2*p2q*p3q^2 - 16*
         s12^2*s13*s23^2*p2q^2*p3q - 11*s12^2*s13*s23^2*p1q*p3q^2 - 11*
         s12^2*s13*s23^2*p1q*p2q*p3q - 11*s12^2*s13*s23^2*p1q*p2q^2 - 9
         *s12^2*s13*s23^2*p1q^2*p3q - 3*s12^2*s13*s23^2*p1q^2*p2q - 
         s12^2*s13*s23^2*p1q^3 + 6*s12^2*s13^2*s23*p3q^3 - 2*s12^2*
         s13^2*s23*p2q*p3q^2 - 5*s12^2*s13^2*s23*p2q^2*p3q + 9*s12^2*
         s13^2*s23*p2q^3 + 8*s12^2*s13^2*s23*p1q*p3q^2 + 16*s12^2*s13^2
         *s23*p1q*p2q*p3q + 5*s12^2*s13^2*s23*p1q*p2q^2 + 2*s12^2*s13^2
         *s23*p1q^2*p3q + 2*s12^2*s13^2*s23*p1q^2*p2q + 3*s12^2*s13^3*
         p2q*p3q^2 - 3*s12^2*s13^3*p2q^2*p3q + 2*s12^2*s13^3*p1q*p2q*
         p3q - s12^2*s13^3*p1q*p2q^2 - 2*s12^3*s23^2*p3q^3 - 2*s12^3*
         s23^2*p2q*p3q^2 + 2*s12^3*s23^2*p1q*p3q^2 + 4*s12^3*s23^2*
         p1q^2*p3q + 2*s12^3*s23^2*p1q^2*p2q + 3*s12^3*s13*s23*p3q^3 - 
         2*s12^3*s13*s23*p2q*p3q^2 - 7*s12^3*s13*s23*p2q^2*p3q + 5*
         s12^3*s13*s23*p1q*p3q^2 + 3*s12^3*s13*s23*p1q*p2q*p3q - 2*
         s12^3*s13*s23*p1q*p2q^2 + 2*s12^3*s13*s23*p1q^2*p3q - s12^3*
         s13^2*p3q^3 + 3*s12^3*s13^2*p2q*p3q^2 - s12^3*s13^2*p1q*p3q^2
          + 2*s12^3*s13^2*p1q*p2q*p3q - 2*s12^4*s23*p3q^3 - 2*s12^4*s23
         *p2q*p3q^2 - 2*s12^4*s23*p1q*p3q^2 - 2*s12^4*s23*p1q*p2q*p3q
          - s12^4*s13*p3q^3 - s12^4*s13*p1q*p3q^2,6*s13*s23^5*p1q^3*p3q
          + 6*s13*s23^5*p1q^4 - 6*s13^2*s23^4*p1q^2*p3q^2 - 18*s13^2*
         s23^4*p1q^2*p2q*p3q - 6*s13^2*s23^4*p1q^3*p3q - 24*s13^2*s23^4
         *p1q^3*p2q + 12*s13^3*s23^3*p1q*p2q*p3q^2 + 18*s13^3*s23^3*p1q
         *p2q^2*p3q + 18*s13^3*s23^3*p1q^2*p2q*p3q + 36*s13^3*s23^3*
         p1q^2*p2q^2 - 6*s13^4*s23^2*p2q^2*p3q^2 - 6*s13^4*s23^2*p2q^3*
         p3q - 18*s13^4*s23^2*p1q*p2q^2*p3q - 24*s13^4*s23^2*p1q*p2q^3
          + 6*s13^5*s23*p2q^3*p3q + 6*s13^5*s23*p2q^4 - 18*s12*s13*
         s23^4*p1q^2*p3q^2 - 6*s12*s13*s23^4*p1q^2*p2q*p3q - 12*s12*s13
         *s23^4*p1q^3*p3q - 6*s12*s13*s23^4*p1q^3*p2q + 6*s12*s13*s23^4
         *p1q^4 + 12*s12*s13^2*s23^3*p1q*p3q^3 + 12*s12*s13^2*s23^3*p1q
         *p2q*p3q^2 + 12*s12*s13^2*s23^3*p1q*p2q^2*p3q + 6*s12*s13^2*
         s23^3*p1q^2*p3q^2 + 12*s12*s13^2*s23^3*p1q^2*p2q*p3q + 18*s12*
         s13^2*s23^3*p1q^2*p2q^2 - 6*s12*s13^2*s23^3*p1q^3*p3q - 18*s12
         *s13^2*s23^3*p1q^3*p2q + 12*s12*s13^3*s23^2*p2q*p3q^3 + 6*s12*
         s13^3*s23^2*p2q^2*p3q^2 - 6*s12*s13^3*s23^2*p2q^3*p3q + 12*s12
         *s13^3*s23^2*p1q*p2q*p3q^2 + 12*s12*s13^3*s23^2*p1q*p2q^2*p3q
          - 18*s12*s13^3*s23^2*p1q*p2q^3 + 12*s12*s13^3*s23^2*p1q^2*p2q
         *p3q + 18*s12*s13^3*s23^2*p1q^2*p2q^2 - 18*s12*s13^4*s23*p2q^2
         *p3q^2 - 12*s12*s13^4*s23*p2q^3*p3q + 6*s12*s13^4*s23*p2q^4 - 
         6*s12*s13^4*s23*p1q*p2q^2*p3q - 6*s12*s13^4*s23*p1q*p2q^3 + 18
         *s12^2*s13*s23^3*p1q*p3q^3 + 12*s12^2*s13*s23^3*p1q*p2q*p3q^2
          + 6*s12^2*s13*s23^3*p1q^2*p2q*p3q - 18*s12^2*s13*s23^3*p1q^3*
         p3q - 6*s12^2*s13*s23^3*p1q^3*p2q - 6*s12^2*s13^2*s23^2*p3q^4
          + 6*s12^2*s13^2*s23^2*p2q*p3q^3 + 12*s12^2*s13^2*s23^2*p2q^2*
         p3q^2 + 6*s12^2*s13^2*s23^2*p1q*p3q^3 + 12*s12^2*s13^2*s23^2*
         p1q*p2q^2*p3q + 12*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 12*s12^2*
         s13^2*s23^2*p1q^2*p2q*p3q + 12*s12^2*s13^2*s23^2*p1q^2*p2q^2
          + 18*s12^2*s13^3*s23*p2q*p3q^3 - 18*s12^2*s13^3*s23*p2q^3*p3q
          + 12*s12^2*s13^3*s23*p1q*p2q*p3q^2 + 6*s12^2*s13^3*s23*p1q*
         p2q^2*p3q - 6*s12^2*s13^3*s23*p1q*p2q^3 - 6*s12^3*s13*s23^2*
         p3q^4 - 6*s12^3*s13*s23^2*p2q*p3q^3 + 12*s12^3*s13*s23^2*p1q*
         p3q^3 + 6*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 18*s12^3*s13*s23^2*
         p1q^2*p3q^2 + 12*s12^3*s13*s23^2*p1q^2*p2q*p3q - 6*s12^3*s13^2
         *s23*p3q^4 + 12*s12^3*s13^2*s23*p2q*p3q^3 + 18*s12^3*s13^2*s23
         *p2q^2*p3q^2 - 6*s12^3*s13^2*s23*p1q*p3q^3 + 6*s12^3*s13^2*s23
         *p1q*p2q*p3q^2 + 12*s12^3*s13^2*s23*p1q*p2q^2*p3q - 6*s12^4*
         s13*s23*p3q^4 - 6*s12^4*s13*s23*p2q*p3q^3 - 6*s12^4*s13*s23*
         p1q*p3q^3 - 6*s12^4*s13*s23*p1q*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - 7*s12^3*p1q*
         p3q - 7*s12^3*p3q^2 + 14*s12^2*s13*p1q^2 + 7*s12^2*s13*p1q*p2q
          + 7*s12^2*s13*p1q*p3q + 21*s12^2*s13*p2q*p3q - 7*s12^2*s13*
         p3q^2 + 7*s12^2*s23*p1q^2 - 7*s12^2*s23*p3q^2 - 21*s12*s13^2*
         p1q*p2q - 14*s12*s13^2*p2q^2 + 7*s12*s13^2*p2q*p3q + 21*s12*
         s13*s23*p1q^2 + 7*s12*s13*s23*p1q*p2q + 21*s12*s13*s23*p1q*p3q
          + 21*s12*s13*s23*p2q*p3q + 7*s12*s23^2*p1q^2 + 7*s12*s23^2*
         p1q*p3q, - 12*s12^3*s13*p1q*p3q^2 - 12*s12^3*s13*p3q^3 + 24*
         s12^2*s13^2*p1q*p2q*p3q + 36*s12^2*s13^2*p2q*p3q^2 + 24*s12^2*
         s13*s23*p1q^2*p3q + 12*s12^2*s13*s23*p1q*p3q^2 - 12*s12^2*s13*
         s23*p3q^3 - 12*s12*s13^3*p1q*p2q^2 - 36*s12*s13^3*p2q^2*p3q + 
         24*s12*s13^2*s23*p1q^2*p2q + 24*s12*s13^2*s23*p1q*p2q*p3q + 24
         *s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q^3 + 12*s12*s13
         *s23^2*p1q^2*p3q + 24*s12*s13*s23^2*p1q*p3q^2 + 12*s13^4*p2q^3
          - 36*s13^3*s23*p1q*p2q^2 - 12*s13^3*s23*p2q^2*p3q + 36*s13^2*
         s23^2*p1q^2*p2q + 24*s13^2*s23^2*p1q*p2q*p3q - 12*s13*s23^3*
         p1q^3 - 12*s13*s23^3*p1q^2*p3q] + rat[ - 7*s12^3*p1q*p3q - 7*
         s12^3*p3q^2 + 14*s12^2*s13*p1q^2 + 7*s12^2*s13*p1q*p2q + 7*
         s12^2*s13*p1q*p3q + 21*s12^2*s13*p2q*p3q - 7*s12^2*s13*p3q^2
          + 7*s12^2*s23*p1q^2 - 7*s12^2*s23*p3q^2 - 21*s12*s13^2*p1q*
         p2q - 14*s12*s13^2*p2q^2 + 7*s12*s13^2*p2q*p3q + 21*s12*s13*
         s23*p1q^2 + 7*s12*s13*s23*p1q*p2q + 21*s12*s13*s23*p1q*p3q + 
         21*s12*s13*s23*p2q*p3q + 7*s12*s23^2*p1q^2 + 7*s12*s23^2*p1q*
         p3q, - 12*s12^3*s13*p1q*p3q^2 - 12*s12^3*s13*p3q^3 + 24*s12^2*
         s13^2*p1q*p2q*p3q + 36*s12^2*s13^2*p2q*p3q^2 + 24*s12^2*s13*
         s23*p1q^2*p3q + 12*s12^2*s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*
         p3q^3 - 12*s12*s13^3*p1q*p2q^2 - 36*s12*s13^3*p2q^2*p3q + 24*
         s12*s13^2*s23*p1q^2*p2q + 24*s12*s13^2*s23*p1q*p2q*p3q + 24*
         s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q^3 + 12*s12*s13*
         s23^2*p1q^2*p3q + 24*s12*s13*s23^2*p1q*p3q^2 + 12*s13^4*p2q^3
          - 36*s13^3*s23*p1q*p2q^2 - 12*s13^3*s23*p2q^2*p3q + 36*s13^2*
         s23^2*p1q^2*p2q + 24*s13^2*s23^2*p1q*p2q*p3q - 12*s13*s23^3*
         p1q^3 - 12*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*s12^3*p1q^2*
         p3q - 14*s12^3*p1q*p3q^2 - 7*s12^3*p3q^3 + 14*s12^2*s13*p1q^3
          + 7*s12^2*s13*p1q^2*p2q + 35*s12^2*s13*p1q^2*p3q + 14*s12^2*
         s13*p1q*p2q*p3q + 28*s12^2*s13*p1q*p3q^2 + 7*s12^2*s13*p2q*
         p3q^2 + 7*s12^2*s13*p3q^3 + 7*s12^2*s23*p1q^3 + 7*s12^2*s23*
         p1q^2*p3q - 7*s12^2*s23*p1q*p3q^2 - 7*s12^2*s23*p3q^3 - 7*s12*
         s13^2*p1q^2*p2q - 14*s12*s13^2*p1q*p2q*p3q - 7*s12*s13^2*p2q*
         p3q^2 + 7*s12*s13*s23*p1q^3 - 7*s12*s13*s23*p1q^2*p2q + 14*s12
         *s13*s23*p1q^2*p3q - 14*s12*s13*s23*p1q*p2q*p3q + 7*s12*s13*
         s23*p1q*p3q^2 - 7*s12*s13*s23*p2q*p3q^2 + 7*s12*s23^2*p1q^3 + 
         14*s12*s23^2*p1q^2*p3q + 7*s12*s23^2*p1q*p3q^2, - 24*s12^3*s13
         *p1q*p3q^2 - 24*s12^3*s13*p3q^3 + 48*s12^2*s13^2*p1q*p2q*p3q
          + 72*s12^2*s13^2*p2q*p3q^2 + 48*s12^2*s13*s23*p1q^2*p3q + 24*
         s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p3q^3 - 24*s12*
         s13^3*p1q*p2q^2 - 72*s12*s13^3*p2q^2*p3q + 48*s12*s13^2*s23*
         p1q^2*p2q + 48*s12*s13^2*s23*p1q*p2q*p3q + 48*s12*s13^2*s23*
         p2q*p3q^2 - 24*s12*s13*s23^2*p1q^3 + 24*s12*s13*s23^2*p1q^2*
         p3q + 48*s12*s13*s23^2*p1q*p3q^2 + 24*s13^4*p2q^3 - 72*s13^3*
         s23*p1q*p2q^2 - 24*s13^3*s23*p2q^2*p3q + 72*s13^2*s23^2*p1q^2*
         p2q + 48*s13^2*s23^2*p1q*p2q*p3q - 24*s13*s23^3*p1q^3 - 24*s13
         *s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 
         s12^4*p2q^2*p3q - s12^4*p2q*p3q^2 + s12^3*s13*p2q^3 - s12^3*
         s13*p2q^2*p3q - 2*s12^3*s13*p2q*p3q^2 + s12^3*s23*p1q*p2q^2 - 
         3*s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p2q^3 + 5*s12^3*s23*p2q^2*
         p3q + 3*s12^3*s23*p2q*p3q^2 + 2*s12^2*s13^2*p2q^3 + s12^2*
         s13^2*p2q^2*p3q - s12^2*s13^2*p2q*p3q^2 - 3*s12^2*s13*s23*p1q*
         p2q^2 - 2*s12^2*s13*s23*p1q*p2q*p3q - 3*s12^2*s13*s23*p1q*
         p3q^2 + s12^2*s13*s23*p2q^3 + 4*s12^2*s13*s23*p2q^2*p3q + 3*
         s12^2*s13*s23*p2q*p3q^2 + s12^2*s23^2*p1q^2*p2q + 5*s12^2*
         s23^2*p1q^2*p3q - s12^2*s23^2*p1q*p2q^2 + s12^2*s23^2*p1q*
         p3q^2 + s12*s13^3*p2q^3 + s12*s13^3*p2q^2*p3q - 4*s12*s13^2*
         s23*p1q*p2q^2 - 2*s12*s13^2*s23*p1q*p2q*p3q - s12*s13^2*s23*
         p2q^3 - s12*s13^2*s23*p2q^2*p3q + 5*s12*s13*s23^2*p1q^2*p2q + 
         s12*s13*s23^2*p1q^2*p3q + 2*s12*s13*s23^2*p1q*p2q^2 + 2*s12*
         s13*s23^2*p1q*p2q*p3q - 2*s12*s23^3*p1q^3 - s12*s23^3*p1q^2*
         p2q - s12*s23^3*p1q^2*p3q,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*
         s23*p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*
         p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 
         36*s12^2*s23^2*p1q*p3q^2 + 12*s12*s13^2*s23*p2q^3 - 12*s12*
         s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*
         p3q + 12*s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*
         s23^2*p1q*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*
         p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7*s12^5
         *s13*p1q*p2q^2*p3q + 7*s12^5*s13*p2q^2*p3q^2 - 7*s12^5*s23*p1q
         *p2q^2*p3q - 7*s12^5*s23*p1q*p2q*p3q^2 - 7*s12^5*s23*p2q^2*
         p3q^2 - 7*s12^5*s23*p2q*p3q^3 - 7*s12^4*s13^2*p1q*p2q^3 + 21*
         s12^4*s13^2*p1q*p2q^2*p3q - 14*s12^4*s13^2*p2q^3*p3q + 21*
         s12^4*s13^2*p2q^2*p3q^2 + 7*s12^4*s13*s23*p1q^2*p2q^2 + 7*
         s12^4*s13*s23*p1q^2*p2q*p3q - 7*s12^4*s13*s23*p1q*p2q^3 - 14*
         s12^4*s13*s23*p1q*p2q*p3q^2 + 7*s12^4*s13*s23*p2q^3*p3q + 7*
         s12^4*s13*s23*p2q^2*p3q^2 - 21*s12^4*s13*s23*p2q*p3q^3 + 7*
         s12^4*s23^2*p1q^2*p2q^2 + 14*s12^4*s23^2*p1q^2*p2q*p3q - 7*
         s12^4*s23^2*p1q*p2q^2*p3q - 14*s12^4*s23^2*p2q^2*p3q^2 - 14*
         s12^4*s23^2*p2q*p3q^3 - 21*s12^3*s13^3*p1q*p2q^3 + 21*s12^3*
         s13^3*p1q*p2q^2*p3q + 7*s12^3*s13^3*p2q^4 - 42*s12^3*s13^3*
         p2q^3*p3q + 21*s12^3*s13^3*p2q^2*p3q^2 + 28*s12^3*s13^2*s23*
         p1q^2*p2q^2 + 14*s12^3*s13^2*s23*p1q^2*p2q*p3q - 49*s12^3*
         s13^2*s23*p1q*p2q^3 + 28*s12^3*s13^2*s23*p1q*p2q^2*p3q - 7*
         s12^3*s13^2*s23*p1q*p2q*p3q^2 - 14*s12^3*s13^2*s23*p2q^3*p3q
          + 49*s12^3*s13^2*s23*p2q^2*p3q^2 - 21*s12^3*s13^2*s23*p2q*
         p3q^3 - 7*s12^3*s13*s23^2*p1q^3*p2q + 49*s12^3*s13*s23^2*p1q^2
         *p2q^2 + 49*s12^3*s13*s23^2*p1q^2*p2q*p3q - 14*s12^3*s13*s23^2
         *p1q*p2q^3 + 14*s12^3*s13*s23^2*p1q*p2q^2*p3q + 28*s12^3*s13*
         s23^2*p1q*p2q*p3q^2 + 14*s12^3*s13*s23^2*p2q^3*p3q + 7*s12^3*
         s13*s23^2*p2q^2*p3q^2 - 28*s12^3*s13*s23^2*p2q*p3q^3 - 7*s12^3
         *s23^3*p1q^3*p2q + 14*s12^3*s23^3*p1q^2*p2q^2 + 21*s12^3*s23^3
         *p1q^2*p2q*p3q + 7*s12^3*s23^3*p1q*p2q^2*p3q + 21*s12^3*s23^3*
         p1q*p2q*p3q^2 - 7*s12^3*s23^3*p2q^2*p3q^2 - 7*s12^3*s23^3*p2q*
         p3q^3 - 21*s12^2*s13^4*p1q*p2q^3 + 7*s12^2*s13^4*p1q*p2q^2*p3q
          + 21*s12^2*s13^4*p2q^4 - 42*s12^2*s13^4*p2q^3*p3q + 7*s12^2*
         s13^4*p2q^2*p3q^2 + 35*s12^2*s13^3*s23*p1q^2*p2q^2 + 7*s12^2*
         s13^3*s23*p1q^2*p2q*p3q - 98*s12^2*s13^3*s23*p1q*p2q^3 + 28*
         s12^2*s13^3*s23*p1q*p2q^2*p3q + 14*s12^2*s13^3*s23*p2q^4 - 56*
         s12^2*s13^3*s23*p2q^3*p3q + 49*s12^2*s13^3*s23*p2q^2*p3q^2 - 7
         *s12^2*s13^3*s23*p2q*p3q^3 - 14*s12^2*s13^2*s23^2*p1q^3*p2q + 
         112*s12^2*s13^2*s23^2*p1q^2*p2q^2 + 42*s12^2*s13^2*s23^2*p1q^2
         *p2q*p3q - 63*s12^2*s13^2*s23^2*p1q*p2q^3 + 56*s12^2*s13^2*
         s23^2*p1q*p2q^2*p3q + 42*s12^2*s13^2*s23^2*p1q*p2q*p3q^2 + 49*
         s12^2*s13^2*s23^2*p2q^2*p3q^2 - 14*s12^2*s13^2*s23^2*p2q*p3q^3
          - 35*s12^2*s13*s23^3*p1q^3*p2q + 63*s12^2*s13*s23^3*p1q^2*
         p2q^2 + 28*s12^2*s13*s23^3*p1q^2*p2q*p3q - 7*s12^2*s13*s23^3*
         p1q*p2q^3 + 28*s12^2*s13*s23^3*p1q*p2q^2*p3q + 56*s12^2*s13*
         s23^3*p1q*p2q*p3q^2 + 7*s12^2*s13*s23^3*p2q^3*p3q + 7*s12^2*
         s13*s23^3*p2q^2*p3q^2 - 7*s12^2*s13*s23^3*p2q*p3q^3 - 14*s12^2
         *s23^4*p1q^3*p2q + 7*s12^2*s23^4*p1q^2*p2q^2 + 7*s12^2*s23^4*
         p1q*p2q^2*p3q + 14*s12^2*s23^4*p1q*p2q*p3q^2 - 7*s12*s13^5*p1q
         *p2q^3 + 21*s12*s13^5*p2q^4 - 14*s12*s13^5*p2q^3*p3q + 14*s12*
         s13^4*s23*p1q^2*p2q^2 - 77*s12*s13^4*s23*p1q*p2q^3 + 7*s12*
         s13^4*s23*p1q*p2q^2*p3q + 28*s12*s13^4*s23*p2q^4 - 42*s12*
         s13^4*s23*p2q^3*p3q + 14*s12*s13^4*s23*p2q^2*p3q^2 - 7*s12*
         s13^3*s23^2*p1q^3*p2q + 91*s12*s13^3*s23^2*p1q^2*p2q^2 + 7*s12
         *s13^3*s23^2*p1q^2*p2q*p3q - 91*s12*s13^3*s23^2*p1q*p2q^3 + 49
         *s12*s13^3*s23^2*p1q*p2q^2*p3q + 14*s12*s13^3*s23^2*p1q*p2q*
         p3q^2 + 7*s12*s13^3*s23^2*p2q^4 - 28*s12*s13^3*s23^2*p2q^3*p3q
          + 28*s12*s13^3*s23^2*p2q^2*p3q^2 - 35*s12*s13^2*s23^3*p1q^3*
         p2q + 98*s12*s13^2*s23^3*p1q^2*p2q^2 - 7*s12*s13^2*s23^3*p1q^2
         *p2q*p3q - 21*s12*s13^2*s23^3*p1q*p2q^3 + 49*s12*s13^2*s23^3*
         p1q*p2q^2*p3q + 28*s12*s13^2*s23^3*p1q*p2q*p3q^2 + 14*s12*
         s13^2*s23^3*p2q^2*p3q^2 - 35*s12*s13*s23^4*p1q^3*p2q + 21*s12*
         s13*s23^4*p1q^2*p2q^2 - 21*s12*s13*s23^4*p1q^2*p2q*p3q + 7*s12
         *s13*s23^4*p1q*p2q^2*p3q + 14*s12*s13*s23^4*p1q*p2q*p3q^2 - 7*
         s12*s23^5*p1q^3*p2q - 7*s12*s23^5*p1q^2*p2q*p3q + 7*s13^6*
         p2q^4 - 21*s13^5*s23*p1q*p2q^3 + 14*s13^5*s23*p2q^4 - 7*s13^5*
         s23*p2q^3*p3q + 21*s13^4*s23^2*p1q^2*p2q^2 - 42*s13^4*s23^2*
         p1q*p2q^3 + 14*s13^4*s23^2*p1q*p2q^2*p3q + 7*s13^4*s23^2*p2q^4
          - 14*s13^4*s23^2*p2q^3*p3q - 7*s13^3*s23^3*p1q^3*p2q + 42*
         s13^3*s23^3*p1q^2*p2q^2 - 7*s13^3*s23^3*p1q^2*p2q*p3q - 21*
         s13^3*s23^3*p1q*p2q^3 + 28*s13^3*s23^3*p1q*p2q^2*p3q - 7*s13^3
         *s23^3*p2q^3*p3q - 14*s13^2*s23^4*p1q^3*p2q + 21*s13^2*s23^4*
         p1q^2*p2q^2 - 14*s13^2*s23^4*p1q^2*p2q*p3q + 14*s13^2*s23^4*
         p1q*p2q^2*p3q - 7*s13*s23^5*p1q^3*p2q - 7*s13*s23^5*p1q^2*p2q*
         p3q, - 24*s12^4*s13*s23*p1q*p2q*p3q^2 - 24*s12^4*s13*s23*p1q*
         p3q^3 - 24*s12^4*s13*s23*p2q*p3q^3 - 24*s12^4*s13*s23*p3q^4 + 
         48*s12^3*s13^2*s23*p1q*p2q^2*p3q + 24*s12^3*s13^2*s23*p1q*p2q*
         p3q^2 - 24*s12^3*s13^2*s23*p1q*p3q^3 + 72*s12^3*s13^2*s23*
         p2q^2*p3q^2 + 48*s12^3*s13^2*s23*p2q*p3q^3 - 24*s12^3*s13^2*
         s23*p3q^4 + 48*s12^3*s13*s23^2*p1q^2*p2q*p3q + 72*s12^3*s13*
         s23^2*p1q^2*p3q^2 + 24*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 48*
         s12^3*s13*s23^2*p1q*p3q^3 - 24*s12^3*s13*s23^2*p2q*p3q^3 - 24*
         s12^3*s13*s23^2*p3q^4 - 24*s12^2*s13^3*s23*p1q*p2q^3 + 24*
         s12^2*s13^3*s23*p1q*p2q^2*p3q + 48*s12^2*s13^3*s23*p1q*p2q*
         p3q^2 - 72*s12^2*s13^3*s23*p2q^3*p3q + 72*s12^2*s13^3*s23*p2q*
         p3q^3 + 48*s12^2*s13^2*s23^2*p1q^2*p2q^2 + 48*s12^2*s13^2*
         s23^2*p1q^2*p2q*p3q + 48*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 48*
         s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 24*s12^2*s13^2*s23^2*p1q*
         p3q^3 + 48*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 24*s12^2*s13^2*
         s23^2*p2q*p3q^3 - 24*s12^2*s13^2*s23^2*p3q^4 - 24*s12^2*s13*
         s23^3*p1q^3*p2q - 72*s12^2*s13*s23^3*p1q^3*p3q + 24*s12^2*s13*
         s23^3*p1q^2*p2q*p3q + 48*s12^2*s13*s23^3*p1q*p2q*p3q^2 + 72*
         s12^2*s13*s23^3*p1q*p3q^3 - 24*s12*s13^4*s23*p1q*p2q^3 - 24*
         s12*s13^4*s23*p1q*p2q^2*p3q + 24*s12*s13^4*s23*p2q^4 - 48*s12*
         s13^4*s23*p2q^3*p3q - 72*s12*s13^4*s23*p2q^2*p3q^2 + 72*s12*
         s13^3*s23^2*p1q^2*p2q^2 + 48*s12*s13^3*s23^2*p1q^2*p2q*p3q - 
         72*s12*s13^3*s23^2*p1q*p2q^3 + 48*s12*s13^3*s23^2*p1q*p2q^2*
         p3q + 48*s12*s13^3*s23^2*p1q*p2q*p3q^2 - 24*s12*s13^3*s23^2*
         p2q^3*p3q + 24*s12*s13^3*s23^2*p2q^2*p3q^2 + 48*s12*s13^3*
         s23^2*p2q*p3q^3 - 72*s12*s13^2*s23^3*p1q^3*p2q - 24*s12*s13^2*
         s23^3*p1q^3*p3q + 72*s12*s13^2*s23^3*p1q^2*p2q^2 + 48*s12*
         s13^2*s23^3*p1q^2*p2q*p3q + 24*s12*s13^2*s23^3*p1q^2*p3q^2 + 
         48*s12*s13^2*s23^3*p1q*p2q^2*p3q + 48*s12*s13^2*s23^3*p1q*p2q*
         p3q^2 + 48*s12*s13^2*s23^3*p1q*p3q^3 + 24*s12*s13*s23^4*p1q^4
          - 24*s12*s13*s23^4*p1q^3*p2q - 48*s12*s13*s23^4*p1q^3*p3q - 
         24*s12*s13*s23^4*p1q^2*p2q*p3q - 72*s12*s13*s23^4*p1q^2*p3q^2
          + 24*s13^5*s23*p2q^4 + 24*s13^5*s23*p2q^3*p3q - 96*s13^4*
         s23^2*p1q*p2q^3 - 72*s13^4*s23^2*p1q*p2q^2*p3q - 24*s13^4*
         s23^2*p2q^3*p3q - 24*s13^4*s23^2*p2q^2*p3q^2 + 144*s13^3*s23^3
         *p1q^2*p2q^2 + 72*s13^3*s23^3*p1q^2*p2q*p3q + 72*s13^3*s23^3*
         p1q*p2q^2*p3q + 48*s13^3*s23^3*p1q*p2q*p3q^2 - 96*s13^2*s23^4*
         p1q^3*p2q - 24*s13^2*s23^4*p1q^3*p3q - 72*s13^2*s23^4*p1q^2*
         p2q*p3q - 24*s13^2*s23^4*p1q^2*p3q^2 + 24*s13*s23^5*p1q^4 + 24
         *s13*s23^5*p1q^3*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 14*s12^4*s13*p2q*p3q^2 + 14*s12^4*s23*p2q*p3q^2
          + 14*s12^4*s23*p3q^3 + 28*s12^3*s13^2*p2q^2*p3q - 28*s12^3*
         s13^2*p2q*p3q^2 + 7*s12^3*s13*s23*p1q*p2q*p3q - 7*s12^3*s13*
         s23*p1q*p3q^2 - 7*s12^3*s13*s23*p2q^2*p3q - 7*s12^3*s13*s23*
         p2q*p3q^2 + 14*s12^3*s13*s23*p3q^3 - 28*s12^3*s23^2*p1q*p2q*
         p3q - 42*s12^3*s23^2*p1q*p3q^2 - 14*s12^2*s13^3*p2q^3 + 56*
         s12^2*s13^3*p2q^2*p3q - 14*s12^2*s13^3*p2q*p3q^2 + 7*s12^2*
         s13^2*s23*p1q*p2q^2 - 14*s12^2*s13^2*s23*p1q*p2q*p3q - 7*s12^2
         *s13^2*s23*p1q*p3q^2 - 7*s12^2*s13^2*s23*p2q^3 + 14*s12^2*
         s13^2*s23*p2q^2*p3q - 21*s12^2*s13^2*s23*p2q*p3q^2 + 7*s12^2*
         s13*s23^2*p1q^2*p2q + 14*s12^2*s13*s23^2*p1q^2*p3q - 7*s12^2*
         s13*s23^2*p1q*p2q^2 - 14*s12^2*s13*s23^2*p1q*p3q^2 + 14*s12^2*
         s23^3*p1q^2*p2q + 42*s12^2*s23^3*p1q^2*p3q - 28*s12*s13^4*
         p2q^3 + 28*s12*s13^4*p2q^2*p3q + 49*s12*s13^3*s23*p1q*p2q^2 - 
         21*s12*s13^3*s23*p1q*p2q*p3q - 21*s12*s13^3*s23*p2q^3 + 21*s12
         *s13^3*s23*p2q^2*p3q - 14*s12*s13^2*s23^2*p1q^2*p2q - 7*s12*
         s13^2*s23^2*p1q^2*p3q + 28*s12*s13^2*s23^2*p1q*p2q^2 - 7*s12*
         s13^2*s23^2*p1q*p2q*p3q - 7*s12*s13*s23^3*p1q^3 + 7*s12*s13*
         s23^3*p1q^2*p2q - 14*s12*s13*s23^3*p1q^2*p3q - 14*s12*s23^4*
         p1q^3 - 14*s13^5*p2q^3 + 42*s13^4*s23*p1q*p2q^2 - 14*s13^4*s23
         *p2q^3 - 42*s13^3*s23^2*p1q^2*p2q + 42*s13^3*s23^2*p1q*p2q^2
          + 14*s13^2*s23^3*p1q^3 - 42*s13^2*s23^3*p1q^2*p2q + 14*s13*
         s23^4*p1q^3,12*s12^3*s13*s23*p2q*p3q^2 + 12*s12^3*s13*s23*
         p3q^3 - 24*s12^2*s13^2*s23*p2q^2*p3q - 12*s12^2*s13^2*s23*p2q*
         p3q^2 + 12*s12^2*s13^2*s23*p3q^3 - 24*s12^2*s13*s23^2*p1q*p2q*
         p3q - 36*s12^2*s13*s23^2*p1q*p3q^2 + 12*s12*s13^3*s23*p2q^3 - 
         12*s12*s13^3*s23*p2q^2*p3q - 24*s12*s13^3*s23*p2q*p3q^2 - 24*
         s12*s13^2*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23^2*p1q*p2q*p3q - 
         24*s12*s13^2*s23^2*p1q*p3q^2 + 12*s12*s13*s23^3*p1q^2*p2q + 36
         *s12*s13*s23^3*p1q^2*p3q + 12*s13^4*s23*p2q^3 + 12*s13^4*s23*
         p2q^2*p3q - 36*s13^3*s23^2*p1q*p2q^2 - 24*s13^3*s23^2*p1q*p2q*
         p3q + 36*s13^2*s23^3*p1q^2*p2q + 12*s13^2*s23^3*p1q^2*p3q - 12
         *s13*s23^4*p1q^3] + rat[7*s12^4*s13*p2q*p3q^2 - 7*s12^4*s23*
         p2q*p3q^2 - 7*s12^4*s23*p3q^3 - 14*s12^3*s13^2*p2q^2*p3q + 14*
         s12^3*s13^2*p2q*p3q^2 + 7*s12^3*s13*s23*p1q*p3q^2 - 7*s12^3*
         s13*s23*p3q^3 + 14*s12^3*s23^2*p1q*p2q*p3q + 21*s12^3*s23^2*
         p1q*p3q^2 + 7*s12^2*s13^3*p2q^3 - 28*s12^2*s13^3*p2q^2*p3q + 7
         *s12^2*s13^3*p2q*p3q^2 + 14*s12^2*s13^2*s23*p1q*p2q*p3q + 7*
         s12^2*s13^2*s23*p1q*p3q^2 + 7*s12^2*s13^2*s23*p2q^3 - 7*s12^2*
         s13^2*s23*p2q^2*p3q + 7*s12^2*s13^2*s23*p2q*p3q^2 - 7*s12^2*
         s13*s23^2*p1q^2*p2q - 14*s12^2*s13*s23^2*p1q^2*p3q + 7*s12^2*
         s13*s23^2*p1q*p3q^2 - 7*s12^2*s23^3*p1q^2*p2q - 21*s12^2*s23^3
         *p1q^2*p3q + 14*s12*s13^4*p2q^3 - 14*s12*s13^4*p2q^2*p3q - 21*
         s12*s13^3*s23*p1q*p2q^2 + 14*s12*s13^3*s23*p1q*p2q*p3q + 14*
         s12*s13^3*s23*p2q^3 - 7*s12*s13^3*s23*p2q^2*p3q - 21*s12*s13^2
         *s23^2*p1q*p2q^2 + 7*s12*s13*s23^3*p1q^3 + 7*s12*s13*s23^3*
         p1q^2*p3q + 7*s12*s23^4*p1q^3 + 7*s13^5*p2q^3 - 21*s13^4*s23*
         p1q*p2q^2 + 7*s13^4*s23*p2q^3 + 21*s13^3*s23^2*p1q^2*p2q - 21*
         s13^3*s23^2*p1q*p2q^2 - 7*s13^2*s23^3*p1q^3 + 21*s13^2*s23^3*
         p1q^2*p2q - 7*s13*s23^4*p1q^3,24*s12^3*s13*s23*p2q*p3q^2 + 24*
         s12^3*s13*s23*p3q^3 - 48*s12^2*s13^2*s23*p2q^2*p3q - 24*s12^2*
         s13^2*s23*p2q*p3q^2 + 24*s12^2*s13^2*s23*p3q^3 - 48*s12^2*s13*
         s23^2*p1q*p2q*p3q - 72*s12^2*s13*s23^2*p1q*p3q^2 + 24*s12*
         s13^3*s23*p2q^3 - 24*s12*s13^3*s23*p2q^2*p3q - 48*s12*s13^3*
         s23*p2q*p3q^2 - 48*s12*s13^2*s23^2*p1q*p2q^2 - 48*s12*s13^2*
         s23^2*p1q*p2q*p3q - 48*s12*s13^2*s23^2*p1q*p3q^2 + 24*s12*s13*
         s23^3*p1q^2*p2q + 72*s12*s13*s23^3*p1q^2*p3q + 24*s13^4*s23*
         p2q^3 + 24*s13^4*s23*p2q^2*p3q - 72*s13^3*s23^2*p1q*p2q^2 - 48
         *s13^3*s23^2*p1q*p2q*p3q + 72*s13^2*s23^3*p1q^2*p2q + 24*s13^2
         *s23^3*p1q^2*p3q - 24*s13*s23^4*p1q^3]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*s13*
         s23^3*p1q^2*p2q*p3q - 7*s13*s23^3*p1q^2*p2q^2 - 14*s13*s23^3*
         p1q^3*p2q + 14*s13^2*s23^2*p1q*p2q^2*p3q + 14*s13^2*s23^2*p1q*
         p2q^3 + 7*s13^2*s23^2*p1q^2*p2q*p3q + 35*s13^2*s23^2*p1q^2*
         p2q^2 - 7*s13^3*s23*p2q^3*p3q - 7*s13^3*s23*p2q^4 - 14*s13^3*
         s23*p1q*p2q^2*p3q - 28*s13^3*s23*p1q*p2q^3 + 7*s13^4*p2q^3*p3q
          + 7*s13^4*p2q^4 - 7*s12*s23^3*p1q^2*p2q*p3q - 7*s12*s23^3*
         p1q^2*p2q^2 + 14*s12*s13*s23^2*p1q*p2q*p3q^2 + 21*s12*s13*
         s23^2*p1q*p2q^2*p3q + 7*s12*s13*s23^2*p1q*p2q^3 + 28*s12*s13*
         s23^2*p1q^2*p2q*p3q + 14*s12*s13^2*s23*p2q^2*p3q^2 + 14*s12*
         s13^2*s23*p2q^3*p3q - 14*s12*s13^2*s23*p1q*p2q*p3q^2 + 7*s12*
         s13^2*s23*p1q*p2q^2*p3q - 7*s12*s13^2*s23*p1q*p2q^3 - 14*s12*
         s13^3*p2q^2*p3q^2 - 7*s12*s13^3*p2q^3*p3q + 7*s12*s13^3*p2q^4
          + 14*s12^2*s23^2*p1q*p2q*p3q^2 + 21*s12^2*s23^2*p1q*p2q^2*p3q
          + 7*s12^2*s23^2*p1q*p2q^3 - 7*s12^2*s13*s23*p2q*p3q^3 + 14*
         s12^2*s13*s23*p2q^3*p3q + 7*s12^2*s13*s23*p2q^4 - 21*s12^2*s13
         *s23*p1q*p2q*p3q^2 + 7*s12^2*s13*s23*p1q*p2q^2*p3q + 14*s12^2*
         s13*s23*p1q*p2q^3 + 7*s12^2*s13^2*p2q*p3q^3 - 7*s12^2*s13^2*
         p2q^2*p3q^2 - 14*s12^2*s13^2*p2q^3*p3q - 7*s12^3*s23*p2q*p3q^3
          - 14*s12^3*s23*p2q^2*p3q^2 - 7*s12^3*s23*p2q^3*p3q + 7*s12^3*
         s13*p2q*p3q^3 + 7*s12^3*s13*p2q^2*p3q^2, - 24*s13*s23^3*p1q^3*
         p3q - 24*s13*s23^3*p1q^3*p2q + 24*s13^2*s23^2*p1q^2*p3q^2 + 96
         *s13^2*s23^2*p1q^2*p2q*p3q + 72*s13^2*s23^2*p1q^2*p2q^2 - 48*
         s13^3*s23*p1q*p2q*p3q^2 - 120*s13^3*s23*p1q*p2q^2*p3q - 72*
         s13^3*s23*p1q*p2q^3 + 24*s13^4*p2q^2*p3q^2 + 48*s13^4*p2q^3*
         p3q + 24*s13^4*p2q^4 + 72*s12*s13*s23^2*p1q^2*p3q^2 + 96*s12*
         s13*s23^2*p1q^2*p2q*p3q + 24*s12*s13*s23^2*p1q^2*p2q^2 - 48*
         s12*s13^2*s23*p1q*p3q^3 - 96*s12*s13^2*s23*p1q*p2q*p3q^2 - 96*
         s12*s13^2*s23*p1q*p2q^2*p3q - 48*s12*s13^2*s23*p1q*p2q^3 - 48*
         s12*s13^3*p2q*p3q^3 - 72*s12*s13^3*p2q^2*p3q^2 + 24*s12*s13^3*
         p2q^4 - 72*s12^2*s13*s23*p1q*p3q^3 - 120*s12^2*s13*s23*p1q*p2q
         *p3q^2 - 48*s12^2*s13*s23*p1q*p2q^2*p3q + 24*s12^2*s13^2*p3q^4
          - 72*s12^2*s13^2*p2q^2*p3q^2 - 48*s12^2*s13^2*p2q^3*p3q + 24*
         s12^3*s13*p3q^4 + 48*s12^3*s13*p2q*p3q^3 + 24*s12^3*s13*p2q^2*
         p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[1,4*s23*p2q
          + 4*s23*p3q] + rat[-1,4*s23*p2q + 4*s23*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[s13*s23^3*p1q^2*
         p3q + s13*s23^3*p1q^2*p2q - 38*s13*s23^3*p1q^3 - 2*s13^2*s23^2
         *p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + 39*s13^2*s23^2*p1q^2*
         p3q + 115*s13^2*s23^2*p1q^2*p2q + s13^3*s23*p2q^2*p3q + s13^3*
         s23*p2q^3 - 78*s13^3*s23*p1q*p2q*p3q - 116*s13^3*s23*p1q*p2q^2
          + 39*s13^4*p2q^2*p3q + 39*s13^4*p2q^3 + 4*s12*s23^3*p1q^2*p3q
          + 4*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*p3q^2 - 42*s12*
         s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q^2 + 105*s12*
         s13*s23^2*p1q^2*p3q + 29*s12*s13*s23^2*p1q^2*p2q + 30*s12*
         s13^2*s23*p2q*p3q^2 + 62*s12*s13^2*s23*p2q^2*p3q + 32*s12*
         s13^2*s23*p2q^3 - 68*s12*s13^2*s23*p1q*p3q^2 - 78*s12*s13^2*
         s23*p1q*p2q*p3q - 86*s12*s13^2*s23*p1q*p2q^2 - 60*s12*s13^3*
         p2q*p3q^2 - 3*s12*s13^3*p2q^2*p3q + 57*s12*s13^3*p2q^3 - 8*
         s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q*p3q - 4*s12^2*
         s23^2*p1q*p2q^2 + 5*s12^2*s13*s23*p3q^3 + 41*s12^2*s13*s23*p2q
         *p3q^2 + 68*s12^2*s13*s23*p2q^2*p3q + 32*s12^2*s13*s23*p2q^3
          - 88*s12^2*s13*s23*p1q*p3q^2 - 40*s12^2*s13*s23*p1q*p2q*p3q
          + 10*s12^2*s13*s23*p1q*p2q^2 + 21*s12^2*s13^2*p3q^3 - 57*
         s12^2*s13^2*p2q*p3q^2 - 60*s12^2*s13^2*p2q^2*p3q + 18*s12^2*
         s13^2*p2q^3 + 4*s12^3*s23*p3q^3 + 8*s12^3*s23*p2q*p3q^2 + 4*
         s12^3*s23*p2q^2*p3q + 21*s12^3*s13*p3q^3 + 3*s12^3*s13*p2q*
         p3q^2 - 18*s12^3*s13*p2q^2*p3q,12*s13*s23^4*p1q^3*p3q + 12*s13
         *s23^4*p1q^3*p2q - 12*s13^2*s23^3*p1q^2*p3q^2 - 48*s13^2*s23^3
         *p1q^2*p2q*p3q - 36*s13^2*s23^3*p1q^2*p2q^2 + 24*s13^3*s23^2*
         p1q*p2q*p3q^2 + 60*s13^3*s23^2*p1q*p2q^2*p3q + 36*s13^3*s23^2*
         p1q*p2q^3 - 12*s13^4*s23*p2q^2*p3q^2 - 24*s13^4*s23*p2q^3*p3q
          - 12*s13^4*s23*p2q^4 - 36*s12*s13*s23^3*p1q^2*p3q^2 - 48*s12*
         s13*s23^3*p1q^2*p2q*p3q - 12*s12*s13*s23^3*p1q^2*p2q^2 + 24*
         s12*s13^2*s23^2*p1q*p3q^3 + 48*s12*s13^2*s23^2*p1q*p2q*p3q^2
          + 48*s12*s13^2*s23^2*p1q*p2q^2*p3q + 24*s12*s13^2*s23^2*p1q*
         p2q^3 + 24*s12*s13^3*s23*p2q*p3q^3 + 36*s12*s13^3*s23*p2q^2*
         p3q^2 - 12*s12*s13^3*s23*p2q^4 + 36*s12^2*s13*s23^2*p1q*p3q^3
          + 60*s12^2*s13*s23^2*p1q*p2q*p3q^2 + 24*s12^2*s13*s23^2*p1q*
         p2q^2*p3q - 12*s12^2*s13^2*s23*p3q^4 + 36*s12^2*s13^2*s23*
         p2q^2*p3q^2 + 24*s12^2*s13^2*s23*p2q^3*p3q - 12*s12^3*s13*s23*
         p3q^4 - 24*s12^3*s13*s23*p2q*p3q^3 - 12*s12^3*s13*s23*p2q^2*
         p3q^2] + den[ - 1 + d]*rat[3,8*s23*p2q + 8*s23*p3q] + rat[ - 2
         *s13*s23^3*p1q^2*p3q - 2*s13*s23^3*p1q^2*p2q + 33*s13*s23^3*
         p1q^3 + 4*s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*s23^2*p1q*p2q^2 - 
         35*s13^2*s23^2*p1q^2*p3q - 101*s13^2*s23^2*p1q^2*p2q - 2*s13^3
         *s23*p2q^2*p3q - 2*s13^3*s23*p2q^3 + 70*s13^3*s23*p1q*p2q*p3q
          + 103*s13^3*s23*p1q*p2q^2 - 35*s13^4*p2q^2*p3q - 35*s13^4*
         p2q^3 - 8*s12*s23^3*p1q^2*p3q - 8*s12*s23^3*p1q^2*p2q + 12*s12
         *s13*s23^2*p1q*p3q^2 + 84*s12*s13*s23^2*p1q*p2q*p3q + 72*s12*
         s13*s23^2*p1q*p2q^2 - 81*s12*s13*s23^2*p1q^2*p3q - 15*s12*s13*
         s23^2*p1q^2*p2q - 60*s12*s13^2*s23*p2q*p3q^2 - 124*s12*s13^2*
         s23*p2q^2*p3q - 64*s12*s13^2*s23*p2q^3 + 50*s12*s13^2*s23*p1q*
         p3q^2 + 70*s12*s13^2*s23*p1q*p2q*p3q + 86*s12*s13^2*s23*p1q*
         p2q^2 + 34*s12*s13^3*p2q*p3q^2 - 37*s12*s13^3*p2q^2*p3q - 71*
         s12*s13^3*p2q^3 + 16*s12^2*s23^2*p1q*p3q^2 + 24*s12^2*s23^2*
         p1q*p2q*p3q + 8*s12^2*s23^2*p1q*p2q^2 - 10*s12^2*s13*s23*p3q^3
          - 82*s12^2*s13*s23*p2q*p3q^2 - 136*s12^2*s13*s23*p2q^2*p3q - 
         64*s12^2*s13*s23*p2q^3 + 47*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*
         s13*s23*p1q*p2q*p3q - 20*s12^2*s13*s23*p1q*p2q^2 + s12^2*s13^2
         *p3q^3 + 71*s12^2*s13^2*p2q*p3q^2 + 34*s12^2*s13^2*p2q^2*p3q
          - 36*s12^2*s13^2*p2q^3 - 8*s12^3*s23*p3q^3 - 16*s12^3*s23*p2q
         *p3q^2 - 8*s12^3*s23*p2q^2*p3q + s12^3*s13*p3q^3 + 37*s12^3*
         s13*p2q*p3q^2 + 36*s12^3*s13*p2q^2*p3q, - 24*s13*s23^4*p1q^3*
         p3q - 24*s13*s23^4*p1q^3*p2q + 24*s13^2*s23^3*p1q^2*p3q^2 + 96
         *s13^2*s23^3*p1q^2*p2q*p3q + 72*s13^2*s23^3*p1q^2*p2q^2 - 48*
         s13^3*s23^2*p1q*p2q*p3q^2 - 120*s13^3*s23^2*p1q*p2q^2*p3q - 72
         *s13^3*s23^2*p1q*p2q^3 + 24*s13^4*s23*p2q^2*p3q^2 + 48*s13^4*
         s23*p2q^3*p3q + 24*s13^4*s23*p2q^4 + 72*s12*s13*s23^3*p1q^2*
         p3q^2 + 96*s12*s13*s23^3*p1q^2*p2q*p3q + 24*s12*s13*s23^3*
         p1q^2*p2q^2 - 48*s12*s13^2*s23^2*p1q*p3q^3 - 96*s12*s13^2*
         s23^2*p1q*p2q*p3q^2 - 96*s12*s13^2*s23^2*p1q*p2q^2*p3q - 48*
         s12*s13^2*s23^2*p1q*p2q^3 - 48*s12*s13^3*s23*p2q*p3q^3 - 72*
         s12*s13^3*s23*p2q^2*p3q^2 + 24*s12*s13^3*s23*p2q^4 - 72*s12^2*
         s13*s23^2*p1q*p3q^3 - 120*s12^2*s13*s23^2*p1q*p2q*p3q^2 - 48*
         s12^2*s13*s23^2*p1q*p2q^2*p3q + 24*s12^2*s13^2*s23*p3q^4 - 72*
         s12^2*s13^2*s23*p2q^2*p3q^2 - 48*s12^2*s13^2*s23*p2q^3*p3q + 
         24*s12^3*s13*s23*p3q^4 + 48*s12^3*s13*s23*p2q*p3q^3 + 24*s12^3
         *s13*s23*p2q^2*p3q^2] + rat[-1,24*s23*p2q + 24*s23*p3q]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - 7*s12*s23^3*p1q^2 + 7*s12*s13*s23^2*p1q*p3q + 18*s12*s13*
         s23^2*p1q*p2q - 5*s12*s13*s23^2*p1q^2 - 11*s12*s13^2*s23*p2q*
         p3q - 11*s12*s13^2*s23*p2q^2 + 5*s12*s13^2*s23*p1q*p3q + 14*
         s12*s13^2*s23*p1q*p2q - 9*s12*s13^3*p2q*p3q - 9*s12*s13^3*
         p2q^2 + 14*s12^2*s23^2*p1q*p3q + 7*s12^2*s23^2*p1q*p2q - 7*
         s12^2*s13*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q - 11*s12^2*s13*
         s23*p2q^2 - 4*s12^2*s13*s23*p1q*p3q + 5*s12^2*s13*s23*p1q*p2q
          + 9*s12^2*s13^2*p3q^2 - 9*s12^2*s13^2*p2q^2 - 7*s12^3*s23*
         p3q^2 - 7*s12^3*s23*p2q*p3q + 9*s12^3*s13*p3q^2 + 9*s12^3*s13*
         p2q*p3q,24*s13*s23^3*p1q^2 - 48*s13^2*s23^2*p1q*p2q + 24*s13^3
         *s23*p2q^2 - 48*s12*s13*s23^2*p1q*p3q - 48*s12*s13^2*s23*p2q*
         p3q + 24*s12^2*s13*s23*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12*p2q + s12*p3q
          + s13*p2q + s13*p3q - 2*s23*p1q - s23*p2q - s23*p3q, - 24*s12
         *s23*p2q - 24*s12*s23*p3q - 24*s13*s23*p2q - 24*s13*s23*p3q + 
         24*s23^2*p1q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^4*p2q*p3q^2 + s12^3*s13*p2q^2*p3q - 3*s12^3*s13*p2q*p3q^2
          - s12^3*s23*p1q*p2q*p3q - s12^3*s23*p1q*p3q^2 - 2*s12^3*s23*
         p2q*p3q^2 + 3*s12^2*s13^2*p2q^2*p3q - 3*s12^2*s13^2*p2q*p3q^2
          - 4*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p3q^2 + 2
         *s12^2*s13*s23*p2q^2*p3q - 4*s12^2*s13*s23*p2q*p3q^2 + s12^2*
         s23^2*p1q^2*p3q - 2*s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s23^2*
         p1q*p3q^2 - s12^2*s23^2*p2q*p3q^2 + 3*s12*s13^3*p2q^2*p3q - 
         s12*s13^3*p2q*p3q^2 - 5*s12*s13^2*s23*p1q*p2q*p3q - s12*s13^2*
         s23*p1q*p3q^2 + 4*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*
         p2q*p3q^2 + 2*s12*s13*s23^2*p1q^2*p3q - 6*s12*s13*s23^2*p1q*
         p2q*p3q - 2*s12*s13*s23^2*p1q*p3q^2 + s12*s13*s23^2*p2q^2*p3q
          - s12*s13*s23^2*p2q*p3q^2 + 2*s12*s23^3*p1q^2*p3q - s12*s23^3
         *p1q*p2q*p3q - s12*s23^3*p1q*p3q^2 + s13^4*p2q^2*p3q - 2*s13^3
         *s23*p1q*p2q*p3q + 2*s13^3*s23*p2q^2*p3q + s13^2*s23^2*p1q^2*
         p3q - 4*s13^2*s23^2*p1q*p2q*p3q + s13^2*s23^2*p2q^2*p3q + 2*
         s13*s23^3*p1q^2*p3q - 2*s13*s23^3*p1q*p2q*p3q + s23^4*p1q^2*
         p3q,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 24*s12^2*s13
         *s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23
         *p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s23^2*p1q*p3q^2
          + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 24*
         s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p3q^2 + 12*s12*
         s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*p3q + 12*s13^3*s23*p2q^3
          + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q*p2q^2 - 24*
         s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*p1q^2*p2q + 12*s13*
         s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*
         s12^3*s13*p2q^2*p3q - 7*s12^3*s13*p2q*p3q^2 + 7*s12^2*s13^2*
         p2q^3 - 7*s12^2*s13^2*p2q^2*p3q - 14*s12^2*s13^2*p2q*p3q^2 + 7
         *s12^2*s13*s23*p1q*p2q^2 - 21*s12^2*s13*s23*p1q*p3q^2 + 14*
         s12^2*s13*s23*p2q^3 + 35*s12^2*s13*s23*p2q^2*p3q + 21*s12^2*
         s13*s23*p2q*p3q^2 + 14*s12*s13^3*p2q^3 + 7*s12*s13^3*p2q^2*p3q
          - 7*s12*s13^3*p2q*p3q^2 - 21*s12*s13^2*s23*p1q*p2q^2 - 14*s12
         *s13^2*s23*p1q*p2q*p3q - 21*s12*s13^2*s23*p1q*p3q^2 + 7*s12*
         s13^2*s23*p2q^3 + 28*s12*s13^2*s23*p2q^2*p3q + 21*s12*s13^2*
         s23*p2q*p3q^2 + 7*s12*s13*s23^2*p1q^2*p2q + 35*s12*s13*s23^2*
         p1q^2*p3q - 7*s12*s13*s23^2*p1q*p2q^2 + 7*s12*s13*s23^2*p1q*
         p3q^2 + 7*s13^4*p2q^3 + 7*s13^4*p2q^2*p3q - 28*s13^3*s23*p1q*
         p2q^2 - 14*s13^3*s23*p1q*p2q*p3q - 7*s13^3*s23*p2q^3 - 7*s13^3
         *s23*p2q^2*p3q + 35*s13^2*s23^2*p1q^2*p2q + 7*s13^2*s23^2*
         p1q^2*p3q + 14*s13^2*s23^2*p1q*p2q^2 + 14*s13^2*s23^2*p1q*p2q*
         p3q - 14*s13*s23^3*p1q^3 - 7*s13*s23^3*p1q^2*p2q - 7*s13*s23^3
         *p1q^2*p3q,24*s12^3*s23*p2q*p3q^2 + 24*s12^3*s23*p3q^3 - 48*
         s12^2*s13*s23*p2q^2*p3q - 24*s12^2*s13*s23*p2q*p3q^2 + 24*
         s12^2*s13*s23*p3q^3 - 48*s12^2*s23^2*p1q*p2q*p3q - 72*s12^2*
         s23^2*p1q*p3q^2 + 24*s12*s13^2*s23*p2q^3 - 24*s12*s13^2*s23*
         p2q^2*p3q - 48*s12*s13^2*s23*p2q*p3q^2 - 48*s12*s13*s23^2*p1q*
         p2q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*p1q*
         p3q^2 + 24*s12*s23^3*p1q^2*p2q + 72*s12*s23^3*p1q^2*p3q + 24*
         s13^3*s23*p2q^3 + 24*s13^3*s23*p2q^2*p3q - 72*s13^2*s23^2*p1q*
         p2q^2 - 48*s13^2*s23^2*p1q*p2q*p3q + 72*s13*s23^3*p1q^2*p2q + 
         24*s13*s23^3*p1q^2*p3q - 24*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - s12^4*p2q*p3q^2 + 2*s12^3*s13*p2q^2*p3q - 2*
         s12^3*s13*p2q*p3q^2 - s12^3*s23*p1q*p3q^2 + 2*s12^3*s23*p2q^2*
         p3q + s12^3*s23*p2q*p3q^2 - s12^2*s13^2*p2q^3 + 4*s12^2*s13^2*
         p2q^2*p3q - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*s13*s23*p1q*p2q*
         p3q - s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p2q^3 + 2*
         s12^2*s13*s23*p2q^2*p3q + s12^2*s13*s23*p2q*p3q^2 + s12^2*
         s23^2*p1q^2*p2q + 2*s12^2*s23^2*p1q^2*p3q + 2*s12^2*s23^2*p1q*
         p2q^2 + 2*s12^2*s23^2*p1q*p2q*p3q + s12^2*s23^2*p1q*p3q^2 - 2*
         s12*s13^3*p2q^3 + 2*s12*s13^3*p2q^2*p3q + 3*s12*s13^2*s23*p1q*
         p2q^2 - 2*s12*s13^2*s23*p1q*p2q*p3q - 3*s12*s13^2*s23*p2q^3 + 
         6*s12*s13*s23^2*p1q*p2q^2 + 2*s12*s13*s23^2*p1q*p2q*p3q - s12*
         s23^3*p1q^3 - 3*s12*s23^3*p1q^2*p2q - 2*s12*s23^3*p1q^2*p3q - 
         s13^4*p2q^3 + 3*s13^3*s23*p1q*p2q^2 - s13^3*s23*p2q^3 - 3*
         s13^2*s23^2*p1q^2*p2q + 3*s13^2*s23^2*p1q*p2q^2 + s13*s23^3*
         p1q^3 - 3*s13*s23^3*p1q^2*p2q + s23^4*p1q^3,12*s12^3*s23*p2q*
         p3q^2 + 12*s12^3*s23*p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*
         s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*
         s23^2*p1q*p2q*p3q - 36*s12^2*s23^2*p1q*p3q^2 + 12*s12*s13^2*
         s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p2q*
         p3q - 24*s12*s13*s23^2*p1q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36
         *s12*s23^3*p1q^2*p3q + 12*s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2
         *p3q - 36*s13^2*s23^2*p1q*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q
          + 36*s13*s23^3*p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 12*s23^4*
         p1q^3]*d + rat[2*s12^4*p2q*p3q^2 - 4*s12^3*s13*p2q^2*p3q + 4*
         s12^3*s13*p2q*p3q^2 - s12^3*s23*p1q*p2q*p3q + s12^3*s23*p1q*
         p3q^2 - 3*s12^3*s23*p2q^2*p3q - s12^3*s23*p2q*p3q^2 + 2*s12^2*
         s13^2*p2q^3 - 8*s12^2*s13^2*p2q^2*p3q + 2*s12^2*s13^2*p2q*
         p3q^2 - s12^2*s13*s23*p1q*p2q^2 + 2*s12^2*s13*s23*p1q*p2q*p3q
          + s12^2*s13*s23*p1q*p3q^2 + 3*s12^2*s13*s23*p2q^3 - 4*s12^2*
         s13*s23*p2q^2*p3q - s12^2*s13*s23*p2q*p3q^2 - s12^2*s23^2*
         p1q^2*p2q - 2*s12^2*s23^2*p1q^2*p3q - 3*s12^2*s23^2*p1q*p2q^2
          - 4*s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s23^2*p1q*p3q^2 + 4*s12
         *s13^3*p2q^3 - 4*s12*s13^3*p2q^2*p3q - 7*s12*s13^2*s23*p1q*
         p2q^2 + 3*s12*s13^2*s23*p1q*p2q*p3q + 5*s12*s13^2*s23*p2q^3 - 
         s12*s13^2*s23*p2q^2*p3q + 2*s12*s13*s23^2*p1q^2*p2q + s12*s13*
         s23^2*p1q^2*p3q - 10*s12*s13*s23^2*p1q*p2q^2 - 3*s12*s13*s23^2
         *p1q*p2q*p3q + s12*s23^3*p1q^3 + 5*s12*s23^3*p1q^2*p2q + 4*s12
         *s23^3*p1q^2*p3q + 2*s13^4*p2q^3 - 6*s13^3*s23*p1q*p2q^2 + 2*
         s13^3*s23*p2q^3 + 6*s13^2*s23^2*p1q^2*p2q - 6*s13^2*s23^2*p1q*
         p2q^2 - 2*s13*s23^3*p1q^3 + 6*s13*s23^3*p1q^2*p2q - 2*s23^4*
         p1q^3,6*s12^3*s23*p2q*p3q^2 + 6*s12^3*s23*p3q^3 - 12*s12^2*s13
         *s23*p2q^2*p3q - 6*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*p3q^2
          + 6*s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q - 12*s12*
         s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13*
         s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s23^3*
         p1q^2*p2q + 18*s12*s23^3*p1q^2*p3q + 6*s13^3*s23*p2q^3 + 6*
         s13^3*s23*p2q^2*p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*
         s23^2*p1q*p2q*p3q + 18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*p1q^2
         *p3q - 6*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^3*
         p1q^2*p3q^2 - s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^3*p3q + 2*s13*
         s23^2*p1q*p2q*p3q^2 + 2*s13*s23^2*p1q*p2q^2*p3q + s13*s23^2*
         p1q^2*p3q^2 + 5*s13*s23^2*p1q^2*p2q*p3q - s13^2*s23*p2q^2*
         p3q^2 - s13^2*s23*p2q^3*p3q - 2*s13^2*s23*p1q*p2q*p3q^2 - 4*
         s13^2*s23*p1q*p2q^2*p3q + s13^3*p2q^2*p3q^2 + s13^3*p2q^3*p3q
          + s12*s23^2*p1q*p3q^3 + 2*s12*s23^2*p1q*p2q*p3q^2 + s12*s23^2
         *p1q*p2q^2*p3q + 6*s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q^2*
         p2q*p3q + s12*s13*s23*p2q*p3q^3 - s12*s13*s23*p2q^3*p3q - 4*
         s12*s13*s23*p1q*p3q^3 - 3*s12*s13*s23*p1q*p2q*p3q^2 - 3*s12*
         s13*s23*p1q*p2q^2*p3q - 2*s12*s13^2*p2q*p3q^3 - s12*s13^2*
         p2q^2*p3q^2 + s12*s13^2*p2q^3*p3q + s12^2*s23*p2q*p3q^3 + 
         s12^2*s23*p2q^2*p3q^2 - 5*s12^2*s23*p1q*p3q^3 - 3*s12^2*s23*
         p1q*p2q*p3q^2 + s12^2*s13*p3q^4 - s12^2*s13*p2q*p3q^3 - 2*
         s12^2*s13*p2q^2*p3q^2 + s12^3*p3q^4 + s12^3*p2q*p3q^3, - 12*
         s23^3*p1q^3*p3q - 12*s23^3*p1q^3*p2q + 12*s13*s23^2*p1q^2*
         p3q^2 + 48*s13*s23^2*p1q^2*p2q*p3q + 36*s13*s23^2*p1q^2*p2q^2
          - 24*s13^2*s23*p1q*p2q*p3q^2 - 60*s13^2*s23*p1q*p2q^2*p3q - 
         36*s13^2*s23*p1q*p2q^3 + 12*s13^3*p2q^2*p3q^2 + 24*s13^3*p2q^3
         *p3q + 12*s13^3*p2q^4 + 36*s12*s23^2*p1q^2*p3q^2 + 48*s12*
         s23^2*p1q^2*p2q*p3q + 12*s12*s23^2*p1q^2*p2q^2 - 24*s12*s13*
         s23*p1q*p3q^3 - 48*s12*s13*s23*p1q*p2q*p3q^2 - 48*s12*s13*s23*
         p1q*p2q^2*p3q - 24*s12*s13*s23*p1q*p2q^3 - 24*s12*s13^2*p2q*
         p3q^3 - 36*s12*s13^2*p2q^2*p3q^2 + 12*s12*s13^2*p2q^4 - 36*
         s12^2*s23*p1q*p3q^3 - 60*s12^2*s23*p1q*p2q*p3q^2 - 24*s12^2*
         s23*p1q*p2q^2*p3q + 12*s12^2*s13*p3q^4 - 36*s12^2*s13*p2q^2*
         p3q^2 - 24*s12^2*s13*p2q^3*p3q + 12*s12^3*p3q^4 + 24*s12^3*p2q
         *p3q^3 + 12*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 5*s12*s23,36*s13^2] + rat[ - 5*s12^4*s23*
         p2q*p3q^2 - 5*s12^4*s23*p3q^3 + 10*s12^3*s13*s23*p1q*p2q*p3q
          + 10*s12^3*s13*s23*p1q*p3q^2 + 10*s12^3*s13*s23*p2q^2*p3q + 
         15*s12^3*s13*s23*p2q*p3q^2 + 5*s12^3*s13*s23*p3q^3 + 10*s12^3*
         s23^2*p1q*p2q*p3q + 15*s12^3*s23^2*p1q*p3q^2 + 10*s12^2*s13^2*
         s23*p1q*p2q^2 - 5*s12^2*s13^2*s23*p2q^3 - 5*s12^2*s13^2*s23*
         p2q^2*p3q - 10*s12^2*s13*s23^2*p1q^2*p2q - 20*s12^2*s13*s23^2*
         p1q^2*p3q + 10*s12^2*s13*s23^2*p1q*p2q^2 - 10*s12^2*s13*s23^2*
         p1q*p3q^2 - 5*s12^2*s23^3*p1q^2*p2q - 15*s12^2*s23^3*p1q^2*p3q
          + 10*s12*s13^3*s23*p1q*p2q^2 - 5*s12*s13^3*s23*p2q^3 - 5*s12*
         s13^3*s23*p2q^2*p3q - 20*s12*s13^2*s23^2*p1q^2*p2q + 15*s12*
         s13^2*s23^2*p1q*p2q^2 + 10*s12*s13*s23^3*p1q^3 - 15*s12*s13*
         s23^3*p1q^2*p2q + 5*s12*s13*s23^3*p1q^2*p3q + 5*s12*s23^4*
         p1q^3,36*s12^3*s13^2*p2q*p3q^2 + 36*s12^3*s13^2*p3q^3 - 72*
         s12^2*s13^3*p2q^2*p3q - 36*s12^2*s13^3*p2q*p3q^2 + 36*s12^2*
         s13^3*p3q^3 - 72*s12^2*s13^2*s23*p1q*p2q*p3q - 108*s12^2*s13^2
         *s23*p1q*p3q^2 + 36*s12*s13^4*p2q^3 - 36*s12*s13^4*p2q^2*p3q
          - 72*s12*s13^4*p2q*p3q^2 - 72*s12*s13^3*s23*p1q*p2q^2 - 72*
         s12*s13^3*s23*p1q*p2q*p3q - 72*s12*s13^3*s23*p1q*p3q^2 + 36*
         s12*s13^2*s23^2*p1q^2*p2q + 108*s12*s13^2*s23^2*p1q^2*p3q + 36
         *s13^5*p2q^3 + 36*s13^5*p2q^2*p3q - 108*s13^4*s23*p1q*p2q^2 - 
         72*s13^4*s23*p1q*p2q*p3q + 108*s13^3*s23^2*p1q^2*p2q + 36*
         s13^3*s23^2*p1q^2*p3q - 36*s13^2*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - s23,144*s12] + rat[ - s23,144*s12]*d + 
         rat[5*s12^3*s23*p2q*p3q^2 + 5*s12^3*s23*p3q^3 + 8*s12^2*s13*
         s23*p1q*p2q*p3q + 4*s12^2*s13*s23*p1q*p3q^2 - 10*s12^2*s13*s23
         *p2q^2*p3q - s12^2*s13*s23*p2q*p3q^2 + 9*s12^2*s13*s23*p3q^3
          - 10*s12^2*s23^2*p1q*p2q*p3q - 15*s12^2*s23^2*p1q*p3q^2 + 4*
         s12*s13^2*s23*p1q*p2q*p3q + 5*s12*s13^2*s23*p2q^3 - 9*s12*
         s13^2*s23*p2q^2*p3q - 14*s12*s13^2*s23*p2q*p3q^2 - 4*s12*s13*
         s23^2*p1q^2*p3q - 10*s12*s13*s23^2*p1q*p2q^2 - 6*s12*s13*s23^2
         *p1q*p2q*p3q - 14*s12*s13*s23^2*p1q*p3q^2 + 5*s12*s23^3*p1q^2*
         p2q + 15*s12*s23^3*p1q^2*p3q + 5*s13^3*s23*p2q^3 + 5*s13^3*s23
         *p2q^2*p3q - 15*s13^2*s23^2*p1q*p2q^2 - 10*s13^2*s23^2*p1q*p2q
         *p3q + 15*s13*s23^3*p1q^2*p2q + 5*s13*s23^3*p1q^2*p3q - 5*
         s23^4*p1q^3,144*s12^4*p2q*p3q^2 + 144*s12^4*p3q^3 - 288*s12^3*
         s13*p2q^2*p3q - 144*s12^3*s13*p2q*p3q^2 + 144*s12^3*s13*p3q^3
          - 288*s12^3*s23*p1q*p2q*p3q - 432*s12^3*s23*p1q*p3q^2 + 144*
         s12^2*s13^2*p2q^3 - 144*s12^2*s13^2*p2q^2*p3q - 288*s12^2*
         s13^2*p2q*p3q^2 - 288*s12^2*s13*s23*p1q*p2q^2 - 288*s12^2*s13*
         s23*p1q*p2q*p3q - 288*s12^2*s13*s23*p1q*p3q^2 + 144*s12^2*
         s23^2*p1q^2*p2q + 432*s12^2*s23^2*p1q^2*p3q + 144*s12*s13^3*
         p2q^3 + 144*s12*s13^3*p2q^2*p3q - 432*s12*s13^2*s23*p1q*p2q^2
          - 288*s12*s13^2*s23*p1q*p2q*p3q + 432*s12*s13*s23^2*p1q^2*p2q
          + 144*s12*s13*s23^2*p1q^2*p3q - 144*s12*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[10*s12^3*p3q^3
          - 20*s12^2*s13*p1q*p3q^2 - 30*s12^2*s13*p2q*p3q^2 - 10*s12^2*
         s13*p3q^3 - 30*s12^2*s23*p1q*p3q^2 - 10*s12^2*s23*p2q*p3q^2 + 
         5*s12*s13^2*p1q^2*p3q + 20*s12*s13^2*p1q*p2q*p3q + 5*s12*s13^2
         *p1q*p3q^2 + 35*s12*s13^2*p2q^2*p3q + 15*s12*s13^2*p2q*p3q^2
          + 40*s12*s13*s23*p1q^2*p3q + 30*s12*s13*s23*p1q*p2q*p3q + 20*
         s12*s13*s23*p1q*p3q^2 + 20*s12*s13*s23*p2q^2*p3q + 10*s12*s13*
         s23*p2q*p3q^2 + 30*s12*s23^2*p1q^2*p3q + 20*s12*s23^2*p1q*p2q*
         p3q + 5*s13^3*p1q^2*p2q - 10*s13^3*p1q*p2q^2 - 5*s13^3*p1q*p2q
         *p3q - 15*s13^3*p2q^3 - 5*s13^3*p2q^2*p3q - 5*s13^2*s23*p1q^3
          + 30*s13^2*s23*p1q^2*p2q - 5*s13^2*s23*p1q^2*p3q + 25*s13^2*
         s23*p1q*p2q^2 - 5*s13^2*s23*p1q*p2q*p3q - 10*s13^2*s23*p2q^3
          - 20*s13*s23^2*p1q^3 - 10*s13*s23^2*p1q^2*p3q + 20*s13*s23^2*
         p1q*p2q^2 - 10*s13*s23^2*p1q*p2q*p3q - 10*s23^3*p1q^3 - 10*
         s23^3*p1q^2*p2q, - 9*s12^3*s13^2*p3q^3 + 9*s12^2*s13^3*p1q*
         p3q^2 + 27*s12^2*s13^3*p2q*p3q^2 + 27*s12^2*s13^2*s23*p1q*
         p3q^2 + 9*s12^2*s13^2*s23*p2q*p3q^2 - 18*s12*s13^4*p1q*p2q*p3q
          - 27*s12*s13^4*p2q^2*p3q - 18*s12*s13^3*s23*p1q^2*p3q - 18*
         s12*s13^3*s23*p1q*p2q*p3q - 18*s12*s13^3*s23*p2q^2*p3q - 27*
         s12*s13^2*s23^2*p1q^2*p3q - 18*s12*s13^2*s23^2*p1q*p2q*p3q + 9
         *s13^5*p1q*p2q^2 + 9*s13^5*p2q^3 - 18*s13^4*s23*p1q^2*p2q - 9*
         s13^4*s23*p1q*p2q^2 + 9*s13^4*s23*p2q^3 + 9*s13^3*s23^2*p1q^3
          - 9*s13^3*s23^2*p1q^2*p2q - 18*s13^3*s23^2*p1q*p2q^2 + 9*
         s13^2*s23^3*p1q^3 + 9*s13^2*s23^3*p1q^2*p2q] + rat[5*s12^3*s23
         *p3q^3 - 10*s12^2*s13^2*p1q*p3q^2 - 10*s12^2*s13^2*p3q^3 - 15*
         s12^2*s13*s23*p1q*p3q^2 - 15*s12^2*s13*s23*p2q*p3q^2 - 10*
         s12^2*s13*s23*p3q^3 - 15*s12^2*s23^2*p1q*p3q^2 - 5*s12^2*s23^2
         *p2q*p3q^2 + 5*s12*s13^3*p1q^2*p3q + 5*s12*s13^3*p1q*p3q^2 + 5
         *s12*s13^3*p2q^2*p3q + 15*s12*s13^3*p2q*p3q^2 + 25*s12*s13^2*
         s23*p1q^2*p3q + 20*s12*s13^2*s23*p1q*p2q*p3q + 25*s12*s13^2*
         s23*p1q*p3q^2 + 20*s12*s13^2*s23*p2q^2*p3q + 25*s12*s13^2*s23*
         p2q*p3q^2 + 30*s12*s13*s23^2*p1q^2*p3q + 20*s12*s13*s23^2*p1q*
         p2q*p3q + 20*s12*s13*s23^2*p1q*p3q^2 + 10*s12*s13*s23^2*p2q^2*
         p3q + 10*s12*s13*s23^2*p2q*p3q^2 + 15*s12*s23^3*p1q^2*p3q + 10
         *s12*s23^3*p1q*p2q*p3q + 5*s13^4*p1q^2*p2q - 5*s13^4*p1q*p2q*
         p3q - 5*s13^4*p2q^3 - 5*s13^4*p2q^2*p3q - 5*s13^3*s23*p1q^3 + 
         15*s13^3*s23*p1q^2*p2q - 5*s13^3*s23*p1q^2*p3q + 10*s13^3*s23*
         p1q*p2q^2 - 10*s13^3*s23*p1q*p2q*p3q - 10*s13^3*s23*p2q^3 - 5*
         s13^3*s23*p2q^2*p3q - 15*s13^2*s23^2*p1q^3 + 10*s13^2*s23^2*
         p1q^2*p2q - 15*s13^2*s23^2*p1q^2*p3q + 20*s13^2*s23^2*p1q*
         p2q^2 - 15*s13^2*s23^2*p1q*p2q*p3q - 5*s13^2*s23^2*p2q^3 - 15*
         s13*s23^3*p1q^3 - 5*s13*s23^3*p1q^2*p2q - 10*s13*s23^3*p1q^2*
         p3q + 10*s13*s23^3*p1q*p2q^2 - 10*s13*s23^3*p1q*p2q*p3q - 5*
         s23^4*p1q^3 - 5*s23^4*p1q^2*p2q, - 9*s12^3*s13^3*p3q^3 - 9*
         s12^3*s13^2*s23*p3q^3 + 9*s12^2*s13^4*p1q*p3q^2 + 27*s12^2*
         s13^4*p2q*p3q^2 + 36*s12^2*s13^3*s23*p1q*p3q^2 + 36*s12^2*
         s13^3*s23*p2q*p3q^2 + 27*s12^2*s13^2*s23^2*p1q*p3q^2 + 9*s12^2
         *s13^2*s23^2*p2q*p3q^2 - 18*s12*s13^5*p1q*p2q*p3q - 27*s12*
         s13^5*p2q^2*p3q - 18*s12*s13^4*s23*p1q^2*p3q - 36*s12*s13^4*
         s23*p1q*p2q*p3q - 45*s12*s13^4*s23*p2q^2*p3q - 45*s12*s13^3*
         s23^2*p1q^2*p3q - 36*s12*s13^3*s23^2*p1q*p2q*p3q - 18*s12*
         s13^3*s23^2*p2q^2*p3q - 27*s12*s13^2*s23^3*p1q^2*p3q - 18*s12*
         s13^2*s23^3*p1q*p2q*p3q + 9*s13^6*p1q*p2q^2 + 9*s13^6*p2q^3 - 
         18*s13^5*s23*p1q^2*p2q + 18*s13^5*s23*p2q^3 + 9*s13^4*s23^2*
         p1q^3 - 27*s13^4*s23^2*p1q^2*p2q - 27*s13^4*s23^2*p1q*p2q^2 + 
         9*s13^4*s23^2*p2q^3 + 18*s13^3*s23^3*p1q^3 - 18*s13^3*s23^3*
         p1q*p2q^2 + 9*s13^2*s23^4*p1q^3 + 9*s13^2*s23^4*p1q^2*p2q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s12*p1q^3*p3q
          + 5*s12*p1q^2*p2q*p3q + 5*s12*p1q^2*p3q^2 - 5*s12*p1q*p2q^2*
         p3q + 10*s12*p1q*p2q*p3q^2 - 5*s12*p2q^3*p3q + 5*s12*p2q^2*
         p3q^2 + 5*s13*p1q^3*p2q + 15*s13*p1q^2*p2q^2 - 5*s13*p1q^2*p2q
         *p3q + 15*s13*p1q*p2q^3 - 10*s13*p1q*p2q^2*p3q + 5*s13*p2q^4
          - 5*s13*p2q^3*p3q - 5*s23*p1q^4 - 15*s23*p1q^3*p2q - 5*s23*
         p1q^3*p3q - 15*s23*p1q^2*p2q^2 - 20*s23*p1q^2*p2q*p3q - 5*s23*
         p1q*p2q^3 - 25*s23*p1q*p2q^2*p3q - 10*s23*p2q^3*p3q, - 18*
         s12^3*p3q^3 + 18*s12^2*s13*p1q*p3q^2 + 54*s12^2*s13*p2q*p3q^2
          + 54*s12^2*s23*p1q*p3q^2 + 18*s12^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*p1q*p2q*p3q - 54*s12*s13^2*p2q^2*p3q - 36*s12*s13*s23*
         p1q^2*p3q - 36*s12*s13*s23*p1q*p2q*p3q - 36*s12*s13*s23*p2q^2*
         p3q - 54*s12*s23^2*p1q^2*p3q - 36*s12*s23^2*p1q*p2q*p3q + 18*
         s13^3*p1q*p2q^2 + 18*s13^3*p2q^3 - 36*s13^2*s23*p1q^2*p2q - 18
         *s13^2*s23*p1q*p2q^2 + 18*s13^2*s23*p2q^3 + 18*s13*s23^2*p1q^3
          - 18*s13*s23^2*p1q^2*p2q - 36*s13*s23^2*p1q*p2q^2 + 18*s23^3*
         p1q^3 + 18*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[10*s23^3*
         p1q^2*p2q + 10*s23^3*p1q^3 + 10*s13*s23^2*p1q*p2q*p3q - 20*s13
         *s23^2*p1q*p2q^2 + 10*s13*s23^2*p1q^2*p3q + 20*s13*s23^2*p1q^3
          - 8*s13^2*s23*p2q^2*p3q + 10*s13^2*s23*p2q^3 - 8*s13^2*s23*
         p1q*p2q*p3q - 30*s13^2*s23*p1q*p2q^2 - 40*s13^2*s23*p1q^2*p2q
          + 2*s13^3*p2q^2*p3q + 20*s13^3*p2q^3 + 2*s13^3*p1q*p2q*p3q + 
         20*s13^3*p1q*p2q^2 - 20*s12*s23^2*p1q*p2q*p3q - 30*s12*s23^2*
         p1q^2*p3q - 10*s12*s13*s23*p2q*p3q^2 - 20*s12*s13*s23*p2q^2*
         p3q - 20*s12*s13*s23*p1q*p3q^2 - 30*s12*s13*s23*p1q*p2q*p3q - 
         40*s12*s13*s23*p1q^2*p3q - 12*s12*s13^2*p2q*p3q^2 - 40*s12*
         s13^2*p2q^2*p3q - 20*s12*s13^2*p1q*p2q*p3q + 10*s12^2*s23*p2q*
         p3q^2 + 30*s12^2*s23*p1q*p3q^2 + 10*s12^2*s13*p3q^3 + 30*s12^2
         *s13*p2q*p3q^2 + 20*s12^2*s13*p1q*p3q^2 - 10*s12^3*p3q^3,9*
         s13^2*s23^3*p1q^2*p2q + 9*s13^2*s23^3*p1q^3 - 18*s13^3*s23^2*
         p1q*p2q^2 - 9*s13^3*s23^2*p1q^2*p2q + 9*s13^3*s23^2*p1q^3 + 9*
         s13^4*s23*p2q^3 - 9*s13^4*s23*p1q*p2q^2 - 18*s13^4*s23*p1q^2*
         p2q + 9*s13^5*p2q^3 + 9*s13^5*p1q*p2q^2 - 18*s12*s13^2*s23^2*
         p1q*p2q*p3q - 27*s12*s13^2*s23^2*p1q^2*p3q - 18*s12*s13^3*s23*
         p2q^2*p3q - 18*s12*s13^3*s23*p1q*p2q*p3q - 18*s12*s13^3*s23*
         p1q^2*p3q - 27*s12*s13^4*p2q^2*p3q - 18*s12*s13^4*p1q*p2q*p3q
          + 9*s12^2*s13^2*s23*p2q*p3q^2 + 27*s12^2*s13^2*s23*p1q*p3q^2
          + 27*s12^2*s13^3*p2q*p3q^2 + 9*s12^2*s13^3*p1q*p3q^2 - 9*
         s12^3*s13^2*p3q^3] + rat[ - 2*s13^3*s23^5*p1q^2*p2q - 2*s13^3*
         s23^5*p1q^3 + 4*s13^4*s23^4*p1q*p2q^2 - 4*s13^4*s23^4*p1q^3 - 
         2*s13^5*s23^3*p2q^3 + 6*s13^5*s23^3*p1q*p2q^2 + 6*s13^5*s23^3*
         p1q^2*p2q - 2*s13^5*s23^3*p1q^3 - 4*s13^6*s23^2*p2q^3 + 4*
         s13^6*s23^2*p1q^2*p2q - 2*s13^7*s23*p2q^3 - 2*s13^7*s23*p1q*
         p2q^2 - 7*s12*s13^2*s23^5*p1q^2*p2q - 7*s12*s13^2*s23^5*p1q^3
          + 24*s12*s13^3*s23^4*p1q*p2q*p3q + 14*s12*s13^3*s23^4*p1q*
         p2q^2 + 26*s12*s13^3*s23^4*p1q^2*p3q - 14*s12*s13^3*s23^4*
         p1q^3 - 12*s12*s13^4*s23^3*p2q^2*p3q - 7*s12*s13^4*s23^3*p2q^3
          + 12*s12*s13^4*s23^3*p1q*p2q*p3q + 21*s12*s13^4*s23^3*p1q*
         p2q^2 + 30*s12*s13^4*s23^3*p1q^2*p3q + 11*s12*s13^4*s23^3*
         p1q^2*p2q - 17*s12*s13^4*s23^3*p1q^3 - 2*s12*s13^5*s23^2*p2q^2
         *p3q - 14*s12*s13^5*s23^2*p2q^3 - 4*s12*s13^5*s23^2*p1q*p2q*
         p3q + 20*s12*s13^5*s23^2*p1q*p2q^2 + 4*s12*s13^5*s23^2*p1q^2*
         p3q + 24*s12*s13^5*s23^2*p1q^2*p2q - 10*s12*s13^5*s23^2*p1q^3
          + 10*s12*s13^6*s23*p2q^2*p3q - 17*s12*s13^6*s23*p2q^3 + 8*s12
         *s13^6*s23*p1q*p2q*p3q + 3*s12*s13^6*s23*p1q*p2q^2 + 20*s12*
         s13^6*s23*p1q^2*p2q - 10*s12*s13^7*p2q^3 - 10*s12*s13^7*p1q*
         p2q^2 + 10*s12^2*s13*s23^5*p1q^2*p2q + 10*s12^2*s13*s23^5*
         p1q^3 + 54*s12^2*s13^2*s23^4*p1q*p2q*p3q - 20*s12^2*s13^2*
         s23^4*p1q*p2q^2 + 61*s12^2*s13^2*s23^4*p1q^2*p3q + 10*s12^2*
         s13^2*s23^4*p1q^2*p2q + 30*s12^2*s13^2*s23^4*p1q^3 - 22*s12^2*
         s13^3*s23^3*p2q*p3q^2 - 18*s12^2*s13^3*s23^3*p2q^2*p3q + 10*
         s12^2*s13^3*s23^3*p2q^3 - 46*s12^2*s13^3*s23^3*p1q*p3q^2 + 56*
         s12^2*s13^3*s23^3*p1q*p2q*p3q - 50*s12^2*s13^3*s23^3*p1q*p2q^2
          + 95*s12^2*s13^3*s23^3*p1q^2*p3q - 50*s12^2*s13^3*s23^3*p1q^2
         *p2q + 10*s12^2*s13^3*s23^3*p1q^3 - 52*s12^2*s13^4*s23^2*p2q*
         p3q^2 + 31*s12^2*s13^4*s23^2*p2q^2*p3q + 30*s12^2*s13^4*s23^2*
         p2q^3 - 48*s12^2*s13^4*s23^2*p1q*p3q^2 + 44*s12^2*s13^4*s23^2*
         p1q*p2q*p3q + 10*s12^2*s13^4*s23^2*p1q*p2q^2 + 44*s12^2*s13^4*
         s23^2*p1q^2*p3q - 30*s12^2*s13^4*s23^2*p1q^2*p2q - 10*s12^2*
         s13^4*s23^2*p1q^3 - 30*s12^2*s13^5*s23*p2q*p3q^2 + 89*s12^2*
         s13^5*s23*p2q^2*p3q + 10*s12^2*s13^5*s23*p2q^3 - 2*s12^2*s13^5
         *s23*p1q*p3q^2 + 82*s12^2*s13^5*s23*p1q*p2q*p3q + 30*s12^2*
         s13^5*s23*p1q*p2q^2 + 20*s12^2*s13^5*s23*p1q^2*p3q + 20*s12^2*
         s13^5*s23*p1q^2*p2q + 30*s12^2*s13^6*p2q^2*p3q - 10*s12^2*
         s13^6*p2q^3 + 20*s12^2*s13^6*p1q*p2q*p3q - 10*s12^2*s13^6*p1q*
         p2q^2 + 10*s12^3*s23^5*p1q^2*p2q + 10*s12^3*s23^5*p1q^3 - 20*
         s12^3*s13*s23^4*p1q*p2q^2 - 10*s12^3*s13*s23^4*p1q^2*p3q + 10*
         s12^3*s13*s23^4*p1q^2*p2q + 30*s12^3*s13*s23^4*p1q^3 - 47*
         s12^3*s13^2*s23^3*p2q*p3q^2 - 36*s12^3*s13^2*s23^3*p2q^2*p3q
          + 10*s12^3*s13^2*s23^3*p2q^3 - 101*s12^3*s13^2*s23^3*p1q*
         p3q^2 - 16*s12^3*s13^2*s23^3*p1q*p2q*p3q - 50*s12^3*s13^2*
         s23^3*p1q*p2q^2 - 20*s12^3*s13^2*s23^3*p1q^2*p3q - 40*s12^3*
         s13^2*s23^3*p1q^2*p2q + 20*s12^3*s13^2*s23^3*p1q^3 + 22*s12^3*
         s13^3*s23^2*p3q^3 - 136*s12^3*s13^3*s23^2*p2q*p3q^2 - 42*s12^3
         *s13^3*s23^2*p2q^2*p3q + 30*s12^3*s13^3*s23^2*p2q^3 - 148*
         s12^3*s13^3*s23^2*p1q*p3q^2 - 12*s12^3*s13^3*s23^2*p1q*p2q*p3q
          - 10*s12^3*s13^3*s23^2*p1q*p2q^2 - 10*s12^3*s13^3*s23^2*p1q^2
         *p3q - 40*s12^3*s13^3*s23^2*p1q^2*p2q + 22*s12^3*s13^4*s23*
         p3q^3 - 139*s12^3*s13^4*s23*p2q*p3q^2 + 44*s12^3*s13^4*s23*
         p2q^2*p3q + 20*s12^3*s13^4*s23*p2q^3 - 37*s12^3*s13^4*s23*p1q*
         p3q^2 + 64*s12^3*s13^4*s23*p1q*p2q*p3q + 20*s12^3*s13^4*s23*
         p1q*p2q^2 + 20*s12^3*s13^4*s23*p1q^2*p3q - 30*s12^3*s13^5*p2q*
         p3q^2 + 30*s12^3*s13^5*p2q^2*p3q - 10*s12^3*s13^5*p1q*p3q^2 + 
         20*s12^3*s13^5*p1q*p2q*p3q - 20*s12^4*s23^4*p1q*p2q*p3q - 30*
         s12^4*s23^4*p1q^2*p3q - 10*s12^4*s13*s23^3*p2q*p3q^2 - 20*
         s12^4*s13*s23^3*p2q^2*p3q - 10*s12^4*s13*s23^3*p1q*p3q^2 - 40*
         s12^4*s13*s23^3*p1q*p2q*p3q - 60*s12^4*s13*s23^3*p1q^2*p3q + 
         47*s12^4*s13^2*s23^2*p3q^3 - 34*s12^4*s13^2*s23^2*p2q*p3q^2 - 
         50*s12^4*s13^2*s23^2*p2q^2*p3q - 50*s12^4*s13^2*s23^2*p1q*
         p3q^2 - 40*s12^4*s13^2*s23^2*p1q*p2q*p3q - 40*s12^4*s13^2*
         s23^2*p1q^2*p3q + 67*s12^4*s13^3*s23*p3q^3 - 94*s12^4*s13^3*
         s23*p2q*p3q^2 - 20*s12^4*s13^3*s23*p2q^2*p3q - 10*s12^4*s13^3*
         s23*p1q*p3q^2 + 10*s12^4*s13^4*p3q^3 - 30*s12^4*s13^4*p2q*
         p3q^2 - 10*s12^4*s13^4*p1q*p3q^2 + 10*s12^5*s23^3*p2q*p3q^2 + 
         30*s12^5*s23^3*p1q*p3q^2 + 10*s12^5*s13*s23^2*p3q^3 + 30*s12^5
         *s13*s23^2*p2q*p3q^2 + 30*s12^5*s13*s23^2*p1q*p3q^2 + 40*s12^5
         *s13^2*s23*p3q^3 + 20*s12^5*s13^2*s23*p1q*p3q^2 + 10*s12^5*
         s13^3*p3q^3 - 10*s12^6*s23^2*p3q^3,18*s12*s13^4*s23^5*p1q^2*
         p2q + 18*s12*s13^4*s23^5*p1q^3 - 36*s12*s13^5*s23^4*p1q*p2q^2
          + 36*s12*s13^5*s23^4*p1q^3 + 18*s12*s13^6*s23^3*p2q^3 - 54*
         s12*s13^6*s23^3*p1q*p2q^2 - 54*s12*s13^6*s23^3*p1q^2*p2q + 18*
         s12*s13^6*s23^3*p1q^3 + 36*s12*s13^7*s23^2*p2q^3 - 36*s12*
         s13^7*s23^2*p1q^2*p2q + 18*s12*s13^8*s23*p2q^3 + 18*s12*s13^8*
         s23*p1q*p2q^2 + 36*s12^2*s13^3*s23^5*p1q^2*p2q + 36*s12^2*
         s13^3*s23^5*p1q^3 - 36*s12^2*s13^4*s23^4*p1q*p2q*p3q - 72*
         s12^2*s13^4*s23^4*p1q*p2q^2 - 54*s12^2*s13^4*s23^4*p1q^2*p3q
          + 72*s12^2*s13^4*s23^4*p1q^3 - 36*s12^2*s13^5*s23^3*p2q^2*p3q
          + 36*s12^2*s13^5*s23^3*p2q^3 - 72*s12^2*s13^5*s23^3*p1q*p2q*
         p3q - 108*s12^2*s13^5*s23^3*p1q*p2q^2 - 90*s12^2*s13^5*s23^3*
         p1q^2*p3q - 108*s12^2*s13^5*s23^3*p1q^2*p2q + 36*s12^2*s13^5*
         s23^3*p1q^3 - 90*s12^2*s13^6*s23^2*p2q^2*p3q + 72*s12^2*s13^6*
         s23^2*p2q^3 - 72*s12^2*s13^6*s23^2*p1q*p2q*p3q - 36*s12^2*
         s13^6*s23^2*p1q^2*p3q - 72*s12^2*s13^6*s23^2*p1q^2*p2q - 54*
         s12^2*s13^7*s23*p2q^2*p3q + 36*s12^2*s13^7*s23*p2q^3 - 36*
         s12^2*s13^7*s23*p1q*p2q*p3q + 36*s12^2*s13^7*s23*p1q*p2q^2 + 
         18*s12^3*s13^2*s23^5*p1q^2*p2q + 18*s12^3*s13^2*s23^5*p1q^3 - 
         72*s12^3*s13^3*s23^4*p1q*p2q*p3q - 36*s12^3*s13^3*s23^4*p1q*
         p2q^2 - 108*s12^3*s13^3*s23^4*p1q^2*p3q + 36*s12^3*s13^3*s23^4
         *p1q^3 + 18*s12^3*s13^4*s23^3*p2q*p3q^2 - 72*s12^3*s13^4*s23^3
         *p2q^2*p3q + 18*s12^3*s13^4*s23^3*p2q^3 + 54*s12^3*s13^4*s23^3
         *p1q*p3q^2 - 144*s12^3*s13^4*s23^3*p1q*p2q*p3q - 54*s12^3*
         s13^4*s23^3*p1q*p2q^2 - 180*s12^3*s13^4*s23^3*p1q^2*p3q - 54*
         s12^3*s13^4*s23^3*p1q^2*p2q + 18*s12^3*s13^4*s23^3*p1q^3 + 72*
         s12^3*s13^5*s23^2*p2q*p3q^2 - 180*s12^3*s13^5*s23^2*p2q^2*p3q
          + 36*s12^3*s13^5*s23^2*p2q^3 + 72*s12^3*s13^5*s23^2*p1q*p3q^2
          - 144*s12^3*s13^5*s23^2*p1q*p2q*p3q - 72*s12^3*s13^5*s23^2*
         p1q^2*p3q - 36*s12^3*s13^5*s23^2*p1q^2*p2q + 54*s12^3*s13^6*
         s23*p2q*p3q^2 - 108*s12^3*s13^6*s23*p2q^2*p3q + 18*s12^3*s13^6
         *s23*p2q^3 + 18*s12^3*s13^6*s23*p1q*p3q^2 - 72*s12^3*s13^6*s23
         *p1q*p2q*p3q + 18*s12^3*s13^6*s23*p1q*p2q^2 - 36*s12^4*s13^2*
         s23^4*p1q*p2q*p3q - 54*s12^4*s13^2*s23^4*p1q^2*p3q + 36*s12^4*
         s13^3*s23^3*p2q*p3q^2 - 36*s12^4*s13^3*s23^3*p2q^2*p3q + 108*
         s12^4*s13^3*s23^3*p1q*p3q^2 - 72*s12^4*s13^3*s23^3*p1q*p2q*p3q
          - 90*s12^4*s13^3*s23^3*p1q^2*p3q - 18*s12^4*s13^4*s23^2*p3q^3
          + 144*s12^4*s13^4*s23^2*p2q*p3q^2 - 90*s12^4*s13^4*s23^2*
         p2q^2*p3q + 144*s12^4*s13^4*s23^2*p1q*p3q^2 - 72*s12^4*s13^4*
         s23^2*p1q*p2q*p3q - 36*s12^4*s13^4*s23^2*p1q^2*p3q - 18*s12^4*
         s13^5*s23*p3q^3 + 108*s12^4*s13^5*s23*p2q*p3q^2 - 54*s12^4*
         s13^5*s23*p2q^2*p3q + 36*s12^4*s13^5*s23*p1q*p3q^2 - 36*s12^4*
         s13^5*s23*p1q*p2q*p3q + 18*s12^5*s13^2*s23^3*p2q*p3q^2 + 54*
         s12^5*s13^2*s23^3*p1q*p3q^2 - 36*s12^5*s13^3*s23^2*p3q^3 + 72*
         s12^5*s13^3*s23^2*p2q*p3q^2 + 72*s12^5*s13^3*s23^2*p1q*p3q^2
          - 36*s12^5*s13^4*s23*p3q^3 + 54*s12^5*s13^4*s23*p2q*p3q^2 + 
         18*s12^5*s13^4*s23*p1q*p3q^2 - 18*s12^6*s13^2*s23^2*p3q^3 - 18
         *s12^6*s13^3*s23*p3q^3] + rat[5*s12 + s23,36*s12^2*s23 + 36*
         s12*s13*s23]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s12*p1q*p3q + 
         s12*p3q^2 + s13*p1q*p2q - 3*s13*p2q*p3q - s23*p1q^2 - s23*p1q*
         p3q,18*s12^2*s13*p3q^2 - 36*s12*s13^2*p2q*p3q - 36*s12*s13*s23
         *p1q*p3q + 18*s13^3*p2q^2 - 36*s13^2*s23*p1q*p2q + 18*s13*
         s23^2*p1q^2] + rat[s12^2*p1q*p3q + 3*s12^2*p3q^2 + s12*s13*p1q
         *p2q - 7*s12*s13*p2q*p3q - s12*s23*p1q^2 - 5*s12*s23*p1q*p3q
          + 2*s13^2*p2q^2 - 4*s13*s23*p1q*p2q + 2*s23^2*p1q^2,18*s12^3*
         s13*p3q^2 - 36*s12^2*s13^2*p2q*p3q - 36*s12^2*s13*s23*p1q*p3q
          + 18*s12*s13^3*p2q^2 - 36*s12*s13^2*s23*p1q*p2q + 18*s12*s13*
         s23^2*p1q^2] + rat[-1,36*s12*s13]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12*p1q^2*p3q + 2
         *s12*p1q*p3q^2 + s12*p3q^3 + s13*p1q^2*p2q + 2*s13*p1q*p2q*p3q
          + s13*p2q*p3q^2 - s23*p1q^3 - 2*s23*p1q^2*p3q - s23*p1q*p3q^2
         ,36*s12^2*s13*p3q^2 - 72*s12*s13^2*p2q*p3q - 72*s12*s13*s23*
         p1q*p3q + 36*s13^3*p2q^2 - 72*s13^2*s23*p1q*p2q + 36*s13*s23^2
         *p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*
         s12^3*p2q^3*p3q - 10*s12^3*p2q^2*p3q^2 - 5*s12^3*p2q*p3q^3 + 5
         *s12^2*s13*p2q^4 + 5*s12^2*s13*p2q^3*p3q - 5*s12^2*s13*p2q^2*
         p3q^2 - 5*s12^2*s13*p2q*p3q^3 - 5*s12^2*s23*p1q*p2q^3 - 15*
         s12^2*s23*p1q*p2q^2*p3q - 15*s12^2*s23*p1q*p2q*p3q^2 - 5*s12^2
         *s23*p1q*p3q^3 - 10*s12^2*s23*p2q^3*p3q - 25*s12^2*s23*p2q^2*
         p3q^2 - 20*s12^2*s23*p2q*p3q^3 - 5*s12^2*s23*p3q^4 + 5*s12*
         s13^2*p2q^4 + 10*s12*s13^2*p2q^3*p3q + 5*s12*s13^2*p2q^2*p3q^2
          - 10*s12*s13*s23*p1q*p2q^3 - 20*s12*s13*s23*p1q*p2q^2*p3q - 
         10*s12*s13*s23*p1q*p2q*p3q^2 - 5*s12*s13*s23*p2q^3*p3q - 10*
         s12*s13*s23*p2q^2*p3q^2 - 5*s12*s13*s23*p2q*p3q^3 + 5*s12*
         s23^2*p1q^2*p2q^2 + 10*s12*s23^2*p1q^2*p2q*p3q + 5*s12*s23^2*
         p1q^2*p3q^2 + 5*s12*s23^2*p1q*p2q^2*p3q + 10*s12*s23^2*p1q*p2q
         *p3q^2 + 5*s12*s23^2*p1q*p3q^3,18*s12^3*s23*p2q*p3q^2 + 18*
         s12^3*s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 18*s12^2*s13*
         s23*p2q*p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2*s23^2*p1q*
         p2q*p3q - 54*s12^2*s23^2*p1q*p3q^2 + 18*s12*s13^2*s23*p2q^3 - 
         18*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*p3q^2 - 36*
         s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*
         s12*s13*s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 54*s12*
         s23^3*p1q^2*p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2*p3q
          - 54*s13^2*s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q + 54*
         s13*s23^3*p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18*s23^4*p1q^3]
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^3*
         s13*p2q^3*p3q + s12^3*s13*p2q^2*p3q^2 + s12^3*s23*p1q*p2q^2*
         p3q + s12^3*s23*p1q*p2q*p3q^2 + s12^3*s23*p2q^2*p3q^2 + s12^3*
         s23*p2q*p3q^3 - s12^2*s13^2*p2q^4 + s12^2*s13^2*p2q^3*p3q + 2*
         s12^2*s13^2*p2q^2*p3q^2 + 2*s12^2*s13*s23*p1q*p2q^3 + s12^2*
         s13*s23*p1q*p2q^2*p3q + s12^2*s13*s23*p1q*p2q*p3q^2 + s12^2*
         s13*s23*p2q^2*p3q^2 + s12^2*s13*s23*p2q*p3q^3 - s12^2*s23^2*
         p1q^2*p2q^2 - 2*s12^2*s23^2*p1q^2*p2q*p3q - s12^2*s23^2*p1q*
         p2q*p3q^2 + s12^2*s23^2*p2q^2*p3q^2 + s12^2*s23^2*p2q*p3q^3 - 
         2*s12*s13^3*p2q^4 - s12*s13^3*p2q^3*p3q + s12*s13^3*p2q^2*
         p3q^2 + 5*s12*s13^2*s23*p1q*p2q^3 + s12*s13^2*s23*p1q*p2q^2*
         p3q - s12*s13^2*s23*p2q^4 - s12*s13^2*s23*p2q^3*p3q - 4*s12*
         s13*s23^2*p1q^2*p2q^2 - 2*s12*s13*s23^2*p1q^2*p2q*p3q + 2*s12*
         s13*s23^2*p1q*p2q^3 - 2*s12*s13*s23^2*p1q*p2q^2*p3q - 2*s12*
         s13*s23^2*p1q*p2q*p3q^2 - s12*s13*s23^2*p2q^3*p3q - s12*s13*
         s23^2*p2q^2*p3q^2 + s12*s23^3*p1q^3*p2q - s12*s23^3*p1q^2*
         p2q^2 - s12*s23^3*p1q^2*p2q*p3q - s12*s23^3*p1q*p2q^2*p3q - 2*
         s12*s23^3*p1q*p2q*p3q^2 - s13^4*p2q^4 - s13^4*p2q^3*p3q + 3*
         s13^3*s23*p1q*p2q^3 + s13^3*s23*p1q*p2q^2*p3q - s13^3*s23*
         p2q^4 - s13^3*s23*p2q^3*p3q - 3*s13^2*s23^2*p1q^2*p2q^2 + 3*
         s13^2*s23^2*p1q*p2q^3 + s13*s23^3*p1q^3*p2q - 3*s13*s23^3*
         p1q^2*p2q^2 + s13*s23^3*p1q^2*p2q*p3q - s13*s23^3*p1q*p2q^2*
         p3q + s23^4*p1q^3*p2q + s23^4*p1q^2*p2q*p3q,36*s12^3*s13*s23*
         p2q*p3q^2 + 36*s12^3*s13*s23*p3q^3 - 72*s12^2*s13^2*s23*p2q^2*
         p3q - 36*s12^2*s13^2*s23*p2q*p3q^2 + 36*s12^2*s13^2*s23*p3q^3
          - 72*s12^2*s13*s23^2*p1q*p2q*p3q - 108*s12^2*s13*s23^2*p1q*
         p3q^2 + 36*s12*s13^3*s23*p2q^3 - 36*s12*s13^3*s23*p2q^2*p3q - 
         72*s12*s13^3*s23*p2q*p3q^2 - 72*s12*s13^2*s23^2*p1q*p2q^2 - 72
         *s12*s13^2*s23^2*p1q*p2q*p3q - 72*s12*s13^2*s23^2*p1q*p3q^2 + 
         36*s12*s13*s23^3*p1q^2*p2q + 108*s12*s13*s23^3*p1q^2*p3q + 36*
         s13^4*s23*p2q^3 + 36*s13^4*s23*p2q^2*p3q - 108*s13^3*s23^2*p1q
         *p2q^2 - 72*s13^3*s23^2*p1q*p2q*p3q + 108*s13^2*s23^3*p1q^2*
         p2q + 36*s13^2*s23^3*p1q^2*p3q - 36*s13*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - s12^3*s13*p2q^2*p3q^2 - s12^3*s13*p2q*p3q^3 - 
         s12^3*s23*p1q*p2q*p3q^2 - s12^3*s23*p1q*p3q^3 - s12^3*s23*p2q*
         p3q^3 - s12^3*s23*p3q^4 + 2*s12^2*s13^2*p2q^3*p3q + s12^2*
         s13^2*p2q^2*p3q^2 - s12^2*s13^2*p2q*p3q^3 - 2*s12^2*s13*s23*
         p1q*p3q^3 - 2*s12^2*s13*s23*p2q*p3q^3 - 2*s12^2*s13*s23*p3q^4
          + 2*s12^2*s23^2*p1q^2*p2q*p3q + 3*s12^2*s23^2*p1q^2*p3q^2 + 2
         *s12^2*s23^2*p1q*p2q*p3q^2 + 3*s12^2*s23^2*p1q*p3q^3 - s12*
         s13^3*p2q^4 + s12*s13^3*p2q^3*p3q + 2*s12*s13^3*p2q^2*p3q^2 + 
         s12*s13^2*s23*p1q*p2q^3 - s12*s13^2*s23*p1q*p2q^2*p3q + 2*s12*
         s13^2*s23*p1q*p2q*p3q^2 + s12*s13^2*s23*p2q^3*p3q + 3*s12*
         s13^2*s23*p2q^2*p3q^2 + 2*s12*s13^2*s23*p2q*p3q^3 + s12*s13*
         s23^2*p1q^2*p2q^2 + 3*s12*s13*s23^2*p1q^2*p2q*p3q + 4*s12*s13*
         s23^2*p1q^2*p3q^2 + 4*s12*s13*s23^2*p1q*p2q*p3q^2 + 4*s12*s13*
         s23^2*p1q*p3q^3 - s12*s23^3*p1q^3*p2q - 3*s12*s23^3*p1q^3*p3q
          - s12*s23^3*p1q^2*p2q*p3q - 3*s12*s23^3*p1q^2*p3q^2 - s13^4*
         p2q^4 - s13^4*p2q^3*p3q + 2*s13^3*s23*p1q*p2q^3 + 3*s13^2*
         s23^2*p1q^2*p2q*p3q + s13^2*s23^2*p1q*p2q^2*p3q + 2*s13^2*
         s23^2*p1q*p2q*p3q^2 - 2*s13*s23^3*p1q^3*p2q - 2*s13*s23^3*
         p1q^3*p3q - 2*s13*s23^3*p1q^2*p2q*p3q - 2*s13*s23^3*p1q^2*
         p3q^2 + s23^4*p1q^4 + s23^4*p1q^3*p3q,36*s12^3*s13*s23*p2q*
         p3q^2 + 36*s12^3*s13*s23*p3q^3 - 72*s12^2*s13^2*s23*p2q^2*p3q
          - 36*s12^2*s13^2*s23*p2q*p3q^2 + 36*s12^2*s13^2*s23*p3q^3 - 
         72*s12^2*s13*s23^2*p1q*p2q*p3q - 108*s12^2*s13*s23^2*p1q*p3q^2
          + 36*s12*s13^3*s23*p2q^3 - 36*s12*s13^3*s23*p2q^2*p3q - 72*
         s12*s13^3*s23*p2q*p3q^2 - 72*s12*s13^2*s23^2*p1q*p2q^2 - 72*
         s12*s13^2*s23^2*p1q*p2q*p3q - 72*s12*s13^2*s23^2*p1q*p3q^2 + 
         36*s12*s13*s23^3*p1q^2*p2q + 108*s12*s13*s23^3*p1q^2*p3q + 36*
         s13^4*s23*p2q^3 + 36*s13^4*s23*p2q^2*p3q - 108*s13^3*s23^2*p1q
         *p2q^2 - 72*s13^3*s23^2*p1q*p2q*p3q + 108*s13^2*s23^3*p1q^2*
         p2q + 36*s13^2*s23^3*p1q^2*p3q - 36*s13*s23^4*p1q^3]*d + rat[2
         *s12^3*s13*p2q^2*p3q^2 + 2*s12^3*s13*p2q*p3q^3 + 2*s12^3*s23*
         p1q*p2q*p3q^2 + 2*s12^3*s23*p1q*p3q^3 + 2*s12^3*s23*p2q*p3q^3
          + 2*s12^3*s23*p3q^4 - 4*s12^2*s13^2*p2q^3*p3q - 2*s12^2*s13^2
         *p2q^2*p3q^2 + 2*s12^2*s13^2*p2q*p3q^3 - 2*s12^2*s13*s23*p1q*
         p2q^2*p3q - 2*s12^2*s13*s23*p1q*p2q*p3q^2 + 4*s12^2*s13*s23*
         p1q*p3q^3 - s12^2*s13*s23*p2q^2*p3q^2 + 3*s12^2*s13*s23*p2q*
         p3q^3 + 4*s12^2*s13*s23*p3q^4 - 4*s12^2*s23^2*p1q^2*p2q*p3q - 
         6*s12^2*s23^2*p1q^2*p3q^2 - 4*s12^2*s23^2*p1q*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^3 + 2*s12*s13^3*p2q^4 - 2*s12*s13^3*p2q^3*
         p3q - 4*s12*s13^3*p2q^2*p3q^2 - 2*s12*s13^2*s23*p1q*p2q^3 - 6*
         s12*s13^2*s23*p1q*p2q*p3q^2 - s12*s13^2*s23*p2q^3*p3q - 6*s12*
         s13^2*s23*p2q^2*p3q^2 - 5*s12*s13^2*s23*p2q*p3q^3 - 2*s12*s13*
         s23^2*p1q^2*p2q^2 - 4*s12*s13*s23^2*p1q^2*p2q*p3q - 8*s12*s13*
         s23^2*p1q^2*p3q^2 - s12*s13*s23^2*p1q*p2q^2*p3q - 8*s12*s13*
         s23^2*p1q*p2q*p3q^2 - 8*s12*s13*s23^2*p1q*p3q^3 + 2*s12*s23^3*
         p1q^3*p2q + 6*s12*s23^3*p1q^3*p3q + 2*s12*s23^3*p1q^2*p2q*p3q
          + 6*s12*s23^3*p1q^2*p3q^2 + 2*s13^4*p2q^4 + 2*s13^4*p2q^3*p3q
          - 4*s13^3*s23*p1q*p2q^3 + s13^3*s23*p2q^3*p3q + s13^3*s23*
         p2q^2*p3q^2 - 6*s13^2*s23^2*p1q^2*p2q*p3q - 4*s13^2*s23^2*p1q*
         p2q^2*p3q - 5*s13^2*s23^2*p1q*p2q*p3q^2 + 4*s13*s23^3*p1q^3*
         p2q + 4*s13*s23^3*p1q^3*p3q + 5*s13*s23^3*p1q^2*p2q*p3q + 4*
         s13*s23^3*p1q^2*p3q^2 - 2*s23^4*p1q^4 - 2*s23^4*p1q^3*p3q,18*
         s12^3*s13*s23*p2q*p3q^2 + 18*s12^3*s13*s23*p3q^3 - 36*s12^2*
         s13^2*s23*p2q^2*p3q - 18*s12^2*s13^2*s23*p2q*p3q^2 + 18*s12^2*
         s13^2*s23*p3q^3 - 36*s12^2*s13*s23^2*p1q*p2q*p3q - 54*s12^2*
         s13*s23^2*p1q*p3q^2 + 18*s12*s13^3*s23*p2q^3 - 18*s12*s13^3*
         s23*p2q^2*p3q - 36*s12*s13^3*s23*p2q*p3q^2 - 36*s12*s13^2*
         s23^2*p1q*p2q^2 - 36*s12*s13^2*s23^2*p1q*p2q*p3q - 36*s12*
         s13^2*s23^2*p1q*p3q^2 + 18*s12*s13*s23^3*p1q^2*p2q + 54*s12*
         s13*s23^3*p1q^2*p3q + 18*s13^4*s23*p2q^3 + 18*s13^4*s23*p2q^2*
         p3q - 54*s13^3*s23^2*p1q*p2q^2 - 36*s13^3*s23^2*p1q*p2q*p3q + 
         54*s13^2*s23^3*p1q^2*p2q + 18*s13^2*s23^3*p1q^2*p3q - 18*s13*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s12^2*
         s23*p1q*p2q^2*p3q - s12^2*s23*p1q*p2q*p3q^2 - s12^2*s23*p2q^2*
         p3q^2 - s12^2*s23*p2q*p3q^3 - s12*s13*s23*p1q*p2q^3 + s12*s13*
         s23*p2q^3*p3q + s12*s13*s23*p2q^2*p3q^2 + s12*s23^2*p1q^2*
         p2q^2 + 2*s12*s23^2*p1q^2*p2q*p3q + s12*s23^2*p1q*p2q^2*p3q + 
         2*s12*s23^2*p1q*p2q*p3q^2 - s13^2*s23*p1q*p2q^3 + 2*s13*s23^2*
         p1q^2*p2q^2 + s13*s23^2*p1q*p2q^2*p3q - s23^3*p1q^3*p2q - 
         s23^3*p1q^2*p2q*p3q,36*s12^3*s13*p2q*p3q^2 + 36*s12^3*s13*
         p3q^3 - 72*s12^2*s13^2*p2q^2*p3q - 36*s12^2*s13^2*p2q*p3q^2 + 
         36*s12^2*s13^2*p3q^3 - 72*s12^2*s13*s23*p1q*p2q*p3q - 108*
         s12^2*s13*s23*p1q*p3q^2 + 36*s12*s13^3*p2q^3 - 36*s12*s13^3*
         p2q^2*p3q - 72*s12*s13^3*p2q*p3q^2 - 72*s12*s13^2*s23*p1q*
         p2q^2 - 72*s12*s13^2*s23*p1q*p2q*p3q - 72*s12*s13^2*s23*p1q*
         p3q^2 + 36*s12*s13*s23^2*p1q^2*p2q + 108*s12*s13*s23^2*p1q^2*
         p3q + 36*s13^4*p2q^3 + 36*s13^4*p2q^2*p3q - 108*s13^3*s23*p1q*
         p2q^2 - 72*s13^3*s23*p1q*p2q*p3q + 108*s13^2*s23^2*p1q^2*p2q
          + 36*s13^2*s23^2*p1q^2*p3q - 36*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 10*s23^3*
         p1q^2 - 10*s13*s23^2*p1q*p3q + 20*s13*s23^2*p1q*p2q - 10*s13*
         s23^2*p1q^2 + 8*s13^2*s23*p2q*p3q - 10*s13^2*s23*p2q^2 + 19*
         s13^2*s23*p1q*p2q - 9*s13^3*p2q^2 + 20*s12*s23^2*p1q*p3q + 10*
         s12*s13*s23*p3q^2 + 20*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*
         p1q*p3q + 9*s12*s13^2*p2q*p3q - 10*s12^2*s23*p3q^2,9*s13^2*
         s23^3*p1q^2 - 18*s13^3*s23^2*p1q*p2q + 9*s13^4*s23*p2q^2 - 18*
         s12*s13^2*s23^2*p1q*p3q - 18*s12*s13^3*s23*p2q*p3q + 9*s12^2*
         s13^2*s23*p3q^2] + rat[2*s13^3*s23^3*p1q^2 - 4*s13^4*s23^2*p1q
         *p2q + 2*s13^5*s23*p2q^2 + 7*s12*s13^2*s23^3*p1q^2 - 24*s12*
         s13^3*s23^2*p1q*p3q - 14*s12*s13^3*s23^2*p1q*p2q - 20*s12*
         s13^3*s23^2*p1q^2 + 12*s12*s13^4*s23*p2q*p3q + 7*s12*s13^4*s23
         *p2q^2 + 38*s12*s13^4*s23*p1q*p2q - 18*s12*s13^5*p2q^2 - 10*
         s12^2*s13*s23^3*p1q^2 - 54*s12^2*s13^2*s23^2*p1q*p3q + 20*
         s12^2*s13^2*s23^2*p1q*p2q - 40*s12^2*s13^2*s23^2*p1q^2 + 22*
         s12^2*s13^3*s23*p3q^2 + 18*s12^2*s13^3*s23*p2q*p3q - 10*s12^2*
         s13^3*s23*p2q^2 + 20*s12^2*s13^3*s23*p1q*p3q + 76*s12^2*s13^3*
         s23*p1q*p2q + 18*s12^2*s13^4*p2q*p3q - 36*s12^2*s13^4*p2q^2 - 
         10*s12^3*s23^3*p1q^2 + 20*s12^3*s13*s23^2*p1q*p2q - 20*s12^3*
         s13*s23^2*p1q^2 + 47*s12^3*s13^2*s23*p3q^2 + 36*s12^3*s13^2*
         s23*p2q*p3q - 10*s12^3*s13^2*s23*p2q^2 + 40*s12^3*s13^2*s23*
         p1q*p3q + 38*s12^3*s13^2*s23*p1q*p2q + 36*s12^3*s13^3*p2q*p3q
          - 18*s12^3*s13^3*p2q^2 + 20*s12^4*s23^2*p1q*p3q + 10*s12^4*
         s13*s23*p3q^2 + 20*s12^4*s13*s23*p2q*p3q + 20*s12^4*s13*s23*
         p1q*p3q + 18*s12^4*s13^2*p2q*p3q - 10*s12^5*s23*p3q^2,18*s12*
         s13^4*s23^3*p1q^2 - 36*s12*s13^5*s23^2*p1q*p2q + 18*s12*s13^6*
         s23*p2q^2 + 36*s12^2*s13^3*s23^3*p1q^2 - 36*s12^2*s13^4*s23^2*
         p1q*p3q - 72*s12^2*s13^4*s23^2*p1q*p2q - 36*s12^2*s13^5*s23*
         p2q*p3q + 36*s12^2*s13^5*s23*p2q^2 + 18*s12^3*s13^2*s23^3*
         p1q^2 - 72*s12^3*s13^3*s23^2*p1q*p3q - 36*s12^3*s13^3*s23^2*
         p1q*p2q + 18*s12^3*s13^4*s23*p3q^2 - 72*s12^3*s13^4*s23*p2q*
         p3q + 18*s12^3*s13^4*s23*p2q^2 - 36*s12^4*s13^2*s23^2*p1q*p3q
          + 36*s12^4*s13^3*s23*p3q^2 - 36*s12^4*s13^3*s23*p2q*p3q + 18*
         s12^5*s13^2*s23*p3q^2] + rat[-1,36*s12^2 + 36*s12*s13]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - s23^3*p1q^2*p3q - s23^3*p1q^3 + s13*s23^2*p1q*p3q^2 - 18*
         s13*s23^2*p1q*p2q*p3q + s13*s23^2*p1q^2*p3q - 7*s13*s23^2*
         p1q^2*p2q + 19*s13^2*s23*p2q*p3q^2 + 19*s13^2*s23*p2q^2*p3q + 
         8*s13^2*s23*p1q*p2q*p3q + 17*s13^2*s23*p1q*p2q^2 - 9*s13^3*
         p2q^2*p3q - 9*s13^3*p2q^3 + 2*s12*s23^2*p1q*p3q^2 + s12*s23^2*
         p1q*p2q*p3q + 2*s12*s23^2*p1q^2*p3q + s12*s23^2*p1q^2*p2q - 
         s12*s13*s23*p3q^3 + 18*s12*s13*s23*p2q*p3q^2 + 19*s12*s13*s23*
         p2q^2*p3q - s12*s13*s23*p1q*p3q^2 - 2*s12*s13*s23*p1q*p2q*p3q
          + 8*s12*s13*s23*p1q*p2q^2 + 9*s12*s13^2*p2q*p3q^2 - 9*s12*
         s13^2*p2q^3 - s12^2*s23*p3q^3 - s12^2*s23*p2q*p3q^2 - s12^2*
         s23*p1q*p3q^2 - s12^2*s23*p1q*p2q*p3q + 9*s12^2*s13*p2q*p3q^2
          + 9*s12^2*s13*p2q^2*p3q,36*s13*s23^3*p1q^2 - 72*s13^2*s23^2*
         p1q*p2q + 36*s13^3*s23*p2q^2 - 72*s12*s13*s23^2*p1q*p3q - 72*
         s12*s13^2*s23*p2q*p3q + 36*s12^2*s13*s23*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 5*
         s12^4*p2q^2*p3q^3 - 5*s12^4*p2q*p3q^4 + 5*s12^3*s13*p1q*p2q^2*
         p3q^2 + 5*s12^3*s13*p1q*p2q*p3q^3 + 10*s12^3*s13*p2q^3*p3q^2
          - 10*s12^3*s13*p2q*p3q^4 + 5*s12^3*s23*p1q^2*p2q*p3q^2 + 5*
         s12^3*s23*p1q^2*p3q^3 + 20*s12^3*s23*p1q*p2q*p3q^3 + 10*s12^3*
         s23*p1q*p3q^4 - 10*s12^3*s23*p2q^2*p3q^3 - 5*s12^3*s23*p2q*
         p3q^4 + 5*s12^3*s23*p3q^5 - 5*s12^2*s13^2*p1q*p2q^3*p3q + 5*
         s12^2*s13^2*p1q*p2q^2*p3q^2 + 10*s12^2*s13^2*p1q*p2q*p3q^3 - 5
         *s12^2*s13^2*p2q^4*p3q + 15*s12^2*s13^2*p2q^3*p3q^2 + 15*s12^2
         *s13^2*p2q^2*p3q^3 - 5*s12^2*s13^2*p2q*p3q^4 + 10*s12^2*s13*
         s23*p1q^2*p2q^2*p3q + 5*s12^2*s13*s23*p1q^2*p2q*p3q^2 + 5*
         s12^2*s13*s23*p1q^2*p3q^3 + 10*s12^2*s13*s23*p1q*p2q^3*p3q + 
         30*s12^2*s13*s23*p1q*p2q*p3q^3 + 10*s12^2*s13*s23*p1q*p3q^4 + 
         15*s12^2*s13*s23*p2q^3*p3q^2 - 10*s12^2*s13*s23*p2q^2*p3q^3 - 
         20*s12^2*s13*s23*p2q*p3q^4 + 5*s12^2*s13*s23*p3q^5 - 5*s12^2*
         s23^2*p1q^3*p2q*p3q - 10*s12^2*s23^2*p1q^3*p3q^2 - 5*s12^2*
         s23^2*p1q^2*p2q^2*p3q - 15*s12^2*s23^2*p1q^2*p2q*p3q^2 - 15*
         s12^2*s23^2*p1q^2*p3q^3 - 15*s12^2*s23^2*p1q*p2q^2*p3q^2 + 15*
         s12^2*s23^2*p1q*p2q*p3q^3 - 10*s12^2*s23^2*p2q^2*p3q^3 - 5*
         s12^2*s23^2*p2q*p3q^4 + 5*s12^2*s23^2*p3q^5 - 10*s12*s13^3*p1q
         *p2q^3*p3q - 5*s12*s13^3*p1q*p2q^2*p3q^2 + 5*s12*s13^3*p1q*p2q
         *p3q^3 - 10*s12*s13^3*p2q^4*p3q + 10*s12*s13^3*p2q^2*p3q^3 + 
         25*s12*s13^2*s23*p1q^2*p2q^2*p3q + 5*s12*s13^2*s23*p1q^2*p2q*
         p3q^2 + 20*s12*s13^2*s23*p1q*p2q^3*p3q + 10*s12*s13^2*s23*p1q*
         p2q^2*p3q^2 + 20*s12*s13^2*s23*p1q*p2q*p3q^3 - 5*s12*s13^2*s23
         *p2q^4*p3q + 20*s12*s13^2*s23*p2q^3*p3q^2 + 10*s12*s13^2*s23*
         p2q^2*p3q^3 - 15*s12*s13^2*s23*p2q*p3q^4 - 20*s12*s13*s23^2*
         p1q^3*p2q*p3q - 10*s12*s13*s23^2*p1q^3*p3q^2 - 10*s12*s13*
         s23^2*p1q^2*p2q^2*p3q - 40*s12*s13*s23^2*p1q^2*p2q*p3q^2 - 20*
         s12*s13*s23^2*p1q^2*p3q^3 + 10*s12*s13*s23^2*p1q*p2q^3*p3q - 
         35*s12*s13*s23^2*p1q*p2q^2*p3q^2 + 5*s12*s13*s23^2*p1q*p2q*
         p3q^3 - 10*s12*s13*s23^2*p1q*p3q^4 + 10*s12*s13*s23^2*p2q^3*
         p3q^2 - 10*s12*s13*s23^2*p2q^2*p3q^3 - 20*s12*s13*s23^2*p2q*
         p3q^4 + 5*s12*s23^3*p1q^4*p3q - 5*s12*s23^3*p1q^2*p2q^2*p3q - 
         15*s12*s23^3*p1q^2*p2q*p3q^2 - 15*s12*s23^3*p1q^2*p3q^3 - 20*
         s12*s23^3*p1q*p2q^2*p3q^2 - 10*s12*s23^3*p1q*p3q^4 - 5*s12*
         s23^3*p2q^2*p3q^3 - 5*s12*s23^3*p2q*p3q^4 - 5*s13^4*p1q*p2q^3*
         p3q - 5*s13^4*p1q*p2q^2*p3q^2 - 5*s13^4*p2q^4*p3q - 5*s13^4*
         p2q^3*p3q^2 + 15*s13^3*s23*p1q^2*p2q^2*p3q + 5*s13^3*s23*p1q^2
         *p2q*p3q^2 + 10*s13^3*s23*p1q*p2q^3*p3q + 10*s13^3*s23*p1q*
         p2q^2*p3q^2 + 10*s13^3*s23*p1q*p2q*p3q^3 - 5*s13^3*s23*p2q^4*
         p3q + 5*s13^3*s23*p2q^3*p3q^2 + 10*s13^3*s23*p2q^2*p3q^3 - 15*
         s13^2*s23^2*p1q^3*p2q*p3q - 15*s13^2*s23^2*p1q^2*p2q*p3q^2 + 
         15*s13^2*s23^2*p1q*p2q^3*p3q + 15*s13^2*s23^2*p1q*p2q*p3q^3 + 
         15*s13^2*s23^2*p2q^3*p3q^2 + 15*s13^2*s23^2*p2q^2*p3q^3 + 5*
         s13*s23^3*p1q^4*p3q - 10*s13*s23^3*p1q^3*p2q*p3q + 10*s13*
         s23^3*p1q^3*p3q^2 - 15*s13*s23^3*p1q^2*p2q^2*p3q - 15*s13*
         s23^3*p1q^2*p2q*p3q^2 + 5*s13*s23^3*p1q^2*p3q^3 - 20*s13*s23^3
         *p1q*p2q^2*p3q^2 + 10*s13*s23^3*p1q*p2q*p3q^3 + 5*s13*s23^3*
         p2q^3*p3q^2 + 5*s13*s23^3*p2q^2*p3q^3 + 5*s23^4*p1q^4*p3q + 5*
         s23^4*p1q^3*p2q*p3q + 10*s23^4*p1q^3*p3q^2 + 5*s23^4*p1q^2*p2q
         *p3q^2 + 5*s23^4*p1q^2*p3q^3 - 5*s23^4*p1q*p2q^2*p3q^2 + 5*
         s23^4*p1q*p2q*p3q^3,18*s12^4*s23*p2q*p3q^3 + 18*s12^4*s23*
         p3q^4 - 18*s12^3*s13*s23*p1q*p2q*p3q^2 - 18*s12^3*s13*s23*p1q*
         p3q^3 - 54*s12^3*s13*s23*p2q^2*p3q^2 - 36*s12^3*s13*s23*p2q*
         p3q^3 + 18*s12^3*s13*s23*p3q^4 - 54*s12^3*s23^2*p1q*p2q*p3q^2
          - 72*s12^3*s23^2*p1q*p3q^3 - 18*s12^3*s23^2*p2q^2*p3q^2 - 18*
         s12^3*s23^2*p2q*p3q^3 + 36*s12^2*s13^2*s23*p1q*p2q^2*p3q + 18*
         s12^2*s13^2*s23*p1q*p2q*p3q^2 - 18*s12^2*s13^2*s23*p1q*p3q^3
          + 54*s12^2*s13^2*s23*p2q^3*p3q - 54*s12^2*s13^2*s23*p2q*p3q^3
          + 36*s12^2*s13*s23^2*p1q^2*p2q*p3q + 54*s12^2*s13*s23^2*p1q^2
         *p3q^2 + 36*s12^2*s13*s23^2*p1q*p2q^2*p3q + 36*s12^2*s13*s23^2
         *p1q*p2q*p3q^2 - 54*s12^2*s13*s23^2*p1q*p3q^3 + 36*s12^2*s13*
         s23^2*p2q^3*p3q + 18*s12^2*s13*s23^2*p2q^2*p3q^2 - 18*s12^2*
         s13*s23^2*p2q*p3q^3 + 54*s12^2*s23^3*p1q^2*p2q*p3q + 108*s12^2
         *s23^3*p1q^2*p3q^2 + 36*s12^2*s23^3*p1q*p2q^2*p3q + 54*s12^2*
         s23^3*p1q*p2q*p3q^2 - 18*s12*s13^3*s23*p1q*p2q^3 + 18*s12*
         s13^3*s23*p1q*p2q^2*p3q + 36*s12*s13^3*s23*p1q*p2q*p3q^2 - 18*
         s12*s13^3*s23*p2q^4 + 36*s12*s13^3*s23*p2q^3*p3q + 54*s12*
         s13^3*s23*p2q^2*p3q^2 + 36*s12*s13^2*s23^2*p1q^2*p2q^2 + 36*
         s12*s13^2*s23^2*p1q^2*p2q*p3q + 36*s12*s13^2*s23^2*p1q^2*p3q^2
          + 18*s12*s13^2*s23^2*p1q*p2q^3 + 36*s12*s13^2*s23^2*p1q*p2q*
         p3q^2 - 18*s12*s13^2*s23^2*p2q^4 + 18*s12*s13^2*s23^2*p2q^3*
         p3q + 36*s12*s13^2*s23^2*p2q^2*p3q^2 - 18*s12*s13*s23^3*p1q^3*
         p2q - 54*s12*s13*s23^3*p1q^3*p3q + 18*s12*s13*s23^3*p1q^2*
         p2q^2 + 36*s12*s13*s23^3*p1q^2*p2q*p3q + 54*s12*s13*s23^3*
         p1q^2*p3q^2 + 36*s12*s13*s23^3*p1q*p2q^3 + 36*s12*s13*s23^3*
         p1q*p2q^2*p3q + 36*s12*s13*s23^3*p1q*p2q*p3q^2 - 18*s12*s23^4*
         p1q^3*p2q - 72*s12*s23^4*p1q^3*p3q - 18*s12*s23^4*p1q^2*p2q^2
          - 54*s12*s23^4*p1q^2*p2q*p3q - 18*s13^4*s23*p1q*p2q^3 - 18*
         s13^4*s23*p1q*p2q^2*p3q - 18*s13^4*s23*p2q^4 - 18*s13^4*s23*
         p2q^3*p3q + 54*s13^3*s23^2*p1q^2*p2q^2 + 36*s13^3*s23^2*p1q^2*
         p2q*p3q + 36*s13^3*s23^2*p1q*p2q^3 + 18*s13^3*s23^2*p1q*p2q^2*
         p3q - 18*s13^3*s23^2*p2q^4 - 18*s13^3*s23^2*p2q^3*p3q - 54*
         s13^2*s23^3*p1q^3*p2q - 18*s13^2*s23^3*p1q^3*p3q + 18*s13^2*
         s23^3*p1q^2*p2q*p3q + 54*s13^2*s23^3*p1q*p2q^3 + 36*s13^2*
         s23^3*p1q*p2q^2*p3q + 18*s13*s23^4*p1q^4 - 36*s13*s23^4*p1q^3*
         p2q - 18*s13*s23^4*p1q^3*p3q - 54*s13*s23^4*p1q^2*p2q^2 - 18*
         s13*s23^4*p1q^2*p2q*p3q + 18*s23^5*p1q^4 + 18*s23^5*p1q^3*p2q]
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12^2*
         s13*p2q^3*p3q + 2*s12^2*s13*p2q^2*p3q^2 + s12^2*s13*p2q*p3q^3
          - s12*s13^2*p2q^4 - s12*s13^2*p2q^3*p3q + s12*s13^2*p2q^2*
         p3q^2 + s12*s13^2*p2q*p3q^3 + s12*s13*s23*p1q*p2q^3 + 3*s12*
         s13*s23*p1q*p2q^2*p3q + 3*s12*s13*s23*p1q*p2q*p3q^2 + s12*s13*
         s23*p1q*p3q^3 + 2*s12*s13*s23*p2q^3*p3q + 5*s12*s13*s23*p2q^2*
         p3q^2 + 4*s12*s13*s23*p2q*p3q^3 + s12*s13*s23*p3q^4 - s13^3*
         p2q^4 - 2*s13^3*p2q^3*p3q - s13^3*p2q^2*p3q^2 + 2*s13^2*s23*
         p1q*p2q^3 + 4*s13^2*s23*p1q*p2q^2*p3q + 2*s13^2*s23*p1q*p2q*
         p3q^2 + s13^2*s23*p2q^3*p3q + 2*s13^2*s23*p2q^2*p3q^2 + s13^2*
         s23*p2q*p3q^3 - s13*s23^2*p1q^2*p2q^2 - 2*s13*s23^2*p1q^2*p2q*
         p3q - s13*s23^2*p1q^2*p3q^2 - s13*s23^2*p1q*p2q^2*p3q - 2*s13*
         s23^2*p1q*p2q*p3q^2 - s13*s23^2*p1q*p3q^3,36*s12^3*s23*p2q*
         p3q^2 + 36*s12^3*s23*p3q^3 - 72*s12^2*s13*s23*p2q^2*p3q - 36*
         s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*p3q^3 - 72*s12^2*
         s23^2*p1q*p2q*p3q - 108*s12^2*s23^2*p1q*p3q^2 + 36*s12*s13^2*
         s23*p2q^3 - 36*s12*s13^2*s23*p2q^2*p3q - 72*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p2q*
         p3q - 72*s12*s13*s23^2*p1q*p3q^2 + 36*s12*s23^3*p1q^2*p2q + 
         108*s12*s23^3*p1q^2*p3q + 36*s13^3*s23*p2q^3 + 36*s13^3*s23*
         p2q^2*p3q - 108*s13^2*s23^2*p1q*p2q^2 - 72*s13^2*s23^2*p1q*p2q
         *p3q + 108*s13*s23^3*p1q^2*p2q + 36*s13*s23^3*p1q^2*p3q - 36*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 5*s12^3*p2q^2*p3q^2 - 5*s12^3*p2q*p3q^3 + 10*
         s12^2*s13*p2q^3*p3q + 5*s12^2*s13*p2q^2*p3q^2 - 5*s12^2*s13*
         p2q*p3q^3 - 10*s12^2*s23*p1q*p2q^2*p3q - 5*s12^2*s23*p1q*p2q*
         p3q^2 - 5*s12^2*s23*p1q*p3q^3 - 10*s12^2*s23*p2q^2*p3q^2 - 15*
         s12^2*s23*p2q*p3q^3 - 5*s12^2*s23*p3q^4 - 5*s12*s13^2*p2q^4 + 
         5*s12*s13^2*p2q^3*p3q + 10*s12*s13^2*p2q^2*p3q^2 + 10*s12*s13*
         s23*p1q*p2q^3 - 10*s12*s13*s23*p1q*p2q^2*p3q + 10*s12*s13*s23*
         p2q^3*p3q + 10*s12*s13*s23*p2q^2*p3q^2 - 5*s12*s23^2*p1q^2*
         p2q^2 + 5*s12*s23^2*p1q^2*p2q*p3q + 10*s12*s23^2*p1q^2*p3q^2
          - 10*s12*s23^2*p1q*p2q^2*p3q + 10*s12*s23^2*p1q*p2q*p3q^2 + 
         10*s12*s23^2*p1q*p3q^3 - 5*s13^3*p2q^4 - 5*s13^3*p2q^3*p3q + 
         15*s13^2*s23*p1q*p2q^3 + 5*s13^2*s23*p1q*p2q^2*p3q + 5*s13^2*
         s23*p2q^3*p3q + 5*s13^2*s23*p2q^2*p3q^2 - 15*s13*s23^2*p1q^2*
         p2q^2 + 5*s13*s23^2*p1q^2*p2q*p3q - 10*s13*s23^2*p1q*p2q^2*p3q
          + 5*s23^3*p1q^3*p2q - 5*s23^3*p1q^3*p3q + 5*s23^3*p1q^2*p2q*
         p3q - 5*s23^3*p1q^2*p3q^2,18*s12^3*s23*p2q*p3q^2 + 18*s12^3*
         s23*p3q^3 - 36*s12^2*s13*s23*p2q^2*p3q - 18*s12^2*s13*s23*p2q*
         p3q^2 + 18*s12^2*s13*s23*p3q^3 - 36*s12^2*s23^2*p1q*p2q*p3q - 
         54*s12^2*s23^2*p1q*p3q^2 + 18*s12*s13^2*s23*p2q^3 - 18*s12*
         s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13*
         s23^2*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*
         s23^2*p1q*p3q^2 + 18*s12*s23^3*p1q^2*p2q + 54*s12*s23^3*p1q^2*
         p3q + 18*s13^3*s23*p2q^3 + 18*s13^3*s23*p2q^2*p3q - 54*s13^2*
         s23^2*p1q*p2q^2 - 36*s13^2*s23^2*p1q*p2q*p3q + 54*s13*s23^3*
         p1q^2*p2q + 18*s13*s23^3*p1q^2*p3q - 18*s23^4*p1q^3]*d + rat[
         10*s12^3*p2q^2*p3q^2 + 10*s12^3*p2q*p3q^3 - 20*s12^2*s13*p2q^3
         *p3q - 10*s12^2*s13*p2q^2*p3q^2 + 10*s12^2*s13*p2q*p3q^3 + 10*
         s12^2*s23*p1q*p2q^2*p3q + 10*s12^2*s23*p1q*p3q^3 + 15*s12^2*
         s23*p2q^2*p3q^2 + 25*s12^2*s23*p2q*p3q^3 + 10*s12^2*s23*p3q^4
          + 10*s12*s13^2*p2q^4 - 10*s12*s13^2*p2q^3*p3q - 20*s12*s13^2*
         p2q^2*p3q^2 - 20*s12*s13*s23*p1q*p2q^3 + 10*s12*s13*s23*p1q*
         p2q^2*p3q - 10*s12*s13*s23*p1q*p2q*p3q^2 - 15*s12*s13*s23*
         p2q^3*p3q - 20*s12*s13*s23*p2q^2*p3q^2 - 5*s12*s13*s23*p2q*
         p3q^3 + 10*s12*s23^2*p1q^2*p2q^2 - 20*s12*s23^2*p1q^2*p3q^2 + 
         15*s12*s23^2*p1q*p2q^2*p3q - 20*s12*s23^2*p1q*p2q*p3q^2 - 20*
         s12*s23^2*p1q*p3q^3 + 10*s13^3*p2q^4 + 10*s13^3*p2q^3*p3q - 30
         *s13^2*s23*p1q*p2q^3 - 10*s13^2*s23*p1q*p2q^2*p3q - 5*s13^2*
         s23*p2q^3*p3q - 5*s13^2*s23*p2q^2*p3q^2 + 30*s13*s23^2*p1q^2*
         p2q^2 - 10*s13*s23^2*p1q^2*p2q*p3q + 10*s13*s23^2*p1q*p2q^2*
         p3q - 5*s13*s23^2*p1q*p2q*p3q^2 - 10*s23^3*p1q^3*p2q + 10*
         s23^3*p1q^3*p3q - 5*s23^3*p1q^2*p2q*p3q + 10*s23^3*p1q^2*p3q^2
         ,9*s12^3*s23*p2q*p3q^2 + 9*s12^3*s23*p3q^3 - 18*s12^2*s13*s23*
         p2q^2*p3q - 9*s12^2*s13*s23*p2q*p3q^2 + 9*s12^2*s13*s23*p3q^3
          - 18*s12^2*s23^2*p1q*p2q*p3q - 27*s12^2*s23^2*p1q*p3q^2 + 9*
         s12*s13^2*s23*p2q^3 - 9*s12*s13^2*s23*p2q^2*p3q - 18*s12*s13^2
         *s23*p2q*p3q^2 - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13*s23^2
         *p1q*p2q*p3q - 18*s12*s13*s23^2*p1q*p3q^2 + 9*s12*s23^3*p1q^2*
         p2q + 27*s12*s23^3*p1q^2*p3q + 9*s13^3*s23*p2q^3 + 9*s13^3*s23
         *p2q^2*p3q - 27*s13^2*s23^2*p1q*p2q^2 - 18*s13^2*s23^2*p1q*p2q
         *p3q + 27*s13*s23^3*p1q^2*p2q + 9*s13*s23^3*p1q^2*p3q - 9*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 10*s12*
         s23*p1q*p2q*p3q^2 - 5*s12*s23*p1q*p3q^3 - 5*s12*s23*p2q*p3q^3
          - 5*s12*s23*p3q^4 - 5*s13*s23*p1q*p2q*p3q^2 + 5*s13*s23*p2q^2
         *p3q^2 + 5*s13*s23*p2q*p3q^3 + 5*s23^2*p1q^2*p3q^2 - 5*s23^2*
         p1q*p2q*p3q^2 + 5*s23^2*p1q*p3q^3,18*s12^3*p2q*p3q^2 + 18*
         s12^3*p3q^3 - 36*s12^2*s13*p2q^2*p3q - 18*s12^2*s13*p2q*p3q^2
          + 18*s12^2*s13*p3q^3 - 36*s12^2*s23*p1q*p2q*p3q - 54*s12^2*
         s23*p1q*p3q^2 + 18*s12*s13^2*p2q^3 - 18*s12*s13^2*p2q^2*p3q - 
         36*s12*s13^2*p2q*p3q^2 - 36*s12*s13*s23*p1q*p2q^2 - 36*s12*s13
         *s23*p1q*p2q*p3q - 36*s12*s13*s23*p1q*p3q^2 + 18*s12*s23^2*
         p1q^2*p2q + 54*s12*s23^2*p1q^2*p3q + 18*s13^3*p2q^3 + 18*s13^3
         *p2q^2*p3q - 54*s13^2*s23*p1q*p2q^2 - 36*s13^2*s23*p1q*p2q*p3q
          + 54*s13*s23^2*p1q^2*p2q + 18*s13*s23^2*p1q^2*p3q - 18*s23^3*
         p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[s12*s23,12*s13^2] + rat[s12^4*s23*p2q*p3q^2
          + s12^4*s23*p3q^3 - 2*s12^3*s13*s23*p1q*p2q*p3q - 2*s12^3*s13
         *s23*p1q*p3q^2 - 2*s12^3*s13*s23*p2q^2*p3q - 3*s12^3*s13*s23*
         p2q*p3q^2 - s12^3*s13*s23*p3q^3 - 2*s12^3*s23^2*p1q*p2q*p3q - 
         3*s12^3*s23^2*p1q*p3q^2 - 2*s12^2*s13^2*s23*p1q*p2q^2 + s12^2*
         s13^2*s23*p2q^3 + s12^2*s13^2*s23*p2q^2*p3q + 2*s12^2*s13*
         s23^2*p1q^2*p2q + 4*s12^2*s13*s23^2*p1q^2*p3q - 2*s12^2*s13*
         s23^2*p1q*p2q^2 + 2*s12^2*s13*s23^2*p1q*p3q^2 + s12^2*s23^3*
         p1q^2*p2q + 3*s12^2*s23^3*p1q^2*p3q - 2*s12*s13^3*s23*p1q*
         p2q^2 + s12*s13^3*s23*p2q^3 + s12*s13^3*s23*p2q^2*p3q + 4*s12*
         s13^2*s23^2*p1q^2*p2q - 3*s12*s13^2*s23^2*p1q*p2q^2 - 2*s12*
         s13*s23^3*p1q^3 + 3*s12*s13*s23^3*p1q^2*p2q - s12*s13*s23^3*
         p1q^2*p3q - s12*s23^4*p1q^3,12*s12^3*s13^2*p2q*p3q^2 + 12*
         s12^3*s13^2*p3q^3 - 24*s12^2*s13^3*p2q^2*p3q - 12*s12^2*s13^3*
         p2q*p3q^2 + 12*s12^2*s13^3*p3q^3 - 24*s12^2*s13^2*s23*p1q*p2q*
         p3q - 36*s12^2*s13^2*s23*p1q*p3q^2 + 12*s12*s13^4*p2q^3 - 12*
         s12*s13^4*p2q^2*p3q - 24*s12*s13^4*p2q*p3q^2 - 24*s12*s13^3*
         s23*p1q*p2q^2 - 24*s12*s13^3*s23*p1q*p2q*p3q - 24*s12*s13^3*
         s23*p1q*p3q^2 + 12*s12*s13^2*s23^2*p1q^2*p2q + 36*s12*s13^2*
         s23^2*p1q^2*p3q + 12*s13^5*p2q^3 + 12*s13^5*p2q^2*p3q - 36*
         s13^4*s23*p1q*p2q^2 - 24*s13^4*s23*p1q*p2q*p3q + 36*s13^3*
         s23^2*p1q^2*p2q + 12*s13^3*s23^2*p1q^2*p3q - 12*s13^2*s23^3*
         p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 7*s23,48*s12] + rat[ - 7*s23,48*s12]*d + 
         rat[35*s12^3*s23*p2q*p3q^2 + 35*s12^3*s23*p3q^3 + 56*s12^2*s13
         *s23*p1q*p2q*p3q + 28*s12^2*s13*s23*p1q*p3q^2 - 70*s12^2*s13*
         s23*p2q^2*p3q - 7*s12^2*s13*s23*p2q*p3q^2 + 63*s12^2*s13*s23*
         p3q^3 - 70*s12^2*s23^2*p1q*p2q*p3q - 105*s12^2*s23^2*p1q*p3q^2
          + 28*s12*s13^2*s23*p1q*p2q*p3q + 35*s12*s13^2*s23*p2q^3 - 63*
         s12*s13^2*s23*p2q^2*p3q - 98*s12*s13^2*s23*p2q*p3q^2 - 28*s12*
         s13*s23^2*p1q^2*p3q - 70*s12*s13*s23^2*p1q*p2q^2 - 42*s12*s13*
         s23^2*p1q*p2q*p3q - 98*s12*s13*s23^2*p1q*p3q^2 + 35*s12*s23^3*
         p1q^2*p2q + 105*s12*s23^3*p1q^2*p3q + 35*s13^3*s23*p2q^3 + 35*
         s13^3*s23*p2q^2*p3q - 105*s13^2*s23^2*p1q*p2q^2 - 70*s13^2*
         s23^2*p1q*p2q*p3q + 105*s13*s23^3*p1q^2*p2q + 35*s13*s23^3*
         p1q^2*p3q - 35*s23^4*p1q^3,48*s12^4*p2q*p3q^2 + 48*s12^4*p3q^3
          - 96*s12^3*s13*p2q^2*p3q - 48*s12^3*s13*p2q*p3q^2 + 48*s12^3*
         s13*p3q^3 - 96*s12^3*s23*p1q*p2q*p3q - 144*s12^3*s23*p1q*p3q^2
          + 48*s12^2*s13^2*p2q^3 - 48*s12^2*s13^2*p2q^2*p3q - 96*s12^2*
         s13^2*p2q*p3q^2 - 96*s12^2*s13*s23*p1q*p2q^2 - 96*s12^2*s13*
         s23*p1q*p2q*p3q - 96*s12^2*s13*s23*p1q*p3q^2 + 48*s12^2*s23^2*
         p1q^2*p2q + 144*s12^2*s23^2*p1q^2*p3q + 48*s12*s13^3*p2q^3 + 
         48*s12*s13^3*p2q^2*p3q - 144*s12*s13^2*s23*p1q*p2q^2 - 96*s12*
         s13^2*s23*p1q*p2q*p3q + 144*s12*s13*s23^2*p1q^2*p2q + 48*s12*
         s13*s23^2*p1q^2*p3q - 48*s12*s23^3*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 2*s12^3*
         p3q^3 + 4*s12^2*s13*p1q*p3q^2 + 6*s12^2*s13*p2q*p3q^2 + 2*
         s12^2*s13*p3q^3 + 6*s12^2*s23*p1q*p3q^2 + 2*s12^2*s23*p2q*
         p3q^2 - s12*s13^2*p1q^2*p3q - 4*s12*s13^2*p1q*p2q*p3q - s12*
         s13^2*p1q*p3q^2 - 7*s12*s13^2*p2q^2*p3q - 3*s12*s13^2*p2q*
         p3q^2 - 8*s12*s13*s23*p1q^2*p3q - 6*s12*s13*s23*p1q*p2q*p3q - 
         4*s12*s13*s23*p1q*p3q^2 - 4*s12*s13*s23*p2q^2*p3q - 2*s12*s13*
         s23*p2q*p3q^2 - 6*s12*s23^2*p1q^2*p3q - 4*s12*s23^2*p1q*p2q*
         p3q - s13^3*p1q^2*p2q + 2*s13^3*p1q*p2q^2 + s13^3*p1q*p2q*p3q
          + 3*s13^3*p2q^3 + s13^3*p2q^2*p3q + s13^2*s23*p1q^3 - 6*s13^2
         *s23*p1q^2*p2q + s13^2*s23*p1q^2*p3q - 5*s13^2*s23*p1q*p2q^2
          + s13^2*s23*p1q*p2q*p3q + 2*s13^2*s23*p2q^3 + 4*s13*s23^2*
         p1q^3 + 2*s13*s23^2*p1q^2*p3q - 4*s13*s23^2*p1q*p2q^2 + 2*s13*
         s23^2*p1q*p2q*p3q + 2*s23^3*p1q^3 + 2*s23^3*p1q^2*p2q, - 3*
         s12^3*s13^2*p3q^3 + 3*s12^2*s13^3*p1q*p3q^2 + 9*s12^2*s13^3*
         p2q*p3q^2 + 9*s12^2*s13^2*s23*p1q*p3q^2 + 3*s12^2*s13^2*s23*
         p2q*p3q^2 - 6*s12*s13^4*p1q*p2q*p3q - 9*s12*s13^4*p2q^2*p3q - 
         6*s12*s13^3*s23*p1q^2*p3q - 6*s12*s13^3*s23*p1q*p2q*p3q - 6*
         s12*s13^3*s23*p2q^2*p3q - 9*s12*s13^2*s23^2*p1q^2*p3q - 6*s12*
         s13^2*s23^2*p1q*p2q*p3q + 3*s13^5*p1q*p2q^2 + 3*s13^5*p2q^3 - 
         6*s13^4*s23*p1q^2*p2q - 3*s13^4*s23*p1q*p2q^2 + 3*s13^4*s23*
         p2q^3 + 3*s13^3*s23^2*p1q^3 - 3*s13^3*s23^2*p1q^2*p2q - 6*
         s13^3*s23^2*p1q*p2q^2 + 3*s13^2*s23^3*p1q^3 + 3*s13^2*s23^3*
         p1q^2*p2q] + rat[ - s12^3*s23*p3q^3 + 2*s12^2*s13^2*p1q*p3q^2
          + 2*s12^2*s13^2*p3q^3 + 3*s12^2*s13*s23*p1q*p3q^2 + 3*s12^2*
         s13*s23*p2q*p3q^2 + 2*s12^2*s13*s23*p3q^3 + 3*s12^2*s23^2*p1q*
         p3q^2 + s12^2*s23^2*p2q*p3q^2 - s12*s13^3*p1q^2*p3q - s12*
         s13^3*p1q*p3q^2 - s12*s13^3*p2q^2*p3q - 3*s12*s13^3*p2q*p3q^2
          - 5*s12*s13^2*s23*p1q^2*p3q - 4*s12*s13^2*s23*p1q*p2q*p3q - 5
         *s12*s13^2*s23*p1q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q - 5*s12*
         s13^2*s23*p2q*p3q^2 - 6*s12*s13*s23^2*p1q^2*p3q - 4*s12*s13*
         s23^2*p1q*p2q*p3q - 4*s12*s13*s23^2*p1q*p3q^2 - 2*s12*s13*
         s23^2*p2q^2*p3q - 2*s12*s13*s23^2*p2q*p3q^2 - 3*s12*s23^3*
         p1q^2*p3q - 2*s12*s23^3*p1q*p2q*p3q - s13^4*p1q^2*p2q + s13^4*
         p1q*p2q*p3q + s13^4*p2q^3 + s13^4*p2q^2*p3q + s13^3*s23*p1q^3
          - 3*s13^3*s23*p1q^2*p2q + s13^3*s23*p1q^2*p3q - 2*s13^3*s23*
         p1q*p2q^2 + 2*s13^3*s23*p1q*p2q*p3q + 2*s13^3*s23*p2q^3 + 
         s13^3*s23*p2q^2*p3q + 3*s13^2*s23^2*p1q^3 - 2*s13^2*s23^2*
         p1q^2*p2q + 3*s13^2*s23^2*p1q^2*p3q - 4*s13^2*s23^2*p1q*p2q^2
          + 3*s13^2*s23^2*p1q*p2q*p3q + s13^2*s23^2*p2q^3 + 3*s13*s23^3
         *p1q^3 + s13*s23^3*p1q^2*p2q + 2*s13*s23^3*p1q^2*p3q - 2*s13*
         s23^3*p1q*p2q^2 + 2*s13*s23^3*p1q*p2q*p3q + s23^4*p1q^3 + 
         s23^4*p1q^2*p2q, - 3*s12^3*s13^3*p3q^3 - 3*s12^3*s13^2*s23*
         p3q^3 + 3*s12^2*s13^4*p1q*p3q^2 + 9*s12^2*s13^4*p2q*p3q^2 + 12
         *s12^2*s13^3*s23*p1q*p3q^2 + 12*s12^2*s13^3*s23*p2q*p3q^2 + 9*
         s12^2*s13^2*s23^2*p1q*p3q^2 + 3*s12^2*s13^2*s23^2*p2q*p3q^2 - 
         6*s12*s13^5*p1q*p2q*p3q - 9*s12*s13^5*p2q^2*p3q - 6*s12*s13^4*
         s23*p1q^2*p3q - 12*s12*s13^4*s23*p1q*p2q*p3q - 15*s12*s13^4*
         s23*p2q^2*p3q - 15*s12*s13^3*s23^2*p1q^2*p3q - 12*s12*s13^3*
         s23^2*p1q*p2q*p3q - 6*s12*s13^3*s23^2*p2q^2*p3q - 9*s12*s13^2*
         s23^3*p1q^2*p3q - 6*s12*s13^2*s23^3*p1q*p2q*p3q + 3*s13^6*p1q*
         p2q^2 + 3*s13^6*p2q^3 - 6*s13^5*s23*p1q^2*p2q + 6*s13^5*s23*
         p2q^3 + 3*s13^4*s23^2*p1q^3 - 9*s13^4*s23^2*p1q^2*p2q - 9*
         s13^4*s23^2*p1q*p2q^2 + 3*s13^4*s23^2*p2q^3 + 6*s13^3*s23^3*
         p1q^3 - 6*s13^3*s23^3*p1q*p2q^2 + 3*s13^2*s23^4*p1q^3 + 3*
         s13^2*s23^4*p1q^2*p2q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - s12*p1q^3*p3q
          - s12*p1q^2*p2q*p3q - s12*p1q^2*p3q^2 + s12*p1q*p2q^2*p3q - 2
         *s12*p1q*p2q*p3q^2 + s12*p2q^3*p3q - s12*p2q^2*p3q^2 - s13*
         p1q^3*p2q - 3*s13*p1q^2*p2q^2 + s13*p1q^2*p2q*p3q - 3*s13*p1q*
         p2q^3 + 2*s13*p1q*p2q^2*p3q - s13*p2q^4 + s13*p2q^3*p3q + s23*
         p1q^4 + 3*s23*p1q^3*p2q + s23*p1q^3*p3q + 3*s23*p1q^2*p2q^2 + 
         4*s23*p1q^2*p2q*p3q + s23*p1q*p2q^3 + 5*s23*p1q*p2q^2*p3q + 2*
         s23*p2q^3*p3q, - 6*s12^3*p3q^3 + 6*s12^2*s13*p1q*p3q^2 + 18*
         s12^2*s13*p2q*p3q^2 + 18*s12^2*s23*p1q*p3q^2 + 6*s12^2*s23*p2q
         *p3q^2 - 12*s12*s13^2*p1q*p2q*p3q - 18*s12*s13^2*p2q^2*p3q - 
         12*s12*s13*s23*p1q^2*p3q - 12*s12*s13*s23*p1q*p2q*p3q - 12*s12
         *s13*s23*p2q^2*p3q - 18*s12*s23^2*p1q^2*p3q - 12*s12*s23^2*p1q
         *p2q*p3q + 6*s13^3*p1q*p2q^2 + 6*s13^3*p2q^3 - 12*s13^2*s23*
         p1q^2*p2q - 6*s13^2*s23*p1q*p2q^2 + 6*s13^2*s23*p2q^3 + 6*s13*
         s23^2*p1q^3 - 6*s13*s23^2*p1q^2*p2q - 12*s13*s23^2*p1q*p2q^2
          + 6*s23^3*p1q^3 + 6*s23^3*p1q^2*p2q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 2*s23^3
         *p1q^2*p2q - 2*s23^3*p1q^3 - 2*s13*s23^2*p1q*p2q*p3q + 4*s13*
         s23^2*p1q*p2q^2 - 2*s13*s23^2*p1q^2*p3q - 4*s13*s23^2*p1q^3 + 
         16*s13^2*s23*p2q^2*p3q - 2*s13^2*s23*p2q^3 + 16*s13^2*s23*p1q*
         p2q*p3q + 6*s13^2*s23*p1q*p2q^2 + 8*s13^2*s23*p1q^2*p2q + 14*
         s13^3*p2q^2*p3q - 4*s13^3*p2q^3 + 14*s13^3*p1q*p2q*p3q - 4*
         s13^3*p1q*p2q^2 + 4*s12*s23^2*p1q*p2q*p3q + 6*s12*s23^2*p1q^2*
         p3q + 2*s12*s13*s23*p2q*p3q^2 + 4*s12*s13*s23*p2q^2*p3q + 4*
         s12*s13*s23*p1q*p3q^2 + 6*s12*s13*s23*p1q*p2q*p3q + 8*s12*s13*
         s23*p1q^2*p3q - 12*s12*s13^2*p2q*p3q^2 + 8*s12*s13^2*p2q^2*p3q
          + 4*s12*s13^2*p1q*p2q*p3q - 2*s12^2*s23*p2q*p3q^2 - 6*s12^2*
         s23*p1q*p3q^2 - 2*s12^2*s13*p3q^3 - 6*s12^2*s13*p2q*p3q^2 - 4*
         s12^2*s13*p1q*p3q^2 + 2*s12^3*p3q^3,3*s13^2*s23^3*p1q^2*p2q + 
         3*s13^2*s23^3*p1q^3 - 6*s13^3*s23^2*p1q*p2q^2 - 3*s13^3*s23^2*
         p1q^2*p2q + 3*s13^3*s23^2*p1q^3 + 3*s13^4*s23*p2q^3 - 3*s13^4*
         s23*p1q*p2q^2 - 6*s13^4*s23*p1q^2*p2q + 3*s13^5*p2q^3 + 3*
         s13^5*p1q*p2q^2 - 6*s12*s13^2*s23^2*p1q*p2q*p3q - 9*s12*s13^2*
         s23^2*p1q^2*p3q - 6*s12*s13^3*s23*p2q^2*p3q - 6*s12*s13^3*s23*
         p1q*p2q*p3q - 6*s12*s13^3*s23*p1q^2*p3q - 9*s12*s13^4*p2q^2*
         p3q - 6*s12*s13^4*p1q*p2q*p3q + 3*s12^2*s13^2*s23*p2q*p3q^2 + 
         9*s12^2*s13^2*s23*p1q*p3q^2 + 9*s12^2*s13^3*p2q*p3q^2 + 3*
         s12^2*s13^3*p1q*p3q^2 - 3*s12^3*s13^2*p3q^3] + rat[ - 14*s13^3
         *s23^5*p1q^2*p2q - 14*s13^3*s23^5*p1q^3 + 28*s13^4*s23^4*p1q*
         p2q^2 - 28*s13^4*s23^4*p1q^3 - 14*s13^5*s23^3*p2q^3 + 42*s13^5
         *s23^3*p1q*p2q^2 + 42*s13^5*s23^3*p1q^2*p2q - 14*s13^5*s23^3*
         p1q^3 - 28*s13^6*s23^2*p2q^3 + 28*s13^6*s23^2*p1q^2*p2q - 14*
         s13^7*s23*p2q^3 - 14*s13^7*s23*p1q*p2q^2 - 9*s12*s13^2*s23^5*
         p1q^2*p2q - 9*s12*s13^2*s23^5*p1q^3 + 24*s12*s13^3*s23^4*p1q*
         p2q*p3q + 18*s12*s13^3*s23^4*p1q*p2q^2 + 38*s12*s13^3*s23^4*
         p1q^2*p3q + 8*s12*s13^3*s23^4*p1q^2*p2q - 10*s12*s13^3*s23^4*
         p1q^3 + 60*s12*s13^4*s23^3*p2q^2*p3q - 9*s12*s13^4*s23^3*p2q^3
          + 84*s12*s13^4*s23^3*p1q*p2q*p3q + 11*s12*s13^4*s23^3*p1q*
         p2q^2 + 66*s12*s13^4*s23^3*p1q^2*p3q + 29*s12*s13^4*s23^3*
         p1q^2*p2q + 9*s12*s13^4*s23^3*p1q^3 + 130*s12*s13^5*s23^2*
         p2q^2*p3q - 10*s12*s13^5*s23^2*p2q^3 + 116*s12*s13^5*s23^2*p1q
         *p2q*p3q - 28*s12*s13^5*s23^2*p1q*p2q^2 + 28*s12*s13^5*s23^2*
         p1q^2*p3q - 8*s12*s13^5*s23^2*p1q^2*p2q + 10*s12*s13^5*s23^2*
         p1q^3 + 70*s12*s13^6*s23*p2q^2*p3q + 9*s12*s13^6*s23*p2q^3 + 
         56*s12*s13^6*s23*p1q*p2q*p3q - 11*s12*s13^6*s23*p1q*p2q^2 - 20
         *s12*s13^6*s23*p1q^2*p2q + 10*s12*s13^7*p2q^3 + 10*s12*s13^7*
         p1q*p2q^2 - 2*s12^2*s13*s23^5*p1q^2*p2q - 2*s12^2*s13*s23^5*
         p1q^3 + 10*s12^2*s13^2*s23^4*p1q*p2q*p3q + 4*s12^2*s13^2*s23^4
         *p1q*p2q^2 + 19*s12^2*s13^2*s23^4*p1q^2*p3q + 6*s12^2*s13^2*
         s23^4*p1q^2*p2q + 2*s12^2*s13^2*s23^4*p1q^3 - 10*s12^2*s13^3*
         s23^3*p2q*p3q^2 + 82*s12^2*s13^3*s23^3*p2q^2*p3q - 2*s12^2*
         s13^3*s23^3*p2q^3 - 34*s12^2*s13^3*s23^3*p1q*p3q^2 + 72*s12^2*
         s13^3*s23^3*p1q*p2q*p3q - 6*s12^2*s13^3*s23^3*p1q*p2q^2 + 9*
         s12^2*s13^3*s23^3*p1q^2*p3q + 10*s12^2*s13^3*s23^3*p1q^2*p2q
          + 14*s12^2*s13^3*s23^3*p1q^3 - 76*s12^2*s13^4*s23^2*p2q*p3q^2
          + 145*s12^2*s13^4*s23^2*p2q^2*p3q + 2*s12^2*s13^4*s23^2*p2q^3
          - 48*s12^2*s13^4*s23^2*p1q*p3q^2 + 116*s12^2*s13^4*s23^2*p1q*
         p2q*p3q - 26*s12^2*s13^4*s23^2*p1q*p2q^2 - 28*s12^2*s13^4*
         s23^2*p1q^2*p3q - 18*s12^2*s13^4*s23^2*p1q^2*p2q + 10*s12^2*
         s13^4*s23^2*p1q^3 - 66*s12^2*s13^5*s23*p2q*p3q^2 + 31*s12^2*
         s13^5*s23*p2q^2*p3q + 14*s12^2*s13^5*s23*p2q^3 - 14*s12^2*
         s13^5*s23*p1q*p3q^2 + 30*s12^2*s13^5*s23*p1q*p2q*p3q - 6*s12^2
         *s13^5*s23*p1q*p2q^2 - 20*s12^2*s13^5*s23*p1q^2*p3q - 20*s12^2
         *s13^5*s23*p1q^2*p2q - 30*s12^2*s13^6*p2q^2*p3q + 10*s12^2*
         s13^6*p2q^3 - 20*s12^2*s13^6*p1q*p2q*p3q + 10*s12^2*s13^6*p1q*
         p2q^2 - 2*s12^3*s23^5*p1q^2*p2q - 2*s12^3*s23^5*p1q^3 + 4*
         s12^3*s13*s23^4*p1q*p2q^2 + 2*s12^3*s13*s23^4*p1q^2*p3q - 2*
         s12^3*s13*s23^4*p1q^2*p2q - 6*s12^3*s13*s23^4*p1q^3 - s12^3*
         s13^2*s23^3*p2q*p3q^2 + 36*s12^3*s13^2*s23^3*p2q^2*p3q - 2*
         s12^3*s13^2*s23^3*p2q^3 - 11*s12^3*s13^2*s23^3*p1q*p3q^2 + 16*
         s12^3*s13^2*s23^3*p1q*p2q*p3q + 10*s12^3*s13^2*s23^3*p1q*p2q^2
          - 20*s12^3*s13^2*s23^3*p1q^2*p3q + 8*s12^3*s13^2*s23^3*p1q^2*
         p2q - 4*s12^3*s13^2*s23^3*p1q^3 + 10*s12^3*s13^3*s23^2*p3q^3
          - 64*s12^3*s13^3*s23^2*p2q*p3q^2 + 50*s12^3*s13^3*s23^2*p2q^2
         *p3q - 6*s12^3*s13^3*s23^2*p2q^3 + 12*s12^3*s13^3*s23^2*p1q*
         p3q^2 + 28*s12^3*s13^3*s23^2*p1q*p2q*p3q + 2*s12^3*s13^3*s23^2
         *p1q*p2q^2 - 38*s12^3*s13^3*s23^2*p1q^2*p3q + 8*s12^3*s13^3*
         s23^2*p1q^2*p2q + 10*s12^3*s13^4*s23*p3q^3 - 29*s12^3*s13^4*
         s23*p2q*p3q^2 - 20*s12^3*s13^4*s23*p2q^2*p3q - 4*s12^3*s13^4*
         s23*p2q^3 + 29*s12^3*s13^4*s23*p1q*p3q^2 - 16*s12^3*s13^4*s23*
         p1q*p2q*p3q - 4*s12^3*s13^4*s23*p1q*p2q^2 - 20*s12^3*s13^4*s23
         *p1q^2*p3q + 30*s12^3*s13^5*p2q*p3q^2 - 30*s12^3*s13^5*p2q^2*
         p3q + 10*s12^3*s13^5*p1q*p3q^2 - 20*s12^3*s13^5*p1q*p2q*p3q + 
         4*s12^4*s23^4*p1q*p2q*p3q + 6*s12^4*s23^4*p1q^2*p3q + 2*s12^4*
         s13*s23^3*p2q*p3q^2 + 4*s12^4*s13*s23^3*p2q^2*p3q + 2*s12^4*
         s13*s23^3*p1q*p3q^2 + 8*s12^4*s13*s23^3*p1q*p2q*p3q + 12*s12^4
         *s13*s23^3*p1q^2*p3q + s12^4*s13^2*s23^2*p3q^3 - 14*s12^4*
         s13^2*s23^2*p2q*p3q^2 + 10*s12^4*s13^2*s23^2*p2q^2*p3q + 34*
         s12^4*s13^2*s23^2*p1q*p3q^2 + 8*s12^4*s13^2*s23^2*p1q*p2q*p3q
          + 8*s12^4*s13^2*s23^2*p1q^2*p3q - 11*s12^4*s13^3*s23*p3q^3 + 
         22*s12^4*s13^3*s23*p2q*p3q^2 + 4*s12^4*s13^3*s23*p2q^2*p3q + 
         34*s12^4*s13^3*s23*p1q*p3q^2 - 10*s12^4*s13^4*p3q^3 + 30*s12^4
         *s13^4*p2q*p3q^2 + 10*s12^4*s13^4*p1q*p3q^2 - 2*s12^5*s23^3*
         p2q*p3q^2 - 6*s12^5*s23^3*p1q*p3q^2 - 2*s12^5*s13*s23^2*p3q^3
          - 6*s12^5*s13*s23^2*p2q*p3q^2 - 6*s12^5*s13*s23^2*p1q*p3q^2
          - 16*s12^5*s13^2*s23*p3q^3 - 4*s12^5*s13^2*s23*p1q*p3q^2 - 10
         *s12^5*s13^3*p3q^3 + 2*s12^6*s23^2*p3q^3,6*s12*s13^4*s23^5*
         p1q^2*p2q + 6*s12*s13^4*s23^5*p1q^3 - 12*s12*s13^5*s23^4*p1q*
         p2q^2 + 12*s12*s13^5*s23^4*p1q^3 + 6*s12*s13^6*s23^3*p2q^3 - 
         18*s12*s13^6*s23^3*p1q*p2q^2 - 18*s12*s13^6*s23^3*p1q^2*p2q + 
         6*s12*s13^6*s23^3*p1q^3 + 12*s12*s13^7*s23^2*p2q^3 - 12*s12*
         s13^7*s23^2*p1q^2*p2q + 6*s12*s13^8*s23*p2q^3 + 6*s12*s13^8*
         s23*p1q*p2q^2 + 12*s12^2*s13^3*s23^5*p1q^2*p2q + 12*s12^2*
         s13^3*s23^5*p1q^3 - 12*s12^2*s13^4*s23^4*p1q*p2q*p3q - 24*
         s12^2*s13^4*s23^4*p1q*p2q^2 - 18*s12^2*s13^4*s23^4*p1q^2*p3q
          + 24*s12^2*s13^4*s23^4*p1q^3 - 12*s12^2*s13^5*s23^3*p2q^2*p3q
          + 12*s12^2*s13^5*s23^3*p2q^3 - 24*s12^2*s13^5*s23^3*p1q*p2q*
         p3q - 36*s12^2*s13^5*s23^3*p1q*p2q^2 - 30*s12^2*s13^5*s23^3*
         p1q^2*p3q - 36*s12^2*s13^5*s23^3*p1q^2*p2q + 12*s12^2*s13^5*
         s23^3*p1q^3 - 30*s12^2*s13^6*s23^2*p2q^2*p3q + 24*s12^2*s13^6*
         s23^2*p2q^3 - 24*s12^2*s13^6*s23^2*p1q*p2q*p3q - 12*s12^2*
         s13^6*s23^2*p1q^2*p3q - 24*s12^2*s13^6*s23^2*p1q^2*p2q - 18*
         s12^2*s13^7*s23*p2q^2*p3q + 12*s12^2*s13^7*s23*p2q^3 - 12*
         s12^2*s13^7*s23*p1q*p2q*p3q + 12*s12^2*s13^7*s23*p1q*p2q^2 + 6
         *s12^3*s13^2*s23^5*p1q^2*p2q + 6*s12^3*s13^2*s23^5*p1q^3 - 24*
         s12^3*s13^3*s23^4*p1q*p2q*p3q - 12*s12^3*s13^3*s23^4*p1q*p2q^2
          - 36*s12^3*s13^3*s23^4*p1q^2*p3q + 12*s12^3*s13^3*s23^4*p1q^3
          + 6*s12^3*s13^4*s23^3*p2q*p3q^2 - 24*s12^3*s13^4*s23^3*p2q^2*
         p3q + 6*s12^3*s13^4*s23^3*p2q^3 + 18*s12^3*s13^4*s23^3*p1q*
         p3q^2 - 48*s12^3*s13^4*s23^3*p1q*p2q*p3q - 18*s12^3*s13^4*
         s23^3*p1q*p2q^2 - 60*s12^3*s13^4*s23^3*p1q^2*p3q - 18*s12^3*
         s13^4*s23^3*p1q^2*p2q + 6*s12^3*s13^4*s23^3*p1q^3 + 24*s12^3*
         s13^5*s23^2*p2q*p3q^2 - 60*s12^3*s13^5*s23^2*p2q^2*p3q + 12*
         s12^3*s13^5*s23^2*p2q^3 + 24*s12^3*s13^5*s23^2*p1q*p3q^2 - 48*
         s12^3*s13^5*s23^2*p1q*p2q*p3q - 24*s12^3*s13^5*s23^2*p1q^2*p3q
          - 12*s12^3*s13^5*s23^2*p1q^2*p2q + 18*s12^3*s13^6*s23*p2q*
         p3q^2 - 36*s12^3*s13^6*s23*p2q^2*p3q + 6*s12^3*s13^6*s23*p2q^3
          + 6*s12^3*s13^6*s23*p1q*p3q^2 - 24*s12^3*s13^6*s23*p1q*p2q*
         p3q + 6*s12^3*s13^6*s23*p1q*p2q^2 - 12*s12^4*s13^2*s23^4*p1q*
         p2q*p3q - 18*s12^4*s13^2*s23^4*p1q^2*p3q + 12*s12^4*s13^3*
         s23^3*p2q*p3q^2 - 12*s12^4*s13^3*s23^3*p2q^2*p3q + 36*s12^4*
         s13^3*s23^3*p1q*p3q^2 - 24*s12^4*s13^3*s23^3*p1q*p2q*p3q - 30*
         s12^4*s13^3*s23^3*p1q^2*p3q - 6*s12^4*s13^4*s23^2*p3q^3 + 48*
         s12^4*s13^4*s23^2*p2q*p3q^2 - 30*s12^4*s13^4*s23^2*p2q^2*p3q
          + 48*s12^4*s13^4*s23^2*p1q*p3q^2 - 24*s12^4*s13^4*s23^2*p1q*
         p2q*p3q - 12*s12^4*s13^4*s23^2*p1q^2*p3q - 6*s12^4*s13^5*s23*
         p3q^3 + 36*s12^4*s13^5*s23*p2q*p3q^2 - 18*s12^4*s13^5*s23*
         p2q^2*p3q + 12*s12^4*s13^5*s23*p1q*p3q^2 - 12*s12^4*s13^5*s23*
         p1q*p2q*p3q + 6*s12^5*s13^2*s23^3*p2q*p3q^2 + 18*s12^5*s13^2*
         s23^3*p1q*p3q^2 - 12*s12^5*s13^3*s23^2*p3q^3 + 24*s12^5*s13^3*
         s23^2*p2q*p3q^2 + 24*s12^5*s13^3*s23^2*p1q*p3q^2 - 12*s12^5*
         s13^4*s23*p3q^3 + 18*s12^5*s13^4*s23*p2q*p3q^2 + 6*s12^5*s13^4
         *s23*p1q*p3q^2 - 6*s12^6*s13^2*s23^2*p3q^3 - 6*s12^6*s13^3*s23
         *p3q^3] + rat[ - 5*s12 + 7*s23,12*s12^2*s23 + 12*s12*s13*s23]*
         d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s12*p1q*p3q
          + 7*s12*p3q^2 + 7*s13*p1q*p2q - 21*s13*p2q*p3q - 7*s23*p1q^2
          - 7*s23*p1q*p3q,6*s12^2*s13*p3q^2 - 12*s12*s13^2*p2q*p3q - 12
         *s12*s13*s23*p1q*p3q + 6*s13^3*p2q^2 - 12*s13^2*s23*p1q*p2q + 
         6*s13*s23^2*p1q^2] + rat[7*s12^2*p1q*p3q + 21*s12^2*p3q^2 + 7*
         s12*s13*p1q*p2q - 49*s12*s13*p2q*p3q - 7*s12*s23*p1q^2 - 35*
         s12*s23*p1q*p3q + 14*s13^2*p2q^2 - 28*s13*s23*p1q*p2q + 14*
         s23^2*p1q^2,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q - 12*
         s12^2*s13*s23*p1q*p3q + 6*s12*s13^3*p2q^2 - 12*s12*s13^2*s23*
         p1q*p2q + 6*s12*s13*s23^2*p1q^2] + rat[-7,12*s12*s13]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*s12*p1q^2*p3q
          + 14*s12*p1q*p3q^2 + 7*s12*p3q^3 + 7*s13*p1q^2*p2q + 14*s13*
         p1q*p2q*p3q + 7*s13*p2q*p3q^2 - 7*s23*p1q^3 - 14*s23*p1q^2*p3q
          - 7*s23*p1q*p3q^2,12*s12^2*s13*p3q^2 - 24*s12*s13^2*p2q*p3q
          - 24*s12*s13*s23*p1q*p3q + 12*s13^3*p2q^2 - 24*s13^2*s23*p1q*
         p2q + 12*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12^3*
         p2q^3*p3q + 2*s12^3*p2q^2*p3q^2 + s12^3*p2q*p3q^3 - s12^2*s13*
         p2q^4 - s12^2*s13*p2q^3*p3q + s12^2*s13*p2q^2*p3q^2 + s12^2*
         s13*p2q*p3q^3 + s12^2*s23*p1q*p2q^3 + 3*s12^2*s23*p1q*p2q^2*
         p3q + 3*s12^2*s23*p1q*p2q*p3q^2 + s12^2*s23*p1q*p3q^3 + 2*
         s12^2*s23*p2q^3*p3q + 5*s12^2*s23*p2q^2*p3q^2 + 4*s12^2*s23*
         p2q*p3q^3 + s12^2*s23*p3q^4 - s12*s13^2*p2q^4 - 2*s12*s13^2*
         p2q^3*p3q - s12*s13^2*p2q^2*p3q^2 + 2*s12*s13*s23*p1q*p2q^3 + 
         4*s12*s13*s23*p1q*p2q^2*p3q + 2*s12*s13*s23*p1q*p2q*p3q^2 + 
         s12*s13*s23*p2q^3*p3q + 2*s12*s13*s23*p2q^2*p3q^2 + s12*s13*
         s23*p2q*p3q^3 - s12*s23^2*p1q^2*p2q^2 - 2*s12*s23^2*p1q^2*p2q*
         p3q - s12*s23^2*p1q^2*p3q^2 - s12*s23^2*p1q*p2q^2*p3q - 2*s12*
         s23^2*p1q*p2q*p3q^2 - s12*s23^2*p1q*p3q^3,6*s12^3*s23*p2q*
         p3q^2 + 6*s12^3*s23*p3q^3 - 12*s12^2*s13*s23*p2q^2*p3q - 6*
         s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*s23*p3q^3 - 12*s12^2*
         s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*p1q*p3q^2 + 6*s12*s13^2*s23
         *p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q - 12*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13*s23^2*p1q*p2q*
         p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s23^3*p1q^2*p2q + 18*
         s12*s23^3*p1q^2*p3q + 6*s13^3*s23*p2q^3 + 6*s13^3*s23*p2q^2*
         p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*s13^2*s23^2*p1q*p2q*p3q + 
         18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3*p1q^2*p3q - 6*s23^4*p1q^3
         ] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7*
         s12^3*s13*p2q^3*p3q + 7*s12^3*s13*p2q^2*p3q^2 + 7*s12^3*s23*
         p1q*p2q^2*p3q + 7*s12^3*s23*p1q*p2q*p3q^2 + 7*s12^3*s23*p2q^2*
         p3q^2 + 7*s12^3*s23*p2q*p3q^3 - 7*s12^2*s13^2*p2q^4 + 7*s12^2*
         s13^2*p2q^3*p3q + 14*s12^2*s13^2*p2q^2*p3q^2 + 14*s12^2*s13*
         s23*p1q*p2q^3 + 7*s12^2*s13*s23*p1q*p2q^2*p3q + 7*s12^2*s13*
         s23*p1q*p2q*p3q^2 + 7*s12^2*s13*s23*p2q^2*p3q^2 + 7*s12^2*s13*
         s23*p2q*p3q^3 - 7*s12^2*s23^2*p1q^2*p2q^2 - 14*s12^2*s23^2*
         p1q^2*p2q*p3q - 7*s12^2*s23^2*p1q*p2q*p3q^2 + 7*s12^2*s23^2*
         p2q^2*p3q^2 + 7*s12^2*s23^2*p2q*p3q^3 - 14*s12*s13^3*p2q^4 - 7
         *s12*s13^3*p2q^3*p3q + 7*s12*s13^3*p2q^2*p3q^2 + 35*s12*s13^2*
         s23*p1q*p2q^3 + 7*s12*s13^2*s23*p1q*p2q^2*p3q - 7*s12*s13^2*
         s23*p2q^4 - 7*s12*s13^2*s23*p2q^3*p3q - 28*s12*s13*s23^2*p1q^2
         *p2q^2 - 14*s12*s13*s23^2*p1q^2*p2q*p3q + 14*s12*s13*s23^2*p1q
         *p2q^3 - 14*s12*s13*s23^2*p1q*p2q^2*p3q - 14*s12*s13*s23^2*p1q
         *p2q*p3q^2 - 7*s12*s13*s23^2*p2q^3*p3q - 7*s12*s13*s23^2*p2q^2
         *p3q^2 + 7*s12*s23^3*p1q^3*p2q - 7*s12*s23^3*p1q^2*p2q^2 - 7*
         s12*s23^3*p1q^2*p2q*p3q - 7*s12*s23^3*p1q*p2q^2*p3q - 14*s12*
         s23^3*p1q*p2q*p3q^2 - 7*s13^4*p2q^4 - 7*s13^4*p2q^3*p3q + 21*
         s13^3*s23*p1q*p2q^3 + 7*s13^3*s23*p1q*p2q^2*p3q - 7*s13^3*s23*
         p2q^4 - 7*s13^3*s23*p2q^3*p3q - 21*s13^2*s23^2*p1q^2*p2q^2 + 
         21*s13^2*s23^2*p1q*p2q^3 + 7*s13*s23^3*p1q^3*p2q - 21*s13*
         s23^3*p1q^2*p2q^2 + 7*s13*s23^3*p1q^2*p2q*p3q - 7*s13*s23^3*
         p1q*p2q^2*p3q + 7*s23^4*p1q^3*p2q + 7*s23^4*p1q^2*p2q*p3q,12*
         s12^3*s13*s23*p2q*p3q^2 + 12*s12^3*s13*s23*p3q^3 - 24*s12^2*
         s13^2*s23*p2q^2*p3q - 12*s12^2*s13^2*s23*p2q*p3q^2 + 12*s12^2*
         s13^2*s23*p3q^3 - 24*s12^2*s13*s23^2*p1q*p2q*p3q - 36*s12^2*
         s13*s23^2*p1q*p3q^2 + 12*s12*s13^3*s23*p2q^3 - 12*s12*s13^3*
         s23*p2q^2*p3q - 24*s12*s13^3*s23*p2q*p3q^2 - 24*s12*s13^2*
         s23^2*p1q*p2q^2 - 24*s12*s13^2*s23^2*p1q*p2q*p3q - 24*s12*
         s13^2*s23^2*p1q*p3q^2 + 12*s12*s13*s23^3*p1q^2*p2q + 36*s12*
         s13*s23^3*p1q^2*p3q + 12*s13^4*s23*p2q^3 + 12*s13^4*s23*p2q^2*
         p3q - 36*s13^3*s23^2*p1q*p2q^2 - 24*s13^3*s23^2*p1q*p2q*p3q + 
         36*s13^2*s23^3*p1q^2*p2q + 12*s13^2*s23^3*p1q^2*p3q - 12*s13*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 7*s12^3*s13*p2q^2*p3q^2 - 7*s12^3*s13*p2q*
         p3q^3 - 7*s12^3*s23*p1q*p2q*p3q^2 - 7*s12^3*s23*p1q*p3q^3 - 7*
         s12^3*s23*p2q*p3q^3 - 7*s12^3*s23*p3q^4 + 14*s12^2*s13^2*p2q^3
         *p3q + 7*s12^2*s13^2*p2q^2*p3q^2 - 7*s12^2*s13^2*p2q*p3q^3 - 
         14*s12^2*s13*s23*p1q*p3q^3 - 14*s12^2*s13*s23*p2q*p3q^3 - 14*
         s12^2*s13*s23*p3q^4 + 14*s12^2*s23^2*p1q^2*p2q*p3q + 21*s12^2*
         s23^2*p1q^2*p3q^2 + 14*s12^2*s23^2*p1q*p2q*p3q^2 + 21*s12^2*
         s23^2*p1q*p3q^3 - 7*s12*s13^3*p2q^4 + 7*s12*s13^3*p2q^3*p3q + 
         14*s12*s13^3*p2q^2*p3q^2 + 7*s12*s13^2*s23*p1q*p2q^3 - 7*s12*
         s13^2*s23*p1q*p2q^2*p3q + 14*s12*s13^2*s23*p1q*p2q*p3q^2 + 7*
         s12*s13^2*s23*p2q^3*p3q + 21*s12*s13^2*s23*p2q^2*p3q^2 + 14*
         s12*s13^2*s23*p2q*p3q^3 + 7*s12*s13*s23^2*p1q^2*p2q^2 + 21*s12
         *s13*s23^2*p1q^2*p2q*p3q + 28*s12*s13*s23^2*p1q^2*p3q^2 + 28*
         s12*s13*s23^2*p1q*p2q*p3q^2 + 28*s12*s13*s23^2*p1q*p3q^3 - 7*
         s12*s23^3*p1q^3*p2q - 21*s12*s23^3*p1q^3*p3q - 7*s12*s23^3*
         p1q^2*p2q*p3q - 21*s12*s23^3*p1q^2*p3q^2 - 7*s13^4*p2q^4 - 7*
         s13^4*p2q^3*p3q + 14*s13^3*s23*p1q*p2q^3 + 21*s13^2*s23^2*
         p1q^2*p2q*p3q + 7*s13^2*s23^2*p1q*p2q^2*p3q + 14*s13^2*s23^2*
         p1q*p2q*p3q^2 - 14*s13*s23^3*p1q^3*p2q - 14*s13*s23^3*p1q^3*
         p3q - 14*s13*s23^3*p1q^2*p2q*p3q - 14*s13*s23^3*p1q^2*p3q^2 + 
         7*s23^4*p1q^4 + 7*s23^4*p1q^3*p3q,12*s12^3*s13*s23*p2q*p3q^2
          + 12*s12^3*s13*s23*p3q^3 - 24*s12^2*s13^2*s23*p2q^2*p3q - 12*
         s12^2*s13^2*s23*p2q*p3q^2 + 12*s12^2*s13^2*s23*p3q^3 - 24*
         s12^2*s13*s23^2*p1q*p2q*p3q - 36*s12^2*s13*s23^2*p1q*p3q^2 + 
         12*s12*s13^3*s23*p2q^3 - 12*s12*s13^3*s23*p2q^2*p3q - 24*s12*
         s13^3*s23*p2q*p3q^2 - 24*s12*s13^2*s23^2*p1q*p2q^2 - 24*s12*
         s13^2*s23^2*p1q*p2q*p3q - 24*s12*s13^2*s23^2*p1q*p3q^2 + 12*
         s12*s13*s23^3*p1q^2*p2q + 36*s12*s13*s23^3*p1q^2*p3q + 12*
         s13^4*s23*p2q^3 + 12*s13^4*s23*p2q^2*p3q - 36*s13^3*s23^2*p1q*
         p2q^2 - 24*s13^3*s23^2*p1q*p2q*p3q + 36*s13^2*s23^3*p1q^2*p2q
          + 12*s13^2*s23^3*p1q^2*p3q - 12*s13*s23^4*p1q^3]*d + rat[14*
         s12^3*s13*p2q^2*p3q^2 + 14*s12^3*s13*p2q*p3q^3 + 14*s12^3*s23*
         p1q*p2q*p3q^2 + 14*s12^3*s23*p1q*p3q^3 + 14*s12^3*s23*p2q*
         p3q^3 + 14*s12^3*s23*p3q^4 - 28*s12^2*s13^2*p2q^3*p3q - 14*
         s12^2*s13^2*p2q^2*p3q^2 + 14*s12^2*s13^2*p2q*p3q^3 - 14*s12^2*
         s13*s23*p1q*p2q^2*p3q - 14*s12^2*s13*s23*p1q*p2q*p3q^2 + 28*
         s12^2*s13*s23*p1q*p3q^3 - 7*s12^2*s13*s23*p2q^2*p3q^2 + 21*
         s12^2*s13*s23*p2q*p3q^3 + 28*s12^2*s13*s23*p3q^4 - 28*s12^2*
         s23^2*p1q^2*p2q*p3q - 42*s12^2*s23^2*p1q^2*p3q^2 - 28*s12^2*
         s23^2*p1q*p2q*p3q^2 - 42*s12^2*s23^2*p1q*p3q^3 + 14*s12*s13^3*
         p2q^4 - 14*s12*s13^3*p2q^3*p3q - 28*s12*s13^3*p2q^2*p3q^2 - 14
         *s12*s13^2*s23*p1q*p2q^3 - 42*s12*s13^2*s23*p1q*p2q*p3q^2 - 7*
         s12*s13^2*s23*p2q^3*p3q - 42*s12*s13^2*s23*p2q^2*p3q^2 - 35*
         s12*s13^2*s23*p2q*p3q^3 - 14*s12*s13*s23^2*p1q^2*p2q^2 - 28*
         s12*s13*s23^2*p1q^2*p2q*p3q - 56*s12*s13*s23^2*p1q^2*p3q^2 - 7
         *s12*s13*s23^2*p1q*p2q^2*p3q - 56*s12*s13*s23^2*p1q*p2q*p3q^2
          - 56*s12*s13*s23^2*p1q*p3q^3 + 14*s12*s23^3*p1q^3*p2q + 42*
         s12*s23^3*p1q^3*p3q + 14*s12*s23^3*p1q^2*p2q*p3q + 42*s12*
         s23^3*p1q^2*p3q^2 + 14*s13^4*p2q^4 + 14*s13^4*p2q^3*p3q - 28*
         s13^3*s23*p1q*p2q^3 + 7*s13^3*s23*p2q^3*p3q + 7*s13^3*s23*
         p2q^2*p3q^2 - 42*s13^2*s23^2*p1q^2*p2q*p3q - 28*s13^2*s23^2*
         p1q*p2q^2*p3q - 35*s13^2*s23^2*p1q*p2q*p3q^2 + 28*s13*s23^3*
         p1q^3*p2q + 28*s13*s23^3*p1q^3*p3q + 35*s13*s23^3*p1q^2*p2q*
         p3q + 28*s13*s23^3*p1q^2*p3q^2 - 14*s23^4*p1q^4 - 14*s23^4*
         p1q^3*p3q,6*s12^3*s13*s23*p2q*p3q^2 + 6*s12^3*s13*s23*p3q^3 - 
         12*s12^2*s13^2*s23*p2q^2*p3q - 6*s12^2*s13^2*s23*p2q*p3q^2 + 6
         *s12^2*s13^2*s23*p3q^3 - 12*s12^2*s13*s23^2*p1q*p2q*p3q - 18*
         s12^2*s13*s23^2*p1q*p3q^2 + 6*s12*s13^3*s23*p2q^3 - 6*s12*
         s13^3*s23*p2q^2*p3q - 12*s12*s13^3*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23^2*p1q*p2q*p3q - 12*
         s12*s13^2*s23^2*p1q*p3q^2 + 6*s12*s13*s23^3*p1q^2*p2q + 18*s12
         *s13*s23^3*p1q^2*p3q + 6*s13^4*s23*p2q^3 + 6*s13^4*s23*p2q^2*
         p3q - 18*s13^3*s23^2*p1q*p2q^2 - 12*s13^3*s23^2*p1q*p2q*p3q + 
         18*s13^2*s23^3*p1q^2*p2q + 6*s13^2*s23^3*p1q^2*p3q - 6*s13*
         s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*s12^2*
         s23*p1q*p2q^2*p3q - 7*s12^2*s23*p1q*p2q*p3q^2 - 7*s12^2*s23*
         p2q^2*p3q^2 - 7*s12^2*s23*p2q*p3q^3 - 7*s12*s13*s23*p1q*p2q^3
          + 7*s12*s13*s23*p2q^3*p3q + 7*s12*s13*s23*p2q^2*p3q^2 + 7*s12
         *s23^2*p1q^2*p2q^2 + 14*s12*s23^2*p1q^2*p2q*p3q + 7*s12*s23^2*
         p1q*p2q^2*p3q + 14*s12*s23^2*p1q*p2q*p3q^2 - 7*s13^2*s23*p1q*
         p2q^3 + 14*s13*s23^2*p1q^2*p2q^2 + 7*s13*s23^2*p1q*p2q^2*p3q
          - 7*s23^3*p1q^3*p2q - 7*s23^3*p1q^2*p2q*p3q,12*s12^3*s13*p2q*
         p3q^2 + 12*s12^3*s13*p3q^3 - 24*s12^2*s13^2*p2q^2*p3q - 12*
         s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13*
         s23*p1q*p2q*p3q - 36*s12^2*s13*s23*p1q*p3q^2 + 12*s12*s13^3*
         p2q^3 - 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p2q*p3q^2 - 24*
         s12*s13^2*s23*p1q*p2q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 24*
         s12*s13^2*s23*p1q*p3q^2 + 12*s12*s13*s23^2*p1q^2*p2q + 36*s12*
         s13*s23^2*p1q^2*p3q + 12*s13^4*p2q^3 + 12*s13^4*p2q^2*p3q - 36
         *s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p1q*p2q*p3q + 36*s13^2*
         s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^2*p3q - 12*s13*s23^3*
         p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[2*s23^3*p1q^2
          + 2*s13*s23^2*p1q*p3q - 4*s13*s23^2*p1q*p2q + 2*s13*s23^2*
         p1q^2 - 16*s13^2*s23*p2q*p3q + 2*s13^2*s23*p2q^2 - 11*s13^2*
         s23*p1q*p2q + 9*s13^3*p2q^2 - 4*s12*s23^2*p1q*p3q - 2*s12*s13*
         s23*p3q^2 - 4*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p1q*p3q - 9*
         s12*s13^2*p2q*p3q + 2*s12^2*s23*p3q^2,3*s13^2*s23^3*p1q^2 - 6*
         s13^3*s23^2*p1q*p2q + 3*s13^4*s23*p2q^2 - 6*s12*s13^2*s23^2*
         p1q*p3q - 6*s12*s13^3*s23*p2q*p3q + 3*s12^2*s13^2*s23*p3q^2]
          + rat[14*s13^3*s23^3*p1q^2 - 28*s13^4*s23^2*p1q*p2q + 14*
         s13^5*s23*p2q^2 + 9*s12*s13^2*s23^3*p1q^2 - 24*s12*s13^3*s23^2
         *p1q*p3q - 18*s12*s13^3*s23^2*p1q*p2q + 4*s12*s13^3*s23^2*
         p1q^2 - 60*s12*s13^4*s23*p2q*p3q + 9*s12*s13^4*s23*p2q^2 - 22*
         s12*s13^4*s23*p1q*p2q + 18*s12*s13^5*p2q^2 + 2*s12^2*s13*s23^3
         *p1q^2 - 10*s12^2*s13^2*s23^2*p1q*p3q - 4*s12^2*s13^2*s23^2*
         p1q*p2q + 8*s12^2*s13^2*s23^2*p1q^2 + 10*s12^2*s13^3*s23*p3q^2
          - 82*s12^2*s13^3*s23*p2q*p3q + 2*s12^2*s13^3*s23*p2q^2 - 4*
         s12^2*s13^3*s23*p1q*p3q - 44*s12^2*s13^3*s23*p1q*p2q - 18*
         s12^2*s13^4*p2q*p3q + 36*s12^2*s13^4*p2q^2 + 2*s12^3*s23^3*
         p1q^2 - 4*s12^3*s13*s23^2*p1q*p2q + 4*s12^3*s13*s23^2*p1q^2 + 
         s12^3*s13^2*s23*p3q^2 - 36*s12^3*s13^2*s23*p2q*p3q + 2*s12^3*
         s13^2*s23*p2q^2 - 8*s12^3*s13^2*s23*p1q*p3q - 22*s12^3*s13^2*
         s23*p1q*p2q - 36*s12^3*s13^3*p2q*p3q + 18*s12^3*s13^3*p2q^2 - 
         4*s12^4*s23^2*p1q*p3q - 2*s12^4*s13*s23*p3q^2 - 4*s12^4*s13*
         s23*p2q*p3q - 4*s12^4*s13*s23*p1q*p3q - 18*s12^4*s13^2*p2q*p3q
          + 2*s12^5*s23*p3q^2,6*s12*s13^4*s23^3*p1q^2 - 12*s12*s13^5*
         s23^2*p1q*p2q + 6*s12*s13^6*s23*p2q^2 + 12*s12^2*s13^3*s23^3*
         p1q^2 - 12*s12^2*s13^4*s23^2*p1q*p3q - 24*s12^2*s13^4*s23^2*
         p1q*p2q - 12*s12^2*s13^5*s23*p2q*p3q + 12*s12^2*s13^5*s23*
         p2q^2 + 6*s12^3*s13^2*s23^3*p1q^2 - 24*s12^3*s13^3*s23^2*p1q*
         p3q - 12*s12^3*s13^3*s23^2*p1q*p2q + 6*s12^3*s13^4*s23*p3q^2
          - 24*s12^3*s13^4*s23*p2q*p3q + 6*s12^3*s13^4*s23*p2q^2 - 12*
         s12^4*s13^2*s23^2*p1q*p3q + 12*s12^4*s13^3*s23*p3q^2 - 12*
         s12^4*s13^3*s23*p2q*p3q + 6*s12^5*s13^2*s23*p3q^2] + rat[-7,12
         *s12^2 + 12*s12*s13]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - 7*s23^3*p1q^2*p3q - 7*s23^3*p1q^3 + 7*s13*s23^2*p1q*p3q^2
          + 18*s13*s23^2*p1q*p2q*p3q + 7*s13*s23^2*p1q^2*p3q + 23*s13*
         s23^2*p1q^2*p2q - 11*s13^2*s23*p2q*p3q^2 - 11*s13^2*s23*p2q^2*
         p3q - 16*s13^2*s23*p1q*p2q*p3q - 25*s13^2*s23*p1q*p2q^2 + 9*
         s13^3*p2q^2*p3q + 9*s13^3*p2q^3 + 14*s12*s23^2*p1q*p3q^2 + 7*
         s12*s23^2*p1q*p2q*p3q + 14*s12*s23^2*p1q^2*p3q + 7*s12*s23^2*
         p1q^2*p2q - 7*s12*s13*s23*p3q^3 - 18*s12*s13*s23*p2q*p3q^2 - 
         11*s12*s13*s23*p2q^2*p3q - 7*s12*s13*s23*p1q*p3q^2 - 14*s12*
         s13*s23*p1q*p2q*p3q - 16*s12*s13*s23*p1q*p2q^2 - 9*s12*s13^2*
         p2q*p3q^2 + 9*s12*s13^2*p2q^3 - 7*s12^2*s23*p3q^3 - 7*s12^2*
         s23*p2q*p3q^2 - 7*s12^2*s23*p1q*p3q^2 - 7*s12^2*s23*p1q*p2q*
         p3q - 9*s12^2*s13*p2q*p3q^2 - 9*s12^2*s13*p2q^2*p3q,12*s13*
         s23^3*p1q^2 - 24*s13^2*s23^2*p1q*p2q + 12*s13^3*s23*p2q^2 - 24
         *s12*s13*s23^2*p1q*p3q - 24*s12*s13^2*s23*p2q*p3q + 12*s12^2*
         s13*s23*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^4*
         p2q^2*p3q^3 + s12^4*p2q*p3q^4 - s12^3*s13*p1q*p2q^2*p3q^2 - 
         s12^3*s13*p1q*p2q*p3q^3 - 2*s12^3*s13*p2q^3*p3q^2 + 2*s12^3*
         s13*p2q*p3q^4 - s12^3*s23*p1q^2*p2q*p3q^2 - s12^3*s23*p1q^2*
         p3q^3 - 4*s12^3*s23*p1q*p2q*p3q^3 - 2*s12^3*s23*p1q*p3q^4 + 2*
         s12^3*s23*p2q^2*p3q^3 + s12^3*s23*p2q*p3q^4 - s12^3*s23*p3q^5
          + s12^2*s13^2*p1q*p2q^3*p3q - s12^2*s13^2*p1q*p2q^2*p3q^2 - 2
         *s12^2*s13^2*p1q*p2q*p3q^3 + s12^2*s13^2*p2q^4*p3q - 3*s12^2*
         s13^2*p2q^3*p3q^2 - 3*s12^2*s13^2*p2q^2*p3q^3 + s12^2*s13^2*
         p2q*p3q^4 - 2*s12^2*s13*s23*p1q^2*p2q^2*p3q - s12^2*s13*s23*
         p1q^2*p2q*p3q^2 - s12^2*s13*s23*p1q^2*p3q^3 - 2*s12^2*s13*s23*
         p1q*p2q^3*p3q - 6*s12^2*s13*s23*p1q*p2q*p3q^3 - 2*s12^2*s13*
         s23*p1q*p3q^4 - 3*s12^2*s13*s23*p2q^3*p3q^2 + 2*s12^2*s13*s23*
         p2q^2*p3q^3 + 4*s12^2*s13*s23*p2q*p3q^4 - s12^2*s13*s23*p3q^5
          + s12^2*s23^2*p1q^3*p2q*p3q + 2*s12^2*s23^2*p1q^3*p3q^2 + 
         s12^2*s23^2*p1q^2*p2q^2*p3q + 3*s12^2*s23^2*p1q^2*p2q*p3q^2 + 
         3*s12^2*s23^2*p1q^2*p3q^3 + 3*s12^2*s23^2*p1q*p2q^2*p3q^2 - 3*
         s12^2*s23^2*p1q*p2q*p3q^3 + 2*s12^2*s23^2*p2q^2*p3q^3 + s12^2*
         s23^2*p2q*p3q^4 - s12^2*s23^2*p3q^5 + 2*s12*s13^3*p1q*p2q^3*
         p3q + s12*s13^3*p1q*p2q^2*p3q^2 - s12*s13^3*p1q*p2q*p3q^3 + 2*
         s12*s13^3*p2q^4*p3q - 2*s12*s13^3*p2q^2*p3q^3 - 5*s12*s13^2*
         s23*p1q^2*p2q^2*p3q - s12*s13^2*s23*p1q^2*p2q*p3q^2 - 4*s12*
         s13^2*s23*p1q*p2q^3*p3q - 2*s12*s13^2*s23*p1q*p2q^2*p3q^2 - 4*
         s12*s13^2*s23*p1q*p2q*p3q^3 + s12*s13^2*s23*p2q^4*p3q - 4*s12*
         s13^2*s23*p2q^3*p3q^2 - 2*s12*s13^2*s23*p2q^2*p3q^3 + 3*s12*
         s13^2*s23*p2q*p3q^4 + 4*s12*s13*s23^2*p1q^3*p2q*p3q + 2*s12*
         s13*s23^2*p1q^3*p3q^2 + 2*s12*s13*s23^2*p1q^2*p2q^2*p3q + 8*
         s12*s13*s23^2*p1q^2*p2q*p3q^2 + 4*s12*s13*s23^2*p1q^2*p3q^3 - 
         2*s12*s13*s23^2*p1q*p2q^3*p3q + 7*s12*s13*s23^2*p1q*p2q^2*
         p3q^2 - s12*s13*s23^2*p1q*p2q*p3q^3 + 2*s12*s13*s23^2*p1q*
         p3q^4 - 2*s12*s13*s23^2*p2q^3*p3q^2 + 2*s12*s13*s23^2*p2q^2*
         p3q^3 + 4*s12*s13*s23^2*p2q*p3q^4 - s12*s23^3*p1q^4*p3q + s12*
         s23^3*p1q^2*p2q^2*p3q + 3*s12*s23^3*p1q^2*p2q*p3q^2 + 3*s12*
         s23^3*p1q^2*p3q^3 + 4*s12*s23^3*p1q*p2q^2*p3q^2 + 2*s12*s23^3*
         p1q*p3q^4 + s12*s23^3*p2q^2*p3q^3 + s12*s23^3*p2q*p3q^4 + 
         s13^4*p1q*p2q^3*p3q + s13^4*p1q*p2q^2*p3q^2 + s13^4*p2q^4*p3q
          + s13^4*p2q^3*p3q^2 - 3*s13^3*s23*p1q^2*p2q^2*p3q - s13^3*s23
         *p1q^2*p2q*p3q^2 - 2*s13^3*s23*p1q*p2q^3*p3q - 2*s13^3*s23*p1q
         *p2q^2*p3q^2 - 2*s13^3*s23*p1q*p2q*p3q^3 + s13^3*s23*p2q^4*p3q
          - s13^3*s23*p2q^3*p3q^2 - 2*s13^3*s23*p2q^2*p3q^3 + 3*s13^2*
         s23^2*p1q^3*p2q*p3q + 3*s13^2*s23^2*p1q^2*p2q*p3q^2 - 3*s13^2*
         s23^2*p1q*p2q^3*p3q - 3*s13^2*s23^2*p1q*p2q*p3q^3 - 3*s13^2*
         s23^2*p2q^3*p3q^2 - 3*s13^2*s23^2*p2q^2*p3q^3 - s13*s23^3*
         p1q^4*p3q + 2*s13*s23^3*p1q^3*p2q*p3q - 2*s13*s23^3*p1q^3*
         p3q^2 + 3*s13*s23^3*p1q^2*p2q^2*p3q + 3*s13*s23^3*p1q^2*p2q*
         p3q^2 - s13*s23^3*p1q^2*p3q^3 + 4*s13*s23^3*p1q*p2q^2*p3q^2 - 
         2*s13*s23^3*p1q*p2q*p3q^3 - s13*s23^3*p2q^3*p3q^2 - s13*s23^3*
         p2q^2*p3q^3 - s23^4*p1q^4*p3q - s23^4*p1q^3*p2q*p3q - 2*s23^4*
         p1q^3*p3q^2 - s23^4*p1q^2*p2q*p3q^2 - s23^4*p1q^2*p3q^3 + 
         s23^4*p1q*p2q^2*p3q^2 - s23^4*p1q*p2q*p3q^3,6*s12^4*s23*p2q*
         p3q^3 + 6*s12^4*s23*p3q^4 - 6*s12^3*s13*s23*p1q*p2q*p3q^2 - 6*
         s12^3*s13*s23*p1q*p3q^3 - 18*s12^3*s13*s23*p2q^2*p3q^2 - 12*
         s12^3*s13*s23*p2q*p3q^3 + 6*s12^3*s13*s23*p3q^4 - 18*s12^3*
         s23^2*p1q*p2q*p3q^2 - 24*s12^3*s23^2*p1q*p3q^3 - 6*s12^3*s23^2
         *p2q^2*p3q^2 - 6*s12^3*s23^2*p2q*p3q^3 + 12*s12^2*s13^2*s23*
         p1q*p2q^2*p3q + 6*s12^2*s13^2*s23*p1q*p2q*p3q^2 - 6*s12^2*
         s13^2*s23*p1q*p3q^3 + 18*s12^2*s13^2*s23*p2q^3*p3q - 18*s12^2*
         s13^2*s23*p2q*p3q^3 + 12*s12^2*s13*s23^2*p1q^2*p2q*p3q + 18*
         s12^2*s13*s23^2*p1q^2*p3q^2 + 12*s12^2*s13*s23^2*p1q*p2q^2*p3q
          + 12*s12^2*s13*s23^2*p1q*p2q*p3q^2 - 18*s12^2*s13*s23^2*p1q*
         p3q^3 + 12*s12^2*s13*s23^2*p2q^3*p3q + 6*s12^2*s13*s23^2*p2q^2
         *p3q^2 - 6*s12^2*s13*s23^2*p2q*p3q^3 + 18*s12^2*s23^3*p1q^2*
         p2q*p3q + 36*s12^2*s23^3*p1q^2*p3q^2 + 12*s12^2*s23^3*p1q*
         p2q^2*p3q + 18*s12^2*s23^3*p1q*p2q*p3q^2 - 6*s12*s13^3*s23*p1q
         *p2q^3 + 6*s12*s13^3*s23*p1q*p2q^2*p3q + 12*s12*s13^3*s23*p1q*
         p2q*p3q^2 - 6*s12*s13^3*s23*p2q^4 + 12*s12*s13^3*s23*p2q^3*p3q
          + 18*s12*s13^3*s23*p2q^2*p3q^2 + 12*s12*s13^2*s23^2*p1q^2*
         p2q^2 + 12*s12*s13^2*s23^2*p1q^2*p2q*p3q + 12*s12*s13^2*s23^2*
         p1q^2*p3q^2 + 6*s12*s13^2*s23^2*p1q*p2q^3 + 12*s12*s13^2*s23^2
         *p1q*p2q*p3q^2 - 6*s12*s13^2*s23^2*p2q^4 + 6*s12*s13^2*s23^2*
         p2q^3*p3q + 12*s12*s13^2*s23^2*p2q^2*p3q^2 - 6*s12*s13*s23^3*
         p1q^3*p2q - 18*s12*s13*s23^3*p1q^3*p3q + 6*s12*s13*s23^3*p1q^2
         *p2q^2 + 12*s12*s13*s23^3*p1q^2*p2q*p3q + 18*s12*s13*s23^3*
         p1q^2*p3q^2 + 12*s12*s13*s23^3*p1q*p2q^3 + 12*s12*s13*s23^3*
         p1q*p2q^2*p3q + 12*s12*s13*s23^3*p1q*p2q*p3q^2 - 6*s12*s23^4*
         p1q^3*p2q - 24*s12*s23^4*p1q^3*p3q - 6*s12*s23^4*p1q^2*p2q^2
          - 18*s12*s23^4*p1q^2*p2q*p3q - 6*s13^4*s23*p1q*p2q^3 - 6*
         s13^4*s23*p1q*p2q^2*p3q - 6*s13^4*s23*p2q^4 - 6*s13^4*s23*
         p2q^3*p3q + 18*s13^3*s23^2*p1q^2*p2q^2 + 12*s13^3*s23^2*p1q^2*
         p2q*p3q + 12*s13^3*s23^2*p1q*p2q^3 + 6*s13^3*s23^2*p1q*p2q^2*
         p3q - 6*s13^3*s23^2*p2q^4 - 6*s13^3*s23^2*p2q^3*p3q - 18*s13^2
         *s23^3*p1q^3*p2q - 6*s13^2*s23^3*p1q^3*p3q + 6*s13^2*s23^3*
         p1q^2*p2q*p3q + 18*s13^2*s23^3*p1q*p2q^3 + 12*s13^2*s23^3*p1q*
         p2q^2*p3q + 6*s13*s23^4*p1q^4 - 12*s13*s23^4*p1q^3*p2q - 6*s13
         *s23^4*p1q^3*p3q - 18*s13*s23^4*p1q^2*p2q^2 - 6*s13*s23^4*
         p1q^2*p2q*p3q + 6*s23^5*p1q^4 + 6*s23^5*p1q^3*p2q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*
         s12^2*s13*p2q^3*p3q + 14*s12^2*s13*p2q^2*p3q^2 + 7*s12^2*s13*
         p2q*p3q^3 - 7*s12*s13^2*p2q^4 - 7*s12*s13^2*p2q^3*p3q + 7*s12*
         s13^2*p2q^2*p3q^2 + 7*s12*s13^2*p2q*p3q^3 + 7*s12*s13*s23*p1q*
         p2q^3 + 21*s12*s13*s23*p1q*p2q^2*p3q + 21*s12*s13*s23*p1q*p2q*
         p3q^2 + 7*s12*s13*s23*p1q*p3q^3 + 14*s12*s13*s23*p2q^3*p3q + 
         35*s12*s13*s23*p2q^2*p3q^2 + 28*s12*s13*s23*p2q*p3q^3 + 7*s12*
         s13*s23*p3q^4 - 7*s13^3*p2q^4 - 14*s13^3*p2q^3*p3q - 7*s13^3*
         p2q^2*p3q^2 + 14*s13^2*s23*p1q*p2q^3 + 28*s13^2*s23*p1q*p2q^2*
         p3q + 14*s13^2*s23*p1q*p2q*p3q^2 + 7*s13^2*s23*p2q^3*p3q + 14*
         s13^2*s23*p2q^2*p3q^2 + 7*s13^2*s23*p2q*p3q^3 - 7*s13*s23^2*
         p1q^2*p2q^2 - 14*s13*s23^2*p1q^2*p2q*p3q - 7*s13*s23^2*p1q^2*
         p3q^2 - 7*s13*s23^2*p1q*p2q^2*p3q - 14*s13*s23^2*p1q*p2q*p3q^2
          - 7*s13*s23^2*p1q*p3q^3,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23
         *p3q^3 - 24*s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*
         p3q^2 + 12*s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 
         36*s12^2*s23^2*p1q*p3q^2 + 12*s12*s13^2*s23*p2q^3 - 12*s12*
         s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*
         p3q + 12*s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*
         s23^2*p1q*p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*
         p1q^2*p2q + 12*s13*s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 2*s12^3*p2q^2*p3q^2 - 2*s12^3*p2q*p3q^3 + 4*
         s12^2*s13*p2q^3*p3q + 2*s12^2*s13*p2q^2*p3q^2 - 2*s12^2*s13*
         p2q*p3q^3 - 2*s12^2*s23*p1q*p2q^2*p3q - 2*s12^2*s23*p1q*p3q^3
          - 3*s12^2*s23*p2q^2*p3q^2 - 5*s12^2*s23*p2q*p3q^3 - 2*s12^2*
         s23*p3q^4 - 2*s12*s13^2*p2q^4 + 2*s12*s13^2*p2q^3*p3q + 4*s12*
         s13^2*p2q^2*p3q^2 + 4*s12*s13*s23*p1q*p2q^3 - 2*s12*s13*s23*
         p1q*p2q^2*p3q + 2*s12*s13*s23*p1q*p2q*p3q^2 + 3*s12*s13*s23*
         p2q^3*p3q + 4*s12*s13*s23*p2q^2*p3q^2 + s12*s13*s23*p2q*p3q^3
          - 2*s12*s23^2*p1q^2*p2q^2 + 4*s12*s23^2*p1q^2*p3q^2 - 3*s12*
         s23^2*p1q*p2q^2*p3q + 4*s12*s23^2*p1q*p2q*p3q^2 + 4*s12*s23^2*
         p1q*p3q^3 - 2*s13^3*p2q^4 - 2*s13^3*p2q^3*p3q + 6*s13^2*s23*
         p1q*p2q^3 + 2*s13^2*s23*p1q*p2q^2*p3q + s13^2*s23*p2q^3*p3q + 
         s13^2*s23*p2q^2*p3q^2 - 6*s13*s23^2*p1q^2*p2q^2 + 2*s13*s23^2*
         p1q^2*p2q*p3q - 2*s13*s23^2*p1q*p2q^2*p3q + s13*s23^2*p1q*p2q*
         p3q^2 + 2*s23^3*p1q^3*p2q - 2*s23^3*p1q^3*p3q + s23^3*p1q^2*
         p2q*p3q - 2*s23^3*p1q^2*p3q^2,3*s12^3*s23*p2q*p3q^2 + 3*s12^3*
         s23*p3q^3 - 6*s12^2*s13*s23*p2q^2*p3q - 3*s12^2*s13*s23*p2q*
         p3q^2 + 3*s12^2*s13*s23*p3q^3 - 6*s12^2*s23^2*p1q*p2q*p3q - 9*
         s12^2*s23^2*p1q*p3q^2 + 3*s12*s13^2*s23*p2q^3 - 3*s12*s13^2*
         s23*p2q^2*p3q - 6*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13*s23^2*
         p1q*p2q^2 - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p3q^2 + 3*s12*s23^3*p1q^2*p2q + 9*s12*s23^3*p1q^2*p3q + 3*
         s13^3*s23*p2q^3 + 3*s13^3*s23*p2q^2*p3q - 9*s13^2*s23^2*p1q*
         p2q^2 - 6*s13^2*s23^2*p1q*p2q*p3q + 9*s13*s23^3*p1q^2*p2q + 3*
         s13*s23^3*p1q^2*p3q - 3*s23^4*p1q^3] + rat[s12^3*p2q^2*p3q^2
          + s12^3*p2q*p3q^3 - 2*s12^2*s13*p2q^3*p3q - s12^2*s13*p2q^2*
         p3q^2 + s12^2*s13*p2q*p3q^3 + 2*s12^2*s23*p1q*p2q^2*p3q + 
         s12^2*s23*p1q*p2q*p3q^2 + s12^2*s23*p1q*p3q^3 + 2*s12^2*s23*
         p2q^2*p3q^2 + 3*s12^2*s23*p2q*p3q^3 + s12^2*s23*p3q^4 + s12*
         s13^2*p2q^4 - s12*s13^2*p2q^3*p3q - 2*s12*s13^2*p2q^2*p3q^2 - 
         2*s12*s13*s23*p1q*p2q^3 + 2*s12*s13*s23*p1q*p2q^2*p3q - 2*s12*
         s13*s23*p2q^3*p3q - 2*s12*s13*s23*p2q^2*p3q^2 + s12*s23^2*
         p1q^2*p2q^2 - s12*s23^2*p1q^2*p2q*p3q - 2*s12*s23^2*p1q^2*
         p3q^2 + 2*s12*s23^2*p1q*p2q^2*p3q - 2*s12*s23^2*p1q*p2q*p3q^2
          - 2*s12*s23^2*p1q*p3q^3 + s13^3*p2q^4 + s13^3*p2q^3*p3q - 3*
         s13^2*s23*p1q*p2q^3 - s13^2*s23*p1q*p2q^2*p3q - s13^2*s23*
         p2q^3*p3q - s13^2*s23*p2q^2*p3q^2 + 3*s13*s23^2*p1q^2*p2q^2 - 
         s13*s23^2*p1q^2*p2q*p3q + 2*s13*s23^2*p1q*p2q^2*p3q - s23^3*
         p1q^3*p2q + s23^3*p1q^3*p3q - s23^3*p1q^2*p2q*p3q + s23^3*
         p1q^2*p3q^2,6*s12^3*s23*p2q*p3q^2 + 6*s12^3*s23*p3q^3 - 12*
         s12^2*s13*s23*p2q^2*p3q - 6*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*
         s13*s23*p3q^3 - 12*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s23^2*
         p1q*p3q^2 + 6*s12*s13^2*s23*p2q^3 - 6*s12*s13^2*s23*p2q^2*p3q
          - 12*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q^2 - 
         12*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p3q^2 + 6*
         s12*s23^3*p1q^2*p2q + 18*s12*s23^3*p1q^2*p3q + 6*s13^3*s23*
         p2q^3 + 6*s13^3*s23*p2q^2*p3q - 18*s13^2*s23^2*p1q*p2q^2 - 12*
         s13^2*s23^2*p1q*p2q*p3q + 18*s13*s23^3*p1q^2*p2q + 6*s13*s23^3
         *p1q^2*p3q - 6*s23^4*p1q^3]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[2*s12*s23*
         p1q*p2q*p3q^2 + s12*s23*p1q*p3q^3 + s12*s23*p2q*p3q^3 + s12*
         s23*p3q^4 + s13*s23*p1q*p2q*p3q^2 - s13*s23*p2q^2*p3q^2 - s13*
         s23*p2q*p3q^3 - s23^2*p1q^2*p3q^2 + s23^2*p1q*p2q*p3q^2 - 
         s23^2*p1q*p3q^3,6*s12^3*p2q*p3q^2 + 6*s12^3*p3q^3 - 12*s12^2*
         s13*p2q^2*p3q - 6*s12^2*s13*p2q*p3q^2 + 6*s12^2*s13*p3q^3 - 12
         *s12^2*s23*p1q*p2q*p3q - 18*s12^2*s23*p1q*p3q^2 + 6*s12*s13^2*
         p2q^3 - 6*s12*s13^2*p2q^2*p3q - 12*s12*s13^2*p2q*p3q^2 - 12*
         s12*s13*s23*p1q*p2q^2 - 12*s12*s13*s23*p1q*p2q*p3q - 12*s12*
         s13*s23*p1q*p3q^2 + 6*s12*s23^2*p1q^2*p2q + 18*s12*s23^2*p1q^2
         *p3q + 6*s13^3*p2q^3 + 6*s13^3*p2q^2*p3q - 18*s13^2*s23*p1q*
         p2q^2 - 12*s13^2*s23*p1q*p2q*p3q + 18*s13*s23^2*p1q^2*p2q + 6*
         s13*s23^2*p1q^2*p3q - 6*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]]
       * ( rat[5*s12^3*s23^2*p2q*p3q + 5*s12^3*s23^2*p3q^2 - 10*s12^2*
         s13*s23^2*p1q*p2q - 5*s12^2*s13*s23^2*p1q*p3q - 5*s12^2*s13*
         s23^2*p2q^2 - 5*s12^2*s13*s23^2*p2q*p3q - 5*s12^2*s23^3*p1q*
         p2q - 10*s12^2*s23^3*p1q*p3q - 5*s12*s13^2*s23^2*p1q*p2q + 5*
         s12*s13*s23^3*p1q^2 - 5*s12*s13*s23^3*p1q*p2q + 5*s12*s23^4*
         p1q^2, - 72*s12^3*s13*p2q*p3q^2 - 72*s12^3*s13*p3q^3 + 144*
         s12^2*s13^2*p2q^2*p3q + 72*s12^2*s13^2*p2q*p3q^2 - 72*s12^2*
         s13^2*p3q^3 + 144*s12^2*s13*s23*p1q*p2q*p3q + 216*s12^2*s13*
         s23*p1q*p3q^2 - 72*s12*s13^3*p2q^3 + 72*s12*s13^3*p2q^2*p3q + 
         144*s12*s13^3*p2q*p3q^2 + 144*s12*s13^2*s23*p1q*p2q^2 + 144*
         s12*s13^2*s23*p1q*p2q*p3q + 144*s12*s13^2*s23*p1q*p3q^2 - 72*
         s12*s13*s23^2*p1q^2*p2q - 216*s12*s13*s23^2*p1q^2*p3q - 72*
         s13^4*p2q^3 - 72*s13^4*p2q^2*p3q + 216*s13^3*s23*p1q*p2q^2 + 
         144*s13^3*s23*p1q*p2q*p3q - 216*s13^2*s23^2*p1q^2*p2q - 72*
         s13^2*s23^2*p1q^2*p3q + 72*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]]
       * ( rat[s12*s13*s23^2*p1q*p3q - s12*s13*s23^2*p2q*p3q - s12*s13*
         s23^2*p3q^2 + s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p1q*p3q + 
         s13^2*s23^2*p2q^2 + s13^2*s23^2*p2q*p3q - s13*s23^3*p1q^2 - 
         s13*s23^3*p1q*p2q + s13*s23^3*p1q*p3q,144*s12^3*p2q*p3q^2 + 
         144*s12^3*p3q^3 - 288*s12^2*s13*p2q^2*p3q - 144*s12^2*s13*p2q*
         p3q^2 + 144*s12^2*s13*p3q^3 - 288*s12^2*s23*p1q*p2q*p3q - 432*
         s12^2*s23*p1q*p3q^2 + 144*s12*s13^2*p2q^3 - 144*s12*s13^2*
         p2q^2*p3q - 288*s12*s13^2*p2q*p3q^2 - 288*s12*s13*s23*p1q*
         p2q^2 - 288*s12*s13*s23*p1q*p2q*p3q - 288*s12*s13*s23*p1q*
         p3q^2 + 144*s12*s23^2*p1q^2*p2q + 432*s12*s23^2*p1q^2*p3q + 
         144*s13^3*p2q^3 + 144*s13^3*p2q^2*p3q - 432*s13^2*s23*p1q*
         p2q^2 - 288*s13^2*s23*p1q*p2q*p3q + 432*s13*s23^2*p1q^2*p2q + 
         144*s13*s23^2*p1q^2*p3q - 144*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 5*s12*
         s23*p3q + 5*s13*s23*p1q + 5*s23^2*p1q,18*s12^2*s13*p3q^2 - 36*
         s12*s13^2*p2q*p3q - 36*s12*s13*s23*p1q*p3q + 18*s13^3*p2q^2 - 
         36*s13^2*s23*p1q*p2q + 18*s13*s23^2*p1q^2] + rat[ - 5*s12*s23*
         p3q + 5*s13*s23*p1q + 5*s23^2*p1q,18*s12^2*s13*p3q^2 - 36*s12*
         s13^2*p2q*p3q - 36*s12*s13*s23*p1q*p3q + 18*s13^3*p2q^2 - 36*
         s13^2*s23*p1q*p2q + 18*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s23*p1q^2
          + 10*s23*p1q*p2q + 5*s23*p2q^2,36*s12^2*p3q^2 - 72*s12*s13*
         p2q*p3q - 72*s12*s23*p1q*p3q + 36*s13^2*p2q^2 - 72*s13*s23*p1q
         *p2q + 36*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 
         10*s23^3*p1q*p3q - 10*s23^3*p1q^2 + 8*s13*s23^2*p2q*p3q - s13*
         s23^2*p1q*p3q + 19*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 - s13^2
         *s23*p2q*p3q - 9*s13^2*s23*p2q^2 + s13^2*s23*p1q*p2q + 10*s12*
         s23^2*p3q^2 - 10*s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 - s12*s13
         *s23*p2q*p3q + s12*s13*s23*p1q*p3q + 10*s12*s13*s23*p1q*p2q + 
         10*s12^2*s23*p3q^2 + 10*s12^2*s23*p1q*p3q,36*s13*s23^3*p1q^2*
         p3q + 36*s13*s23^3*p1q^3 - 72*s13^2*s23^2*p1q*p2q*p3q - 108*
         s13^2*s23^2*p1q^2*p2q + 36*s13^3*s23*p2q^2*p3q + 108*s13^3*s23
         *p1q*p2q^2 - 36*s13^4*p2q^3 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*
         s12*s13*s23^2*p1q^2*p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*
         s13^2*s23*p2q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q*p3q - 72*s12*
         s13^2*s23*p1q^2*p2q + 108*s12*s13^3*p2q^2*p3q + 36*s12*s13^3*
         p1q*p2q^2 + 36*s12^2*s13*s23*p3q^3 - 36*s12^2*s13*s23*p1q*
         p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q - 108*s12^2*s13^2*p2q*p3q^2
          - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*s13*p3q^3 + 36*s12^3*
         s13*p1q*p3q^2] + rat[ - 10*s23^3*p1q*p3q - 10*s23^3*p1q^2 + 8*
         s13*s23^2*p2q*p3q - s13*s23^2*p1q*p3q + 19*s13*s23^2*p1q*p2q
          - s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q - 9*s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q + 10*s12*s23^2*p3q^2 - 10*s12*s23^2*p1q^2 + 
         s12*s13*s23*p3q^2 - s12*s13*s23*p2q*p3q + s12*s13*s23*p1q*p3q
          + 10*s12*s13*s23*p1q*p2q + 10*s12^2*s23*p3q^2 + 10*s12^2*s23*
         p1q*p3q,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^3 - 72*s13^2
         *s23^2*p1q*p2q*p3q - 108*s13^2*s23^2*p1q^2*p2q + 36*s13^3*s23*
         p2q^2*p3q + 108*s13^3*s23*p1q*p2q^2 - 36*s13^4*p2q^3 - 72*s12*
         s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q^2*p3q + 36*s12*s13*
         s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13^2*s23*
         p1q*p2q*p3q - 72*s12*s13^2*s23*p1q^2*p2q + 108*s12*s13^3*p2q^2
         *p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*p3q^3 - 36*
         s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q - 108*
         s12^2*s13^2*p2q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*
         s13*p3q^3 + 36*s12^3*s13*p1q*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s12^2*s23
         *p1q*p3q + s12^2*s23*p3q^2 - 2*s12*s13*s23*p1q^2 - s12*s13*s23
         *p1q*p2q - s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p2q*p3q + s12*
         s13*s23*p3q^2 - s12*s23^2*p1q^2 + s12*s23^2*p3q^2 + 3*s13^2*
         s23*p1q*p2q + 2*s13^2*s23*p2q^2 - s13^2*s23*p2q*p3q - 3*s13*
         s23^2*p1q^2 - s13*s23^2*p1q*p2q - 3*s13*s23^2*p1q*p3q - 3*s13*
         s23^2*p2q*p3q - s23^3*p1q^2 - s23^3*p1q*p3q, - 72*s12^3*s13*
         p1q*p3q^2 - 72*s12^3*s13*p3q^3 + 144*s12^2*s13^2*p1q*p2q*p3q
          + 216*s12^2*s13^2*p2q*p3q^2 + 144*s12^2*s13*s23*p1q^2*p3q + 
         72*s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p3q^3 - 72*s12*
         s13^3*p1q*p2q^2 - 216*s12*s13^3*p2q^2*p3q + 144*s12*s13^2*s23*
         p1q^2*p2q + 144*s12*s13^2*s23*p1q*p2q*p3q + 144*s12*s13^2*s23*
         p2q*p3q^2 - 72*s12*s13*s23^2*p1q^3 + 72*s12*s13*s23^2*p1q^2*
         p3q + 144*s12*s13*s23^2*p1q*p3q^2 + 72*s13^4*p2q^3 - 216*s13^3
         *s23*p1q*p2q^2 - 72*s13^3*s23*p2q^2*p3q + 216*s13^2*s23^2*
         p1q^2*p2q + 144*s13^2*s23^2*p1q*p2q*p3q - 72*s13*s23^3*p1q^3
          - 72*s13*s23^3*p1q^2*p3q] + rat[s12^2*s23*p1q*p3q + s12^2*s23
         *p3q^2 - 2*s12*s13*s23*p1q^2 - s12*s13*s23*p1q*p2q - s12*s13*
         s23*p1q*p3q - 3*s12*s13*s23*p2q*p3q + s12*s13*s23*p3q^2 - s12*
         s23^2*p1q^2 + s12*s23^2*p3q^2 + 3*s13^2*s23*p1q*p2q + 2*s13^2*
         s23*p2q^2 - s13^2*s23*p2q*p3q - 3*s13*s23^2*p1q^2 - s13*s23^2*
         p1q*p2q - 3*s13*s23^2*p1q*p3q - 3*s13*s23^2*p2q*p3q - s23^3*
         p1q^2 - s23^3*p1q*p3q, - 72*s12^3*s13*p1q*p3q^2 - 72*s12^3*s13
         *p3q^3 + 144*s12^2*s13^2*p1q*p2q*p3q + 216*s12^2*s13^2*p2q*
         p3q^2 + 144*s12^2*s13*s23*p1q^2*p3q + 72*s12^2*s13*s23*p1q*
         p3q^2 - 72*s12^2*s13*s23*p3q^3 - 72*s12*s13^3*p1q*p2q^2 - 216*
         s12*s13^3*p2q^2*p3q + 144*s12*s13^2*s23*p1q^2*p2q + 144*s12*
         s13^2*s23*p1q*p2q*p3q + 144*s12*s13^2*s23*p2q*p3q^2 - 72*s12*
         s13*s23^2*p1q^3 + 72*s12*s13*s23^2*p1q^2*p3q + 144*s12*s13*
         s23^2*p1q*p3q^2 + 72*s13^4*p2q^3 - 216*s13^3*s23*p1q*p2q^2 - 
         72*s13^3*s23*p2q^2*p3q + 216*s13^2*s23^2*p1q^2*p2q + 144*s13^2
         *s23^2*p1q*p2q*p3q - 72*s13*s23^3*p1q^3 - 72*s13*s23^3*p1q^2*
         p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12^2*s23*
         p1q^2*p3q + 2*s12^2*s23*p1q*p3q^2 + s12^2*s23*p3q^3 - 2*s12*
         s13*s23*p1q^3 - s12*s13*s23*p1q^2*p2q - 5*s12*s13*s23*p1q^2*
         p3q - 2*s12*s13*s23*p1q*p2q*p3q - 4*s12*s13*s23*p1q*p3q^2 - 
         s12*s13*s23*p2q*p3q^2 - s12*s13*s23*p3q^3 - s12*s23^2*p1q^3 - 
         s12*s23^2*p1q^2*p3q + s12*s23^2*p1q*p3q^2 + s12*s23^2*p3q^3 + 
         s13^2*s23*p1q^2*p2q + 2*s13^2*s23*p1q*p2q*p3q + s13^2*s23*p2q*
         p3q^2 - s13*s23^2*p1q^3 + s13*s23^2*p1q^2*p2q - 2*s13*s23^2*
         p1q^2*p3q + 2*s13*s23^2*p1q*p2q*p3q - s13*s23^2*p1q*p3q^2 + 
         s13*s23^2*p2q*p3q^2 - s23^3*p1q^3 - 2*s23^3*p1q^2*p3q - s23^3*
         p1q*p3q^2, - 144*s12^3*s13*p1q*p3q^2 - 144*s12^3*s13*p3q^3 + 
         288*s12^2*s13^2*p1q*p2q*p3q + 432*s12^2*s13^2*p2q*p3q^2 + 288*
         s12^2*s13*s23*p1q^2*p3q + 144*s12^2*s13*s23*p1q*p3q^2 - 144*
         s12^2*s13*s23*p3q^3 - 144*s12*s13^3*p1q*p2q^2 - 432*s12*s13^3*
         p2q^2*p3q + 288*s12*s13^2*s23*p1q^2*p2q + 288*s12*s13^2*s23*
         p1q*p2q*p3q + 288*s12*s13^2*s23*p2q*p3q^2 - 144*s12*s13*s23^2*
         p1q^3 + 144*s12*s13*s23^2*p1q^2*p3q + 288*s12*s13*s23^2*p1q*
         p3q^2 + 144*s13^4*p2q^3 - 432*s13^3*s23*p1q*p2q^2 - 144*s13^3*
         s23*p2q^2*p3q + 432*s13^2*s23^2*p1q^2*p2q + 288*s13^2*s23^2*
         p1q*p2q*p3q - 144*s13*s23^3*p1q^3 - 144*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[
          - 5*s12^3*p2q^2*p3q - 10*s12^3*p2q*p3q^2 - 5*s12^3*p3q^3 + 5*
         s12^2*s13*p2q^3 + 5*s12^2*s13*p2q^2*p3q - 5*s12^2*s13*p2q*
         p3q^2 - 5*s12^2*s13*p3q^3 + 5*s12^2*s23*p1q*p2q^2 + 10*s12^2*
         s23*p1q*p2q*p3q + 5*s12^2*s23*p1q*p3q^2 + 10*s12^2*s23*p2q^3
          + 25*s12^2*s23*p2q^2*p3q + 20*s12^2*s23*p2q*p3q^2 + 5*s12^2*
         s23*p3q^3 + 5*s12*s13^2*p2q^3 + 10*s12*s13^2*p2q^2*p3q + 5*s12
         *s13^2*p2q*p3q^2 - 5*s12*s13*s23*p1q*p2q^2 - 10*s12*s13*s23*
         p1q*p2q*p3q - 5*s12*s13*s23*p1q*p3q^2 + 5*s12*s13*s23*p2q^3 + 
         10*s12*s13*s23*p2q^2*p3q + 5*s12*s13*s23*p2q*p3q^2 - 5*s12*
         s23^2*p1q*p2q^2 - 10*s12*s23^2*p1q*p2q*p3q - 5*s12*s23^2*p1q*
         p3q^2,72*s12^3*p2q*p3q^2 + 72*s12^3*p3q^3 - 144*s12^2*s13*
         p2q^2*p3q - 72*s12^2*s13*p2q*p3q^2 + 72*s12^2*s13*p3q^3 - 144*
         s12^2*s23*p1q*p2q*p3q - 216*s12^2*s23*p1q*p3q^2 + 72*s12*s13^2
         *p2q^3 - 72*s12*s13^2*p2q^2*p3q - 144*s12*s13^2*p2q*p3q^2 - 
         144*s12*s13*s23*p1q*p2q^2 - 144*s12*s13*s23*p1q*p2q*p3q - 144*
         s12*s13*s23*p1q*p3q^2 + 72*s12*s23^2*p1q^2*p2q + 216*s12*s23^2
         *p1q^2*p3q + 72*s13^3*p2q^3 + 72*s13^3*p2q^2*p3q - 216*s13^2*
         s23*p1q*p2q^2 - 144*s13^2*s23*p1q*p2q*p3q + 216*s13*s23^2*
         p1q^2*p2q + 72*s13*s23^2*p1q^2*p3q - 72*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - s12^4*s13*p1q*p2q^2*p3q - s12^4*s13*p1q*p2q*p3q^2 - s12^4*
         s13*p2q^2*p3q^2 - s12^4*s13*p2q*p3q^3 + s12^4*s23*p1q*p2q^2*
         p3q + s12^4*s23*p1q*p2q*p3q^2 + s12^4*s23*p2q^2*p3q^2 + s12^4*
         s23*p2q*p3q^3 + s12^3*s13^2*p1q*p2q^3 - s12^3*s13^2*p1q*p2q^2*
         p3q - 2*s12^3*s13^2*p1q*p2q*p3q^2 + 2*s12^3*s13^2*p2q^3*p3q - 
         2*s12^3*s13^2*p2q*p3q^3 - s12^3*s13*s23*p1q^2*p2q^2 + s12^3*
         s13*s23*p1q^2*p2q*p3q + s12^3*s13*s23*p1q*p2q^3 + s12^3*s13*
         s23*p1q*p2q*p3q^2 - s12^3*s13*s23*p2q^3*p3q - s12^3*s13*s23*
         p2q^2*p3q^2 - s12^3*s23^2*p1q^2*p2q^2 - 2*s12^3*s23^2*p1q^2*
         p2q*p3q + s12^3*s23^2*p1q*p2q^2*p3q + 2*s12^3*s23^2*p2q^2*
         p3q^2 + 2*s12^3*s23^2*p2q*p3q^3 + 2*s12^2*s13^3*p1q*p2q^3 + 
         s12^2*s13^3*p1q*p2q^2*p3q - s12^2*s13^3*p1q*p2q*p3q^2 - s12^2*
         s13^3*p2q^4 + 3*s12^2*s13^3*p2q^3*p3q + 3*s12^2*s13^3*p2q^2*
         p3q^2 - s12^2*s13^3*p2q*p3q^3 - 2*s12^2*s13^2*s23*p1q^2*p2q^2
          + 2*s12^2*s13^2*s23*p1q^2*p2q*p3q + 7*s12^2*s13^2*s23*p1q*
         p2q^3 + 2*s12^2*s13^2*s23*p1q*p2q^2*p3q + s12^2*s13^2*s23*p1q*
         p2q*p3q^2 + 2*s12^2*s13^2*s23*p2q^3*p3q + s12^2*s13^2*s23*
         p2q^2*p3q^2 - s12^2*s13^2*s23*p2q*p3q^3 - 7*s12^2*s13*s23^2*
         p1q^2*p2q^2 - 2*s12^2*s13*s23^2*p1q^2*p2q*p3q + 2*s12^2*s13*
         s23^2*p1q*p2q^3 - 2*s12^2*s13*s23^2*p1q*p2q^2*p3q - s12^2*s13*
         s23^2*p1q*p2q*p3q^2 - 2*s12^2*s13*s23^2*p2q^3*p3q - s12^2*s13*
         s23^2*p2q^2*p3q^2 + s12^2*s13*s23^2*p2q*p3q^3 + s12^2*s23^3*
         p1q^3*p2q - 2*s12^2*s23^3*p1q^2*p2q^2 - 3*s12^2*s23^3*p1q^2*
         p2q*p3q - s12^2*s23^3*p1q*p2q^2*p3q - 3*s12^2*s23^3*p1q*p2q*
         p3q^2 + s12^2*s23^3*p2q^2*p3q^2 + s12^2*s23^3*p2q*p3q^3 + s12*
         s13^4*p1q*p2q^3 + s12*s13^4*p1q*p2q^2*p3q - 2*s12*s13^4*p2q^4
          + 2*s12*s13^4*p2q^2*p3q^2 - s12*s13^3*s23*p1q^2*p2q^2 + s12*
         s13^3*s23*p1q^2*p2q*p3q + 9*s12*s13^3*s23*p1q*p2q^3 + 4*s12*
         s13^3*s23*p1q*p2q^2*p3q + s12*s13^3*s23*p1q*p2q*p3q^2 - 2*s12*
         s13^3*s23*p2q^4 + s12*s13^3*s23*p2q^3*p3q + 3*s12*s13^3*s23*
         p2q^2*p3q^2 - 9*s12*s13^2*s23^2*p1q^2*p2q^2 + 9*s12*s13^2*
         s23^2*p1q*p2q^3 + 2*s12*s13*s23^3*p1q^3*p2q - 9*s12*s13*s23^3*
         p1q^2*p2q^2 - s12*s13*s23^3*p1q^2*p2q*p3q + s12*s13*s23^3*p1q*
         p2q^3 - 4*s12*s13*s23^3*p1q*p2q^2*p3q - 3*s12*s13*s23^3*p1q*
         p2q*p3q^2 - s12*s13*s23^3*p2q^3*p3q - s12*s13*s23^3*p2q^2*
         p3q^2 + 2*s12*s23^4*p1q^3*p2q - s12*s23^4*p1q^2*p2q^2 - s12*
         s23^4*p1q*p2q^2*p3q - 2*s12*s23^4*p1q*p2q*p3q^2 - s13^5*p2q^4
          - s13^5*p2q^3*p3q + 3*s13^4*s23*p1q*p2q^3 + s13^4*s23*p1q*
         p2q^2*p3q - 2*s13^4*s23*p2q^4 - 2*s13^4*s23*p2q^3*p3q - 3*
         s13^3*s23^2*p1q^2*p2q^2 + 6*s13^3*s23^2*p1q*p2q^3 + s13^3*
         s23^2*p1q*p2q^2*p3q - s13^3*s23^2*p2q^4 - s13^3*s23^2*p2q^3*
         p3q + s13^2*s23^3*p1q^3*p2q - 6*s13^2*s23^3*p1q^2*p2q^2 + 
         s13^2*s23^3*p1q^2*p2q*p3q + 3*s13^2*s23^3*p1q*p2q^3 - s13^2*
         s23^3*p1q*p2q^2*p3q + 2*s13*s23^4*p1q^3*p2q - 3*s13*s23^4*
         p1q^2*p2q^2 + 2*s13*s23^4*p1q^2*p2q*p3q - s13*s23^4*p1q*p2q^2*
         p3q + s23^5*p1q^3*p2q + s23^5*p1q^2*p2q*p3q, - 144*s12^4*s13*
         p1q*p2q*p3q^2 - 144*s12^4*s13*p1q*p3q^3 - 144*s12^4*s13*p2q*
         p3q^3 - 144*s12^4*s13*p3q^4 + 288*s12^3*s13^2*p1q*p2q^2*p3q + 
         144*s12^3*s13^2*p1q*p2q*p3q^2 - 144*s12^3*s13^2*p1q*p3q^3 + 
         432*s12^3*s13^2*p2q^2*p3q^2 + 288*s12^3*s13^2*p2q*p3q^3 - 144*
         s12^3*s13^2*p3q^4 + 288*s12^3*s13*s23*p1q^2*p2q*p3q + 432*
         s12^3*s13*s23*p1q^2*p3q^2 + 144*s12^3*s13*s23*p1q*p2q*p3q^2 + 
         288*s12^3*s13*s23*p1q*p3q^3 - 144*s12^3*s13*s23*p2q*p3q^3 - 
         144*s12^3*s13*s23*p3q^4 - 144*s12^2*s13^3*p1q*p2q^3 + 144*
         s12^2*s13^3*p1q*p2q^2*p3q + 288*s12^2*s13^3*p1q*p2q*p3q^2 - 
         432*s12^2*s13^3*p2q^3*p3q + 432*s12^2*s13^3*p2q*p3q^3 + 288*
         s12^2*s13^2*s23*p1q^2*p2q^2 + 288*s12^2*s13^2*s23*p1q^2*p2q*
         p3q + 288*s12^2*s13^2*s23*p1q^2*p3q^2 + 288*s12^2*s13^2*s23*
         p1q*p2q^2*p3q + 144*s12^2*s13^2*s23*p1q*p3q^3 + 288*s12^2*
         s13^2*s23*p2q^2*p3q^2 + 144*s12^2*s13^2*s23*p2q*p3q^3 - 144*
         s12^2*s13^2*s23*p3q^4 - 144*s12^2*s13*s23^2*p1q^3*p2q - 432*
         s12^2*s13*s23^2*p1q^3*p3q + 144*s12^2*s13*s23^2*p1q^2*p2q*p3q
          + 288*s12^2*s13*s23^2*p1q*p2q*p3q^2 + 432*s12^2*s13*s23^2*p1q
         *p3q^3 - 144*s12*s13^4*p1q*p2q^3 - 144*s12*s13^4*p1q*p2q^2*p3q
          + 144*s12*s13^4*p2q^4 - 288*s12*s13^4*p2q^3*p3q - 432*s12*
         s13^4*p2q^2*p3q^2 + 432*s12*s13^3*s23*p1q^2*p2q^2 + 288*s12*
         s13^3*s23*p1q^2*p2q*p3q - 432*s12*s13^3*s23*p1q*p2q^3 + 288*
         s12*s13^3*s23*p1q*p2q^2*p3q + 288*s12*s13^3*s23*p1q*p2q*p3q^2
          - 144*s12*s13^3*s23*p2q^3*p3q + 144*s12*s13^3*s23*p2q^2*p3q^2
          + 288*s12*s13^3*s23*p2q*p3q^3 - 432*s12*s13^2*s23^2*p1q^3*p2q
          - 144*s12*s13^2*s23^2*p1q^3*p3q + 432*s12*s13^2*s23^2*p1q^2*
         p2q^2 + 288*s12*s13^2*s23^2*p1q^2*p2q*p3q + 144*s12*s13^2*
         s23^2*p1q^2*p3q^2 + 288*s12*s13^2*s23^2*p1q*p2q^2*p3q + 288*
         s12*s13^2*s23^2*p1q*p2q*p3q^2 + 288*s12*s13^2*s23^2*p1q*p3q^3
          + 144*s12*s13*s23^3*p1q^4 - 144*s12*s13*s23^3*p1q^3*p2q - 288
         *s12*s13*s23^3*p1q^3*p3q - 144*s12*s13*s23^3*p1q^2*p2q*p3q - 
         432*s12*s13*s23^3*p1q^2*p3q^2 + 144*s13^5*p2q^4 + 144*s13^5*
         p2q^3*p3q - 576*s13^4*s23*p1q*p2q^3 - 432*s13^4*s23*p1q*p2q^2*
         p3q - 144*s13^4*s23*p2q^3*p3q - 144*s13^4*s23*p2q^2*p3q^2 + 
         864*s13^3*s23^2*p1q^2*p2q^2 + 432*s13^3*s23^2*p1q^2*p2q*p3q + 
         432*s13^3*s23^2*p1q*p2q^2*p3q + 288*s13^3*s23^2*p1q*p2q*p3q^2
          - 576*s13^2*s23^3*p1q^3*p2q - 144*s13^2*s23^3*p1q^3*p3q - 432
         *s13^2*s23^3*p1q^2*p2q*p3q - 144*s13^2*s23^3*p1q^2*p3q^2 + 144
         *s13*s23^4*p1q^4 + 144*s13*s23^4*p1q^3*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - s12^3*s23*p2q*p3q^2 - s12^3*s23*p3q^3 + 
         2*s12^2*s13*s23*p1q*p2q*p3q + s12^2*s13*s23*p1q*p3q^2 - 2*
         s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p3q^3 + 2*s12^2*
         s23^2*p1q*p2q*p3q + 3*s12^2*s23^2*p1q*p3q^2 + 2*s12*s13^2*s23*
         p1q*p2q^2 + 6*s12*s13^2*s23*p1q*p2q*p3q + 2*s12*s13^2*s23*p1q*
         p3q^2 + s12*s13^2*s23*p2q^3 + 3*s12*s13^2*s23*p2q^2*p3q + 2*
         s12*s13^2*s23*p2q*p3q^2 - 2*s12*s13*s23^2*p1q^2*p2q - 2*s12*
         s13*s23^2*p1q^2*p3q + 4*s12*s13*s23^2*p1q*p2q*p3q + 4*s12*s13*
         s23^2*p1q*p3q^2 - s12*s23^3*p1q^2*p2q - 3*s12*s23^3*p1q^2*p3q
          + s13^3*s23*p1q*p2q^2 + 2*s13^3*s23*p1q*p2q*p3q - 2*s13^2*
         s23^2*p1q^2*p2q - 2*s13^2*s23^2*p1q^2*p3q + s13^2*s23^2*p1q*
         p2q^2 + 2*s13^2*s23^2*p1q*p2q*p3q + s13*s23^3*p1q^3 - 2*s13*
         s23^3*p1q^2*p2q - 2*s13*s23^3*p1q^2*p3q + s23^4*p1q^3, - 144*
         s12^3*s13*p2q*p3q^2 - 144*s12^3*s13*p3q^3 + 288*s12^2*s13^2*
         p2q^2*p3q + 144*s12^2*s13^2*p2q*p3q^2 - 144*s12^2*s13^2*p3q^3
          + 288*s12^2*s13*s23*p1q*p2q*p3q + 432*s12^2*s13*s23*p1q*p3q^2
          - 144*s12*s13^3*p2q^3 + 144*s12*s13^3*p2q^2*p3q + 288*s12*
         s13^3*p2q*p3q^2 + 288*s12*s13^2*s23*p1q*p2q^2 + 288*s12*s13^2*
         s23*p1q*p2q*p3q + 288*s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13*
         s23^2*p1q^2*p2q - 432*s12*s13*s23^2*p1q^2*p3q - 144*s13^4*
         p2q^3 - 144*s13^4*p2q^2*p3q + 432*s13^3*s23*p1q*p2q^2 + 288*
         s13^3*s23*p1q*p2q*p3q - 432*s13^2*s23^2*p1q^2*p2q - 144*s13^2*
         s23^2*p1q^2*p3q + 144*s13*s23^3*p1q^3]*d + rat[s12^3*s13*p2q*
         p3q^2 + s12^3*s13*p3q^3 - 2*s12^3*s23*p2q*p3q^2 - 2*s12^3*s23*
         p3q^3 - 2*s12^2*s13^2*p2q^2*p3q - s12^2*s13^2*p2q*p3q^2 + 
         s12^2*s13^2*p3q^3 + s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*s13*
         s23*p1q*p3q^2 + s12^2*s13*s23*p2q^2*p3q - 3*s12^2*s13*s23*p2q*
         p3q^2 - 4*s12^2*s13*s23*p3q^3 + 4*s12^2*s23^2*p1q*p2q*p3q + 6*
         s12^2*s23^2*p1q*p3q^2 + s12*s13^3*p2q^3 - s12*s13^3*p2q^2*p3q
          - 2*s12*s13^3*p2q*p3q^2 + s12*s13^2*s23*p1q*p2q^2 + 8*s12*
         s13^2*s23*p1q*p2q*p3q + s12*s13^2*s23*p1q*p3q^2 + s12*s13^2*
         s23*p2q^3 + 6*s12*s13^2*s23*p2q^2*p3q + 5*s12*s13^2*s23*p2q*
         p3q^2 - 2*s12*s13*s23^2*p1q^2*p2q + s12*s13*s23^2*p1q^2*p3q + 
         s12*s13*s23^2*p1q*p2q^2 + 8*s12*s13*s23^2*p1q*p2q*p3q + 8*s12*
         s13*s23^2*p1q*p3q^2 - 2*s12*s23^3*p1q^2*p2q - 6*s12*s23^3*
         p1q^2*p3q + s13^4*p2q^3 + s13^4*p2q^2*p3q - 2*s13^3*s23*p1q*
         p2q^2 + s13^3*s23*p1q*p2q*p3q - s13^3*s23*p2q^3 - s13^3*s23*
         p2q^2*p3q + s13^2*s23^2*p1q^2*p2q - 2*s13^2*s23^2*p1q^2*p3q + 
         4*s13^2*s23^2*p1q*p2q^2 + 5*s13^2*s23^2*p1q*p2q*p3q - 5*s13*
         s23^3*p1q^2*p2q - 4*s13*s23^3*p1q^2*p3q + 2*s23^4*p1q^3,72*
         s12^3*s13*p2q*p3q^2 + 72*s12^3*s13*p3q^3 - 144*s12^2*s13^2*
         p2q^2*p3q - 72*s12^2*s13^2*p2q*p3q^2 + 72*s12^2*s13^2*p3q^3 - 
         144*s12^2*s13*s23*p1q*p2q*p3q - 216*s12^2*s13*s23*p1q*p3q^2 + 
         72*s12*s13^3*p2q^3 - 72*s12*s13^3*p2q^2*p3q - 144*s12*s13^3*
         p2q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q^2 - 144*s12*s13^2*s23*
         p1q*p2q*p3q - 144*s12*s13^2*s23*p1q*p3q^2 + 72*s12*s13*s23^2*
         p1q^2*p2q + 216*s12*s13*s23^2*p1q^2*p3q + 72*s13^4*p2q^3 + 72*
         s13^4*p2q^2*p3q - 216*s13^3*s23*p1q*p2q^2 - 144*s13^3*s23*p1q*
         p2q*p3q + 216*s13^2*s23^2*p1q^2*p2q + 72*s13^2*s23^2*p1q^2*p3q
          - 72*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^2*s23^2*p2q^2*p3q - s12^2*s23^2*p2q*p3q^2 + 2*s12*s13*
         s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*
         p2q^3 + s12*s13*s23^2*p2q^2*p3q + s12*s23^3*p1q*p2q^2 + 2*s12*
         s23^3*p1q*p2q*p3q + s13^2*s23^2*p1q*p2q^2 - s13*s23^3*p1q^2*
         p2q + s13*s23^3*p1q*p2q^2 - s23^4*p1q^2*p2q, - 144*s12^3*s13*
         p2q*p3q^2 - 144*s12^3*s13*p3q^3 + 288*s12^2*s13^2*p2q^2*p3q + 
         144*s12^2*s13^2*p2q*p3q^2 - 144*s12^2*s13^2*p3q^3 + 288*s12^2*
         s13*s23*p1q*p2q*p3q + 432*s12^2*s13*s23*p1q*p3q^2 - 144*s12*
         s13^3*p2q^3 + 144*s12*s13^3*p2q^2*p3q + 288*s12*s13^3*p2q*
         p3q^2 + 288*s12*s13^2*s23*p1q*p2q^2 + 288*s12*s13^2*s23*p1q*
         p2q*p3q + 288*s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13*s23^2*
         p1q^2*p2q - 432*s12*s13*s23^2*p1q^2*p3q - 144*s13^4*p2q^3 - 
         144*s13^4*p2q^2*p3q + 432*s13^3*s23*p1q*p2q^2 + 288*s13^3*s23*
         p1q*p2q*p3q - 432*s13^2*s23^2*p1q^2*p2q - 144*s13^2*s23^2*
         p1q^2*p3q + 144*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[10*s23^2*
         p1q - 8*s13*s23*p2q + 11*s13*s23*p1q - 9*s13^2*p2q - 10*s12*
         s23*p3q + 9*s12*s13*p3q,36*s13*s23^2*p1q^2 - 72*s13^2*s23*p1q*
         p2q + 36*s13^3*p2q^2 - 72*s12*s13*s23*p1q*p3q - 72*s12*s13^2*
         p2q*p3q + 36*s12^2*s13*p3q^2] + rat[10*s23^2*p1q - 8*s13*s23*
         p2q + 11*s13*s23*p1q - 9*s13^2*p2q - 10*s12*s23*p3q + 9*s12*
         s13*p3q,36*s13*s23^2*p1q^2 - 72*s13^2*s23*p1q*p2q + 36*s13^3*
         p2q^2 - 72*s12*s13*s23*p1q*p3q - 72*s12*s13^2*p2q*p3q + 36*
         s12^2*s13*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[s23^3*p1q^2 - s13*s23^2*p1q*p3q + 18*s13*s23^2*p1q*p2q
          + 11*s13*s23^2*p1q^2 - 19*s13^2*s23*p2q*p3q - 19*s13^2*s23*
         p2q^2 - 11*s13^2*s23*p1q*p3q - 2*s13^2*s23*p1q*p2q - 9*s13^3*
         p2q*p3q - 9*s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q - s12*s23^2*p1q*
         p2q + s12*s13*s23*p3q^2 - 18*s12*s13*s23*p2q*p3q - 19*s12*s13*
         s23*p2q^2 - 20*s12*s13*s23*p1q*p3q - 11*s12*s13*s23*p1q*p2q + 
         9*s12*s13^2*p3q^2 - 9*s12*s13^2*p2q^2 + s12^2*s23*p3q^2 + 
         s12^2*s23*p2q*p3q + 9*s12^2*s13*p3q^2 + 9*s12^2*s13*p2q*p3q,
         144*s13*s23^2*p1q^2 - 288*s13^2*s23*p1q*p2q + 144*s13^3*p2q^2
          - 288*s12*s13*s23*p1q*p3q - 288*s12*s13^2*p2q*p3q + 144*s12^2
         *s13*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - 5*s12^3*p2q*p3q^2 - 5*s12^3*p3q^3 + 5*s12^2*s13*p2q^2*p3q
          - 5*s12^2*s13*p2q*p3q^2 - 10*s12^2*s13*p3q^3 - 5*s12^2*s23*
         p1q*p2q*p3q + 5*s12^2*s23*p1q*p3q^2 - 10*s12^2*s23*p2q*p3q^2
          - 10*s12^2*s23*p3q^3 + 10*s12*s13^2*p2q^2*p3q + 5*s12*s13^2*
         p2q*p3q^2 - 5*s12*s13^2*p3q^3 - 10*s12*s13*s23*p1q*p2q*p3q + 
         10*s12*s13*s23*p1q*p3q^2 + 10*s12*s13*s23*p2q^2*p3q - 10*s12*
         s13*s23*p3q^3 - 10*s12*s23^2*p1q*p2q*p3q + 10*s12*s23^2*p1q*
         p3q^2 - 5*s12*s23^2*p2q*p3q^2 - 5*s12*s23^2*p3q^3 + 5*s13^3*
         p2q^2*p3q + 5*s13^3*p2q*p3q^2 - 5*s13^2*s23*p1q*p2q*p3q + 5*
         s13^2*s23*p1q*p3q^2 + 10*s13^2*s23*p2q^2*p3q + 10*s13^2*s23*
         p2q*p3q^2 - 10*s13*s23^2*p1q*p2q*p3q + 10*s13*s23^2*p1q*p3q^2
          + 5*s13*s23^2*p2q^2*p3q + 5*s13*s23^2*p2q*p3q^2 - 5*s23^3*p1q
         *p2q*p3q + 5*s23^3*p1q*p3q^2,72*s12^3*p2q*p3q^2 + 72*s12^3*
         p3q^3 - 144*s12^2*s13*p2q^2*p3q - 72*s12^2*s13*p2q*p3q^2 + 72*
         s12^2*s13*p3q^3 - 144*s12^2*s23*p1q*p2q*p3q - 216*s12^2*s23*
         p1q*p3q^2 + 72*s12*s13^2*p2q^3 - 72*s12*s13^2*p2q^2*p3q - 144*
         s12*s13^2*p2q*p3q^2 - 144*s12*s13*s23*p1q*p2q^2 - 144*s12*s13*
         s23*p1q*p2q*p3q - 144*s12*s13*s23*p1q*p3q^2 + 72*s12*s23^2*
         p1q^2*p2q + 216*s12*s23^2*p1q^2*p3q + 72*s13^3*p2q^3 + 72*
         s13^3*p2q^2*p3q - 216*s13^2*s23*p1q*p2q^2 - 144*s13^2*s23*p1q*
         p2q*p3q + 216*s13*s23^2*p1q^2*p2q + 72*s13*s23^2*p1q^2*p3q - 
         72*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[
         s12^2*s13*p2q^2*p3q + 2*s12^2*s13*p2q*p3q^2 + s12^2*s13*p3q^3
          - s12*s13^2*p2q^3 - s12*s13^2*p2q^2*p3q + s12*s13^2*p2q*p3q^2
          + s12*s13^2*p3q^3 - s12*s13*s23*p1q*p2q^2 - 2*s12*s13*s23*p1q
         *p2q*p3q - s12*s13*s23*p1q*p3q^2 - 2*s12*s13*s23*p2q^3 - 5*s12
         *s13*s23*p2q^2*p3q - 4*s12*s13*s23*p2q*p3q^2 - s12*s13*s23*
         p3q^3 - s13^3*p2q^3 - 2*s13^3*p2q^2*p3q - s13^3*p2q*p3q^2 + 
         s13^2*s23*p1q*p2q^2 + 2*s13^2*s23*p1q*p2q*p3q + s13^2*s23*p1q*
         p3q^2 - s13^2*s23*p2q^3 - 2*s13^2*s23*p2q^2*p3q - s13^2*s23*
         p2q*p3q^2 + s13*s23^2*p1q*p2q^2 + 2*s13*s23^2*p1q*p2q*p3q + 
         s13*s23^2*p1q*p3q^2,144*s12^3*p2q*p3q^2 + 144*s12^3*p3q^3 - 
         288*s12^2*s13*p2q^2*p3q - 144*s12^2*s13*p2q*p3q^2 + 144*s12^2*
         s13*p3q^3 - 288*s12^2*s23*p1q*p2q*p3q - 432*s12^2*s23*p1q*
         p3q^2 + 144*s12*s13^2*p2q^3 - 144*s12*s13^2*p2q^2*p3q - 288*
         s12*s13^2*p2q*p3q^2 - 288*s12*s13*s23*p1q*p2q^2 - 288*s12*s13*
         s23*p1q*p2q*p3q - 288*s12*s13*s23*p1q*p3q^2 + 144*s12*s23^2*
         p1q^2*p2q + 432*s12*s23^2*p1q^2*p3q + 144*s13^3*p2q^3 + 144*
         s13^3*p2q^2*p3q - 432*s13^2*s23*p1q*p2q^2 - 288*s13^2*s23*p1q*
         p2q*p3q + 432*s13*s23^2*p1q^2*p2q + 144*s13*s23^2*p1q^2*p3q - 
         144*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - 10*s12^2*s23*p1q*p2q*p3q - 5*s12^2*s23*
         p1q*p3q^2 + 10*s12^2*s23*p2q^2*p3q + 15*s12^2*s23*p2q*p3q^2 + 
         5*s12^2*s23*p3q^3 - 10*s12*s13*s23*p1q*p2q^2 - 30*s12*s13*s23*
         p1q*p2q*p3q - 10*s12*s13*s23*p1q*p3q^2 - 10*s12*s13*s23*p2q^3
          - 10*s12*s13*s23*p2q^2*p3q + 10*s12*s23^2*p1q^2*p2q + 10*s12*
         s23^2*p1q^2*p3q + 10*s12*s23^2*p1q*p2q^2 - 10*s12*s23^2*p1q*
         p2q*p3q - 10*s12*s23^2*p1q*p3q^2 - 5*s13^2*s23*p1q*p2q^2 - 10*
         s13^2*s23*p1q*p2q*p3q - 5*s13^2*s23*p2q^3 - 5*s13^2*s23*p2q^2*
         p3q + 10*s13*s23^2*p1q^2*p2q + 10*s13*s23^2*p1q^2*p3q + 10*s13
         *s23^2*p1q*p2q^2 - 5*s23^3*p1q^3 - 5*s23^3*p1q^2*p2q + 5*s23^3
         *p1q^2*p3q,72*s12^3*p2q*p3q^2 + 72*s12^3*p3q^3 - 144*s12^2*s13
         *p2q^2*p3q - 72*s12^2*s13*p2q*p3q^2 + 72*s12^2*s13*p3q^3 - 144
         *s12^2*s23*p1q*p2q*p3q - 216*s12^2*s23*p1q*p3q^2 + 72*s12*
         s13^2*p2q^3 - 72*s12*s13^2*p2q^2*p3q - 144*s12*s13^2*p2q*p3q^2
          - 144*s12*s13*s23*p1q*p2q^2 - 144*s12*s13*s23*p1q*p2q*p3q - 
         144*s12*s13*s23*p1q*p3q^2 + 72*s12*s23^2*p1q^2*p2q + 216*s12*
         s23^2*p1q^2*p3q + 72*s13^3*p2q^3 + 72*s13^3*p2q^2*p3q - 216*
         s13^2*s23*p1q*p2q^2 - 144*s13^2*s23*p1q*p2q*p3q + 216*s13*
         s23^2*p1q^2*p2q + 72*s13*s23^2*p1q^2*p3q - 72*s23^3*p1q^3]*d
          + rat[5*s12^3*p2q*p3q^2 + 5*s12^3*p3q^3 - 10*s12^2*s13*p2q^2*
         p3q - 5*s12^2*s13*p2q*p3q^2 + 5*s12^2*s13*p3q^3 + 5*s12^2*s23*
         p1q*p2q*p3q - 10*s12^2*s23*p1q*p3q^2 - 15*s12^2*s23*p2q^2*p3q
          - 25*s12^2*s23*p2q*p3q^2 - 10*s12^2*s23*p3q^3 + 5*s12*s13^2*
         p2q^3 - 5*s12*s13^2*p2q^2*p3q - 10*s12*s13^2*p2q*p3q^2 + 5*s12
         *s13*s23*p1q*p2q^2 + 40*s12*s13*s23*p1q*p2q*p3q + 5*s12*s13*
         s23*p1q*p3q^2 + 15*s12*s13*s23*p2q^3 + 20*s12*s13*s23*p2q^2*
         p3q + 5*s12*s13*s23*p2q*p3q^2 - 10*s12*s23^2*p1q^2*p2q + 5*s12
         *s23^2*p1q^2*p3q - 15*s12*s23^2*p1q*p2q^2 + 20*s12*s23^2*p1q*
         p2q*p3q + 20*s12*s23^2*p1q*p3q^2 + 5*s13^3*p2q^3 + 5*s13^3*
         p2q^2*p3q - 10*s13^2*s23*p1q*p2q^2 + 5*s13^2*s23*p1q*p2q*p3q
          + 5*s13^2*s23*p2q^3 + 5*s13^2*s23*p2q^2*p3q + 5*s13*s23^2*
         p1q^2*p2q - 10*s13*s23^2*p1q^2*p3q - 10*s13*s23^2*p1q*p2q^2 + 
         5*s13*s23^2*p1q*p2q*p3q + 5*s23^3*p1q^2*p2q - 10*s23^3*p1q^2*
         p3q,36*s12^3*p2q*p3q^2 + 36*s12^3*p3q^3 - 72*s12^2*s13*p2q^2*
         p3q - 36*s12^2*s13*p2q*p3q^2 + 36*s12^2*s13*p3q^3 - 72*s12^2*
         s23*p1q*p2q*p3q - 108*s12^2*s23*p1q*p3q^2 + 36*s12*s13^2*p2q^3
          - 36*s12*s13^2*p2q^2*p3q - 72*s12*s13^2*p2q*p3q^2 - 72*s12*
         s13*s23*p1q*p2q^2 - 72*s12*s13*s23*p1q*p2q*p3q - 72*s12*s13*
         s23*p1q*p3q^2 + 36*s12*s23^2*p1q^2*p2q + 108*s12*s23^2*p1q^2*
         p3q + 36*s13^3*p2q^3 + 36*s13^3*p2q^2*p3q - 108*s13^2*s23*p1q*
         p2q^2 - 72*s13^2*s23*p1q*p2q*p3q + 108*s13*s23^2*p1q^2*p2q + 
         36*s13*s23^2*p1q^2*p3q - 36*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c1]*delta[
      c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 5*
         s12*s23^2*p1q*p3q^2 + 5*s12*s23^2*p2q*p3q^2 + 5*s12*s23^2*
         p3q^3 - 5*s13*s23^2*p1q*p2q*p3q - 10*s13*s23^2*p1q*p3q^2 - 5*
         s13*s23^2*p2q^2*p3q - 5*s13*s23^2*p2q*p3q^2 + 5*s23^3*p1q^2*
         p3q + 5*s23^3*p1q*p2q*p3q - 5*s23^3*p1q*p3q^2,72*s12^3*p2q*
         p3q^2 + 72*s12^3*p3q^3 - 144*s12^2*s13*p2q^2*p3q - 72*s12^2*
         s13*p2q*p3q^2 + 72*s12^2*s13*p3q^3 - 144*s12^2*s23*p1q*p2q*p3q
          - 216*s12^2*s23*p1q*p3q^2 + 72*s12*s13^2*p2q^3 - 72*s12*s13^2
         *p2q^2*p3q - 144*s12*s13^2*p2q*p3q^2 - 144*s12*s13*s23*p1q*
         p2q^2 - 144*s12*s13*s23*p1q*p2q*p3q - 144*s12*s13*s23*p1q*
         p3q^2 + 72*s12*s23^2*p1q^2*p2q + 216*s12*s23^2*p1q^2*p3q + 72*
         s13^3*p2q^3 + 72*s13^3*p2q^2*p3q - 216*s13^2*s23*p1q*p2q^2 - 
         144*s13^2*s23*p1q*p2q*p3q + 216*s13*s23^2*p1q^2*p2q + 72*s13*
         s23^2*p1q^2*p3q - 72*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]]
       * ( rat[ - s12^3*s23^2*p2q*p3q - s12^3*s23^2*p3q^2 + 2*s12^2*s13
         *s23^2*p1q*p2q + s12^2*s13*s23^2*p1q*p3q + s12^2*s13*s23^2*
         p2q^2 + s12^2*s13*s23^2*p2q*p3q + s12^2*s23^3*p1q*p2q + 2*
         s12^2*s23^3*p1q*p3q + s12*s13^2*s23^2*p1q*p2q - s12*s13*s23^3*
         p1q^2 + s12*s13*s23^3*p1q*p2q - s12*s23^4*p1q^2, - 24*s12^3*
         s13*p2q*p3q^2 - 24*s12^3*s13*p3q^3 + 48*s12^2*s13^2*p2q^2*p3q
          + 24*s12^2*s13^2*p2q*p3q^2 - 24*s12^2*s13^2*p3q^3 + 48*s12^2*
         s13*s23*p1q*p2q*p3q + 72*s12^2*s13*s23*p1q*p3q^2 - 24*s12*
         s13^3*p2q^3 + 24*s12*s13^3*p2q^2*p3q + 48*s12*s13^3*p2q*p3q^2
          + 48*s12*s13^2*s23*p1q*p2q^2 + 48*s12*s13^2*s23*p1q*p2q*p3q
          + 48*s12*s13^2*s23*p1q*p3q^2 - 24*s12*s13*s23^2*p1q^2*p2q - 
         72*s12*s13*s23^2*p1q^2*p3q - 24*s13^4*p2q^3 - 24*s13^4*p2q^2*
         p3q + 72*s13^3*s23*p1q*p2q^2 + 48*s13^3*s23*p1q*p2q*p3q - 72*
         s13^2*s23^2*p1q^2*p2q - 24*s13^2*s23^2*p1q^2*p3q + 24*s13*
         s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]]
       * ( rat[7*s12*s13*s23^2*p1q*p3q - 7*s12*s13*s23^2*p2q*p3q - 7*
         s12*s13*s23^2*p3q^2 + 7*s13^2*s23^2*p1q*p2q + 14*s13^2*s23^2*
         p1q*p3q + 7*s13^2*s23^2*p2q^2 + 7*s13^2*s23^2*p2q*p3q - 7*s13*
         s23^3*p1q^2 - 7*s13*s23^3*p1q*p2q + 7*s13*s23^3*p1q*p3q,48*
         s12^3*p2q*p3q^2 + 48*s12^3*p3q^3 - 96*s12^2*s13*p2q^2*p3q - 48
         *s12^2*s13*p2q*p3q^2 + 48*s12^2*s13*p3q^3 - 96*s12^2*s23*p1q*
         p2q*p3q - 144*s12^2*s23*p1q*p3q^2 + 48*s12*s13^2*p2q^3 - 48*
         s12*s13^2*p2q^2*p3q - 96*s12*s13^2*p2q*p3q^2 - 96*s12*s13*s23*
         p1q*p2q^2 - 96*s12*s13*s23*p1q*p2q*p3q - 96*s12*s13*s23*p1q*
         p3q^2 + 48*s12*s23^2*p1q^2*p2q + 144*s12*s23^2*p1q^2*p3q + 48*
         s13^3*p2q^3 + 48*s13^3*p2q^2*p3q - 144*s13^2*s23*p1q*p2q^2 - 
         96*s13^2*s23*p1q*p2q*p3q + 144*s13*s23^2*p1q^2*p2q + 48*s13*
         s23^2*p1q^2*p3q - 48*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[s12*s23*
         p3q - s13*s23*p1q - s23^2*p1q,6*s12^2*s13*p3q^2 - 12*s12*s13^2
         *p2q*p3q - 12*s12*s13*s23*p1q*p3q + 6*s13^3*p2q^2 - 12*s13^2*
         s23*p1q*p2q + 6*s13*s23^2*p1q^2] + rat[s12*s23*p3q - s13*s23*
         p1q - s23^2*p1q,6*s12^2*s13*p3q^2 - 12*s12*s13^2*p2q*p3q - 12*
         s12*s13*s23*p1q*p3q + 6*s13^3*p2q^2 - 12*s13^2*s23*p1q*p2q + 6
         *s13*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - s23*
         p1q^2 - 2*s23*p1q*p2q - s23*p2q^2,12*s12^2*p3q^2 - 24*s12*s13*
         p2q*p3q - 24*s12*s23*p1q*p3q + 12*s13^2*p2q^2 - 24*s13*s23*p1q
         *p2q + 12*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 2
         *s12^2*s23*p1q*p3q - 2*s12^2*s23*p3q^2 - 2*s12*s13*s23*p1q*p2q
          + 7*s12*s13*s23*p1q*p3q - 7*s12*s13*s23*p2q*p3q + 7*s12*s13*
         s23*p3q^2 + 2*s12*s23^2*p1q^2 - 2*s12*s23^2*p3q^2 + 7*s13^2*
         s23*p1q*p2q + 9*s13^2*s23*p2q^2 - 7*s13^2*s23*p2q*p3q - 7*s13*
         s23^2*p1q^2 - 11*s13*s23^2*p1q*p2q - 7*s13*s23^2*p1q*p3q - 16*
         s13*s23^2*p2q*p3q + 2*s23^3*p1q^2 + 2*s23^3*p1q*p3q,12*s12^3*
         s13*p1q*p3q^2 + 12*s12^3*s13*p3q^3 - 24*s12^2*s13^2*p1q*p2q*
         p3q - 36*s12^2*s13^2*p2q*p3q^2 - 24*s12^2*s13*s23*p1q^2*p3q - 
         12*s12^2*s13*s23*p1q*p3q^2 + 12*s12^2*s13*s23*p3q^3 + 12*s12*
         s13^3*p1q*p2q^2 + 36*s12*s13^3*p2q^2*p3q - 24*s12*s13^2*s23*
         p1q^2*p2q - 24*s12*s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*
         p2q*p3q^2 + 12*s12*s13*s23^2*p1q^3 - 12*s12*s13*s23^2*p1q^2*
         p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s13^4*p2q^3 + 36*s13^3*
         s23*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q^2*
         p2q - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13*s23^3*p1q^3 + 12*s13
         *s23^3*p1q^2*p3q] + rat[ - 2*s12^2*s23*p1q*p3q - 2*s12^2*s23*
         p3q^2 - 2*s12*s13*s23*p1q*p2q + 7*s12*s13*s23*p1q*p3q - 7*s12*
         s13*s23*p2q*p3q + 7*s12*s13*s23*p3q^2 + 2*s12*s23^2*p1q^2 - 2*
         s12*s23^2*p3q^2 + 7*s13^2*s23*p1q*p2q + 9*s13^2*s23*p2q^2 - 7*
         s13^2*s23*p2q*p3q - 7*s13*s23^2*p1q^2 - 11*s13*s23^2*p1q*p2q
          - 7*s13*s23^2*p1q*p3q - 16*s13*s23^2*p2q*p3q + 2*s23^3*p1q^2
          + 2*s23^3*p1q*p3q,12*s12^3*s13*p1q*p3q^2 + 12*s12^3*s13*p3q^3
          - 24*s12^2*s13^2*p1q*p2q*p3q - 36*s12^2*s13^2*p2q*p3q^2 - 24*
         s12^2*s13*s23*p1q^2*p3q - 12*s12^2*s13*s23*p1q*p3q^2 + 12*
         s12^2*s13*s23*p3q^3 + 12*s12*s13^3*p1q*p2q^2 + 36*s12*s13^3*
         p2q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q - 24*s12*s13^2*s23*p1q*
         p2q*p3q - 24*s12*s13^2*s23*p2q*p3q^2 + 12*s12*s13*s23^2*p1q^3
          - 12*s12*s13*s23^2*p1q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 
         12*s13^4*p2q^3 + 36*s13^3*s23*p1q*p2q^2 + 12*s13^3*s23*p2q^2*
         p3q - 36*s13^2*s23^2*p1q^2*p2q - 24*s13^2*s23^2*p1q*p2q*p3q + 
         12*s13*s23^3*p1q^3 + 12*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s12^2*
         s23*p1q*p3q + 7*s12^2*s23*p3q^2 - 14*s12*s13*s23*p1q^2 - 7*s12
         *s13*s23*p1q*p2q - 7*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p2q*
         p3q + 7*s12*s13*s23*p3q^2 - 7*s12*s23^2*p1q^2 + 7*s12*s23^2*
         p3q^2 + 21*s13^2*s23*p1q*p2q + 14*s13^2*s23*p2q^2 - 7*s13^2*
         s23*p2q*p3q - 21*s13*s23^2*p1q^2 - 7*s13*s23^2*p1q*p2q - 21*
         s13*s23^2*p1q*p3q - 21*s13*s23^2*p2q*p3q - 7*s23^3*p1q^2 - 7*
         s23^3*p1q*p3q, - 24*s12^3*s13*p1q*p3q^2 - 24*s12^3*s13*p3q^3
          + 48*s12^2*s13^2*p1q*p2q*p3q + 72*s12^2*s13^2*p2q*p3q^2 + 48*
         s12^2*s13*s23*p1q^2*p3q + 24*s12^2*s13*s23*p1q*p3q^2 - 24*
         s12^2*s13*s23*p3q^3 - 24*s12*s13^3*p1q*p2q^2 - 72*s12*s13^3*
         p2q^2*p3q + 48*s12*s13^2*s23*p1q^2*p2q + 48*s12*s13^2*s23*p1q*
         p2q*p3q + 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q^3
          + 24*s12*s13*s23^2*p1q^2*p3q + 48*s12*s13*s23^2*p1q*p3q^2 + 
         24*s13^4*p2q^3 - 72*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p2q^2*
         p3q + 72*s13^2*s23^2*p1q^2*p2q + 48*s13^2*s23^2*p1q*p2q*p3q - 
         24*s13*s23^3*p1q^3 - 24*s13*s23^3*p1q^2*p3q] + rat[7*s12^2*s23
         *p1q*p3q + 7*s12^2*s23*p3q^2 - 14*s12*s13*s23*p1q^2 - 7*s12*
         s13*s23*p1q*p2q - 7*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p2q*
         p3q + 7*s12*s13*s23*p3q^2 - 7*s12*s23^2*p1q^2 + 7*s12*s23^2*
         p3q^2 + 21*s13^2*s23*p1q*p2q + 14*s13^2*s23*p2q^2 - 7*s13^2*
         s23*p2q*p3q - 21*s13*s23^2*p1q^2 - 7*s13*s23^2*p1q*p2q - 21*
         s13*s23^2*p1q*p3q - 21*s13*s23^2*p2q*p3q - 7*s23^3*p1q^2 - 7*
         s23^3*p1q*p3q, - 24*s12^3*s13*p1q*p3q^2 - 24*s12^3*s13*p3q^3
          + 48*s12^2*s13^2*p1q*p2q*p3q + 72*s12^2*s13^2*p2q*p3q^2 + 48*
         s12^2*s13*s23*p1q^2*p3q + 24*s12^2*s13*s23*p1q*p3q^2 - 24*
         s12^2*s13*s23*p3q^3 - 24*s12*s13^3*p1q*p2q^2 - 72*s12*s13^3*
         p2q^2*p3q + 48*s12*s13^2*s23*p1q^2*p2q + 48*s12*s13^2*s23*p1q*
         p2q*p3q + 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q^3
          + 24*s12*s13*s23^2*p1q^2*p3q + 48*s12*s13*s23^2*p1q*p3q^2 + 
         24*s13^4*p2q^3 - 72*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p2q^2*
         p3q + 72*s13^2*s23^2*p1q^2*p2q + 48*s13^2*s23^2*p1q*p2q*p3q - 
         24*s13*s23^3*p1q^3 - 24*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*s12^2*s23
         *p1q^2*p3q + 14*s12^2*s23*p1q*p3q^2 + 7*s12^2*s23*p3q^3 - 14*
         s12*s13*s23*p1q^3 - 7*s12*s13*s23*p1q^2*p2q - 35*s12*s13*s23*
         p1q^2*p3q - 14*s12*s13*s23*p1q*p2q*p3q - 28*s12*s13*s23*p1q*
         p3q^2 - 7*s12*s13*s23*p2q*p3q^2 - 7*s12*s13*s23*p3q^3 - 7*s12*
         s23^2*p1q^3 - 7*s12*s23^2*p1q^2*p3q + 7*s12*s23^2*p1q*p3q^2 + 
         7*s12*s23^2*p3q^3 + 7*s13^2*s23*p1q^2*p2q + 14*s13^2*s23*p1q*
         p2q*p3q + 7*s13^2*s23*p2q*p3q^2 - 7*s13*s23^2*p1q^3 + 7*s13*
         s23^2*p1q^2*p2q - 14*s13*s23^2*p1q^2*p3q + 14*s13*s23^2*p1q*
         p2q*p3q - 7*s13*s23^2*p1q*p3q^2 + 7*s13*s23^2*p2q*p3q^2 - 7*
         s23^3*p1q^3 - 14*s23^3*p1q^2*p3q - 7*s23^3*p1q*p3q^2, - 48*
         s12^3*s13*p1q*p3q^2 - 48*s12^3*s13*p3q^3 + 96*s12^2*s13^2*p1q*
         p2q*p3q + 144*s12^2*s13^2*p2q*p3q^2 + 96*s12^2*s13*s23*p1q^2*
         p3q + 48*s12^2*s13*s23*p1q*p3q^2 - 48*s12^2*s13*s23*p3q^3 - 48
         *s12*s13^3*p1q*p2q^2 - 144*s12*s13^3*p2q^2*p3q + 96*s12*s13^2*
         s23*p1q^2*p2q + 96*s12*s13^2*s23*p1q*p2q*p3q + 96*s12*s13^2*
         s23*p2q*p3q^2 - 48*s12*s13*s23^2*p1q^3 + 48*s12*s13*s23^2*
         p1q^2*p3q + 96*s12*s13*s23^2*p1q*p3q^2 + 48*s13^4*p2q^3 - 144*
         s13^3*s23*p1q*p2q^2 - 48*s13^3*s23*p2q^2*p3q + 144*s13^2*s23^2
         *p1q^2*p2q + 96*s13^2*s23^2*p1q*p2q*p3q - 48*s13*s23^3*p1q^3
          - 48*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[
         s12^3*p2q^2*p3q + 2*s12^3*p2q*p3q^2 + s12^3*p3q^3 - s12^2*s13*
         p2q^3 - s12^2*s13*p2q^2*p3q + s12^2*s13*p2q*p3q^2 + s12^2*s13*
         p3q^3 - s12^2*s23*p1q*p2q^2 - 2*s12^2*s23*p1q*p2q*p3q - s12^2*
         s23*p1q*p3q^2 - 2*s12^2*s23*p2q^3 - 5*s12^2*s23*p2q^2*p3q - 4*
         s12^2*s23*p2q*p3q^2 - s12^2*s23*p3q^3 - s12*s13^2*p2q^3 - 2*
         s12*s13^2*p2q^2*p3q - s12*s13^2*p2q*p3q^2 + s12*s13*s23*p1q*
         p2q^2 + 2*s12*s13*s23*p1q*p2q*p3q + s12*s13*s23*p1q*p3q^2 - 
         s12*s13*s23*p2q^3 - 2*s12*s13*s23*p2q^2*p3q - s12*s13*s23*p2q*
         p3q^2 + s12*s23^2*p1q*p2q^2 + 2*s12*s23^2*p1q*p2q*p3q + s12*
         s23^2*p1q*p3q^2,24*s12^3*p2q*p3q^2 + 24*s12^3*p3q^3 - 48*s12^2
         *s13*p2q^2*p3q - 24*s12^2*s13*p2q*p3q^2 + 24*s12^2*s13*p3q^3
          - 48*s12^2*s23*p1q*p2q*p3q - 72*s12^2*s23*p1q*p3q^2 + 24*s12*
         s13^2*p2q^3 - 24*s12*s13^2*p2q^2*p3q - 48*s12*s13^2*p2q*p3q^2
          - 48*s12*s13*s23*p1q*p2q^2 - 48*s12*s13*s23*p1q*p2q*p3q - 48*
         s12*s13*s23*p1q*p3q^2 + 24*s12*s23^2*p1q^2*p2q + 72*s12*s23^2*
         p1q^2*p3q + 24*s13^3*p2q^3 + 24*s13^3*p2q^2*p3q - 72*s13^2*s23
         *p1q*p2q^2 - 48*s13^2*s23*p1q*p2q*p3q + 72*s13*s23^2*p1q^2*p2q
          + 24*s13*s23^2*p1q^2*p3q - 24*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
          - 7*s12^4*s13*p1q*p2q^2*p3q - 7*s12^4*s13*p1q*p2q*p3q^2 - 7*
         s12^4*s13*p2q^2*p3q^2 - 7*s12^4*s13*p2q*p3q^3 + 7*s12^4*s23*
         p1q*p2q^2*p3q + 7*s12^4*s23*p1q*p2q*p3q^2 + 7*s12^4*s23*p2q^2*
         p3q^2 + 7*s12^4*s23*p2q*p3q^3 + 7*s12^3*s13^2*p1q*p2q^3 - 7*
         s12^3*s13^2*p1q*p2q^2*p3q - 14*s12^3*s13^2*p1q*p2q*p3q^2 + 14*
         s12^3*s13^2*p2q^3*p3q - 14*s12^3*s13^2*p2q*p3q^3 - 7*s12^3*s13
         *s23*p1q^2*p2q^2 + 7*s12^3*s13*s23*p1q^2*p2q*p3q + 7*s12^3*s13
         *s23*p1q*p2q^3 + 7*s12^3*s13*s23*p1q*p2q*p3q^2 - 7*s12^3*s13*
         s23*p2q^3*p3q - 7*s12^3*s13*s23*p2q^2*p3q^2 - 7*s12^3*s23^2*
         p1q^2*p2q^2 - 14*s12^3*s23^2*p1q^2*p2q*p3q + 7*s12^3*s23^2*p1q
         *p2q^2*p3q + 14*s12^3*s23^2*p2q^2*p3q^2 + 14*s12^3*s23^2*p2q*
         p3q^3 + 14*s12^2*s13^3*p1q*p2q^3 + 7*s12^2*s13^3*p1q*p2q^2*p3q
          - 7*s12^2*s13^3*p1q*p2q*p3q^2 - 7*s12^2*s13^3*p2q^4 + 21*
         s12^2*s13^3*p2q^3*p3q + 21*s12^2*s13^3*p2q^2*p3q^2 - 7*s12^2*
         s13^3*p2q*p3q^3 - 14*s12^2*s13^2*s23*p1q^2*p2q^2 + 14*s12^2*
         s13^2*s23*p1q^2*p2q*p3q + 49*s12^2*s13^2*s23*p1q*p2q^3 + 14*
         s12^2*s13^2*s23*p1q*p2q^2*p3q + 7*s12^2*s13^2*s23*p1q*p2q*
         p3q^2 + 14*s12^2*s13^2*s23*p2q^3*p3q + 7*s12^2*s13^2*s23*p2q^2
         *p3q^2 - 7*s12^2*s13^2*s23*p2q*p3q^3 - 49*s12^2*s13*s23^2*
         p1q^2*p2q^2 - 14*s12^2*s13*s23^2*p1q^2*p2q*p3q + 14*s12^2*s13*
         s23^2*p1q*p2q^3 - 14*s12^2*s13*s23^2*p1q*p2q^2*p3q - 7*s12^2*
         s13*s23^2*p1q*p2q*p3q^2 - 14*s12^2*s13*s23^2*p2q^3*p3q - 7*
         s12^2*s13*s23^2*p2q^2*p3q^2 + 7*s12^2*s13*s23^2*p2q*p3q^3 + 7*
         s12^2*s23^3*p1q^3*p2q - 14*s12^2*s23^3*p1q^2*p2q^2 - 21*s12^2*
         s23^3*p1q^2*p2q*p3q - 7*s12^2*s23^3*p1q*p2q^2*p3q - 21*s12^2*
         s23^3*p1q*p2q*p3q^2 + 7*s12^2*s23^3*p2q^2*p3q^2 + 7*s12^2*
         s23^3*p2q*p3q^3 + 7*s12*s13^4*p1q*p2q^3 + 7*s12*s13^4*p1q*
         p2q^2*p3q - 14*s12*s13^4*p2q^4 + 14*s12*s13^4*p2q^2*p3q^2 - 7*
         s12*s13^3*s23*p1q^2*p2q^2 + 7*s12*s13^3*s23*p1q^2*p2q*p3q + 63
         *s12*s13^3*s23*p1q*p2q^3 + 28*s12*s13^3*s23*p1q*p2q^2*p3q + 7*
         s12*s13^3*s23*p1q*p2q*p3q^2 - 14*s12*s13^3*s23*p2q^4 + 7*s12*
         s13^3*s23*p2q^3*p3q + 21*s12*s13^3*s23*p2q^2*p3q^2 - 63*s12*
         s13^2*s23^2*p1q^2*p2q^2 + 63*s12*s13^2*s23^2*p1q*p2q^3 + 14*
         s12*s13*s23^3*p1q^3*p2q - 63*s12*s13*s23^3*p1q^2*p2q^2 - 7*s12
         *s13*s23^3*p1q^2*p2q*p3q + 7*s12*s13*s23^3*p1q*p2q^3 - 28*s12*
         s13*s23^3*p1q*p2q^2*p3q - 21*s12*s13*s23^3*p1q*p2q*p3q^2 - 7*
         s12*s13*s23^3*p2q^3*p3q - 7*s12*s13*s23^3*p2q^2*p3q^2 + 14*s12
         *s23^4*p1q^3*p2q - 7*s12*s23^4*p1q^2*p2q^2 - 7*s12*s23^4*p1q*
         p2q^2*p3q - 14*s12*s23^4*p1q*p2q*p3q^2 - 7*s13^5*p2q^4 - 7*
         s13^5*p2q^3*p3q + 21*s13^4*s23*p1q*p2q^3 + 7*s13^4*s23*p1q*
         p2q^2*p3q - 14*s13^4*s23*p2q^4 - 14*s13^4*s23*p2q^3*p3q - 21*
         s13^3*s23^2*p1q^2*p2q^2 + 42*s13^3*s23^2*p1q*p2q^3 + 7*s13^3*
         s23^2*p1q*p2q^2*p3q - 7*s13^3*s23^2*p2q^4 - 7*s13^3*s23^2*
         p2q^3*p3q + 7*s13^2*s23^3*p1q^3*p2q - 42*s13^2*s23^3*p1q^2*
         p2q^2 + 7*s13^2*s23^3*p1q^2*p2q*p3q + 21*s13^2*s23^3*p1q*p2q^3
          - 7*s13^2*s23^3*p1q*p2q^2*p3q + 14*s13*s23^4*p1q^3*p2q - 21*
         s13*s23^4*p1q^2*p2q^2 + 14*s13*s23^4*p1q^2*p2q*p3q - 7*s13*
         s23^4*p1q*p2q^2*p3q + 7*s23^5*p1q^3*p2q + 7*s23^5*p1q^2*p2q*
         p3q, - 48*s12^4*s13*p1q*p2q*p3q^2 - 48*s12^4*s13*p1q*p3q^3 - 
         48*s12^4*s13*p2q*p3q^3 - 48*s12^4*s13*p3q^4 + 96*s12^3*s13^2*
         p1q*p2q^2*p3q + 48*s12^3*s13^2*p1q*p2q*p3q^2 - 48*s12^3*s13^2*
         p1q*p3q^3 + 144*s12^3*s13^2*p2q^2*p3q^2 + 96*s12^3*s13^2*p2q*
         p3q^3 - 48*s12^3*s13^2*p3q^4 + 96*s12^3*s13*s23*p1q^2*p2q*p3q
          + 144*s12^3*s13*s23*p1q^2*p3q^2 + 48*s12^3*s13*s23*p1q*p2q*
         p3q^2 + 96*s12^3*s13*s23*p1q*p3q^3 - 48*s12^3*s13*s23*p2q*
         p3q^3 - 48*s12^3*s13*s23*p3q^4 - 48*s12^2*s13^3*p1q*p2q^3 + 48
         *s12^2*s13^3*p1q*p2q^2*p3q + 96*s12^2*s13^3*p1q*p2q*p3q^2 - 
         144*s12^2*s13^3*p2q^3*p3q + 144*s12^2*s13^3*p2q*p3q^3 + 96*
         s12^2*s13^2*s23*p1q^2*p2q^2 + 96*s12^2*s13^2*s23*p1q^2*p2q*p3q
          + 96*s12^2*s13^2*s23*p1q^2*p3q^2 + 96*s12^2*s13^2*s23*p1q*
         p2q^2*p3q + 48*s12^2*s13^2*s23*p1q*p3q^3 + 96*s12^2*s13^2*s23*
         p2q^2*p3q^2 + 48*s12^2*s13^2*s23*p2q*p3q^3 - 48*s12^2*s13^2*
         s23*p3q^4 - 48*s12^2*s13*s23^2*p1q^3*p2q - 144*s12^2*s13*s23^2
         *p1q^3*p3q + 48*s12^2*s13*s23^2*p1q^2*p2q*p3q + 96*s12^2*s13*
         s23^2*p1q*p2q*p3q^2 + 144*s12^2*s13*s23^2*p1q*p3q^3 - 48*s12*
         s13^4*p1q*p2q^3 - 48*s12*s13^4*p1q*p2q^2*p3q + 48*s12*s13^4*
         p2q^4 - 96*s12*s13^4*p2q^3*p3q - 144*s12*s13^4*p2q^2*p3q^2 + 
         144*s12*s13^3*s23*p1q^2*p2q^2 + 96*s12*s13^3*s23*p1q^2*p2q*p3q
          - 144*s12*s13^3*s23*p1q*p2q^3 + 96*s12*s13^3*s23*p1q*p2q^2*
         p3q + 96*s12*s13^3*s23*p1q*p2q*p3q^2 - 48*s12*s13^3*s23*p2q^3*
         p3q + 48*s12*s13^3*s23*p2q^2*p3q^2 + 96*s12*s13^3*s23*p2q*
         p3q^3 - 144*s12*s13^2*s23^2*p1q^3*p2q - 48*s12*s13^2*s23^2*
         p1q^3*p3q + 144*s12*s13^2*s23^2*p1q^2*p2q^2 + 96*s12*s13^2*
         s23^2*p1q^2*p2q*p3q + 48*s12*s13^2*s23^2*p1q^2*p3q^2 + 96*s12*
         s13^2*s23^2*p1q*p2q^2*p3q + 96*s12*s13^2*s23^2*p1q*p2q*p3q^2
          + 96*s12*s13^2*s23^2*p1q*p3q^3 + 48*s12*s13*s23^3*p1q^4 - 48*
         s12*s13*s23^3*p1q^3*p2q - 96*s12*s13*s23^3*p1q^3*p3q - 48*s12*
         s13*s23^3*p1q^2*p2q*p3q - 144*s12*s13*s23^3*p1q^2*p3q^2 + 48*
         s13^5*p2q^4 + 48*s13^5*p2q^3*p3q - 192*s13^4*s23*p1q*p2q^3 - 
         144*s13^4*s23*p1q*p2q^2*p3q - 48*s13^4*s23*p2q^3*p3q - 48*
         s13^4*s23*p2q^2*p3q^2 + 288*s13^3*s23^2*p1q^2*p2q^2 + 144*
         s13^3*s23^2*p1q^2*p2q*p3q + 144*s13^3*s23^2*p1q*p2q^2*p3q + 96
         *s13^3*s23^2*p1q*p2q*p3q^2 - 192*s13^2*s23^3*p1q^3*p2q - 48*
         s13^2*s23^3*p1q^3*p3q - 144*s13^2*s23^3*p1q^2*p2q*p3q - 48*
         s13^2*s23^3*p1q^2*p3q^2 + 48*s13*s23^4*p1q^4 + 48*s13*s23^4*
         p1q^3*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[ - 7*s12^3*s23*p2q*p3q^2 - 7*s12^3*s23*
         p3q^3 + 14*s12^2*s13*s23*p1q*p2q*p3q + 7*s12^2*s13*s23*p1q*
         p3q^2 - 14*s12^2*s13*s23*p2q*p3q^2 - 14*s12^2*s13*s23*p3q^3 + 
         14*s12^2*s23^2*p1q*p2q*p3q + 21*s12^2*s23^2*p1q*p3q^2 + 14*s12
         *s13^2*s23*p1q*p2q^2 + 42*s12*s13^2*s23*p1q*p2q*p3q + 14*s12*
         s13^2*s23*p1q*p3q^2 + 7*s12*s13^2*s23*p2q^3 + 21*s12*s13^2*s23
         *p2q^2*p3q + 14*s12*s13^2*s23*p2q*p3q^2 - 14*s12*s13*s23^2*
         p1q^2*p2q - 14*s12*s13*s23^2*p1q^2*p3q + 28*s12*s13*s23^2*p1q*
         p2q*p3q + 28*s12*s13*s23^2*p1q*p3q^2 - 7*s12*s23^3*p1q^2*p2q
          - 21*s12*s23^3*p1q^2*p3q + 7*s13^3*s23*p1q*p2q^2 + 14*s13^3*
         s23*p1q*p2q*p3q - 14*s13^2*s23^2*p1q^2*p2q - 14*s13^2*s23^2*
         p1q^2*p3q + 7*s13^2*s23^2*p1q*p2q^2 + 14*s13^2*s23^2*p1q*p2q*
         p3q + 7*s13*s23^3*p1q^3 - 14*s13*s23^3*p1q^2*p2q - 14*s13*
         s23^3*p1q^2*p3q + 7*s23^4*p1q^3, - 48*s12^3*s13*p2q*p3q^2 - 48
         *s12^3*s13*p3q^3 + 96*s12^2*s13^2*p2q^2*p3q + 48*s12^2*s13^2*
         p2q*p3q^2 - 48*s12^2*s13^2*p3q^3 + 96*s12^2*s13*s23*p1q*p2q*
         p3q + 144*s12^2*s13*s23*p1q*p3q^2 - 48*s12*s13^3*p2q^3 + 48*
         s12*s13^3*p2q^2*p3q + 96*s12*s13^3*p2q*p3q^2 + 96*s12*s13^2*
         s23*p1q*p2q^2 + 96*s12*s13^2*s23*p1q*p2q*p3q + 96*s12*s13^2*
         s23*p1q*p3q^2 - 48*s12*s13*s23^2*p1q^2*p2q - 144*s12*s13*s23^2
         *p1q^2*p3q - 48*s13^4*p2q^3 - 48*s13^4*p2q^2*p3q + 144*s13^3*
         s23*p1q*p2q^2 + 96*s13^3*s23*p1q*p2q*p3q - 144*s13^2*s23^2*
         p1q^2*p2q - 48*s13^2*s23^2*p1q^2*p3q + 48*s13*s23^3*p1q^3]*d
          + rat[7*s12^3*s13*p2q*p3q^2 + 7*s12^3*s13*p3q^3 - 14*s12^3*
         s23*p2q*p3q^2 - 14*s12^3*s23*p3q^3 - 14*s12^2*s13^2*p2q^2*p3q
          - 7*s12^2*s13^2*p2q*p3q^2 + 7*s12^2*s13^2*p3q^3 + 7*s12^2*s13
         *s23*p1q*p2q*p3q - 14*s12^2*s13*s23*p1q*p3q^2 + 7*s12^2*s13*
         s23*p2q^2*p3q - 21*s12^2*s13*s23*p2q*p3q^2 - 28*s12^2*s13*s23*
         p3q^3 + 28*s12^2*s23^2*p1q*p2q*p3q + 42*s12^2*s23^2*p1q*p3q^2
          + 7*s12*s13^3*p2q^3 - 7*s12*s13^3*p2q^2*p3q - 14*s12*s13^3*
         p2q*p3q^2 + 7*s12*s13^2*s23*p1q*p2q^2 + 56*s12*s13^2*s23*p1q*
         p2q*p3q + 7*s12*s13^2*s23*p1q*p3q^2 + 7*s12*s13^2*s23*p2q^3 + 
         42*s12*s13^2*s23*p2q^2*p3q + 35*s12*s13^2*s23*p2q*p3q^2 - 14*
         s12*s13*s23^2*p1q^2*p2q + 7*s12*s13*s23^2*p1q^2*p3q + 7*s12*
         s13*s23^2*p1q*p2q^2 + 56*s12*s13*s23^2*p1q*p2q*p3q + 56*s12*
         s13*s23^2*p1q*p3q^2 - 14*s12*s23^3*p1q^2*p2q - 42*s12*s23^3*
         p1q^2*p3q + 7*s13^4*p2q^3 + 7*s13^4*p2q^2*p3q - 14*s13^3*s23*
         p1q*p2q^2 + 7*s13^3*s23*p1q*p2q*p3q - 7*s13^3*s23*p2q^3 - 7*
         s13^3*s23*p2q^2*p3q + 7*s13^2*s23^2*p1q^2*p2q - 14*s13^2*s23^2
         *p1q^2*p3q + 28*s13^2*s23^2*p1q*p2q^2 + 35*s13^2*s23^2*p1q*p2q
         *p3q - 35*s13*s23^3*p1q^2*p2q - 28*s13*s23^3*p1q^2*p3q + 14*
         s23^4*p1q^3,24*s12^3*s13*p2q*p3q^2 + 24*s12^3*s13*p3q^3 - 48*
         s12^2*s13^2*p2q^2*p3q - 24*s12^2*s13^2*p2q*p3q^2 + 24*s12^2*
         s13^2*p3q^3 - 48*s12^2*s13*s23*p1q*p2q*p3q - 72*s12^2*s13*s23*
         p1q*p3q^2 + 24*s12*s13^3*p2q^3 - 24*s12*s13^3*p2q^2*p3q - 48*
         s12*s13^3*p2q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q^2 - 48*s12*
         s13^2*s23*p1q*p2q*p3q - 48*s12*s13^2*s23*p1q*p3q^2 + 24*s12*
         s13*s23^2*p1q^2*p2q + 72*s12*s13*s23^2*p1q^2*p3q + 24*s13^4*
         p2q^3 + 24*s13^4*p2q^2*p3q - 72*s13^3*s23*p1q*p2q^2 - 48*s13^3
         *s23*p1q*p2q*p3q + 72*s13^2*s23^2*p1q^2*p2q + 24*s13^2*s23^2*
         p1q^2*p3q - 24*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*
         s12^2*s23^2*p2q^2*p3q - 7*s12^2*s23^2*p2q*p3q^2 + 14*s12*s13*
         s23^2*p1q*p2q^2 + 7*s12*s13*s23^2*p1q*p2q*p3q + 7*s12*s13*
         s23^2*p2q^3 + 7*s12*s13*s23^2*p2q^2*p3q + 7*s12*s23^3*p1q*
         p2q^2 + 14*s12*s23^3*p1q*p2q*p3q + 7*s13^2*s23^2*p1q*p2q^2 - 7
         *s13*s23^3*p1q^2*p2q + 7*s13*s23^3*p1q*p2q^2 - 7*s23^4*p1q^2*
         p2q, - 48*s12^3*s13*p2q*p3q^2 - 48*s12^3*s13*p3q^3 + 96*s12^2*
         s13^2*p2q^2*p3q + 48*s12^2*s13^2*p2q*p3q^2 - 48*s12^2*s13^2*
         p3q^3 + 96*s12^2*s13*s23*p1q*p2q*p3q + 144*s12^2*s13*s23*p1q*
         p3q^2 - 48*s12*s13^3*p2q^3 + 48*s12*s13^3*p2q^2*p3q + 96*s12*
         s13^3*p2q*p3q^2 + 96*s12*s13^2*s23*p1q*p2q^2 + 96*s12*s13^2*
         s23*p1q*p2q*p3q + 96*s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13*
         s23^2*p1q^2*p2q - 144*s12*s13*s23^2*p1q^2*p3q - 48*s13^4*p2q^3
          - 48*s13^4*p2q^2*p3q + 144*s13^3*s23*p1q*p2q^2 + 96*s13^3*s23
         *p1q*p2q*p3q - 144*s13^2*s23^2*p1q^2*p2q - 48*s13^2*s23^2*
         p1q^2*p3q + 48*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 9*s12*
         s13*p3q + 2*s12*s23*p3q + 9*s13^2*p2q + 5*s13*s23*p1q + 16*s13
         *s23*p2q - 2*s23^2*p1q,12*s12^2*s13*p3q^2 - 24*s12*s13^2*p2q*
         p3q - 24*s12*s13*s23*p1q*p3q + 12*s13^3*p2q^2 - 24*s13^2*s23*
         p1q*p2q + 12*s13*s23^2*p1q^2] + rat[ - 9*s12*s13*p3q + 2*s12*
         s23*p3q + 9*s13^2*p2q + 5*s13*s23*p1q + 16*s13*s23*p2q - 2*
         s23^2*p1q,12*s12^2*s13*p3q^2 - 24*s12*s13^2*p2q*p3q - 24*s12*
         s13*s23*p1q*p3q + 12*s13^3*p2q^2 - 24*s13^2*s23*p1q*p2q + 12*
         s13*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]]
       * ( rat[7*s23^3*p1q^2 - 7*s13*s23^2*p1q*p3q - 18*s13*s23^2*p1q*
         p2q + 5*s13*s23^2*p1q^2 + 11*s13^2*s23*p2q*p3q + 11*s13^2*s23*
         p2q^2 - 5*s13^2*s23*p1q*p3q - 14*s13^2*s23*p1q*p2q + 9*s13^3*
         p2q*p3q + 9*s13^3*p2q^2 - 14*s12*s23^2*p1q*p3q - 7*s12*s23^2*
         p1q*p2q + 7*s12*s13*s23*p3q^2 + 18*s12*s13*s23*p2q*p3q + 11*
         s12*s13*s23*p2q^2 + 4*s12*s13*s23*p1q*p3q - 5*s12*s13*s23*p1q*
         p2q - 9*s12*s13^2*p3q^2 + 9*s12*s13^2*p2q^2 + 7*s12^2*s23*
         p3q^2 + 7*s12^2*s23*p2q*p3q - 9*s12^2*s13*p3q^2 - 9*s12^2*s13*
         p2q*p3q,48*s13*s23^2*p1q^2 - 96*s13^2*s23*p1q*p2q + 48*s13^3*
         p2q^2 - 96*s12*s13*s23*p1q*p3q - 96*s12*s13^2*p2q*p3q + 48*
         s12^2*s13*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
         s12^3*p2q*p3q^2 + s12^3*p3q^3 - s12^2*s13*p2q^2*p3q + s12^2*
         s13*p2q*p3q^2 + 2*s12^2*s13*p3q^3 + s12^2*s23*p1q*p2q*p3q - 
         s12^2*s23*p1q*p3q^2 + 2*s12^2*s23*p2q*p3q^2 + 2*s12^2*s23*
         p3q^3 - 2*s12*s13^2*p2q^2*p3q - s12*s13^2*p2q*p3q^2 + s12*
         s13^2*p3q^3 + 2*s12*s13*s23*p1q*p2q*p3q - 2*s12*s13*s23*p1q*
         p3q^2 - 2*s12*s13*s23*p2q^2*p3q + 2*s12*s13*s23*p3q^3 + 2*s12*
         s23^2*p1q*p2q*p3q - 2*s12*s23^2*p1q*p3q^2 + s12*s23^2*p2q*
         p3q^2 + s12*s23^2*p3q^3 - s13^3*p2q^2*p3q - s13^3*p2q*p3q^2 + 
         s13^2*s23*p1q*p2q*p3q - s13^2*s23*p1q*p3q^2 - 2*s13^2*s23*
         p2q^2*p3q - 2*s13^2*s23*p2q*p3q^2 + 2*s13*s23^2*p1q*p2q*p3q - 
         2*s13*s23^2*p1q*p3q^2 - s13*s23^2*p2q^2*p3q - s13*s23^2*p2q*
         p3q^2 + s23^3*p1q*p2q*p3q - s23^3*p1q*p3q^2,24*s12^3*p2q*p3q^2
          + 24*s12^3*p3q^3 - 48*s12^2*s13*p2q^2*p3q - 24*s12^2*s13*p2q*
         p3q^2 + 24*s12^2*s13*p3q^3 - 48*s12^2*s23*p1q*p2q*p3q - 72*
         s12^2*s23*p1q*p3q^2 + 24*s12*s13^2*p2q^3 - 24*s12*s13^2*p2q^2*
         p3q - 48*s12*s13^2*p2q*p3q^2 - 48*s12*s13*s23*p1q*p2q^2 - 48*
         s12*s13*s23*p1q*p2q*p3q - 48*s12*s13*s23*p1q*p3q^2 + 24*s12*
         s23^2*p1q^2*p2q + 72*s12*s23^2*p1q^2*p3q + 24*s13^3*p2q^3 + 24
         *s13^3*p2q^2*p3q - 72*s13^2*s23*p1q*p2q^2 - 48*s13^2*s23*p1q*
         p2q*p3q + 72*s13*s23^2*p1q^2*p2q + 24*s13*s23^2*p1q^2*p3q - 24
         *s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[
         7*s12^2*s13*p2q^2*p3q + 14*s12^2*s13*p2q*p3q^2 + 7*s12^2*s13*
         p3q^3 - 7*s12*s13^2*p2q^3 - 7*s12*s13^2*p2q^2*p3q + 7*s12*
         s13^2*p2q*p3q^2 + 7*s12*s13^2*p3q^3 - 7*s12*s13*s23*p1q*p2q^2
          - 14*s12*s13*s23*p1q*p2q*p3q - 7*s12*s13*s23*p1q*p3q^2 - 14*
         s12*s13*s23*p2q^3 - 35*s12*s13*s23*p2q^2*p3q - 28*s12*s13*s23*
         p2q*p3q^2 - 7*s12*s13*s23*p3q^3 - 7*s13^3*p2q^3 - 14*s13^3*
         p2q^2*p3q - 7*s13^3*p2q*p3q^2 + 7*s13^2*s23*p1q*p2q^2 + 14*
         s13^2*s23*p1q*p2q*p3q + 7*s13^2*s23*p1q*p3q^2 - 7*s13^2*s23*
         p2q^3 - 14*s13^2*s23*p2q^2*p3q - 7*s13^2*s23*p2q*p3q^2 + 7*s13
         *s23^2*p1q*p2q^2 + 14*s13*s23^2*p1q*p2q*p3q + 7*s13*s23^2*p1q*
         p3q^2,48*s12^3*p2q*p3q^2 + 48*s12^3*p3q^3 - 96*s12^2*s13*p2q^2
         *p3q - 48*s12^2*s13*p2q*p3q^2 + 48*s12^2*s13*p3q^3 - 96*s12^2*
         s23*p1q*p2q*p3q - 144*s12^2*s23*p1q*p3q^2 + 48*s12*s13^2*p2q^3
          - 48*s12*s13^2*p2q^2*p3q - 96*s12*s13^2*p2q*p3q^2 - 96*s12*
         s13*s23*p1q*p2q^2 - 96*s12*s13*s23*p1q*p2q*p3q - 96*s12*s13*
         s23*p1q*p3q^2 + 48*s12*s23^2*p1q^2*p2q + 144*s12*s23^2*p1q^2*
         p3q + 48*s13^3*p2q^3 + 48*s13^3*p2q^2*p3q - 144*s13^2*s23*p1q*
         p2q^2 - 96*s13^2*s23*p1q*p2q*p3q + 144*s13*s23^2*p1q^2*p2q + 
         48*s13*s23^2*p1q^2*p3q - 48*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*
      Eik[k],2 + d] * ( rat[2*s12^2*s23*p1q*p2q*p3q + s12^2*s23*p1q*
         p3q^2 - 2*s12^2*s23*p2q^2*p3q - 3*s12^2*s23*p2q*p3q^2 - s12^2*
         s23*p3q^3 + 2*s12*s13*s23*p1q*p2q^2 + 6*s12*s13*s23*p1q*p2q*
         p3q + 2*s12*s13*s23*p1q*p3q^2 + 2*s12*s13*s23*p2q^3 + 2*s12*
         s13*s23*p2q^2*p3q - 2*s12*s23^2*p1q^2*p2q - 2*s12*s23^2*p1q^2*
         p3q - 2*s12*s23^2*p1q*p2q^2 + 2*s12*s23^2*p1q*p2q*p3q + 2*s12*
         s23^2*p1q*p3q^2 + s13^2*s23*p1q*p2q^2 + 2*s13^2*s23*p1q*p2q*
         p3q + s13^2*s23*p2q^3 + s13^2*s23*p2q^2*p3q - 2*s13*s23^2*
         p1q^2*p2q - 2*s13*s23^2*p1q^2*p3q - 2*s13*s23^2*p1q*p2q^2 + 
         s23^3*p1q^3 + s23^3*p1q^2*p2q - s23^3*p1q^2*p3q,24*s12^3*p2q*
         p3q^2 + 24*s12^3*p3q^3 - 48*s12^2*s13*p2q^2*p3q - 24*s12^2*s13
         *p2q*p3q^2 + 24*s12^2*s13*p3q^3 - 48*s12^2*s23*p1q*p2q*p3q - 
         72*s12^2*s23*p1q*p3q^2 + 24*s12*s13^2*p2q^3 - 24*s12*s13^2*
         p2q^2*p3q - 48*s12*s13^2*p2q*p3q^2 - 48*s12*s13*s23*p1q*p2q^2
          - 48*s12*s13*s23*p1q*p2q*p3q - 48*s12*s13*s23*p1q*p3q^2 + 24*
         s12*s23^2*p1q^2*p2q + 72*s12*s23^2*p1q^2*p3q + 24*s13^3*p2q^3
          + 24*s13^3*p2q^2*p3q - 72*s13^2*s23*p1q*p2q^2 - 48*s13^2*s23*
         p1q*p2q*p3q + 72*s13*s23^2*p1q^2*p2q + 24*s13*s23^2*p1q^2*p3q
          - 24*s23^3*p1q^3]*d + rat[ - s12^3*p2q*p3q^2 - s12^3*p3q^3 + 
         2*s12^2*s13*p2q^2*p3q + s12^2*s13*p2q*p3q^2 - s12^2*s13*p3q^3
          - s12^2*s23*p1q*p2q*p3q + 2*s12^2*s23*p1q*p3q^2 + 3*s12^2*s23
         *p2q^2*p3q + 5*s12^2*s23*p2q*p3q^2 + 2*s12^2*s23*p3q^3 - s12*
         s13^2*p2q^3 + s12*s13^2*p2q^2*p3q + 2*s12*s13^2*p2q*p3q^2 - 
         s12*s13*s23*p1q*p2q^2 - 8*s12*s13*s23*p1q*p2q*p3q - s12*s13*
         s23*p1q*p3q^2 - 3*s12*s13*s23*p2q^3 - 4*s12*s13*s23*p2q^2*p3q
          - s12*s13*s23*p2q*p3q^2 + 2*s12*s23^2*p1q^2*p2q - s12*s23^2*
         p1q^2*p3q + 3*s12*s23^2*p1q*p2q^2 - 4*s12*s23^2*p1q*p2q*p3q - 
         4*s12*s23^2*p1q*p3q^2 - s13^3*p2q^3 - s13^3*p2q^2*p3q + 2*
         s13^2*s23*p1q*p2q^2 - s13^2*s23*p1q*p2q*p3q - s13^2*s23*p2q^3
          - s13^2*s23*p2q^2*p3q - s13*s23^2*p1q^2*p2q + 2*s13*s23^2*
         p1q^2*p3q + 2*s13*s23^2*p1q*p2q^2 - s13*s23^2*p1q*p2q*p3q - 
         s23^3*p1q^2*p2q + 2*s23^3*p1q^2*p3q,12*s12^3*p2q*p3q^2 + 12*
         s12^3*p3q^3 - 24*s12^2*s13*p2q^2*p3q - 12*s12^2*s13*p2q*p3q^2
          + 12*s12^2*s13*p3q^3 - 24*s12^2*s23*p1q*p2q*p3q - 36*s12^2*
         s23*p1q*p3q^2 + 12*s12*s13^2*p2q^3 - 12*s12*s13^2*p2q^2*p3q - 
         24*s12*s13^2*p2q*p3q^2 - 24*s12*s13*s23*p1q*p2q^2 - 24*s12*s13
         *s23*p1q*p2q*p3q - 24*s12*s13*s23*p1q*p3q^2 + 12*s12*s23^2*
         p1q^2*p2q + 36*s12*s23^2*p1q^2*p3q + 12*s13^3*p2q^3 + 12*s13^3
         *p2q^2*p3q - 36*s13^2*s23*p1q*p2q^2 - 24*s13^2*s23*p1q*p2q*p3q
          + 36*s13*s23^2*p1q^2*p2q + 12*s13*s23^2*p1q^2*p3q - 12*s23^3*
         p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[p1,mu,q],V3]*delta[c0,c2]*delta[
      c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[s12*
         s23^2*p1q*p3q^2 - s12*s23^2*p2q*p3q^2 - s12*s23^2*p3q^3 + s13*
         s23^2*p1q*p2q*p3q + 2*s13*s23^2*p1q*p3q^2 + s13*s23^2*p2q^2*
         p3q + s13*s23^2*p2q*p3q^2 - s23^3*p1q^2*p3q - s23^3*p1q*p2q*
         p3q + s23^3*p1q*p3q^2,24*s12^3*p2q*p3q^2 + 24*s12^3*p3q^3 - 48
         *s12^2*s13*p2q^2*p3q - 24*s12^2*s13*p2q*p3q^2 + 24*s12^2*s13*
         p3q^3 - 48*s12^2*s23*p1q*p2q*p3q - 72*s12^2*s23*p1q*p3q^2 + 24
         *s12*s13^2*p2q^3 - 24*s12*s13^2*p2q^2*p3q - 48*s12*s13^2*p2q*
         p3q^2 - 48*s12*s13*s23*p1q*p2q^2 - 48*s12*s13*s23*p1q*p2q*p3q
          - 48*s12*s13*s23*p1q*p3q^2 + 24*s12*s23^2*p1q^2*p2q + 72*s12*
         s23^2*p1q^2*p3q + 24*s13^3*p2q^3 + 24*s13^3*p2q^2*p3q - 72*
         s13^2*s23*p1q*p2q^2 - 48*s13^2*s23*p1q*p2q*p3q + 72*s13*s23^2*
         p1q^2*p2q + 24*s13*s23^2*p1q^2*p3q - 24*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[ - 5*s12^4*s13*p2q*p3q^2 - 5*s12^4*s13*p3q^3 - 10*s12^4*
         s23*p2q*p3q^2 - 10*s12^4*s23*p3q^3 + 10*s12^3*s13^2*p2q^2*p3q
          + 5*s12^3*s13^2*p2q*p3q^2 - 5*s12^3*s13^2*p3q^3 + 15*s12^3*
         s13*s23*p1q*p2q*p3q + 20*s12^3*s13*s23*p1q*p3q^2 + 20*s12^3*
         s13*s23*p2q^2*p3q + 15*s12^3*s13*s23*p2q*p3q^2 - 5*s12^3*s13*
         s23*p3q^3 + 15*s12^3*s23^2*p1q*p2q*p3q + 25*s12^3*s23^2*p1q*
         p3q^2 - 5*s12^2*s13^3*p2q^3 + 5*s12^2*s13^3*p2q^2*p3q + 10*
         s12^2*s13^3*p2q*p3q^2 + 5*s12^2*s13^2*s23*p1q*p2q^2 + 5*s12^2*
         s13^2*s23*p1q*p2q*p3q + 10*s12^2*s13^2*s23*p1q*p3q^2 - 10*
         s12^2*s13^2*s23*p2q^3 + 10*s12^2*s13^2*s23*p2q*p3q^2 - 20*
         s12^2*s13*s23^2*p1q^2*p3q + 15*s12^2*s13*s23^2*p1q*p2q^2 + 10*
         s12^2*s13*s23^2*p1q*p2q*p3q + 10*s12^2*s13*s23^2*p1q*p3q^2 - 5
         *s12^2*s23^3*p1q^2*p2q - 20*s12^2*s23^3*p1q^2*p3q - 5*s12*
         s13^4*p2q^3 - 5*s12*s13^4*p2q^2*p3q + 15*s12*s13^3*s23*p1q*
         p2q^2 + 10*s12*s13^3*s23*p1q*p2q*p3q - 5*s12*s13^3*s23*p2q^3
          - 5*s12*s13^3*s23*p2q^2*p3q - 15*s12*s13^2*s23^2*p1q^2*p2q - 
         5*s12*s13^2*s23^2*p1q^2*p3q + 15*s12*s13^2*s23^2*p1q*p2q^2 + 
         10*s12*s13^2*s23^2*p1q*p2q*p3q + 5*s12*s13*s23^3*p1q^3 - 15*
         s12*s13*s23^3*p1q^2*p2q - 5*s12*s13*s23^3*p1q^2*p3q + 5*s12*
         s23^4*p1q^3,36*s12^3*s13*p2q*p3q^2 + 36*s12^3*s13*p3q^3 - 72*
         s12^2*s13^2*p2q^2*p3q - 36*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*
         s13^2*p3q^3 - 72*s12^2*s13*s23*p1q*p2q*p3q - 108*s12^2*s13*s23
         *p1q*p3q^2 + 36*s12*s13^3*p2q^3 - 36*s12*s13^3*p2q^2*p3q - 72*
         s12*s13^3*p2q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q^2 - 72*s12*
         s13^2*s23*p1q*p2q*p3q - 72*s12*s13^2*s23*p1q*p3q^2 + 36*s12*
         s13*s23^2*p1q^2*p2q + 108*s12*s13*s23^2*p1q^2*p3q + 36*s13^4*
         p2q^3 + 36*s13^4*p2q^2*p3q - 108*s13^3*s23*p1q*p2q^2 - 72*
         s13^3*s23*p1q*p2q*p3q + 108*s13^2*s23^2*p1q^2*p2q + 36*s13^2*
         s23^2*p1q^2*p3q - 36*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^2*p1q*p2q - s12^2*p1q*p3q - 2*s12*s13*p1q*p2q - 2*s12*s13*
         p1q*p3q + 2*s12*s23*p1q^2 - s13^2*p1q*p2q - s13^2*p1q*p3q + 2*
         s13*s23*p1q^2 + 2*s23^2*p1q^2 + s23^2*p1q*p2q + s23^2*p1q*p3q,
         72*s12*s23*p2q + 72*s12*s23*p3q + 72*s13*s23*p2q + 72*s13*s23*
         p3q - 72*s23^2*p1q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - s13*s23,144*s12] + rat[2*s12^4*s13*p2q*
         p3q^2 + 2*s12^4*s13*p3q^3 - 4*s12^3*s13^2*p2q^2*p3q - 2*s12^3*
         s13^2*p2q*p3q^2 + 2*s12^3*s13^2*p3q^3 - 4*s12^3*s13*s23*p1q*
         p2q*p3q - 6*s12^3*s13*s23*p1q*p3q^2 - 3*s12^3*s13*s23*p2q*
         p3q^2 - 3*s12^3*s13*s23*p3q^3 + 2*s12^2*s13^3*p2q^3 - 2*s12^2*
         s13^3*p2q^2*p3q - 4*s12^2*s13^3*p2q*p3q^2 - 4*s12^2*s13^2*s23*
         p1q*p2q^2 - 2*s12^2*s13^2*s23*p1q*p2q*p3q - 2*s12^2*s13^2*s23*
         p1q*p3q^2 + 6*s12^2*s13^2*s23*p2q^2*p3q + 5*s12^2*s13^2*s23*
         p2q*p3q^2 - s12^2*s13^2*s23*p3q^3 + 2*s12^2*s13*s23^2*p1q^2*
         p2q + 8*s12^2*s13*s23^2*p1q^2*p3q + 2*s12^2*s13*s23^2*p1q*p2q*
         p3q + 5*s12^2*s13*s23^2*p1q*p3q^2 + 2*s12*s13^4*p2q^3 + 2*s12*
         s13^4*p2q^2*p3q - 8*s12*s13^3*s23*p1q*p2q^2 - 6*s12*s13^3*s23*
         p1q*p2q*p3q - 3*s12*s13^3*s23*p2q^3 - s12*s13^3*s23*p2q^2*p3q
          + 2*s12*s13^3*s23*p2q*p3q^2 + 10*s12*s13^2*s23^2*p1q^2*p2q + 
         4*s12*s13^2*s23^2*p1q^2*p3q + 6*s12*s13^2*s23^2*p1q*p2q^2 + 4*
         s12*s13^2*s23^2*p1q*p2q*p3q + 2*s12*s13^2*s23^2*p1q*p3q^2 - 4*
         s12*s13*s23^3*p1q^3 - 3*s12*s13*s23^3*p1q^2*p2q - 3*s12*s13*
         s23^3*p1q^2*p3q - s13^4*s23*p2q^3 - s13^4*s23*p2q^2*p3q + 3*
         s13^3*s23^2*p1q*p2q^2 + 2*s13^3*s23^2*p1q*p2q*p3q - 3*s13^2*
         s23^3*p1q^2*p2q - s13^2*s23^3*p1q^2*p3q + s13*s23^4*p1q^3,144*
         s12^4*p2q*p3q^2 + 144*s12^4*p3q^3 - 288*s12^3*s13*p2q^2*p3q - 
         144*s12^3*s13*p2q*p3q^2 + 144*s12^3*s13*p3q^3 - 288*s12^3*s23*
         p1q*p2q*p3q - 432*s12^3*s23*p1q*p3q^2 + 144*s12^2*s13^2*p2q^3
          - 144*s12^2*s13^2*p2q^2*p3q - 288*s12^2*s13^2*p2q*p3q^2 - 288
         *s12^2*s13*s23*p1q*p2q^2 - 288*s12^2*s13*s23*p1q*p2q*p3q - 288
         *s12^2*s13*s23*p1q*p3q^2 + 144*s12^2*s23^2*p1q^2*p2q + 432*
         s12^2*s23^2*p1q^2*p3q + 144*s12*s13^3*p2q^3 + 144*s12*s13^3*
         p2q^2*p3q - 432*s12*s13^2*s23*p1q*p2q^2 - 288*s12*s13^2*s23*
         p1q*p2q*p3q + 432*s12*s13*s23^2*p1q^2*p2q + 144*s12*s13*s23^2*
         p1q^2*p3q - 144*s12*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 20*s12^2*
         p3q^2 + 5*s12*s13*p1q*p3q + 35*s12*s13*p2q*p3q + 30*s12*s23*
         p1q*p3q - 5*s13^2*p1q*p2q - 15*s13^2*p2q^2 + 5*s13*s23*p1q^2
          + 25*s13*s23*p1q*p2q - 10*s23^2*p1q^2,18*s12^2*s13*p3q^2 - 36
         *s12*s13^2*p2q*p3q - 36*s12*s13*s23*p1q*p3q + 18*s13^3*p2q^2
          - 36*s13^2*s23*p1q*p2q + 18*s13*s23^2*p1q^2] + rat[ - 20*
         s12^2*p3q^2 + 5*s12*s13*p1q*p3q + 35*s12*s13*p2q*p3q + 30*s12*
         s23*p1q*p3q - 5*s13^2*p1q*p2q - 15*s13^2*p2q^2 + 5*s13*s23*
         p1q^2 + 25*s13*s23*p1q*p2q - 10*s23^2*p1q^2,18*s12^2*s13*p3q^2
          - 36*s12*s13^2*p2q*p3q - 36*s12*s13*s23*p1q*p3q + 18*s13^3*
         p2q^2 - 36*s13^2*s23*p1q*p2q + 18*s13*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s12*p1q^2*p3q
          + 10*s12*p1q*p2q*p3q + 5*s12*p2q^2*p3q - 5*s13*p1q^2*p2q - 10
         *s13*p1q*p2q^2 - 5*s13*p2q^3 + 5*s23*p1q^3 + 10*s23*p1q^2*p2q
          + 5*s23*p1q*p2q^2,36*s12^2*p3q^2 - 72*s12*s13*p2q*p3q - 72*
         s12*s23*p1q*p3q + 36*s13^2*p2q^2 - 72*s13*s23*p1q*p2q + 36*
         s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[s13*s23^5*
         p1q^3*p3q + s13*s23^5*p1q^4 - s13^2*s23^4*p1q^2*p3q^2 - 3*
         s13^2*s23^4*p1q^2*p2q*p3q - s13^2*s23^4*p1q^3*p3q - 4*s13^2*
         s23^4*p1q^3*p2q + 2*s13^3*s23^3*p1q*p2q*p3q^2 + 3*s13^3*s23^3*
         p1q*p2q^2*p3q + 3*s13^3*s23^3*p1q^2*p2q*p3q + 6*s13^3*s23^3*
         p1q^2*p2q^2 - s13^4*s23^2*p2q^2*p3q^2 - s13^4*s23^2*p2q^3*p3q
          - 3*s13^4*s23^2*p1q*p2q^2*p3q - 4*s13^4*s23^2*p1q*p2q^3 + 
         s13^5*s23*p2q^3*p3q + s13^5*s23*p2q^4 + 10*s12*s23^5*p1q^3*p3q
          + 10*s12*s23^5*p1q^4 - 12*s12*s13*s23^4*p1q^2*p3q^2 - 31*s12*
         s13*s23^4*p1q^2*p2q*p3q - 9*s12*s13*s23^4*p1q^3*p3q - 40*s12*
         s13*s23^4*p1q^3*p2q + 3*s12*s13*s23^4*p1q^4 + 2*s12*s13^2*
         s23^3*p1q*p3q^3 + 21*s12*s13^2*s23^3*p1q*p2q*p3q^2 + 32*s12*
         s13^2*s23^3*p1q*p2q^2*p3q + 23*s12*s13^2*s23^3*p1q^2*p2q*p3q
          + 60*s12*s13^2*s23^3*p1q^2*p2q^2 - 2*s12*s13^2*s23^3*p1q^3*
         p3q - 10*s12*s13^2*s23^3*p1q^3*p2q + 2*s12*s13^3*s23^2*p2q*
         p3q^3 - 9*s12*s13^3*s23^2*p2q^2*p3q^2 - 11*s12*s13^3*s23^2*
         p2q^3*p3q + 5*s12*s13^3*s23^2*p1q*p2q*p3q^2 - 19*s12*s13^3*
         s23^2*p1q*p2q^2*p3q - 40*s12*s13^3*s23^2*p1q*p2q^3 + 5*s12*
         s13^3*s23^2*p1q^2*p2q*p3q + 12*s12*s13^3*s23^2*p1q^2*p2q^2 - 5
         *s12*s13^4*s23*p2q^2*p3q^2 + 5*s12*s13^4*s23*p2q^3*p3q + 10*
         s12*s13^4*s23*p2q^4 - 4*s12*s13^4*s23*p1q*p2q^2*p3q - 6*s12*
         s13^4*s23*p1q*p2q^3 + s12*s13^5*p2q^3*p3q + s12*s13^5*p2q^4 - 
         40*s12^2*s23^4*p1q^2*p3q^2 - 10*s12^2*s23^4*p1q^2*p2q*p3q - 30
         *s12^2*s23^4*p1q^3*p3q - 10*s12^2*s23^4*p1q^3*p2q + 10*s12^2*
         s23^4*p1q^4 + 31*s12^2*s13*s23^3*p1q*p3q^3 + 20*s12^2*s13*
         s23^3*p1q*p2q*p3q^2 + 21*s12^2*s13*s23^3*p1q*p2q^2*p3q + 13*
         s12^2*s13*s23^3*p1q^2*p3q^2 + 27*s12^2*s13*s23^3*p1q^2*p2q*p3q
          + 30*s12^2*s13*s23^3*p1q^2*p2q^2 - 16*s12^2*s13*s23^3*p1q^3*
         p3q - 31*s12^2*s13*s23^3*p1q^3*p2q + 2*s12^2*s13*s23^3*p1q^4
          - s12^2*s13^2*s23^2*p3q^4 + 30*s12^2*s13^2*s23^2*p2q*p3q^3 + 
         20*s12^2*s13^2*s23^2*p2q^2*p3q^2 - 11*s12^2*s13^2*s23^2*p2q^3*
         p3q + 4*s12^2*s13^2*s23^2*p1q*p3q^3 + 20*s12^2*s13^2*s23^2*p1q
         *p2q*p3q^2 + 35*s12^2*s13^2*s23^2*p1q*p2q^2*p3q - 30*s12^2*
         s13^2*s23^2*p1q*p2q^3 + 4*s12^2*s13^2*s23^2*p1q^2*p3q^2 + 20*
         s12^2*s13^2*s23^2*p1q^2*p2q*p3q + 33*s12^2*s13^2*s23^2*p1q^2*
         p2q^2 - s12^2*s13^2*s23^2*p1q^3*p3q - 5*s12^2*s13^2*s23^2*
         p1q^3*p2q + 7*s12^2*s13^3*s23*p2q*p3q^3 - 35*s12^2*s13^3*s23*
         p2q^2*p3q^2 - 32*s12^2*s13^3*s23*p2q^3*p3q + 10*s12^2*s13^3*
         s23*p2q^4 + 5*s12^2*s13^3*s23*p1q*p2q*p3q^2 - 2*s12^2*s13^3*
         s23*p1q*p2q^2*p3q - 13*s12^2*s13^3*s23*p1q*p2q^3 + 2*s12^2*
         s13^3*s23*p1q^2*p2q*p3q + 4*s12^2*s13^3*s23*p1q^2*p2q^2 - 3*
         s12^2*s13^4*p2q^2*p3q^2 - 2*s12^2*s13^4*p2q^3*p3q + s12^2*
         s13^4*p2q^4 - s12^2*s13^4*p1q*p2q^2*p3q - s12^2*s13^4*p1q*
         p2q^3 + 50*s12^3*s23^3*p1q*p3q^3 + 30*s12^3*s23^3*p1q*p2q*
         p3q^2 + 10*s12^3*s23^3*p1q^2*p3q^2 + 20*s12^3*s23^3*p1q^2*p2q*
         p3q - 40*s12^3*s23^3*p1q^3*p3q - 10*s12^3*s23^3*p1q^3*p2q - 20
         *s12^3*s13*s23^2*p3q^4 + 11*s12^3*s13*s23^2*p2q*p3q^3 + 31*
         s12^3*s13*s23^2*p2q^2*p3q^2 + 17*s12^3*s13*s23^2*p1q*p3q^3 - 
         15*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 22*s12^3*s13*s23^2*p1q*
         p2q^2*p3q + 32*s12^3*s13*s23^2*p1q^2*p3q^2 + 22*s12^3*s13*
         s23^2*p1q^2*p2q*p3q + 20*s12^3*s13*s23^2*p1q^2*p2q^2 - 5*s12^3
         *s13*s23^2*p1q^3*p3q - s12^3*s13*s23^2*p1q^3*p2q - 3*s12^3*
         s13^2*s23*p3q^4 + 51*s12^3*s13^2*s23*p2q*p3q^3 + 14*s12^3*
         s13^2*s23*p2q^2*p3q^2 - 40*s12^3*s13^2*s23*p2q^3*p3q - s12^3*
         s13^2*s23*p1q*p3q^3 + 26*s12^3*s13^2*s23*p1q*p2q*p3q^2 + 23*
         s12^3*s13^2*s23*p1q*p2q^2*p3q - 10*s12^3*s13^2*s23*p1q*p2q^3
          + 2*s12^3*s13^2*s23*p1q^2*p3q^2 + 2*s12^3*s13^2*s23*p1q^2*
         p2q^2 + 3*s12^3*s13^3*p2q*p3q^3 - 3*s12^3*s13^3*p2q^3*p3q + 2*
         s12^3*s13^3*p1q*p2q*p3q^2 + s12^3*s13^3*p1q*p2q^2*p3q - s12^3*
         s13^3*p1q*p2q^3 - 20*s12^4*s23^2*p3q^4 - 20*s12^4*s23^2*p2q*
         p3q^3 + 30*s12^4*s23^2*p1q*p3q^3 + 10*s12^4*s23^2*p1q*p2q*
         p3q^2 + 50*s12^4*s23^2*p1q^2*p3q^2 + 30*s12^4*s23^2*p1q^2*p2q*
         p3q - 22*s12^4*s13*s23*p3q^4 + 28*s12^4*s13*s23*p2q*p3q^3 + 50
         *s12^4*s13*s23*p2q^2*p3q^2 - 18*s12^4*s13*s23*p1q*p3q^3 + 10*
         s12^4*s13*s23*p1q*p2q*p3q^2 + 30*s12^4*s13*s23*p1q*p2q^2*p3q
          + 4*s12^4*s13*s23*p1q^2*p3q^2 + 2*s12^4*s13*s23*p1q^2*p2q*p3q
          - s12^4*s13^2*p3q^4 + 2*s12^4*s13^2*p2q*p3q^3 + 3*s12^4*s13^2
         *p2q^2*p3q^2 - s12^4*s13^2*p1q*p3q^3 + s12^4*s13^2*p1q*p2q*
         p3q^2 + 2*s12^4*s13^2*p1q*p2q^2*p3q - 20*s12^5*s23*p3q^4 - 20*
         s12^5*s23*p2q*p3q^3 - 20*s12^5*s23*p1q*p3q^3 - 20*s12^5*s23*
         p1q*p2q*p3q^2 - s12^5*s13*p3q^4 - s12^5*s13*p2q*p3q^3 - s12^5*
         s13*p1q*p3q^3 - s12^5*s13*p1q*p2q*p3q^2,18*s12*s13*s23^5*p1q^3
         *p3q + 18*s12*s13*s23^5*p1q^4 - 18*s12*s13^2*s23^4*p1q^2*p3q^2
          - 54*s12*s13^2*s23^4*p1q^2*p2q*p3q - 18*s12*s13^2*s23^4*p1q^3
         *p3q - 72*s12*s13^2*s23^4*p1q^3*p2q + 36*s12*s13^3*s23^3*p1q*
         p2q*p3q^2 + 54*s12*s13^3*s23^3*p1q*p2q^2*p3q + 54*s12*s13^3*
         s23^3*p1q^2*p2q*p3q + 108*s12*s13^3*s23^3*p1q^2*p2q^2 - 18*s12
         *s13^4*s23^2*p2q^2*p3q^2 - 18*s12*s13^4*s23^2*p2q^3*p3q - 54*
         s12*s13^4*s23^2*p1q*p2q^2*p3q - 72*s12*s13^4*s23^2*p1q*p2q^3
          + 18*s12*s13^5*s23*p2q^3*p3q + 18*s12*s13^5*s23*p2q^4 - 54*
         s12^2*s13*s23^4*p1q^2*p3q^2 - 18*s12^2*s13*s23^4*p1q^2*p2q*p3q
          - 36*s12^2*s13*s23^4*p1q^3*p3q - 18*s12^2*s13*s23^4*p1q^3*p2q
          + 18*s12^2*s13*s23^4*p1q^4 + 36*s12^2*s13^2*s23^3*p1q*p3q^3
          + 36*s12^2*s13^2*s23^3*p1q*p2q*p3q^2 + 36*s12^2*s13^2*s23^3*
         p1q*p2q^2*p3q + 18*s12^2*s13^2*s23^3*p1q^2*p3q^2 + 36*s12^2*
         s13^2*s23^3*p1q^2*p2q*p3q + 54*s12^2*s13^2*s23^3*p1q^2*p2q^2
          - 18*s12^2*s13^2*s23^3*p1q^3*p3q - 54*s12^2*s13^2*s23^3*p1q^3
         *p2q + 36*s12^2*s13^3*s23^2*p2q*p3q^3 + 18*s12^2*s13^3*s23^2*
         p2q^2*p3q^2 - 18*s12^2*s13^3*s23^2*p2q^3*p3q + 36*s12^2*s13^3*
         s23^2*p1q*p2q*p3q^2 + 36*s12^2*s13^3*s23^2*p1q*p2q^2*p3q - 54*
         s12^2*s13^3*s23^2*p1q*p2q^3 + 36*s12^2*s13^3*s23^2*p1q^2*p2q*
         p3q + 54*s12^2*s13^3*s23^2*p1q^2*p2q^2 - 54*s12^2*s13^4*s23*
         p2q^2*p3q^2 - 36*s12^2*s13^4*s23*p2q^3*p3q + 18*s12^2*s13^4*
         s23*p2q^4 - 18*s12^2*s13^4*s23*p1q*p2q^2*p3q - 18*s12^2*s13^4*
         s23*p1q*p2q^3 + 54*s12^3*s13*s23^3*p1q*p3q^3 + 36*s12^3*s13*
         s23^3*p1q*p2q*p3q^2 + 18*s12^3*s13*s23^3*p1q^2*p2q*p3q - 54*
         s12^3*s13*s23^3*p1q^3*p3q - 18*s12^3*s13*s23^3*p1q^3*p2q - 18*
         s12^3*s13^2*s23^2*p3q^4 + 18*s12^3*s13^2*s23^2*p2q*p3q^3 + 36*
         s12^3*s13^2*s23^2*p2q^2*p3q^2 + 18*s12^3*s13^2*s23^2*p1q*p3q^3
          + 36*s12^3*s13^2*s23^2*p1q*p2q^2*p3q + 36*s12^3*s13^2*s23^2*
         p1q^2*p3q^2 + 36*s12^3*s13^2*s23^2*p1q^2*p2q*p3q + 36*s12^3*
         s13^2*s23^2*p1q^2*p2q^2 + 54*s12^3*s13^3*s23*p2q*p3q^3 - 54*
         s12^3*s13^3*s23*p2q^3*p3q + 36*s12^3*s13^3*s23*p1q*p2q*p3q^2
          + 18*s12^3*s13^3*s23*p1q*p2q^2*p3q - 18*s12^3*s13^3*s23*p1q*
         p2q^3 - 18*s12^4*s13*s23^2*p3q^4 - 18*s12^4*s13*s23^2*p2q*
         p3q^3 + 36*s12^4*s13*s23^2*p1q*p3q^3 + 18*s12^4*s13*s23^2*p1q*
         p2q*p3q^2 + 54*s12^4*s13*s23^2*p1q^2*p3q^2 + 36*s12^4*s13*
         s23^2*p1q^2*p2q*p3q - 18*s12^4*s13^2*s23*p3q^4 + 36*s12^4*
         s13^2*s23*p2q*p3q^3 + 54*s12^4*s13^2*s23*p2q^2*p3q^2 - 18*
         s12^4*s13^2*s23*p1q*p3q^3 + 18*s12^4*s13^2*s23*p1q*p2q*p3q^2
          + 36*s12^4*s13^2*s23*p1q*p2q^2*p3q - 18*s12^5*s13*s23*p3q^4
          - 18*s12^5*s13*s23*p2q*p3q^3 - 18*s12^5*s13*s23*p1q*p3q^3 - 
         18*s12^5*s13*s23*p1q*p2q*p3q^2] + rat[ - s23 - 5*s13 - 5*s12,
         72*s13*s23 + 72*s12*s23]*d + rat[ - s13^2*s23^5*p1q^3*p3q - 
         s13^2*s23^5*p1q^4 + s13^3*s23^4*p1q^2*p3q^2 + 3*s13^3*s23^4*
         p1q^2*p2q*p3q + s13^3*s23^4*p1q^3*p3q + 4*s13^3*s23^4*p1q^3*
         p2q - 2*s13^4*s23^3*p1q*p2q*p3q^2 - 3*s13^4*s23^3*p1q*p2q^2*
         p3q - 3*s13^4*s23^3*p1q^2*p2q*p3q - 6*s13^4*s23^3*p1q^2*p2q^2
          + s13^5*s23^2*p2q^2*p3q^2 + s13^5*s23^2*p2q^3*p3q + 3*s13^5*
         s23^2*p1q*p2q^2*p3q + 4*s13^5*s23^2*p1q*p2q^3 - s13^6*s23*
         p2q^3*p3q - s13^6*s23*p2q^4 - 11*s12*s13*s23^5*p1q^3*p3q - 11*
         s12*s13*s23^5*p1q^4 + 12*s12*s13^2*s23^4*p1q^2*p3q^2 + 34*s12*
         s13^2*s23^4*p1q^2*p2q*p3q - 3*s12*s13^2*s23^4*p1q^3*p3q + 43*
         s12*s13^2*s23^4*p1q^3*p2q - 15*s12*s13^2*s23^4*p1q^4 - 2*s12*
         s13^3*s23^3*p1q*p3q^3 - 22*s12*s13^3*s23^3*p1q*p2q*p3q^2 - 35*
         s12*s13^3*s23^3*p1q*p2q^2*p3q + 11*s12*s13^3*s23^3*p1q^2*p3q^2
          + 13*s12*s13^3*s23^3*p1q^2*p2q*p3q - 63*s12*s13^3*s23^3*p1q^2
         *p2q^2 + 13*s12*s13^3*s23^3*p1q^3*p3q + 57*s12*s13^3*s23^3*
         p1q^3*p2q - 2*s12*s13^4*s23^2*p2q*p3q^3 + 10*s12*s13^4*s23^2*
         p2q^2*p3q^2 + 12*s12*s13^4*s23^2*p2q^3*p3q - 28*s12*s13^4*
         s23^2*p1q*p2q*p3q^2 - 17*s12*s13^4*s23^2*p1q*p2q^2*p3q + 41*
         s12*s13^4*s23^2*p1q*p2q^3 - 38*s12*s13^4*s23^2*p1q^2*p2q*p3q
          - 81*s12*s13^4*s23^2*p1q^2*p2q^2 + 17*s12*s13^5*s23*p2q^2*
         p3q^2 + 7*s12*s13^5*s23*p2q^3*p3q - 10*s12*s13^5*s23*p2q^4 + 
         37*s12*s13^5*s23*p1q*p2q^2*p3q + 51*s12*s13^5*s23*p1q*p2q^3 - 
         12*s12*s13^6*p2q^3*p3q - 12*s12*s13^6*p2q^4 - 20*s12^2*s23^5*
         p1q^3*p3q - 20*s12^2*s23^5*p1q^4 + 71*s12^2*s13*s23^4*p1q^2*
         p3q^2 + 71*s12^2*s13*s23^4*p1q^2*p2q*p3q + 46*s12^2*s13*s23^4*
         p1q^3*p3q + 89*s12^2*s13*s23^4*p1q^3*p2q - 25*s12^2*s13*s23^4*
         p1q^4 - 41*s12^2*s13^2*s23^3*p1q*p3q^3 - 58*s12^2*s13^2*s23^3*
         p1q*p2q*p3q^2 - 84*s12^2*s13^2*s23^3*p1q*p2q^2*p3q + 25*s12^2*
         s13^2*s23^3*p1q^2*p3q^2 - 37*s12^2*s13^2*s23^3*p1q^2*p2q*p3q
          - 147*s12^2*s13^2*s23^3*p1q^2*p2q^2 + 52*s12^2*s13^2*s23^3*
         p1q^3*p3q + 98*s12^2*s13^2*s23^3*p1q^3*p2q - 14*s12^2*s13^2*
         s23^3*p1q^4 + s12^2*s13^3*s23^2*p3q^4 - 41*s12^2*s13^3*s23^2*
         p2q*p3q^3 - 9*s12^2*s13^3*s23^2*p2q^2*p3q^2 + 33*s12^2*s13^3*
         s23^2*p2q^3*p3q - 27*s12^2*s13^3*s23^2*p1q*p3q^3 - 68*s12^2*
         s13^3*s23^2*p1q*p2q*p3q^2 - 58*s12^2*s13^3*s23^2*p1q*p2q^2*p3q
          + 107*s12^2*s13^3*s23^2*p1q*p2q^3 - 16*s12^2*s13^3*s23^2*
         p1q^2*p3q^2 - 76*s12^2*s13^3*s23^2*p1q^2*p2q*p3q - 145*s12^2*
         s13^3*s23^2*p1q^2*p2q^2 + 12*s12^2*s13^3*s23^2*p1q^3*p3q + 40*
         s12^2*s13^3*s23^2*p1q^3*p2q - 31*s12^2*s13^4*s23*p2q*p3q^3 + 
         47*s12^2*s13^4*s23*p2q^2*p3q^2 + 49*s12^2*s13^4*s23*p2q^3*p3q
          - 29*s12^2*s13^4*s23*p2q^4 - 28*s12^2*s13^4*s23*p1q*p2q*p3q^2
          + 12*s12^2*s13^4*s23*p1q*p2q^2*p3q + 96*s12^2*s13^4*s23*p1q*
         p2q^3 - 24*s12^2*s13^4*s23*p1q^2*p2q*p3q - 38*s12^2*s13^4*s23*
         p1q^2*p2q^2 + 36*s12^2*s13^5*p2q^2*p3q^2 + 12*s12^2*s13^5*
         p2q^3*p3q - 24*s12^2*s13^5*p2q^4 + 12*s12^2*s13^5*p1q*p2q^2*
         p3q + 12*s12^2*s13^5*p1q*p2q^3 + 80*s12^3*s23^4*p1q^2*p3q^2 + 
         20*s12^3*s23^4*p1q^2*p2q*p3q + 60*s12^3*s23^4*p1q^3*p3q + 20*
         s12^3*s23^4*p1q^3*p2q - 20*s12^3*s23^4*p1q^4 - 129*s12^3*s13*
         s23^3*p1q*p3q^3 - 78*s12^3*s13*s23^3*p1q*p2q*p3q^2 - 42*s12^3*
         s13*s23^3*p1q*p2q^2*p3q - 16*s12^3*s13*s23^3*p1q^2*p3q^2 - 73*
         s12^3*s13*s23^3*p1q^2*p2q*p3q - 60*s12^3*s13*s23^3*p1q^2*p2q^2
          + 99*s12^3*s13*s23^3*p1q^3*p3q + 81*s12^3*s13*s23^3*p1q^3*p2q
          - 14*s12^3*s13*s23^3*p1q^4 + 30*s12^3*s13^2*s23^2*p3q^4 - 72*
         s12^3*s13^2*s23^2*p2q*p3q^3 - 80*s12^3*s13^2*s23^2*p2q^2*p3q^2
          + 22*s12^3*s13^2*s23^2*p2q^3*p3q - 79*s12^3*s13^2*s23^2*p1q*
         p3q^3 - 49*s12^3*s13^2*s23^2*p1q*p2q*p3q^2 - 112*s12^3*s13^2*
         s23^2*p1q*p2q^2*p3q + 60*s12^3*s13^2*s23^2*p1q*p2q^3 - 57*
         s12^3*s13^2*s23^2*p1q^2*p3q^2 - 90*s12^3*s13^2*s23^2*p1q^2*p2q
         *p3q - 114*s12^3*s13^2*s23^2*p1q^2*p2q^2 + 52*s12^3*s13^2*
         s23^2*p1q^3*p3q + 52*s12^3*s13^2*s23^2*p1q^3*p2q + 15*s12^3*
         s13^3*s23*p3q^4 - 111*s12^3*s13^3*s23*p2q*p3q^3 + 15*s12^3*
         s13^3*s23*p2q^2*p3q^2 + 121*s12^3*s13^3*s23*p2q^3*p3q - 20*
         s12^3*s13^3*s23*p2q^4 - 9*s12^3*s13^3*s23*p1q*p3q^3 - 59*s12^3
         *s13^3*s23*p1q*p2q*p3q^2 - 69*s12^3*s13^3*s23*p1q*p2q^2*p3q + 
         65*s12^3*s13^3*s23*p1q*p2q^3 - 24*s12^3*s13^3*s23*p1q^2*p3q^2
          - 44*s12^3*s13^3*s23*p1q^2*p2q*p3q - 62*s12^3*s13^3*s23*p1q^2
         *p2q^2 - 36*s12^3*s13^4*p2q*p3q^3 + 36*s12^3*s13^4*p2q^2*p3q^2
          + 60*s12^3*s13^4*p2q^3*p3q - 12*s12^3*s13^4*p2q^4 - 24*s12^3*
         s13^4*p1q*p2q*p3q^2 + 24*s12^3*s13^4*p1q*p2q^3 - 100*s12^4*
         s23^3*p1q*p3q^3 - 60*s12^4*s23^3*p1q*p2q*p3q^2 - 20*s12^4*
         s23^3*p1q^2*p3q^2 - 40*s12^4*s23^3*p1q^2*p2q*p3q + 80*s12^4*
         s23^3*p1q^3*p3q + 20*s12^4*s23^3*p1q^3*p2q + 69*s12^4*s13*
         s23^2*p3q^4 + 7*s12^4*s13*s23^2*p2q*p3q^3 - 62*s12^4*s13*s23^2
         *p2q^2*p3q^2 - 102*s12^4*s13*s23^2*p1q*p3q^3 + s12^4*s13*s23^2
         *p1q*p2q*p3q^2 - 44*s12^4*s13*s23^2*p1q*p2q^2*p3q - 131*s12^4*
         s13*s23^2*p1q^2*p3q^2 - 92*s12^4*s13*s23^2*p1q^2*p2q*p3q - 40*
         s12^4*s13*s23^2*p1q^2*p2q^2 + 40*s12^4*s13*s23^2*p1q^3*p3q + 
         12*s12^4*s13*s23^2*p1q^3*p2q + 58*s12^4*s13^2*s23*p3q^4 - 137*
         s12^4*s13^2*s23*p2q*p3q^3 - 115*s12^4*s13^2*s23*p2q^2*p3q^2 + 
         80*s12^4*s13^2*s23*p2q^3*p3q - 4*s12^4*s13^2*s23*p1q*p3q^3 - 
         72*s12^4*s13^2*s23*p1q*p2q*p3q^2 - 104*s12^4*s13^2*s23*p1q*
         p2q^2*p3q + 20*s12^4*s13^2*s23*p1q*p2q^3 - 62*s12^4*s13^2*s23*
         p1q^2*p3q^2 - 44*s12^4*s13^2*s23*p1q^2*p2q*p3q - 24*s12^4*
         s13^2*s23*p1q^2*p2q^2 + 12*s12^4*s13^3*p3q^4 - 60*s12^4*s13^3*
         p2q*p3q^3 - 36*s12^4*s13^3*p2q^2*p3q^2 + 36*s12^4*s13^3*p2q^3*
         p3q + 12*s12^4*s13^3*p1q*p3q^3 - 36*s12^4*s13^3*p1q*p2q*p3q^2
          - 36*s12^4*s13^3*p1q*p2q^2*p3q + 12*s12^4*s13^3*p1q*p2q^3 + 
         40*s12^5*s23^2*p3q^4 + 40*s12^5*s23^2*p2q*p3q^3 - 60*s12^5*
         s23^2*p1q*p3q^3 - 20*s12^5*s23^2*p1q*p2q*p3q^2 - 100*s12^5*
         s23^2*p1q^2*p3q^2 - 60*s12^5*s23^2*p1q^2*p2q*p3q + 83*s12^5*
         s13*s23*p3q^4 - 17*s12^5*s13*s23*p2q*p3q^3 - 100*s12^5*s13*s23
         *p2q^2*p3q^2 + 45*s12^5*s13*s23*p1q*p3q^3 - s12^5*s13*s23*p1q*
         p2q*p3q^2 - 60*s12^5*s13*s23*p1q*p2q^2*p3q - 38*s12^5*s13*s23*
         p1q^2*p3q^2 - 24*s12^5*s13*s23*p1q^2*p2q*p3q + 24*s12^5*s13^2*
         p3q^4 - 12*s12^5*s13^2*p2q*p3q^3 - 36*s12^5*s13^2*p2q^2*p3q^2
          + 24*s12^5*s13^2*p1q*p3q^3 - 24*s12^5*s13^2*p1q*p2q^2*p3q + 
         40*s12^6*s23*p3q^4 + 40*s12^6*s23*p2q*p3q^3 + 40*s12^6*s23*p1q
         *p3q^3 + 40*s12^6*s23*p1q*p2q*p3q^2 + 12*s12^6*s13*p3q^4 + 12*
         s12^6*s13*p2q*p3q^3 + 12*s12^6*s13*p1q*p3q^3 + 12*s12^6*s13*
         p1q*p2q*p3q^2, - 36*s12*s13^2*s23^5*p1q^3*p3q - 36*s12*s13^2*
         s23^5*p1q^4 + 36*s12*s13^3*s23^4*p1q^2*p3q^2 + 108*s12*s13^3*
         s23^4*p1q^2*p2q*p3q + 36*s12*s13^3*s23^4*p1q^3*p3q + 144*s12*
         s13^3*s23^4*p1q^3*p2q - 72*s12*s13^4*s23^3*p1q*p2q*p3q^2 - 108
         *s12*s13^4*s23^3*p1q*p2q^2*p3q - 108*s12*s13^4*s23^3*p1q^2*p2q
         *p3q - 216*s12*s13^4*s23^3*p1q^2*p2q^2 + 36*s12*s13^5*s23^2*
         p2q^2*p3q^2 + 36*s12*s13^5*s23^2*p2q^3*p3q + 108*s12*s13^5*
         s23^2*p1q*p2q^2*p3q + 144*s12*s13^5*s23^2*p1q*p2q^3 - 36*s12*
         s13^6*s23*p2q^3*p3q - 36*s12*s13^6*s23*p2q^4 - 36*s12^2*s13*
         s23^5*p1q^3*p3q - 36*s12^2*s13*s23^5*p1q^4 + 144*s12^2*s13^2*
         s23^4*p1q^2*p3q^2 + 144*s12^2*s13^2*s23^4*p1q^2*p2q*p3q + 108*
         s12^2*s13^2*s23^4*p1q^3*p3q + 180*s12^2*s13^2*s23^4*p1q^3*p2q
          - 36*s12^2*s13^2*s23^4*p1q^4 - 72*s12^2*s13^3*s23^3*p1q*p3q^3
          - 144*s12^2*s13^3*s23^3*p1q*p2q*p3q^2 - 180*s12^2*s13^3*s23^3
         *p1q*p2q^2*p3q - 36*s12^2*s13^3*s23^3*p1q^2*p3q^2 - 180*s12^2*
         s13^3*s23^3*p1q^2*p2q*p3q - 324*s12^2*s13^3*s23^3*p1q^2*p2q^2
          + 36*s12^2*s13^3*s23^3*p1q^3*p3q + 108*s12^2*s13^3*s23^3*
         p1q^3*p2q - 72*s12^2*s13^4*s23^2*p2q*p3q^3 + 72*s12^2*s13^4*
         s23^2*p2q^3*p3q - 72*s12^2*s13^4*s23^2*p1q*p2q*p3q^2 + 36*
         s12^2*s13^4*s23^2*p1q*p2q^2*p3q + 252*s12^2*s13^4*s23^2*p1q*
         p2q^3 - 72*s12^2*s13^4*s23^2*p1q^2*p2q*p3q - 108*s12^2*s13^4*
         s23^2*p1q^2*p2q^2 + 108*s12^2*s13^5*s23*p2q^2*p3q^2 + 36*s12^2
         *s13^5*s23*p2q^3*p3q - 72*s12^2*s13^5*s23*p2q^4 + 36*s12^2*
         s13^5*s23*p1q*p2q^2*p3q + 36*s12^2*s13^5*s23*p1q*p2q^3 + 108*
         s12^3*s13*s23^4*p1q^2*p3q^2 + 36*s12^3*s13*s23^4*p1q^2*p2q*p3q
          + 72*s12^3*s13*s23^4*p1q^3*p3q + 36*s12^3*s13*s23^4*p1q^3*p2q
          - 36*s12^3*s13*s23^4*p1q^4 - 180*s12^3*s13^2*s23^3*p1q*p3q^3
          - 144*s12^3*s13^2*s23^3*p1q*p2q*p3q^2 - 72*s12^3*s13^2*s23^3*
         p1q*p2q^2*p3q - 36*s12^3*s13^2*s23^3*p1q^2*p3q^2 - 108*s12^3*
         s13^2*s23^3*p1q^2*p2q*p3q - 108*s12^3*s13^2*s23^3*p1q^2*p2q^2
          + 144*s12^3*s13^2*s23^3*p1q^3*p3q + 144*s12^3*s13^2*s23^3*
         p1q^3*p2q + 36*s12^3*s13^3*s23^2*p3q^4 - 108*s12^3*s13^3*s23^2
         *p2q*p3q^3 - 108*s12^3*s13^3*s23^2*p2q^2*p3q^2 + 36*s12^3*
         s13^3*s23^2*p2q^3*p3q - 36*s12^3*s13^3*s23^2*p1q*p3q^3 - 72*
         s12^3*s13^3*s23^2*p1q*p2q*p3q^2 - 144*s12^3*s13^3*s23^2*p1q*
         p2q^2*p3q + 108*s12^3*s13^3*s23^2*p1q*p2q^3 - 72*s12^3*s13^3*
         s23^2*p1q^2*p3q^2 - 144*s12^3*s13^3*s23^2*p1q^2*p2q*p3q - 180*
         s12^3*s13^3*s23^2*p1q^2*p2q^2 - 108*s12^3*s13^4*s23*p2q*p3q^3
          + 108*s12^3*s13^4*s23*p2q^2*p3q^2 + 180*s12^3*s13^4*s23*p2q^3
         *p3q - 36*s12^3*s13^4*s23*p2q^4 - 72*s12^3*s13^4*s23*p1q*p2q*
         p3q^2 + 72*s12^3*s13^4*s23*p1q*p2q^3 - 108*s12^4*s13*s23^3*p1q
         *p3q^3 - 72*s12^4*s13*s23^3*p1q*p2q*p3q^2 - 36*s12^4*s13*s23^3
         *p1q^2*p2q*p3q + 108*s12^4*s13*s23^3*p1q^3*p3q + 36*s12^4*s13*
         s23^3*p1q^3*p2q + 72*s12^4*s13^2*s23^2*p3q^4 - 72*s12^4*s13^2*
         s23^2*p2q^2*p3q^2 - 108*s12^4*s13^2*s23^2*p1q*p3q^3 - 36*s12^4
         *s13^2*s23^2*p1q*p2q*p3q^2 - 72*s12^4*s13^2*s23^2*p1q*p2q^2*
         p3q - 180*s12^4*s13^2*s23^2*p1q^2*p3q^2 - 144*s12^4*s13^2*
         s23^2*p1q^2*p2q*p3q - 72*s12^4*s13^2*s23^2*p1q^2*p2q^2 + 36*
         s12^4*s13^3*s23*p3q^4 - 180*s12^4*s13^3*s23*p2q*p3q^3 - 108*
         s12^4*s13^3*s23*p2q^2*p3q^2 + 108*s12^4*s13^3*s23*p2q^3*p3q + 
         36*s12^4*s13^3*s23*p1q*p3q^3 - 108*s12^4*s13^3*s23*p1q*p2q*
         p3q^2 - 108*s12^4*s13^3*s23*p1q*p2q^2*p3q + 36*s12^4*s13^3*s23
         *p1q*p2q^3 + 36*s12^5*s13*s23^2*p3q^4 + 36*s12^5*s13*s23^2*p2q
         *p3q^3 - 72*s12^5*s13*s23^2*p1q*p3q^3 - 36*s12^5*s13*s23^2*p1q
         *p2q*p3q^2 - 108*s12^5*s13*s23^2*p1q^2*p3q^2 - 72*s12^5*s13*
         s23^2*p1q^2*p2q*p3q + 72*s12^5*s13^2*s23*p3q^4 - 36*s12^5*
         s13^2*s23*p2q*p3q^3 - 108*s12^5*s13^2*s23*p2q^2*p3q^2 + 72*
         s12^5*s13^2*s23*p1q*p3q^3 - 72*s12^5*s13^2*s23*p1q*p2q^2*p3q
          + 36*s12^6*s13*s23*p3q^4 + 36*s12^6*s13*s23*p2q*p3q^3 + 36*
         s12^6*s13*s23*p1q*p3q^3 + 36*s12^6*s13*s23*p1q*p2q*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s12^3*s13*p1q^2
         *p3q - 2*s12^3*s13*p1q*p3q^2 - 3*s12^3*s13*p3q^3 - s12^3*s23*
         p1q^2*p3q - s12^3*s23*p1q*p3q^2 - s12^2*s13^2*p1q^2*p2q + 3*
         s12^2*s13^2*p1q*p2q*p3q + 8*s12^2*s13^2*p2q*p3q^2 + s12^2*s13*
         s23*p1q^3 - s12^2*s13*s23*p1q^2*p2q + 7*s12^2*s13*s23*p1q^2*
         p3q + 2*s12^2*s13*s23*p1q*p2q*p3q + 4*s12^2*s13*s23*p1q*p3q^2
          + s12^2*s13*s23*p2q*p3q^2 - 2*s12^2*s13*s23*p3q^3 + s12^2*
         s23^2*p1q^3 - s12^2*s23^2*p1q*p3q^2 - s12*s13^3*p1q*p2q^2 - 7*
         s12*s13^3*p2q^2*p3q + 2*s12*s13^2*s23*p1q^2*p2q + s12*s13^2*
         s23*p1q*p2q^2 + 4*s12*s13^2*s23*p1q*p2q*p3q - s12*s13^2*s23*
         p2q^2*p3q + 4*s12*s13^2*s23*p2q*p3q^2 - s12*s13*s23^2*p1q^3 - 
         2*s12*s13*s23^2*p1q^2*p2q + 3*s12*s13*s23^2*p1q^2*p3q + 4*s12*
         s13*s23^2*p1q*p3q^2 + s12*s23^3*p1q^3 + s12*s23^3*p1q^2*p3q + 
         2*s13^4*p2q^3 - 6*s13^3*s23*p1q*p2q^2 - 2*s13^3*s23*p2q^2*p3q
          + 6*s13^2*s23^2*p1q^2*p2q + 4*s13^2*s23^2*p1q*p2q*p3q - 2*s13
         *s23^3*p1q^3 - 2*s13*s23^3*p1q^2*p3q,36*s12^4*s13*p1q*p3q^2 + 
         36*s12^4*s13*p3q^3 - 72*s12^3*s13^2*p1q*p2q*p3q - 108*s12^3*
         s13^2*p2q*p3q^2 - 72*s12^3*s13*s23*p1q^2*p3q - 36*s12^3*s13*
         s23*p1q*p3q^2 + 36*s12^3*s13*s23*p3q^3 + 36*s12^2*s13^3*p1q*
         p2q^2 + 108*s12^2*s13^3*p2q^2*p3q - 72*s12^2*s13^2*s23*p1q^2*
         p2q - 72*s12^2*s13^2*s23*p1q*p2q*p3q - 72*s12^2*s13^2*s23*p2q*
         p3q^2 + 36*s12^2*s13*s23^2*p1q^3 - 36*s12^2*s13*s23^2*p1q^2*
         p3q - 72*s12^2*s13*s23^2*p1q*p3q^2 - 36*s12*s13^4*p2q^3 + 108*
         s12*s13^3*s23*p1q*p2q^2 + 36*s12*s13^3*s23*p2q^2*p3q - 108*s12
         *s13^2*s23^2*p1q^2*p2q - 72*s12*s13^2*s23^2*p1q*p2q*p3q + 36*
         s12*s13*s23^3*p1q^3 + 36*s12*s13*s23^3*p1q^2*p3q] + rat[s12^3*
         s13*p1q^2*p3q - s12^3*s13*p1q*p3q^2 - 2*s12^3*s13*p3q^3 - 
         s12^3*s23*p1q^2*p3q - s12^3*s23*p1q*p3q^2 - s12^2*s13^2*p1q^2*
         p2q + s12^2*s13^2*p1q*p2q*p3q + 5*s12^2*s13^2*p2q*p3q^2 + 
         s12^2*s13*s23*p1q^3 - s12^2*s13*s23*p1q^2*p2q + 5*s12^2*s13*
         s23*p1q^2*p3q + 2*s12^2*s13*s23*p1q*p2q*p3q + 3*s12^2*s13*s23*
         p1q*p3q^2 + s12^2*s13*s23*p2q*p3q^2 - s12^2*s13*s23*p3q^3 + 
         s12^2*s23^2*p1q^3 - s12^2*s23^2*p1q*p3q^2 - 4*s12*s13^3*p2q^2*
         p3q + s12*s13^2*s23*p1q*p2q^2 + 2*s12*s13^2*s23*p1q*p2q*p3q - 
         s12*s13^2*s23*p2q^2*p3q + 2*s12*s13^2*s23*p2q*p3q^2 - 2*s12*
         s13*s23^2*p1q^2*p2q + 2*s12*s13*s23^2*p1q^2*p3q + 2*s12*s13*
         s23^2*p1q*p3q^2 + s12*s23^3*p1q^3 + s12*s23^3*p1q^2*p3q + 
         s13^4*p2q^3 - 3*s13^3*s23*p1q*p2q^2 - s13^3*s23*p2q^2*p3q + 3*
         s13^2*s23^2*p1q^2*p2q + 2*s13^2*s23^2*p1q*p2q*p3q - s13*s23^3*
         p1q^3 - s13*s23^3*p1q^2*p3q,36*s12^4*s13*p1q*p3q^2 + 36*s12^4*
         s13*p3q^3 - 72*s12^3*s13^2*p1q*p2q*p3q - 108*s12^3*s13^2*p2q*
         p3q^2 - 72*s12^3*s13*s23*p1q^2*p3q - 36*s12^3*s13*s23*p1q*
         p3q^2 + 36*s12^3*s13*s23*p3q^3 + 36*s12^2*s13^3*p1q*p2q^2 + 
         108*s12^2*s13^3*p2q^2*p3q - 72*s12^2*s13^2*s23*p1q^2*p2q - 72*
         s12^2*s13^2*s23*p1q*p2q*p3q - 72*s12^2*s13^2*s23*p2q*p3q^2 + 
         36*s12^2*s13*s23^2*p1q^3 - 36*s12^2*s13*s23^2*p1q^2*p3q - 72*
         s12^2*s13*s23^2*p1q*p3q^2 - 36*s12*s13^4*p2q^3 + 108*s12*s13^3
         *s23*p1q*p2q^2 + 36*s12*s13^3*s23*p2q^2*p3q - 108*s12*s13^2*
         s23^2*p1q^2*p2q - 72*s12*s13^2*s23^2*p1q*p2q*p3q + 36*s12*s13*
         s23^3*p1q^3 + 36*s12*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - s12^2*s13*
         p1q^3*p3q - 3*s12^2*s13*p1q^2*p3q^2 - 3*s12^2*s13*p1q*p3q^3 - 
         s12^2*s13*p3q^4 + s12^2*s23*p1q^3*p3q + 2*s12^2*s23*p1q^2*
         p3q^2 + s12^2*s23*p1q*p3q^3 + s12*s13^2*p1q^3*p2q + 4*s12*
         s13^2*p1q^2*p2q*p3q + 5*s12*s13^2*p1q*p2q*p3q^2 + 2*s12*s13^2*
         p2q*p3q^3 - s12*s13*s23*p1q^4 + s12*s13*s23*p1q^3*p2q - 2*s12*
         s13*s23*p1q^3*p3q + 3*s12*s13*s23*p1q^2*p2q*p3q - s12*s13*s23*
         p1q^2*p3q^2 + 3*s12*s13*s23*p1q*p2q*p3q^2 + s12*s13*s23*p2q*
         p3q^3 - s12*s23^2*p1q^4 - s12*s23^2*p1q^3*p3q + s12*s23^2*
         p1q^2*p3q^2 + s12*s23^2*p1q*p3q^3 - s13^3*p1q^2*p2q^2 - 2*
         s13^3*p1q*p2q^2*p3q - s13^3*p2q^2*p3q^2 + 2*s13^2*s23*p1q^3*
         p2q - s13^2*s23*p1q^2*p2q^2 + 4*s13^2*s23*p1q^2*p2q*p3q - 2*
         s13^2*s23*p1q*p2q^2*p3q + 2*s13^2*s23*p1q*p2q*p3q^2 - s13^2*
         s23*p2q^2*p3q^2 - s13*s23^2*p1q^4 + 2*s13*s23^2*p1q^3*p2q - 2*
         s13*s23^2*p1q^3*p3q + 4*s13*s23^2*p1q^2*p2q*p3q - s13*s23^2*
         p1q^2*p3q^2 + 2*s13*s23^2*p1q*p2q*p3q^2 - s23^3*p1q^4 - 2*
         s23^3*p1q^3*p3q - s23^3*p1q^2*p3q^2, - 72*s12^3*s13*p1q*p3q^2
          - 72*s12^3*s13*p3q^3 + 144*s12^2*s13^2*p1q*p2q*p3q + 216*
         s12^2*s13^2*p2q*p3q^2 + 144*s12^2*s13*s23*p1q^2*p3q + 72*s12^2
         *s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p3q^3 - 72*s12*s13^3*p1q
         *p2q^2 - 216*s12*s13^3*p2q^2*p3q + 144*s12*s13^2*s23*p1q^2*p2q
          + 144*s12*s13^2*s23*p1q*p2q*p3q + 144*s12*s13^2*s23*p2q*p3q^2
          - 72*s12*s13*s23^2*p1q^3 + 72*s12*s13*s23^2*p1q^2*p3q + 144*
         s12*s13*s23^2*p1q*p3q^2 + 72*s13^4*p2q^3 - 216*s13^3*s23*p1q*
         p2q^2 - 72*s13^3*s23*p2q^2*p3q + 216*s13^2*s23^2*p1q^2*p2q + 
         144*s13^2*s23^2*p1q*p2q*p3q - 72*s13*s23^3*p1q^3 - 72*s13*
         s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*
         s12^3*p1q*p2q^2*p3q - 10*s12^3*p1q*p2q*p3q^2 - 5*s12^3*p1q*
         p3q^3 + 5*s12^3*p2q^3*p3q + 15*s12^3*p2q^2*p3q^2 + 15*s12^3*
         p2q*p3q^3 + 5*s12^3*p3q^4 - 5*s12^2*s13*p1q*p2q^3 - 20*s12^2*
         s13*p1q*p2q^2*p3q - 25*s12^2*s13*p1q*p2q*p3q^2 - 10*s12^2*s13*
         p1q*p3q^3 - 5*s12^2*s13*p2q^4 - 15*s12^2*s13*p2q^3*p3q - 15*
         s12^2*s13*p2q^2*p3q^2 - 5*s12^2*s13*p2q*p3q^3 + 5*s12^2*s23*
         p1q^2*p2q^2 + 10*s12^2*s23*p1q^2*p2q*p3q + 5*s12^2*s23*p1q^2*
         p3q^2 + 5*s12^2*s23*p1q*p2q^3 + 5*s12^2*s23*p1q*p2q^2*p3q - 5*
         s12^2*s23*p1q*p2q*p3q^2 - 5*s12^2*s23*p1q*p3q^3,36*s12^3*p2q*
         p3q^2 + 36*s12^3*p3q^3 - 72*s12^2*s13*p2q^2*p3q - 36*s12^2*s13
         *p2q*p3q^2 + 36*s12^2*s13*p3q^3 - 72*s12^2*s23*p1q*p2q*p3q - 
         108*s12^2*s23*p1q*p3q^2 + 36*s12*s13^2*p2q^3 - 36*s12*s13^2*
         p2q^2*p3q - 72*s12*s13^2*p2q*p3q^2 - 72*s12*s13*s23*p1q*p2q^2
          - 72*s12*s13*s23*p1q*p2q*p3q - 72*s12*s13*s23*p1q*p3q^2 + 36*
         s12*s23^2*p1q^2*p2q + 108*s12*s23^2*p1q^2*p3q + 36*s13^3*p2q^3
          + 36*s13^3*p2q^2*p3q - 108*s13^2*s23*p1q*p2q^2 - 72*s13^2*s23
         *p1q*p2q*p3q + 108*s13*s23^2*p1q^2*p2q + 36*s13*s23^2*p1q^2*
         p3q - 36*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 2*
         s12^4*s13*p1q^2*p2q^2*p3q - 2*s12^4*s13*p1q^2*p2q*p3q^2 + 
         s12^4*s13*p1q*p2q^3*p3q - s12^4*s13*p1q*p2q^2*p3q^2 - 2*s12^4*
         s13*p1q*p2q*p3q^3 + s12^4*s13*p2q^3*p3q^2 + s12^4*s13*p2q^2*
         p3q^3 + s12^4*s23*p1q^2*p2q^2*p3q + s12^4*s23*p1q^2*p2q*p3q^2
          + s12^4*s23*p1q*p2q^2*p3q^2 + s12^4*s23*p1q*p2q*p3q^3 - 3*
         s12^3*s13^2*p1q^2*p2q^2*p3q - 3*s12^3*s13^2*p1q^2*p2q*p3q^2 - 
         s12^3*s13^2*p1q*p2q^4 + 4*s12^3*s13^2*p1q*p2q^3*p3q + 3*s12^3*
         s13^2*p1q*p2q^2*p3q^2 - 2*s12^3*s13^2*p1q*p2q*p3q^3 - 2*s12^3*
         s13^2*p2q^4*p3q + s12^3*s13^2*p2q^3*p3q^2 + 4*s12^3*s13^2*
         p2q^2*p3q^3 + s12^3*s13^2*p2q*p3q^4 + 3*s12^3*s13*s23*p1q^3*
         p2q*p3q + 2*s12^3*s13*s23*p1q^2*p2q^3 - 2*s12^3*s13*s23*p1q^2*
         p2q^2*p3q + s12^3*s13*s23*p1q*p2q^3*p3q - 4*s12^3*s13*s23*p1q*
         p2q^2*p3q^2 - 4*s12^3*s13*s23*p1q*p2q*p3q^3 + s12^3*s13*s23*
         p2q^3*p3q^2 - s12^3*s13*s23*p2q*p3q^4 - s12^3*s23^2*p1q^3*
         p2q^2 - 2*s12^3*s23^2*p1q^3*p2q*p3q + s12^3*s23^2*p1q^2*p2q^2*
         p3q + 2*s12^3*s23^2*p1q*p2q^2*p3q^2 + 2*s12^3*s23^2*p1q*p2q*
         p3q^3 - s12^2*s13^3*p1q^2*p2q^3 - 2*s12^2*s13^3*p1q^2*p2q^2*
         p3q - s12^2*s13^3*p1q^2*p2q*p3q^2 - 3*s12^2*s13^3*p1q*p2q^4 + 
         3*s12^2*s13^3*p1q*p2q^2*p3q^2 + s12^2*s13^3*p2q^5 - 5*s12^2*
         s13^3*p2q^4*p3q - 6*s12^2*s13^3*p2q^3*p3q^2 + s12^2*s13^3*
         p2q^2*p3q^3 + s12^2*s13^3*p2q*p3q^4 + 2*s12^2*s13^2*s23*p1q^3*
         p2q^2 + 4*s12^2*s13^2*s23*p1q^3*p2q*p3q + 7*s12^2*s13^2*s23*
         p1q^2*p2q^3 - s12^2*s13^2*s23*p1q^2*p2q^2*p3q - s12^2*s13^2*
         s23*p1q^2*p2q*p3q^2 - 4*s12^2*s13^2*s23*p1q*p2q^4 + 5*s12^2*
         s13^2*s23*p1q*p2q^3*p3q + s12^2*s13^2*s23*p1q*p2q^2*p3q^2 - 5*
         s12^2*s13^2*s23*p1q*p2q*p3q^3 - 2*s12^2*s13^2*s23*p2q^4*p3q + 
         2*s12^2*s13^2*s23*p2q^3*p3q^2 + 4*s12^2*s13^2*s23*p2q^2*p3q^3
          - s12^2*s13*s23^2*p1q^4*p2q - 5*s12^2*s13*s23^2*p1q^3*p2q^2
          + 3*s12^2*s13*s23^2*p1q^3*p2q*p3q + 5*s12^2*s13*s23^2*p1q^2*
         p2q^3 + s12^2*s13*s23^2*p1q^2*p2q^2*p3q + 5*s12^2*s13*s23^2*
         p1q^2*p2q*p3q^2 + s12^2*s13*s23^2*p1q*p2q^3*p3q - s12^2*s13*
         s23^2*p1q*p2q^2*p3q^2 - s12^2*s13*s23^2*p2q^2*p3q^3 - s12^2*
         s13*s23^2*p2q*p3q^4 + s12^2*s23^3*p1q^4*p2q - 2*s12^2*s23^3*
         p1q^3*p2q^2 - 3*s12^2*s23^3*p1q^3*p2q*p3q - s12^2*s23^3*p1q^2*
         p2q^2*p3q - 3*s12^2*s23^3*p1q^2*p2q*p3q^2 + s12^2*s23^3*p1q*
         p2q^2*p3q^2 + s12^2*s23^3*p1q*p2q*p3q^3 - s12*s13^4*p1q^2*
         p2q^3 - s12*s13^4*p1q^2*p2q^2*p3q - s12*s13^4*p1q*p2q^4 - 2*
         s12*s13^4*p1q*p2q^3*p3q - s12*s13^4*p1q*p2q^2*p3q^2 + 3*s12*
         s13^4*p2q^5 - 5*s12*s13^4*p2q^3*p3q^2 - 2*s12*s13^4*p2q^2*
         p3q^3 + 2*s12*s13^3*s23*p1q^3*p2q^2 + s12*s13^3*s23*p1q^3*p2q*
         p3q + s12*s13^3*s23*p1q^2*p2q^3 - 2*s12*s13^3*s23*p1q^2*p2q^2*
         p3q - s12*s13^3*s23*p1q^2*p2q*p3q^2 - 12*s12*s13^3*s23*p1q*
         p2q^4 - 9*s12*s13^3*s23*p1q*p2q^3*p3q - 2*s12*s13^3*s23*p1q*
         p2q^2*p3q^2 - 2*s12*s13^3*s23*p1q*p2q*p3q^3 + s12*s13^3*s23*
         p2q^5 - 4*s12*s13^3*s23*p2q^4*p3q - 5*s12*s13^3*s23*p2q^3*
         p3q^2 - s12*s13^2*s23^2*p1q^4*p2q + s12*s13^2*s23^2*p1q^3*
         p2q^2 + 4*s12*s13^2*s23^2*p1q^3*p2q*p3q + 17*s12*s13^2*s23^2*
         p1q^2*p2q^3 + 10*s12*s13^2*s23^2*p1q^2*p2q^2*p3q + 5*s12*s13^2
         *s23^2*p1q^2*p2q*p3q^2 - 3*s12*s13^2*s23^2*p1q*p2q^4 + 6*s12*
         s13^2*s23^2*p1q*p2q^3*p3q + 5*s12*s13^2*s23^2*p1q*p2q^2*p3q^2
          + 2*s12*s13^2*s23^2*p2q^3*p3q^2 + 2*s12*s13^2*s23^2*p2q^2*
         p3q^3 - s12*s13*s23^3*p1q^4*p2q - 10*s12*s13*s23^3*p1q^3*p2q^2
          - s12*s13*s23^3*p1q^3*p2q*p3q + 3*s12*s13*s23^3*p1q^2*p2q^3
          - 2*s12*s13*s23^3*p1q^2*p2q^2*p3q + 2*s12*s13*s23^3*p1q^2*p2q
         *p3q^2 + s12*s13*s23^3*p1q*p2q^3*p3q + 2*s12*s13*s23^3*p1q*
         p2q^2*p3q^2 + 2*s12*s13*s23^3*p1q*p2q*p3q^3 + 2*s12*s23^4*
         p1q^4*p2q - s12*s23^4*p1q^3*p2q^2 - s12*s23^4*p1q^2*p2q^2*p3q
          - 2*s12*s23^4*p1q^2*p2q*p3q^2 + s13^5*p1q*p2q^4 + s13^5*p1q*
         p2q^3*p3q + 2*s13^5*p2q^5 + 3*s13^5*p2q^4*p3q + s13^5*p2q^3*
         p3q^2 - 3*s13^4*s23*p1q^2*p2q^3 - 2*s13^4*s23*p1q^2*p2q^2*p3q
          - 6*s13^4*s23*p1q*p2q^4 - 7*s13^4*s23*p1q*p2q^3*p3q - 2*s13^4
         *s23*p1q*p2q^2*p3q^2 + 2*s13^4*s23*p2q^5 + 2*s13^4*s23*p2q^4*
         p3q + 3*s13^3*s23^2*p1q^3*p2q^2 + s13^3*s23^2*p1q^3*p2q*p3q + 
         6*s13^3*s23^2*p1q^2*p2q^3 + 5*s13^3*s23^2*p1q^2*p2q^2*p3q + 
         s13^3*s23^2*p1q^2*p2q*p3q^2 - 7*s13^3*s23^2*p1q*p2q^4 - 5*
         s13^3*s23^2*p1q*p2q^3*p3q - s13^3*s23^2*p2q^4*p3q - s13^3*
         s23^2*p2q^3*p3q^2 - s13^2*s23^3*p1q^4*p2q - 2*s13^2*s23^3*
         p1q^3*p2q^2 - s13^2*s23^3*p1q^3*p2q*p3q + 9*s13^2*s23^3*p1q^2*
         p2q^3 + 4*s13^2*s23^3*p1q^2*p2q^2*p3q + 3*s13^2*s23^3*p1q*
         p2q^3*p3q + 2*s13^2*s23^3*p1q*p2q^2*p3q^2 - 5*s13*s23^4*p1q^3*
         p2q^2 - s13*s23^4*p1q^3*p2q*p3q - 3*s13*s23^4*p1q^2*p2q^2*p3q
          - s13*s23^4*p1q^2*p2q*p3q^2 + s23^5*p1q^4*p2q + s23^5*p1q^3*
         p2q*p3q, - 72*s12^4*s13*p1q*p2q*p3q^2 - 72*s12^4*s13*p1q*p3q^3
          - 72*s12^4*s13*p2q*p3q^3 - 72*s12^4*s13*p3q^4 + 144*s12^3*
         s13^2*p1q*p2q^2*p3q + 72*s12^3*s13^2*p1q*p2q*p3q^2 - 72*s12^3*
         s13^2*p1q*p3q^3 + 216*s12^3*s13^2*p2q^2*p3q^2 + 144*s12^3*
         s13^2*p2q*p3q^3 - 72*s12^3*s13^2*p3q^4 + 144*s12^3*s13*s23*
         p1q^2*p2q*p3q + 216*s12^3*s13*s23*p1q^2*p3q^2 + 72*s12^3*s13*
         s23*p1q*p2q*p3q^2 + 144*s12^3*s13*s23*p1q*p3q^3 - 72*s12^3*s13
         *s23*p2q*p3q^3 - 72*s12^3*s13*s23*p3q^4 - 72*s12^2*s13^3*p1q*
         p2q^3 + 72*s12^2*s13^3*p1q*p2q^2*p3q + 144*s12^2*s13^3*p1q*p2q
         *p3q^2 - 216*s12^2*s13^3*p2q^3*p3q + 216*s12^2*s13^3*p2q*p3q^3
          + 144*s12^2*s13^2*s23*p1q^2*p2q^2 + 144*s12^2*s13^2*s23*p1q^2
         *p2q*p3q + 144*s12^2*s13^2*s23*p1q^2*p3q^2 + 144*s12^2*s13^2*
         s23*p1q*p2q^2*p3q + 72*s12^2*s13^2*s23*p1q*p3q^3 + 144*s12^2*
         s13^2*s23*p2q^2*p3q^2 + 72*s12^2*s13^2*s23*p2q*p3q^3 - 72*
         s12^2*s13^2*s23*p3q^4 - 72*s12^2*s13*s23^2*p1q^3*p2q - 216*
         s12^2*s13*s23^2*p1q^3*p3q + 72*s12^2*s13*s23^2*p1q^2*p2q*p3q
          + 144*s12^2*s13*s23^2*p1q*p2q*p3q^2 + 216*s12^2*s13*s23^2*p1q
         *p3q^3 - 72*s12*s13^4*p1q*p2q^3 - 72*s12*s13^4*p1q*p2q^2*p3q
          + 72*s12*s13^4*p2q^4 - 144*s12*s13^4*p2q^3*p3q - 216*s12*
         s13^4*p2q^2*p3q^2 + 216*s12*s13^3*s23*p1q^2*p2q^2 + 144*s12*
         s13^3*s23*p1q^2*p2q*p3q - 216*s12*s13^3*s23*p1q*p2q^3 + 144*
         s12*s13^3*s23*p1q*p2q^2*p3q + 144*s12*s13^3*s23*p1q*p2q*p3q^2
          - 72*s12*s13^3*s23*p2q^3*p3q + 72*s12*s13^3*s23*p2q^2*p3q^2
          + 144*s12*s13^3*s23*p2q*p3q^3 - 216*s12*s13^2*s23^2*p1q^3*p2q
          - 72*s12*s13^2*s23^2*p1q^3*p3q + 216*s12*s13^2*s23^2*p1q^2*
         p2q^2 + 144*s12*s13^2*s23^2*p1q^2*p2q*p3q + 72*s12*s13^2*s23^2
         *p1q^2*p3q^2 + 144*s12*s13^2*s23^2*p1q*p2q^2*p3q + 144*s12*
         s13^2*s23^2*p1q*p2q*p3q^2 + 144*s12*s13^2*s23^2*p1q*p3q^3 + 72
         *s12*s13*s23^3*p1q^4 - 72*s12*s13*s23^3*p1q^3*p2q - 144*s12*
         s13*s23^3*p1q^3*p3q - 72*s12*s13*s23^3*p1q^2*p2q*p3q - 216*s12
         *s13*s23^3*p1q^2*p3q^2 + 72*s13^5*p2q^4 + 72*s13^5*p2q^3*p3q
          - 288*s13^4*s23*p1q*p2q^3 - 216*s13^4*s23*p1q*p2q^2*p3q - 72*
         s13^4*s23*p2q^3*p3q - 72*s13^4*s23*p2q^2*p3q^2 + 432*s13^3*
         s23^2*p1q^2*p2q^2 + 216*s13^3*s23^2*p1q^2*p2q*p3q + 216*s13^3*
         s23^2*p1q*p2q^2*p3q + 144*s13^3*s23^2*p1q*p2q*p3q^2 - 288*
         s13^2*s23^3*p1q^3*p2q - 72*s13^2*s23^3*p1q^3*p3q - 216*s13^2*
         s23^3*p1q^2*p2q*p3q - 72*s13^2*s23^3*p1q^2*p3q^2 + 72*s13*
         s23^4*p1q^4 + 72*s13*s23^4*p1q^3*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[s12^3*s13*p2q^2*p3q^2 + 2*s12^3*s13*p2q*p3q^3 + 
         s12^3*s13*p3q^4 + s12^3*s23*p1q*p2q*p3q^2 + s12^3*s23*p1q*
         p3q^3 - 2*s12^2*s13^2*p1q*p2q^2*p3q - 3*s12^2*s13^2*p1q*p2q*
         p3q^2 - s12^2*s13^2*p1q*p3q^3 - 2*s12^2*s13^2*p2q^3*p3q - 4*
         s12^2*s13^2*p2q^2*p3q^2 - 2*s12^2*s13^2*p2q*p3q^3 - 2*s12^2*
         s13*s23*p1q^2*p2q*p3q - s12^2*s13*s23*p1q^2*p3q^2 - s12^2*s13*
         s23*p1q*p2q*p3q^2 - s12^2*s13*s23*p1q*p3q^3 - 2*s12^2*s23^2*
         p1q^2*p2q*p3q - 3*s12^2*s23^2*p1q^2*p3q^2 + 2*s12*s13^3*p1q*
         p2q^3 + 2*s12*s13^3*p1q*p2q^2*p3q + s12*s13^3*p2q^4 + 2*s12*
         s13^3*p2q^3*p3q + s12*s13^3*p2q^2*p3q^2 - 4*s12*s13^2*s23*
         p1q^2*p2q^2 - 4*s12*s13^2*s23*p1q^2*p2q*p3q - s12*s13^2*s23*
         p1q*p2q^3 - s12*s13^2*s23*p1q*p2q^2*p3q + 2*s12*s13*s23^2*
         p1q^3*p2q + 2*s12*s13*s23^2*p1q^3*p3q - s12*s13*s23^2*p1q^2*
         p2q^2 - 4*s12*s13*s23^2*p1q^2*p2q*p3q - s12*s13*s23^2*p1q^2*
         p3q^2 + s12*s23^3*p1q^3*p2q + 3*s12*s23^3*p1q^3*p3q + s13^4*
         p1q*p2q^3 + s13^4*p1q*p2q^2*p3q - 3*s13^3*s23*p1q^2*p2q^2 - 2*
         s13^3*s23*p1q^2*p2q*p3q + s13^3*s23*p1q*p2q^3 + s13^3*s23*p1q*
         p2q^2*p3q + 3*s13^2*s23^2*p1q^3*p2q + s13^2*s23^2*p1q^3*p3q - 
         3*s13^2*s23^2*p1q^2*p2q^2 - 2*s13^2*s23^2*p1q^2*p2q*p3q - s13*
         s23^3*p1q^4 + 3*s13*s23^3*p1q^3*p2q + s13*s23^3*p1q^3*p3q - 
         s23^4*p1q^4,72*s12^3*s13*p2q*p3q^2 + 72*s12^3*s13*p3q^3 - 144*
         s12^2*s13^2*p2q^2*p3q - 72*s12^2*s13^2*p2q*p3q^2 + 72*s12^2*
         s13^2*p3q^3 - 144*s12^2*s13*s23*p1q*p2q*p3q - 216*s12^2*s13*
         s23*p1q*p3q^2 + 72*s12*s13^3*p2q^3 - 72*s12*s13^3*p2q^2*p3q - 
         144*s12*s13^3*p2q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q^2 - 144*
         s12*s13^2*s23*p1q*p2q*p3q - 144*s12*s13^2*s23*p1q*p3q^2 + 72*
         s12*s13*s23^2*p1q^2*p2q + 216*s12*s13*s23^2*p1q^2*p3q + 72*
         s13^4*p2q^3 + 72*s13^4*p2q^2*p3q - 216*s13^3*s23*p1q*p2q^2 - 
         144*s13^3*s23*p1q*p2q*p3q + 216*s13^2*s23^2*p1q^2*p2q + 72*
         s13^2*s23^2*p1q^2*p3q - 72*s13*s23^3*p1q^3]*d + rat[ - s12^3*
         s13*p1q*p2q*p3q^2 - s12^3*s13*p1q*p3q^3 - 2*s12^3*s13*p2q^2*
         p3q^2 - 4*s12^3*s13*p2q*p3q^3 - 2*s12^3*s13*p3q^4 - 2*s12^3*
         s23*p1q*p2q*p3q^2 - 2*s12^3*s23*p1q*p3q^3 + 5*s12^2*s13^2*p1q*
         p2q^2*p3q + 6*s12^2*s13^2*p1q*p2q*p3q^2 + s12^2*s13^2*p1q*
         p3q^3 + 4*s12^2*s13^2*p2q^3*p3q + 8*s12^2*s13^2*p2q^2*p3q^2 + 
         4*s12^2*s13^2*p2q*p3q^3 + 5*s12^2*s13*s23*p1q^2*p2q*p3q + 4*
         s12^2*s13*s23*p1q^2*p3q^2 + 2*s12^2*s13*s23*p1q*p2q^2*p3q + 4*
         s12^2*s13*s23*p1q*p2q*p3q^2 + 2*s12^2*s13*s23*p1q*p3q^3 + 4*
         s12^2*s23^2*p1q^2*p2q*p3q + 6*s12^2*s23^2*p1q^2*p3q^2 - 4*s12*
         s13^3*p1q*p2q^3 - 3*s12*s13^3*p1q*p2q^2*p3q + s12*s13^3*p1q*
         p2q*p3q^2 - 2*s12*s13^3*p2q^4 - 4*s12*s13^3*p2q^3*p3q - 2*s12*
         s13^3*p2q^2*p3q^2 + 8*s12*s13^2*s23*p1q^2*p2q^2 + 8*s12*s13^2*
         s23*p1q^2*p2q*p3q + s12*s13^2*s23*p1q^2*p3q^2 + 2*s12*s13^2*
         s23*p1q*p2q^3 + 4*s12*s13^2*s23*p1q*p2q^2*p3q + 2*s12*s13^2*
         s23*p1q*p2q*p3q^2 - 4*s12*s13*s23^2*p1q^3*p2q - 5*s12*s13*
         s23^2*p1q^3*p3q + 2*s12*s13*s23^2*p1q^2*p2q^2 + 6*s12*s13*
         s23^2*p1q^2*p2q*p3q + 2*s12*s13*s23^2*p1q^2*p3q^2 - 2*s12*
         s23^3*p1q^3*p2q - 6*s12*s23^3*p1q^3*p3q - 2*s13^4*p1q*p2q^3 - 
         2*s13^4*p1q*p2q^2*p3q + 6*s13^3*s23*p1q^2*p2q^2 + 4*s13^3*s23*
         p1q^2*p2q*p3q - 2*s13^3*s23*p1q*p2q^3 - 2*s13^3*s23*p1q*p2q^2*
         p3q - 6*s13^2*s23^2*p1q^3*p2q - 2*s13^2*s23^2*p1q^3*p3q + 6*
         s13^2*s23^2*p1q^2*p2q^2 + 4*s13^2*s23^2*p1q^2*p2q*p3q + 2*s13*
         s23^3*p1q^4 - 6*s13*s23^3*p1q^3*p2q - 2*s13*s23^3*p1q^3*p3q + 
         2*s23^4*p1q^4,36*s12^3*s13*p2q*p3q^2 + 36*s12^3*s13*p3q^3 - 72
         *s12^2*s13^2*p2q^2*p3q - 36*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*
         s13^2*p3q^3 - 72*s12^2*s13*s23*p1q*p2q*p3q - 108*s12^2*s13*s23
         *p1q*p3q^2 + 36*s12*s13^3*p2q^3 - 36*s12*s13^3*p2q^2*p3q - 72*
         s12*s13^3*p2q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q^2 - 72*s12*
         s13^2*s23*p1q*p2q*p3q - 72*s12*s13^2*s23*p1q*p3q^2 + 36*s12*
         s13*s23^2*p1q^2*p2q + 108*s12*s13*s23^2*p1q^2*p3q + 36*s13^4*
         p2q^3 + 36*s13^4*p2q^2*p3q - 108*s13^3*s23*p1q*p2q^2 - 72*
         s13^3*s23*p1q*p2q*p3q + 108*s13^2*s23^2*p1q^2*p2q + 36*s13^2*
         s23^2*p1q^2*p3q - 36*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[s23^4*p1q^3
         *p2q - s13*s23^3*p1q^2*p2q*p3q - 3*s13*s23^3*p1q^2*p2q^2 + s13
         *s23^3*p1q^3*p2q + 2*s13^2*s23^2*p1q*p2q^2*p3q + 3*s13^2*s23^2
         *p1q*p2q^3 - s13^2*s23^2*p1q^2*p2q*p3q - 3*s13^2*s23^2*p1q^2*
         p2q^2 - s13^3*s23*p2q^3*p3q - s13^3*s23*p2q^4 + 2*s13^3*s23*
         p1q*p2q^2*p3q + 3*s13^3*s23*p1q*p2q^3 - s13^4*p2q^3*p3q - 
         s13^4*p2q^4 - 2*s12*s23^3*p1q^2*p2q*p3q - s12*s23^3*p1q^2*
         p2q^2 + 2*s12*s13*s23^2*p1q*p2q*p3q^2 + 2*s12*s13*s23^2*p1q*
         p2q^2*p3q + s12*s13*s23^2*p1q*p2q^3 - 2*s12*s13*s23^2*p1q^2*
         p2q*p3q - 2*s12*s13*s23^2*p1q^2*p2q^2 + 2*s12*s13^2*s23*p2q^2*
         p3q^2 + 2*s12*s13^2*s23*p2q^3*p3q + 2*s12*s13^2*s23*p1q*p2q*
         p3q^2 + 3*s12*s13^2*s23*p1q*p2q^2*p3q + 3*s12*s13^2*s23*p1q*
         p2q^3 + 2*s12*s13^3*p2q^2*p3q^2 + s12*s13^3*p2q^3*p3q - s12*
         s13^3*p2q^4 + s12^2*s23^2*p1q*p2q*p3q^2 + s12^2*s23^2*p1q*
         p2q^2*p3q - s12^2*s13*s23*p2q*p3q^3 - s12^2*s13*s23*p2q^2*
         p3q^2 + 2*s12^2*s13*s23*p1q*p2q*p3q^2 + s12^2*s13*s23*p1q*
         p2q^2*p3q - s12^2*s13^2*p2q*p3q^3 + s12^2*s13^2*p2q^2*p3q^2 + 
         2*s12^2*s13^2*p2q^3*p3q - s12^3*s13*p2q*p3q^3 - s12^3*s13*
         p2q^2*p3q^2, - 72*s13*s23^3*p1q^3 + 72*s13^2*s23^2*p1q^2*p3q
          + 216*s13^2*s23^2*p1q^2*p2q - 144*s13^3*s23*p1q*p2q*p3q - 216
         *s13^3*s23*p1q*p2q^2 + 72*s13^4*p2q^2*p3q + 72*s13^4*p2q^3 + 
         216*s12*s13*s23^2*p1q^2*p3q + 72*s12*s13*s23^2*p1q^2*p2q - 144
         *s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q*p3q - 144
         *s12*s13^2*s23*p1q*p2q^2 - 144*s12*s13^3*p2q*p3q^2 - 72*s12*
         s13^3*p2q^2*p3q + 72*s12*s13^3*p2q^3 - 216*s12^2*s13*s23*p1q*
         p3q^2 - 144*s12^2*s13*s23*p1q*p2q*p3q + 72*s12^2*s13^2*p3q^3
          - 72*s12^2*s13^2*p2q*p3q^2 - 144*s12^2*s13^2*p2q^2*p3q + 72*
         s12^3*s13*p3q^3 + 72*s12^3*s13*p2q*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[1,12*s23] + 
         rat[-1,12*s23] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[2*s13*s23^4*
         p1q^3 - 2*s13^2*s23^3*p1q^2*p3q - 6*s13^2*s23^3*p1q^2*p2q + 4*
         s13^3*s23^2*p1q*p2q*p3q + 6*s13^3*s23^2*p1q*p2q^2 - 2*s13^4*
         s23*p2q^2*p3q - 2*s13^4*s23*p2q^3 + 20*s12*s23^4*p1q^3 - 25*
         s12*s13*s23^3*p1q^2*p3q - 63*s12*s13*s23^3*p1q^2*p2q + 20*s12*
         s13*s23^3*p1q^3 + 4*s12*s13^2*s23^2*p1q*p3q^2 + 44*s12*s13^2*
         s23^2*p1q*p2q*p3q + 66*s12*s13^2*s23^2*p1q*p2q^2 - 19*s12*
         s13^2*s23^2*p1q^2*p3q - 61*s12*s13^2*s23^2*p1q^2*p2q + 4*s12*
         s13^3*s23*p2q*p3q^2 - 19*s12*s13^3*s23*p2q^2*p3q - 23*s12*
         s13^3*s23*p2q^3 + 40*s12*s13^3*s23*p1q*p2q*p3q + 62*s12*s13^3*
         s23*p1q*p2q^2 - 21*s12*s13^4*p2q^2*p3q - 21*s12*s13^4*p2q^3 - 
         80*s12^2*s23^3*p1q^2*p3q - 20*s12^2*s23^3*p1q^2*p2q + 64*s12^2
         *s13*s23^2*p1q*p3q^2 + 42*s12^2*s13*s23^2*p1q*p2q*p3q + 42*
         s12^2*s13*s23^2*p1q*p2q^2 - 101*s12^2*s13*s23^2*p1q^2*p3q - 19
         *s12^2*s13*s23^2*p1q^2*p2q - 2*s12^2*s13^2*s23*p3q^3 + 62*
         s12^2*s13^2*s23*p2q*p3q^2 + 42*s12^2*s13^2*s23*p2q^2*p3q - 22*
         s12^2*s13^2*s23*p2q^3 + 80*s12^2*s13^2*s23*p1q*p3q^2 + 76*
         s12^2*s13^2*s23*p1q*p2q*p3q + 40*s12^2*s13^2*s23*p1q*p2q^2 + 
         42*s12^2*s13^3*p2q*p3q^2 + 21*s12^2*s13^3*p2q^2*p3q - 21*s12^2
         *s13^3*p2q^3 + 100*s12^3*s23^2*p1q*p3q^2 + 60*s12^3*s23^2*p1q*
         p2q*p3q - 41*s12^3*s13*s23*p3q^3 + 21*s12^3*s13*s23*p2q*p3q^2
          + 62*s12^3*s13*s23*p2q^2*p3q + 102*s12^3*s13*s23*p1q*p3q^2 + 
         80*s12^3*s13*s23*p1q*p2q*p3q - 21*s12^3*s13^2*p3q^3 + 21*s12^3
         *s13^2*p2q*p3q^2 + 42*s12^3*s13^2*p2q^2*p3q - 40*s12^4*s23*
         p3q^3 - 40*s12^4*s23*p2q*p3q^2 - 21*s12^4*s13*p3q^3 - 21*s12^4
         *s13*p2q*p3q^2, - 36*s12*s13*s23^4*p1q^3 + 36*s12*s13^2*s23^3*
         p1q^2*p3q + 108*s12*s13^2*s23^3*p1q^2*p2q - 72*s12*s13^3*s23^2
         *p1q*p2q*p3q - 108*s12*s13^3*s23^2*p1q*p2q^2 + 36*s12*s13^4*
         s23*p2q^2*p3q + 36*s12*s13^4*s23*p2q^3 + 108*s12^2*s13*s23^3*
         p1q^2*p3q + 36*s12^2*s13*s23^3*p1q^2*p2q - 72*s12^2*s13^2*
         s23^2*p1q*p3q^2 - 72*s12^2*s13^2*s23^2*p1q*p2q*p3q - 72*s12^2*
         s13^2*s23^2*p1q*p2q^2 - 72*s12^2*s13^3*s23*p2q*p3q^2 - 36*
         s12^2*s13^3*s23*p2q^2*p3q + 36*s12^2*s13^3*s23*p2q^3 - 108*
         s12^3*s13*s23^2*p1q*p3q^2 - 72*s12^3*s13*s23^2*p1q*p2q*p3q + 
         36*s12^3*s13^2*s23*p3q^3 - 36*s12^3*s13^2*s23*p2q*p3q^2 - 72*
         s12^3*s13^2*s23*p2q^2*p3q + 36*s12^4*s13*s23*p3q^3 + 36*s12^4*
         s13*s23*p2q*p3q^2] + den[ - 1 + d]*rat[1,8*s23] + rat[2*s13^2*
         s23^4*p1q^3 - 2*s13^3*s23^3*p1q^2*p3q - 6*s13^3*s23^3*p1q^2*
         p2q + 4*s13^4*s23^2*p1q*p2q*p3q + 6*s13^4*s23^2*p1q*p2q^2 - 2*
         s13^5*s23*p2q^2*p3q - 2*s13^5*s23*p2q^3 + 22*s12*s13*s23^4*
         p1q^3 - 26*s12*s13^2*s23^3*p1q^2*p3q - 70*s12*s13^2*s23^3*
         p1q^2*p2q - 3*s12*s13^2*s23^3*p1q^3 + 4*s12*s13^3*s23^2*p1q*
         p3q^2 + 48*s12*s13^3*s23^2*p1q*p2q*p3q + 74*s12*s13^3*s23^2*
         p1q*p2q^2 + 5*s12*s13^3*s23^2*p1q^2*p3q + 7*s12*s13^3*s23^2*
         p1q^2*p2q + 4*s12*s13^4*s23*p2q*p3q^2 - 22*s12*s13^4*s23*p2q^2
         *p3q - 26*s12*s13^4*s23*p2q^3 - 6*s12*s13^4*s23*p1q*p2q*p3q - 
         5*s12*s13^4*s23*p1q*p2q^2 + s12*s13^5*p2q^2*p3q + s12*s13^5*
         p2q^3 + 40*s12^2*s23^4*p1q^3 - 144*s12^2*s13*s23^3*p1q^2*p3q
          - 144*s12^2*s13*s23^3*p1q^2*p2q - 3*s12^2*s13*s23^3*p1q^3 + 
         86*s12^2*s13^2*s23^2*p1q*p3q^2 + 124*s12^2*s13^2*s23^2*p1q*p2q
         *p3q + 172*s12^2*s13^2*s23^2*p1q*p2q^2 - 68*s12^2*s13^2*s23^2*
         p1q^2*p3q + 12*s12^2*s13^2*s23^2*p1q^2*p2q - 2*s12^2*s13^3*s23
         *p3q^3 + 86*s12^2*s13^3*s23*p2q*p3q^2 + 20*s12^2*s13^3*s23*
         p2q^2*p3q - 68*s12^2*s13^3*s23*p2q^3 + 74*s12^2*s13^3*s23*p1q*
         p3q^2 + 60*s12^2*s13^3*s23*p1q*p2q*p3q - 11*s12^2*s13^3*s23*
         p1q*p2q^2 - 2*s12^2*s13^4*p2q*p3q^2 + 2*s12^2*s13^4*p2q^3 - 
         160*s12^3*s23^3*p1q^2*p3q - 40*s12^3*s23^3*p1q^2*p2q + 262*
         s12^3*s13*s23^2*p1q*p3q^2 + 160*s12^3*s13*s23^2*p1q*p2q*p3q + 
         84*s12^3*s13*s23^2*p1q*p2q^2 - 73*s12^3*s13*s23^2*p1q^2*p3q + 
         5*s12^3*s13*s23^2*p1q^2*p2q - 62*s12^3*s13^2*s23*p3q^3 + 146*
         s12^3*s13^2*s23*p2q*p3q^2 + 164*s12^3*s13^2*s23*p2q^2*p3q - 44
         *s12^3*s13^2*s23*p2q^3 + 149*s12^3*s13^2*s23*p1q*p3q^2 + 140*
         s12^3*s13^2*s23*p1q*p2q*p3q - 6*s12^3*s13^2*s23*p1q*p2q^2 + 
         s12^3*s13^3*p3q^3 - 3*s12^3*s13^3*p2q*p3q^2 - 3*s12^3*s13^3*
         p2q^2*p3q + s12^3*s13^3*p2q^3 + 200*s12^4*s23^2*p1q*p3q^2 + 
         120*s12^4*s23^2*p1q*p2q*p3q - 140*s12^4*s13*s23*p3q^3 - 16*
         s12^4*s13*s23*p2q*p3q^2 + 124*s12^4*s13*s23*p2q^2*p3q + 75*
         s12^4*s13*s23*p1q*p3q^2 + 74*s12^4*s13*s23*p1q*p2q*p3q + 2*
         s12^4*s13^2*p3q^3 - 2*s12^4*s13^2*p2q^2*p3q - 80*s12^5*s23*
         p3q^3 - 80*s12^5*s23*p2q*p3q^2 + s12^5*s13*p3q^3 + s12^5*s13*
         p2q*p3q^2, - 72*s12*s13^2*s23^4*p1q^3 + 72*s12*s13^3*s23^3*
         p1q^2*p3q + 216*s12*s13^3*s23^3*p1q^2*p2q - 144*s12*s13^4*
         s23^2*p1q*p2q*p3q - 216*s12*s13^4*s23^2*p1q*p2q^2 + 72*s12*
         s13^5*s23*p2q^2*p3q + 72*s12*s13^5*s23*p2q^3 - 72*s12^2*s13*
         s23^4*p1q^3 + 288*s12^2*s13^2*s23^3*p1q^2*p3q + 288*s12^2*
         s13^2*s23^3*p1q^2*p2q - 144*s12^2*s13^3*s23^2*p1q*p3q^2 - 288*
         s12^2*s13^3*s23^2*p1q*p2q*p3q - 360*s12^2*s13^3*s23^2*p1q*
         p2q^2 - 144*s12^2*s13^4*s23*p2q*p3q^2 + 144*s12^2*s13^4*s23*
         p2q^3 + 216*s12^3*s13*s23^3*p1q^2*p3q + 72*s12^3*s13*s23^3*
         p1q^2*p2q - 360*s12^3*s13^2*s23^2*p1q*p3q^2 - 288*s12^3*s13^2*
         s23^2*p1q*p2q*p3q - 144*s12^3*s13^2*s23^2*p1q*p2q^2 + 72*s12^3
         *s13^3*s23*p3q^3 - 216*s12^3*s13^3*s23*p2q*p3q^2 - 216*s12^3*
         s13^3*s23*p2q^2*p3q + 72*s12^3*s13^3*s23*p2q^3 - 216*s12^4*s13
         *s23^2*p1q*p3q^2 - 144*s12^4*s13*s23^2*p1q*p2q*p3q + 144*s12^4
         *s13^2*s23*p3q^3 - 144*s12^4*s13^2*s23*p2q^2*p3q + 72*s12^5*
         s13*s23*p3q^3 + 72*s12^5*s13*s23*p2q*p3q^2] + rat[ - s12 - s13
          + s23,72*s12*s23 + 72*s13*s23]*d )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[
         s23^4*p1q^3 - s13*s23^3*p1q^2*p3q + 7*s13*s23^3*p1q^2*p2q + 
         s13*s23^3*p1q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 17*s13^2*s23^2*
         p1q*p2q^2 - s13^2*s23^2*p1q^2*p3q + 7*s13^2*s23^2*p1q^2*p2q + 
         9*s13^3*s23*p2q^2*p3q + 9*s13^3*s23*p2q^3 - 8*s13^3*s23*p1q*
         p2q*p3q - 17*s13^3*s23*p1q*p2q^2 + 9*s13^4*p2q^2*p3q + 9*s13^4
         *p2q^3 - 2*s12*s23^3*p1q^2*p3q - s12*s23^3*p1q^2*p2q + s12*s13
         *s23^2*p1q*p3q^2 + 2*s12*s13*s23^2*p1q*p2q*p3q - 8*s12*s13*
         s23^2*p1q*p2q^2 + 9*s12*s13*s23^2*p1q^2*p3q - s12*s13*s23^2*
         p1q^2*p2q - 9*s12*s13^2*s23*p2q*p3q^2 + 9*s12*s13^2*s23*p2q^3
          - 10*s12*s13^2*s23*p1q*p3q^2 - 8*s12*s13^2*s23*p1q*p2q^2 - 18
         *s12*s13^3*p2q*p3q^2 - 9*s12*s13^3*p2q^2*p3q + 9*s12*s13^3*
         p2q^3 + s12^2*s23^2*p1q*p3q^2 + s12^2*s23^2*p1q*p2q*p3q - 9*
         s12^2*s13*s23*p2q*p3q^2 - 9*s12^2*s13*s23*p2q^2*p3q - 19*s12^2
         *s13*s23*p1q*p3q^2 - 10*s12^2*s13*s23*p1q*p2q*p3q + 9*s12^2*
         s13^2*p3q^3 - 9*s12^2*s13^2*p2q*p3q^2 - 18*s12^2*s13^2*p2q^2*
         p3q + 9*s12^3*s13*p3q^3 + 9*s12^3*s13*p2q*p3q^2,72*s13*s23^3*
         p1q^2 - 144*s13^2*s23^2*p1q*p2q + 72*s13^3*s23*p2q^2 - 144*s12
         *s13*s23^2*p1q*p3q - 144*s12*s13^2*s23*p2q*p3q + 72*s12^2*s13*
         s23*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12*p2q^2 - 2*
         s12*p2q*p3q - s12*p3q^2 - s13*p2q^2 - 2*s13*p2q*p3q - s13*
         p3q^2 - s23*p2q^2 - 2*s23*p2q*p3q - s23*p3q^2,72*s12*s23*p2q
          + 72*s12*s23*p3q + 72*s13*s23*p2q + 72*s13*s23*p3q - 72*s23^2
         *p1q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 10*
         s12^3*p1q*p2q*p3q^2 - 10*s12^3*p1q*p3q^3 - 5*s12^3*p2q*p3q^3
          - 5*s12^3*p3q^4 - 15*s12^2*s13*p1q*p2q*p3q^2 - 15*s12^2*s13*
         p1q*p3q^3 + 10*s12^2*s13*p2q^2*p3q^2 + 5*s12^2*s13*p2q*p3q^3
          - 5*s12^2*s13*p3q^4 + 15*s12^2*s23*p1q^2*p3q^2 - 10*s12^2*s23
         *p1q*p2q*p3q^2 - 5*s12^2*s23*p1q*p3q^3 - 5*s12^2*s23*p2q*p3q^3
          - 5*s12^2*s23*p3q^4 - 5*s12*s13^2*p1q*p2q^2*p3q - 10*s12*
         s13^2*p1q*p2q*p3q^2 - 5*s12*s13^2*p1q*p3q^3 - 5*s12*s13^2*
         p2q^3*p3q + 5*s12*s13^2*p2q^2*p3q^2 + 10*s12*s13^2*p2q*p3q^3
          + 10*s12*s13*s23*p1q^2*p2q*p3q + 20*s12*s13*s23*p1q^2*p3q^2
          + 10*s12*s13*s23*p1q*p2q^2*p3q + 10*s12*s13*s23*p2q^2*p3q^2
          + 10*s12*s13*s23*p2q*p3q^3 - 5*s12*s23^2*p1q^3*p3q - 5*s12*
         s23^2*p1q^2*p2q*p3q + 15*s12*s23^2*p1q^2*p3q^2 + 5*s12*s23^2*
         p1q*p3q^3 - 5*s13^3*p1q*p2q^2*p3q - 5*s13^3*p1q*p2q*p3q^2 - 5*
         s13^3*p2q^3*p3q - 5*s13^3*p2q^2*p3q^2 + 10*s13^2*s23*p1q^2*p2q
         *p3q + 5*s13^2*s23*p1q^2*p3q^2 + 5*s13^2*s23*p1q*p2q^2*p3q - 5
         *s13^2*s23*p2q^3*p3q - 5*s13^2*s23*p2q^2*p3q^2 - 5*s13*s23^2*
         p1q^3*p3q + 5*s13*s23^2*p1q^2*p2q*p3q + 5*s13*s23^2*p1q^2*
         p3q^2 + 10*s13*s23^2*p1q*p2q^2*p3q + 5*s13*s23^2*p1q*p2q*p3q^2
          - 5*s23^3*p1q^3*p3q - 5*s23^3*p1q^2*p2q*p3q,36*s12^3*p2q*
         p3q^2 + 36*s12^3*p3q^3 - 72*s12^2*s13*p2q^2*p3q - 36*s12^2*s13
         *p2q*p3q^2 + 36*s12^2*s13*p3q^3 - 72*s12^2*s23*p1q*p2q*p3q - 
         108*s12^2*s23*p1q*p3q^2 + 36*s12*s13^2*p2q^3 - 36*s12*s13^2*
         p2q^2*p3q - 72*s12*s13^2*p2q*p3q^2 - 72*s12*s13*s23*p1q*p2q^2
          - 72*s12*s13*s23*p1q*p2q*p3q - 72*s12*s13*s23*p1q*p3q^2 + 36*
         s12*s23^2*p1q^2*p2q + 108*s12*s23^2*p1q^2*p3q + 36*s13^3*p2q^3
          + 36*s13^3*p2q^2*p3q - 108*s13^2*s23*p1q*p2q^2 - 72*s13^2*s23
         *p1q*p2q*p3q + 108*s13*s23^2*p1q^2*p2q + 36*s13*s23^2*p1q^2*
         p3q - 36*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s12^2*
         s13*p1q*p2q^2*p3q + 2*s12^2*s13*p1q*p2q*p3q^2 + s12^2*s13*p1q*
         p3q^3 - s12^2*s13*p2q^3*p3q - 3*s12^2*s13*p2q^2*p3q^2 - 3*
         s12^2*s13*p2q*p3q^3 - s12^2*s13*p3q^4 + s12*s13^2*p1q*p2q^3 + 
         4*s12*s13^2*p1q*p2q^2*p3q + 5*s12*s13^2*p1q*p2q*p3q^2 + 2*s12*
         s13^2*p1q*p3q^3 + s12*s13^2*p2q^4 + 3*s12*s13^2*p2q^3*p3q + 3*
         s12*s13^2*p2q^2*p3q^2 + s12*s13^2*p2q*p3q^3 - s12*s13*s23*
         p1q^2*p2q^2 - 2*s12*s13*s23*p1q^2*p2q*p3q - s12*s13*s23*p1q^2*
         p3q^2 - s12*s13*s23*p1q*p2q^3 - s12*s13*s23*p1q*p2q^2*p3q + 
         s12*s13*s23*p1q*p2q*p3q^2 + s12*s13*s23*p1q*p3q^3,72*s12^3*p2q
         *p3q^2 + 72*s12^3*p3q^3 - 144*s12^2*s13*p2q^2*p3q - 72*s12^2*
         s13*p2q*p3q^2 + 72*s12^2*s13*p3q^3 - 144*s12^2*s23*p1q*p2q*p3q
          - 216*s12^2*s23*p1q*p3q^2 + 72*s12*s13^2*p2q^3 - 72*s12*s13^2
         *p2q^2*p3q - 144*s12*s13^2*p2q*p3q^2 - 144*s12*s13*s23*p1q*
         p2q^2 - 144*s12*s13*s23*p1q*p2q*p3q - 144*s12*s13*s23*p1q*
         p3q^2 + 72*s12*s23^2*p1q^2*p2q + 216*s12*s23^2*p1q^2*p3q + 72*
         s13^3*p2q^3 + 72*s13^3*p2q^2*p3q - 216*s13^2*s23*p1q*p2q^2 - 
         144*s13^2*s23*p1q*p2q*p3q + 216*s13*s23^2*p1q^2*p2q + 72*s13*
         s23^2*p1q^2*p3q - 72*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 5*s12^3*p1q*p2q*p3q^2 - 5*s12^3*p1q*p3q^3 + 5*
         s12^3*p2q^2*p3q^2 + 10*s12^3*p2q*p3q^3 + 5*s12^3*p3q^4 - 10*
         s12^2*s13*p1q*p2q*p3q^2 - 10*s12^2*s13*p1q*p3q^3 - 10*s12^2*
         s13*p2q^3*p3q - 20*s12^2*s13*p2q^2*p3q^2 - 10*s12^2*s13*p2q*
         p3q^3 + 10*s12^2*s23*p1q^2*p3q^2 + 10*s12^2*s23*p1q*p2q^2*p3q
          - 10*s12^2*s23*p1q*p3q^3 + 5*s12*s13^2*p1q*p2q^3 + 15*s12*
         s13^2*p1q*p2q^2*p3q + 10*s12*s13^2*p1q*p2q*p3q^2 + 5*s12*s13^2
         *p2q^4 + 10*s12*s13^2*p2q^3*p3q + 5*s12*s13^2*p2q^2*p3q^2 - 10
         *s12*s13*s23*p1q^2*p2q^2 - 10*s12*s13*s23*p1q^2*p2q*p3q + 10*
         s12*s13*s23*p1q^2*p3q^2 - 10*s12*s13*s23*p1q*p2q^3 + 10*s12*
         s13*s23*p1q*p2q*p3q^2 + 5*s12*s23^2*p1q^3*p2q - 5*s12*s23^2*
         p1q^3*p3q + 5*s12*s23^2*p1q^2*p2q^2 - 10*s12*s23^2*p1q^2*p2q*
         p3q + 5*s12*s23^2*p1q^2*p3q^2,36*s12^3*p2q*p3q^2 + 36*s12^3*
         p3q^3 - 72*s12^2*s13*p2q^2*p3q - 36*s12^2*s13*p2q*p3q^2 + 36*
         s12^2*s13*p3q^3 - 72*s12^2*s23*p1q*p2q*p3q - 108*s12^2*s23*p1q
         *p3q^2 + 36*s12*s13^2*p2q^3 - 36*s12*s13^2*p2q^2*p3q - 72*s12*
         s13^2*p2q*p3q^2 - 72*s12*s13*s23*p1q*p2q^2 - 72*s12*s13*s23*
         p1q*p2q*p3q - 72*s12*s13*s23*p1q*p3q^2 + 36*s12*s23^2*p1q^2*
         p2q + 108*s12*s23^2*p1q^2*p3q + 36*s13^3*p2q^3 + 36*s13^3*
         p2q^2*p3q - 108*s13^2*s23*p1q*p2q^2 - 72*s13^2*s23*p1q*p2q*p3q
          + 108*s13*s23^2*p1q^2*p2q + 36*s13*s23^2*p1q^2*p3q - 36*s23^3
         *p1q^3]*d + rat[5*s12^3*p1q*p2q*p3q^2 + 5*s12^3*p1q*p3q^3 - 10
         *s12^3*p2q^2*p3q^2 - 20*s12^3*p2q*p3q^3 - 10*s12^3*p3q^4 + 5*
         s12^2*s13*p1q*p2q^2*p3q + 20*s12^2*s13*p1q*p2q*p3q^2 + 15*
         s12^2*s13*p1q*p3q^3 + 20*s12^2*s13*p2q^3*p3q + 40*s12^2*s13*
         p2q^2*p3q^2 + 20*s12^2*s13*p2q*p3q^3 + 5*s12^2*s23*p1q^2*p2q*
         p3q - 10*s12^2*s23*p1q^2*p3q^2 - 10*s12^2*s23*p1q*p2q^2*p3q + 
         10*s12^2*s23*p1q*p2q*p3q^2 + 20*s12^2*s23*p1q*p3q^3 - 10*s12*
         s13^2*p1q*p2q^3 - 25*s12*s13^2*p1q*p2q^2*p3q - 15*s12*s13^2*
         p1q*p2q*p3q^2 - 10*s12*s13^2*p2q^4 - 20*s12*s13^2*p2q^3*p3q - 
         10*s12*s13^2*p2q^2*p3q^2 + 20*s12*s13*s23*p1q^2*p2q^2 + 20*s12
         *s13*s23*p1q^2*p2q*p3q - 15*s12*s13*s23*p1q^2*p3q^2 + 20*s12*
         s13*s23*p1q*p2q^3 + 10*s12*s13*s23*p1q*p2q^2*p3q - 10*s12*s13*
         s23*p1q*p2q*p3q^2 - 10*s12*s23^2*p1q^3*p2q + 5*s12*s23^2*p1q^3
         *p3q - 10*s12*s23^2*p1q^2*p2q^2 + 10*s12*s23^2*p1q^2*p2q*p3q
          - 10*s12*s23^2*p1q^2*p3q^2,18*s12^3*p2q*p3q^2 + 18*s12^3*
         p3q^3 - 36*s12^2*s13*p2q^2*p3q - 18*s12^2*s13*p2q*p3q^2 + 18*
         s12^2*s13*p3q^3 - 36*s12^2*s23*p1q*p2q*p3q - 54*s12^2*s23*p1q*
         p3q^2 + 18*s12*s13^2*p2q^3 - 18*s12*s13^2*p2q^2*p3q - 36*s12*
         s13^2*p2q*p3q^2 - 36*s12*s13*s23*p1q*p2q^2 - 36*s12*s13*s23*
         p1q*p2q*p3q - 36*s12*s13*s23*p1q*p3q^2 + 18*s12*s23^2*p1q^2*
         p2q + 54*s12*s23^2*p1q^2*p3q + 18*s13^3*p2q^3 + 18*s13^3*p2q^2
         *p3q - 54*s13^2*s23*p1q*p2q^2 - 36*s13^2*s23*p1q*p2q*p3q + 54*
         s13*s23^2*p1q^2*p2q + 18*s13*s23^2*p1q^2*p3q - 18*s23^3*p1q^3]
          )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s23^3*
         p1q^2*p2q*p3q - 5*s13*s23^2*p1q*p2q*p3q^2 - 10*s13*s23^2*p1q*
         p2q^2*p3q + 5*s13*s23^2*p1q^2*p2q*p3q + 5*s13^2*s23*p2q^2*
         p3q^2 + 5*s13^2*s23*p2q^3*p3q - 5*s13^2*s23*p1q*p2q*p3q^2 - 10
         *s13^2*s23*p1q*p2q^2*p3q + 5*s13^3*p2q^2*p3q^2 + 5*s13^3*p2q^3
         *p3q - 5*s12*s23^2*p1q*p3q^3 + 10*s12*s23^2*p1q^2*p3q^2 + 5*
         s12*s23^2*p1q^2*p2q*p3q - 10*s12*s13*s23*p2q*p3q^3 - 10*s12*
         s13*s23*p2q^2*p3q^2 - 15*s12*s13*s23*p1q*p3q^3 - 15*s12*s13*
         s23*p1q*p2q*p3q^2 - 10*s12*s13*s23*p1q*p2q^2*p3q - 10*s12*
         s13^2*p2q*p3q^3 - 5*s12*s13^2*p2q^2*p3q^2 + 5*s12*s13^2*p2q^3*
         p3q + 5*s12^2*s23*p3q^4 + 5*s12^2*s23*p2q*p3q^3 - 15*s12^2*s23
         *p1q*p3q^3 - 10*s12^2*s23*p1q*p2q*p3q^2 + 5*s12^2*s13*p3q^4 - 
         5*s12^2*s13*p2q*p3q^3 - 10*s12^2*s13*p2q^2*p3q^2 + 5*s12^3*
         p3q^4 + 5*s12^3*p2q*p3q^3, - 36*s23^3*p1q^3 + 36*s13*s23^2*
         p1q^2*p3q + 108*s13*s23^2*p1q^2*p2q - 72*s13^2*s23*p1q*p2q*p3q
          - 108*s13^2*s23*p1q*p2q^2 + 36*s13^3*p2q^2*p3q + 36*s13^3*
         p2q^3 + 108*s12*s23^2*p1q^2*p3q + 36*s12*s23^2*p1q^2*p2q - 72*
         s12*s13*s23*p1q*p3q^2 - 72*s12*s13*s23*p1q*p2q*p3q - 72*s12*
         s13*s23*p1q*p2q^2 - 72*s12*s13^2*p2q*p3q^2 - 36*s12*s13^2*
         p2q^2*p3q + 36*s12*s13^2*p2q^3 - 108*s12^2*s23*p1q*p3q^2 - 72*
         s12^2*s23*p1q*p2q*p3q + 36*s12^2*s13*p3q^3 - 36*s12^2*s13*p2q*
         p3q^2 - 72*s12^2*s13*p2q^2*p3q + 36*s12^3*p3q^3 + 36*s12^3*p2q
         *p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         rat[s12^4*s13*p2q*p3q^2 + s12^4*s13*p3q^3 + 2*s12^4*s23*p2q*
         p3q^2 + 2*s12^4*s23*p3q^3 - 2*s12^3*s13^2*p2q^2*p3q - s12^3*
         s13^2*p2q*p3q^2 + s12^3*s13^2*p3q^3 - 3*s12^3*s13*s23*p1q*p2q*
         p3q - 4*s12^3*s13*s23*p1q*p3q^2 - 4*s12^3*s13*s23*p2q^2*p3q - 
         3*s12^3*s13*s23*p2q*p3q^2 + s12^3*s13*s23*p3q^3 - 3*s12^3*
         s23^2*p1q*p2q*p3q - 5*s12^3*s23^2*p1q*p3q^2 + s12^2*s13^3*
         p2q^3 - s12^2*s13^3*p2q^2*p3q - 2*s12^2*s13^3*p2q*p3q^2 - 
         s12^2*s13^2*s23*p1q*p2q^2 - s12^2*s13^2*s23*p1q*p2q*p3q - 2*
         s12^2*s13^2*s23*p1q*p3q^2 + 2*s12^2*s13^2*s23*p2q^3 - 2*s12^2*
         s13^2*s23*p2q*p3q^2 + 4*s12^2*s13*s23^2*p1q^2*p3q - 3*s12^2*
         s13*s23^2*p1q*p2q^2 - 2*s12^2*s13*s23^2*p1q*p2q*p3q - 2*s12^2*
         s13*s23^2*p1q*p3q^2 + s12^2*s23^3*p1q^2*p2q + 4*s12^2*s23^3*
         p1q^2*p3q + s12*s13^4*p2q^3 + s12*s13^4*p2q^2*p3q - 3*s12*
         s13^3*s23*p1q*p2q^2 - 2*s12*s13^3*s23*p1q*p2q*p3q + s12*s13^3*
         s23*p2q^3 + s12*s13^3*s23*p2q^2*p3q + 3*s12*s13^2*s23^2*p1q^2*
         p2q + s12*s13^2*s23^2*p1q^2*p3q - 3*s12*s13^2*s23^2*p1q*p2q^2
          - 2*s12*s13^2*s23^2*p1q*p2q*p3q - s12*s13*s23^3*p1q^3 + 3*s12
         *s13*s23^3*p1q^2*p2q + s12*s13*s23^3*p1q^2*p3q - s12*s23^4*
         p1q^3,12*s12^3*s13*p2q*p3q^2 + 12*s12^3*s13*p3q^3 - 24*s12^2*
         s13^2*p2q^2*p3q - 12*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*
         p3q^3 - 24*s12^2*s13*s23*p1q*p2q*p3q - 36*s12^2*s13*s23*p1q*
         p3q^2 + 12*s12*s13^3*p2q^3 - 12*s12*s13^3*p2q^2*p3q - 24*s12*
         s13^3*p2q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q^2 - 24*s12*s13^2*
         s23*p1q*p2q*p3q - 24*s12*s13^2*s23*p1q*p3q^2 + 12*s12*s13*
         s23^2*p1q^2*p2q + 36*s12*s13*s23^2*p1q^2*p3q + 12*s13^4*p2q^3
          + 12*s13^4*p2q^2*p3q - 36*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*
         p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^2*
         p3q - 12*s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^2*
         p1q*p2q + s12^2*p1q*p3q + 2*s12*s13*p1q*p2q + 2*s12*s13*p1q*
         p3q - 2*s12*s23*p1q^2 + s13^2*p1q*p2q + s13^2*p1q*p3q - 2*s13*
         s23*p1q^2 - 2*s23^2*p1q^2 - s23^2*p1q*p2q - s23^2*p1q*p3q,24*
         s12*s23*p2q + 24*s12*s23*p3q + 24*s13*s23*p2q + 24*s13*s23*p3q
          - 24*s23^2*p1q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 7*s13*s23,48*s12] + rat[14*s12^4*s13*p2q*
         p3q^2 + 14*s12^4*s13*p3q^3 - 28*s12^3*s13^2*p2q^2*p3q - 14*
         s12^3*s13^2*p2q*p3q^2 + 14*s12^3*s13^2*p3q^3 - 28*s12^3*s13*
         s23*p1q*p2q*p3q - 42*s12^3*s13*s23*p1q*p3q^2 - 21*s12^3*s13*
         s23*p2q*p3q^2 - 21*s12^3*s13*s23*p3q^3 + 14*s12^2*s13^3*p2q^3
          - 14*s12^2*s13^3*p2q^2*p3q - 28*s12^2*s13^3*p2q*p3q^2 - 28*
         s12^2*s13^2*s23*p1q*p2q^2 - 14*s12^2*s13^2*s23*p1q*p2q*p3q - 
         14*s12^2*s13^2*s23*p1q*p3q^2 + 42*s12^2*s13^2*s23*p2q^2*p3q + 
         35*s12^2*s13^2*s23*p2q*p3q^2 - 7*s12^2*s13^2*s23*p3q^3 + 14*
         s12^2*s13*s23^2*p1q^2*p2q + 56*s12^2*s13*s23^2*p1q^2*p3q + 14*
         s12^2*s13*s23^2*p1q*p2q*p3q + 35*s12^2*s13*s23^2*p1q*p3q^2 + 
         14*s12*s13^4*p2q^3 + 14*s12*s13^4*p2q^2*p3q - 56*s12*s13^3*s23
         *p1q*p2q^2 - 42*s12*s13^3*s23*p1q*p2q*p3q - 21*s12*s13^3*s23*
         p2q^3 - 7*s12*s13^3*s23*p2q^2*p3q + 14*s12*s13^3*s23*p2q*p3q^2
          + 70*s12*s13^2*s23^2*p1q^2*p2q + 28*s12*s13^2*s23^2*p1q^2*p3q
          + 42*s12*s13^2*s23^2*p1q*p2q^2 + 28*s12*s13^2*s23^2*p1q*p2q*
         p3q + 14*s12*s13^2*s23^2*p1q*p3q^2 - 28*s12*s13*s23^3*p1q^3 - 
         21*s12*s13*s23^3*p1q^2*p2q - 21*s12*s13*s23^3*p1q^2*p3q - 7*
         s13^4*s23*p2q^3 - 7*s13^4*s23*p2q^2*p3q + 21*s13^3*s23^2*p1q*
         p2q^2 + 14*s13^3*s23^2*p1q*p2q*p3q - 21*s13^2*s23^3*p1q^2*p2q
          - 7*s13^2*s23^3*p1q^2*p3q + 7*s13*s23^4*p1q^3,48*s12^4*p2q*
         p3q^2 + 48*s12^4*p3q^3 - 96*s12^3*s13*p2q^2*p3q - 48*s12^3*s13
         *p2q*p3q^2 + 48*s12^3*s13*p3q^3 - 96*s12^3*s23*p1q*p2q*p3q - 
         144*s12^3*s23*p1q*p3q^2 + 48*s12^2*s13^2*p2q^3 - 48*s12^2*
         s13^2*p2q^2*p3q - 96*s12^2*s13^2*p2q*p3q^2 - 96*s12^2*s13*s23*
         p1q*p2q^2 - 96*s12^2*s13*s23*p1q*p2q*p3q - 96*s12^2*s13*s23*
         p1q*p3q^2 + 48*s12^2*s23^2*p1q^2*p2q + 144*s12^2*s23^2*p1q^2*
         p3q + 48*s12*s13^3*p2q^3 + 48*s12*s13^3*p2q^2*p3q - 144*s12*
         s13^2*s23*p1q*p2q^2 - 96*s12*s13^2*s23*p1q*p2q*p3q + 144*s12*
         s13*s23^2*p1q^2*p2q + 48*s12*s13*s23^2*p1q^2*p3q - 48*s12*
         s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[4*s12^2*p3q^2
          - s12*s13*p1q*p3q - 7*s12*s13*p2q*p3q - 6*s12*s23*p1q*p3q + 
         s13^2*p1q*p2q + 3*s13^2*p2q^2 - s13*s23*p1q^2 - 5*s13*s23*p1q*
         p2q + 2*s23^2*p1q^2,6*s12^2*s13*p3q^2 - 12*s12*s13^2*p2q*p3q
          - 12*s12*s13*s23*p1q*p3q + 6*s13^3*p2q^2 - 12*s13^2*s23*p1q*
         p2q + 6*s13*s23^2*p1q^2] + rat[4*s12^2*p3q^2 - s12*s13*p1q*p3q
          - 7*s12*s13*p2q*p3q - 6*s12*s23*p1q*p3q + s13^2*p1q*p2q + 3*
         s13^2*p2q^2 - s13*s23*p1q^2 - 5*s13*s23*p1q*p2q + 2*s23^2*
         p1q^2,6*s12^2*s13*p3q^2 - 12*s12*s13^2*p2q*p3q - 12*s12*s13*
         s23*p1q*p3q + 6*s13^3*p2q^2 - 12*s13^2*s23*p1q*p2q + 6*s13*
         s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - s12*p1q^2*p3q
          - 2*s12*p1q*p2q*p3q - s12*p2q^2*p3q + s13*p1q^2*p2q + 2*s13*
         p1q*p2q^2 + s13*p2q^3 - s23*p1q^3 - 2*s23*p1q^2*p2q - s23*p1q*
         p2q^2,12*s12^2*p3q^2 - 24*s12*s13*p2q*p3q - 24*s12*s23*p1q*p3q
          + 12*s13^2*p2q^2 - 24*s13*s23*p1q*p2q + 12*s23^2*p1q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 7*s13*
         s23^5*p1q^3*p3q - 7*s13*s23^5*p1q^4 + 7*s13^2*s23^4*p1q^2*
         p3q^2 + 21*s13^2*s23^4*p1q^2*p2q*p3q + 7*s13^2*s23^4*p1q^3*p3q
          + 28*s13^2*s23^4*p1q^3*p2q - 14*s13^3*s23^3*p1q*p2q*p3q^2 - 
         21*s13^3*s23^3*p1q*p2q^2*p3q - 21*s13^3*s23^3*p1q^2*p2q*p3q - 
         42*s13^3*s23^3*p1q^2*p2q^2 + 7*s13^4*s23^2*p2q^2*p3q^2 + 7*
         s13^4*s23^2*p2q^3*p3q + 21*s13^4*s23^2*p1q*p2q^2*p3q + 28*
         s13^4*s23^2*p1q*p2q^3 - 7*s13^5*s23*p2q^3*p3q - 7*s13^5*s23*
         p2q^4 + 2*s12*s23^5*p1q^3*p3q + 2*s12*s23^5*p1q^4 + 20*s12*s13
         *s23^4*p1q^2*p3q^2 + 9*s12*s13*s23^4*p1q^2*p2q*p3q + 15*s12*
         s13*s23^4*p1q^3*p3q - 5*s12*s13*s23^4*p1q^4 - 14*s12*s13^2*
         s23^3*p1q*p3q^3 - 19*s12*s13^2*s23^3*p1q*p2q*p3q^2 - 24*s12*
         s13^2*s23^3*p1q*p2q^2*p3q - 8*s12*s13^2*s23^3*p1q^2*p3q^2 - 9*
         s12*s13^2*s23^3*p1q^2*p2q*p3q - 12*s12*s13^2*s23^3*p1q^2*p2q^2
          + 6*s12*s13^2*s23^3*p1q^3*p3q + 14*s12*s13^2*s23^3*p1q^3*p2q
          - 14*s12*s13^3*s23^2*p2q*p3q^3 - s12*s13^3*s23^2*p2q^2*p3q^2
          + 13*s12*s13^3*s23^2*p2q^3*p3q - 19*s12*s13^3*s23^2*p1q*p2q*
         p3q^2 - 27*s12*s13^3*s23^2*p1q*p2q^2*p3q + 16*s12*s13^3*s23^2*
         p1q*p2q^3 - 11*s12*s13^3*s23^2*p1q^2*p2q*p3q - 12*s12*s13^3*
         s23^2*p1q^2*p2q^2 + 27*s12*s13^4*s23*p2q^2*p3q^2 + 21*s12*
         s13^4*s23*p2q^3*p3q - 6*s12*s13^4*s23*p2q^4 + 4*s12*s13^4*s23*
         p1q*p2q^2*p3q + 2*s12*s13^4*s23*p1q*p2q^3 + s12*s13^5*p2q^3*
         p3q + s12*s13^5*p2q^4 - 8*s12^2*s23^4*p1q^2*p3q^2 - 2*s12^2*
         s23^4*p1q^2*p2q*p3q - 6*s12^2*s23^4*p1q^3*p3q - 2*s12^2*s23^4*
         p1q^3*p2q + 2*s12^2*s23^4*p1q^4 - 17*s12^2*s13*s23^3*p1q*p3q^3
          - 12*s12^2*s13*s23^3*p1q*p2q*p3q^2 - 3*s12^2*s13*s23^3*p1q*
         p2q^2*p3q + 5*s12^2*s13*s23^3*p1q^2*p3q^2 + 11*s12^2*s13*s23^3
         *p1q^2*p2q*p3q + 6*s12^2*s13*s23^3*p1q^2*p2q^2 + 24*s12^2*s13*
         s23^3*p1q^3*p3q + s12^2*s13*s23^3*p1q^3*p2q + 2*s12^2*s13*
         s23^3*p1q^4 + 7*s12^2*s13^2*s23^2*p3q^4 - 10*s12^2*s13^2*s23^2
         *p2q*p3q^3 - 12*s12^2*s13^2*s23^2*p2q^2*p3q^2 + 5*s12^2*s13^2*
         s23^2*p2q^3*p3q - 12*s12^2*s13^2*s23^2*p1q*p3q^3 - 12*s12^2*
         s13^2*s23^2*p1q*p2q*p3q^2 - 29*s12^2*s13^2*s23^2*p1q*p2q^2*p3q
          - 6*s12^2*s13^2*s23^2*p1q*p2q^3 - 20*s12^2*s13^2*s23^2*p1q^2*
         p3q^2 - 12*s12^2*s13^2*s23^2*p1q^2*p2q*p3q - 7*s12^2*s13^2*
         s23^2*p1q^2*p2q^2 - s12^2*s13^2*s23^2*p1q^3*p3q - 5*s12^2*
         s13^2*s23^2*p1q^3*p2q - 33*s12^2*s13^3*s23*p2q*p3q^3 - 11*
         s12^2*s13^3*s23*p2q^2*p3q^2 + 24*s12^2*s13^3*s23*p2q^3*p3q + 2
         *s12^2*s13^3*s23*p2q^4 - 19*s12^2*s13^3*s23*p1q*p2q*p3q^2 - 10
         *s12^2*s13^3*s23*p1q*p2q^2*p3q + 3*s12^2*s13^3*s23*p1q*p2q^3
          + 2*s12^2*s13^3*s23*p1q^2*p2q*p3q + 4*s12^2*s13^3*s23*p1q^2*
         p2q^2 - 3*s12^2*s13^4*p2q^2*p3q^2 - 2*s12^2*s13^4*p2q^3*p3q + 
         s12^2*s13^4*p2q^4 - s12^2*s13^4*p1q*p2q^2*p3q - s12^2*s13^4*
         p1q*p2q^3 + 10*s12^3*s23^3*p1q*p3q^3 + 6*s12^3*s23^3*p1q*p2q*
         p3q^2 + 2*s12^3*s23^3*p1q^2*p3q^2 + 4*s12^3*s23^3*p1q^2*p2q*
         p3q - 8*s12^3*s23^3*p1q^3*p3q - 2*s12^3*s23^3*p1q^3*p2q + 4*
         s12^3*s13*s23^2*p3q^4 + 3*s12^3*s13*s23^2*p2q*p3q^3 - s12^3*
         s13*s23^2*p2q^2*p3q^2 - 23*s12^3*s13*s23^2*p1q*p3q^3 - 31*
         s12^3*s13*s23^2*p1q*p2q*p3q^2 - 10*s12^3*s13*s23^2*p1q*p2q^2*
         p3q - 32*s12^3*s13*s23^2*p1q^2*p3q^2 - 18*s12^3*s13*s23^2*
         p1q^2*p2q*p3q + 4*s12^3*s13*s23^2*p1q^2*p2q^2 - 5*s12^3*s13*
         s23^2*p1q^3*p3q - s12^3*s13*s23^2*p1q^3*p2q + 13*s12^3*s13^2*
         s23*p3q^4 - 13*s12^3*s13^2*s23*p2q*p3q^3 - 34*s12^3*s13^2*s23*
         p2q^2*p3q^2 - 8*s12^3*s13^2*s23*p2q^3*p3q + 15*s12^3*s13^2*s23
         *p1q*p3q^3 - 6*s12^3*s13^2*s23*p1q*p2q*p3q^2 - 17*s12^3*s13^2*
         s23*p1q*p2q^2*p3q - 2*s12^3*s13^2*s23*p1q*p2q^3 + 2*s12^3*
         s13^2*s23*p1q^2*p3q^2 + 2*s12^3*s13^2*s23*p1q^2*p2q^2 + 3*
         s12^3*s13^3*p2q*p3q^3 - 3*s12^3*s13^3*p2q^3*p3q + 2*s12^3*
         s13^3*p1q*p2q*p3q^2 + s12^3*s13^3*p1q*p2q^2*p3q - s12^3*s13^3*
         p1q*p2q^3 - 4*s12^4*s23^2*p3q^4 - 4*s12^4*s23^2*p2q*p3q^3 + 6*
         s12^4*s23^2*p1q*p3q^3 + 2*s12^4*s23^2*p1q*p2q*p3q^2 + 10*s12^4
         *s23^2*p1q^2*p3q^2 + 6*s12^4*s23^2*p1q^2*p2q*p3q + 10*s12^4*
         s13*s23*p3q^4 + 20*s12^4*s13*s23*p2q*p3q^3 + 10*s12^4*s13*s23*
         p2q^2*p3q^2 + 14*s12^4*s13*s23*p1q*p3q^3 + 18*s12^4*s13*s23*
         p1q*p2q*p3q^2 + 6*s12^4*s13*s23*p1q*p2q^2*p3q + 4*s12^4*s13*
         s23*p1q^2*p3q^2 + 2*s12^4*s13*s23*p1q^2*p2q*p3q - s12^4*s13^2*
         p3q^4 + 2*s12^4*s13^2*p2q*p3q^3 + 3*s12^4*s13^2*p2q^2*p3q^2 - 
         s12^4*s13^2*p1q*p3q^3 + s12^4*s13^2*p1q*p2q*p3q^2 + 2*s12^4*
         s13^2*p1q*p2q^2*p3q - 4*s12^5*s23*p3q^4 - 4*s12^5*s23*p2q*
         p3q^3 - 4*s12^5*s23*p1q*p3q^3 - 4*s12^5*s23*p1q*p2q*p3q^2 - 
         s12^5*s13*p3q^4 - s12^5*s13*p2q*p3q^3 - s12^5*s13*p1q*p3q^3 - 
         s12^5*s13*p1q*p2q*p3q^2, - 6*s12*s13*s23^5*p1q^3*p3q - 6*s12*
         s13*s23^5*p1q^4 + 6*s12*s13^2*s23^4*p1q^2*p3q^2 + 18*s12*s13^2
         *s23^4*p1q^2*p2q*p3q + 6*s12*s13^2*s23^4*p1q^3*p3q + 24*s12*
         s13^2*s23^4*p1q^3*p2q - 12*s12*s13^3*s23^3*p1q*p2q*p3q^2 - 18*
         s12*s13^3*s23^3*p1q*p2q^2*p3q - 18*s12*s13^3*s23^3*p1q^2*p2q*
         p3q - 36*s12*s13^3*s23^3*p1q^2*p2q^2 + 6*s12*s13^4*s23^2*p2q^2
         *p3q^2 + 6*s12*s13^4*s23^2*p2q^3*p3q + 18*s12*s13^4*s23^2*p1q*
         p2q^2*p3q + 24*s12*s13^4*s23^2*p1q*p2q^3 - 6*s12*s13^5*s23*
         p2q^3*p3q - 6*s12*s13^5*s23*p2q^4 + 18*s12^2*s13*s23^4*p1q^2*
         p3q^2 + 6*s12^2*s13*s23^4*p1q^2*p2q*p3q + 12*s12^2*s13*s23^4*
         p1q^3*p3q + 6*s12^2*s13*s23^4*p1q^3*p2q - 6*s12^2*s13*s23^4*
         p1q^4 - 12*s12^2*s13^2*s23^3*p1q*p3q^3 - 12*s12^2*s13^2*s23^3*
         p1q*p2q*p3q^2 - 12*s12^2*s13^2*s23^3*p1q*p2q^2*p3q - 6*s12^2*
         s13^2*s23^3*p1q^2*p3q^2 - 12*s12^2*s13^2*s23^3*p1q^2*p2q*p3q
          - 18*s12^2*s13^2*s23^3*p1q^2*p2q^2 + 6*s12^2*s13^2*s23^3*
         p1q^3*p3q + 18*s12^2*s13^2*s23^3*p1q^3*p2q - 12*s12^2*s13^3*
         s23^2*p2q*p3q^3 - 6*s12^2*s13^3*s23^2*p2q^2*p3q^2 + 6*s12^2*
         s13^3*s23^2*p2q^3*p3q - 12*s12^2*s13^3*s23^2*p1q*p2q*p3q^2 - 
         12*s12^2*s13^3*s23^2*p1q*p2q^2*p3q + 18*s12^2*s13^3*s23^2*p1q*
         p2q^3 - 12*s12^2*s13^3*s23^2*p1q^2*p2q*p3q - 18*s12^2*s13^3*
         s23^2*p1q^2*p2q^2 + 18*s12^2*s13^4*s23*p2q^2*p3q^2 + 12*s12^2*
         s13^4*s23*p2q^3*p3q - 6*s12^2*s13^4*s23*p2q^4 + 6*s12^2*s13^4*
         s23*p1q*p2q^2*p3q + 6*s12^2*s13^4*s23*p1q*p2q^3 - 18*s12^3*s13
         *s23^3*p1q*p3q^3 - 12*s12^3*s13*s23^3*p1q*p2q*p3q^2 - 6*s12^3*
         s13*s23^3*p1q^2*p2q*p3q + 18*s12^3*s13*s23^3*p1q^3*p3q + 6*
         s12^3*s13*s23^3*p1q^3*p2q + 6*s12^3*s13^2*s23^2*p3q^4 - 6*
         s12^3*s13^2*s23^2*p2q*p3q^3 - 12*s12^3*s13^2*s23^2*p2q^2*p3q^2
          - 6*s12^3*s13^2*s23^2*p1q*p3q^3 - 12*s12^3*s13^2*s23^2*p1q*
         p2q^2*p3q - 12*s12^3*s13^2*s23^2*p1q^2*p3q^2 - 12*s12^3*s13^2*
         s23^2*p1q^2*p2q*p3q - 12*s12^3*s13^2*s23^2*p1q^2*p2q^2 - 18*
         s12^3*s13^3*s23*p2q*p3q^3 + 18*s12^3*s13^3*s23*p2q^3*p3q - 12*
         s12^3*s13^3*s23*p1q*p2q*p3q^2 - 6*s12^3*s13^3*s23*p1q*p2q^2*
         p3q + 6*s12^3*s13^3*s23*p1q*p2q^3 + 6*s12^4*s13*s23^2*p3q^4 + 
         6*s12^4*s13*s23^2*p2q*p3q^3 - 12*s12^4*s13*s23^2*p1q*p3q^3 - 6
         *s12^4*s13*s23^2*p1q*p2q*p3q^2 - 18*s12^4*s13*s23^2*p1q^2*
         p3q^2 - 12*s12^4*s13*s23^2*p1q^2*p2q*p3q + 6*s12^4*s13^2*s23*
         p3q^4 - 12*s12^4*s13^2*s23*p2q*p3q^3 - 18*s12^4*s13^2*s23*
         p2q^2*p3q^2 + 6*s12^4*s13^2*s23*p1q*p3q^3 - 6*s12^4*s13^2*s23*
         p1q*p2q*p3q^2 - 12*s12^4*s13^2*s23*p1q*p2q^2*p3q + 6*s12^5*s13
         *s23*p3q^4 + 6*s12^5*s13*s23*p2q*p3q^3 + 6*s12^5*s13*s23*p1q*
         p3q^3 + 6*s12^5*s13*s23*p1q*p2q*p3q^2] + rat[s23 + 5*s13 + 5*
         s12,24*s13*s23 + 24*s12*s23]*d + rat[ - 7*s13^2*s23^5*p1q^3*
         p3q - 7*s13^2*s23^5*p1q^4 + 7*s13^3*s23^4*p1q^2*p3q^2 + 21*
         s13^3*s23^4*p1q^2*p2q*p3q + 7*s13^3*s23^4*p1q^3*p3q + 28*s13^3
         *s23^4*p1q^3*p2q - 14*s13^4*s23^3*p1q*p2q*p3q^2 - 21*s13^4*
         s23^3*p1q*p2q^2*p3q - 21*s13^4*s23^3*p1q^2*p2q*p3q - 42*s13^4*
         s23^3*p1q^2*p2q^2 + 7*s13^5*s23^2*p2q^2*p3q^2 + 7*s13^5*s23^2*
         p2q^3*p3q + 21*s13^5*s23^2*p1q*p2q^2*p3q + 28*s13^5*s23^2*p1q*
         p2q^3 - 7*s13^6*s23*p2q^3*p3q - 7*s13^6*s23*p2q^4 - 13*s12*s13
         *s23^5*p1q^3*p3q - 13*s12*s13*s23^5*p1q^4 + 36*s12*s13^2*s23^4
         *p1q^2*p3q^2 + 62*s12*s13^2*s23^4*p1q^2*p2q*p3q + 43*s12*s13^2
         *s23^4*p1q^3*p3q + 61*s12*s13^2*s23^4*p1q^3*p2q + 7*s12*s13^2*
         s23^4*p1q^4 - 14*s12*s13^3*s23^3*p1q*p3q^3 - 58*s12*s13^3*
         s23^3*p1q*p2q*p3q^2 - 85*s12*s13^3*s23^3*p1q*p2q^2*p3q - 19*
         s12*s13^3*s23^3*p1q^2*p3q^2 - 85*s12*s13^3*s23^3*p1q^2*p2q*p3q
          - 105*s12*s13^3*s23^3*p1q^2*p2q^2 - 5*s12*s13^3*s23^3*p1q^3*
         p3q - 33*s12*s13^3*s23^3*p1q^3*p2q - 14*s12*s13^4*s23^2*p2q*
         p3q^3 + 22*s12*s13^4*s23^2*p2q^2*p3q^2 + 36*s12*s13^4*s23^2*
         p2q^3*p3q - 4*s12*s13^4*s23^2*p1q*p2q*p3q^2 + 41*s12*s13^4*
         s23^2*p1q*p2q^2*p3q + 79*s12*s13^4*s23^2*p1q*p2q^3 + 22*s12*
         s13^4*s23^2*p1q^2*p2q*p3q + 57*s12*s13^4*s23^2*p1q^2*p2q^2 + 
         23*s12*s13^5*s23*p2q^2*p3q^2 + s12*s13^5*s23*p2q^3*p3q - 22*
         s12*s13^5*s23*p2q^4 - 29*s12*s13^5*s23*p1q*p2q^2*p3q - 43*s12*
         s13^5*s23*p1q*p2q^3 + 12*s12*s13^6*p2q^3*p3q + 12*s12*s13^6*
         p2q^4 + 4*s12^2*s23^5*p1q^3*p3q + 4*s12^2*s23^5*p1q^4 + 33*
         s12^2*s13*s23^4*p1q^2*p3q^2 + 17*s12^2*s13*s23^4*p1q^2*p2q*p3q
          + 34*s12^2*s13*s23^4*p1q^3*p3q - s12^2*s13*s23^4*p1q^3*p2q + 
         s12^2*s13*s23^4*p1q^4 - 47*s12^2*s13^2*s23^3*p1q*p3q^3 - 54*
         s12^2*s13^2*s23^3*p1q*p2q*p3q^2 - 60*s12^2*s13^2*s23^3*p1q*
         p2q^2*p3q - 49*s12^2*s13^2*s23^3*p1q^2*p3q^2 - 35*s12^2*s13^2*
         s23^3*p1q^2*p2q*p3q - 21*s12^2*s13^2*s23^3*p1q^2*p2q^2 + 12*
         s12^2*s13^2*s23^3*p1q^3*p3q - 18*s12^2*s13^2*s23^3*p1q^3*p2q
          + 14*s12^2*s13^2*s23^3*p1q^4 + 7*s12^2*s13^3*s23^2*p3q^4 - 47
         *s12^2*s13^3*s23^2*p2q*p3q^3 - 15*s12^2*s13^3*s23^2*p2q^2*
         p3q^2 + 39*s12^2*s13^3*s23^2*p2q^3*p3q + 3*s12^2*s13^3*s23^2*
         p1q*p3q^3 - 28*s12^2*s13^3*s23^2*p1q*p2q*p3q^2 - 54*s12^2*
         s13^3*s23^2*p1q*p2q^2*p3q + 29*s12^2*s13^3*s23^2*p1q*p2q^3 - 
         16*s12^2*s13^3*s23^2*p1q^2*p3q^2 + 12*s12^2*s13^3*s23^2*p1q^2*
         p2q*p3q + 57*s12^2*s13^3*s23^2*p1q^2*p2q^2 - 12*s12^2*s13^3*
         s23^2*p1q^3*p3q - 40*s12^2*s13^3*s23^2*p1q^3*p2q - 25*s12^2*
         s13^4*s23*p2q*p3q^3 + 41*s12^2*s13^4*s23*p2q^2*p3q^2 + 55*
         s12^2*s13^4*s23*p2q^3*p3q - 11*s12^2*s13^4*s23*p2q^4 - 4*s12^2
         *s13^4*s23*p1q*p2q*p3q^2 - 12*s12^2*s13^4*s23*p1q*p2q^2*p3q - 
         64*s12^2*s13^4*s23*p1q*p2q^3 + 24*s12^2*s13^4*s23*p1q^2*p2q*
         p3q + 38*s12^2*s13^4*s23*p1q^2*p2q^2 - 36*s12^2*s13^5*p2q^2*
         p3q^2 - 12*s12^2*s13^5*p2q^3*p3q + 24*s12^2*s13^5*p2q^4 - 12*
         s12^2*s13^5*p1q*p2q^2*p3q - 12*s12^2*s13^5*p1q*p2q^3 - 16*
         s12^3*s23^4*p1q^2*p3q^2 - 4*s12^3*s23^4*p1q^2*p2q*p3q - 12*
         s12^3*s23^4*p1q^3*p3q - 4*s12^3*s23^4*p1q^3*p2q + 4*s12^3*
         s23^4*p1q^4 - 23*s12^3*s13*s23^3*p1q*p3q^3 - 18*s12^3*s13*
         s23^3*p1q*p2q*p3q^2 - 6*s12^3*s13*s23^3*p1q*p2q^2*p3q - 16*
         s12^3*s13*s23^3*p1q^2*p3q^2 + 17*s12^3*s13*s23^3*p1q^2*p2q*p3q
          + 12*s12^3*s13*s23^3*p1q^2*p2q^2 + 21*s12^3*s13*s23^3*p1q^3*
         p3q - 9*s12^3*s13*s23^3*p1q^3*p2q + 14*s12^3*s13*s23^3*p1q^4
          + 18*s12^3*s13^2*s23^2*p3q^4 - 24*s12^3*s13^2*s23^2*p2q*p3q^3
          - 32*s12^3*s13^2*s23^2*p2q^2*p3q^2 + 10*s12^3*s13^2*s23^2*
         p2q^3*p3q - 9*s12^3*s13^2*s23^2*p1q*p3q^3 - 39*s12^3*s13^2*
         s23^2*p1q*p2q*p3q^2 - 64*s12^3*s13^2*s23^2*p1q*p2q^2*p3q - 12*
         s12^3*s13^2*s23^2*p1q*p2q^3 - 79*s12^3*s13^2*s23^2*p1q^2*p3q^2
          - 22*s12^3*s13^2*s23^2*p1q^2*p2q*p3q + 18*s12^3*s13^2*s23^2*
         p1q^2*p2q^2 - 52*s12^3*s13^2*s23^2*p1q^3*p3q - 52*s12^3*s13^2*
         s23^2*p1q^3*p2q + 9*s12^3*s13^3*s23*p3q^4 - 57*s12^3*s13^3*s23
         *p2q*p3q^3 - 39*s12^3*s13^3*s23*p2q^2*p3q^2 + 31*s12^3*s13^3*
         s23*p2q^3*p3q + 4*s12^3*s13^3*s23*p2q^4 + 33*s12^3*s13^3*s23*
         p1q*p3q^3 - 29*s12^3*s13^3*s23*p1q*p2q*p3q^2 - 3*s12^3*s13^3*
         s23*p1q*p2q^2*p3q - 25*s12^3*s13^3*s23*p1q*p2q^3 + 24*s12^3*
         s13^3*s23*p1q^2*p3q^2 + 44*s12^3*s13^3*s23*p1q^2*p2q*p3q + 62*
         s12^3*s13^3*s23*p1q^2*p2q^2 + 36*s12^3*s13^4*p2q*p3q^3 - 36*
         s12^3*s13^4*p2q^2*p3q^2 - 60*s12^3*s13^4*p2q^3*p3q + 12*s12^3*
         s13^4*p2q^4 + 24*s12^3*s13^4*p1q*p2q*p3q^2 - 24*s12^3*s13^4*
         p1q*p2q^3 + 20*s12^4*s23^3*p1q*p3q^3 + 12*s12^4*s23^3*p1q*p2q*
         p3q^2 + 4*s12^4*s23^3*p1q^2*p3q^2 + 8*s12^4*s23^3*p1q^2*p2q*
         p3q - 16*s12^4*s23^3*p1q^3*p3q - 4*s12^4*s23^3*p1q^3*p2q + 3*
         s12^4*s13*s23^2*p3q^4 + s12^4*s13*s23^2*p2q*p3q^3 - 2*s12^4*
         s13*s23^2*p2q^2*p3q^2 - 10*s12^4*s13*s23^2*p1q*p3q^3 - 41*
         s12^4*s13*s23^2*p1q*p2q*p3q^2 - 20*s12^4*s13*s23^2*p1q*p2q^2*
         p3q - 53*s12^4*s13*s23^2*p1q^2*p3q^2 - 20*s12^4*s13*s23^2*
         p1q^2*p2q*p3q + 8*s12^4*s13*s23^2*p1q^2*p2q^2 - 40*s12^4*s13*
         s23^2*p1q^3*p3q - 12*s12^4*s13*s23^2*p1q^3*p2q + 22*s12^4*
         s13^2*s23*p3q^4 + s12^4*s13^2*s23*p2q*p3q^3 - 37*s12^4*s13^2*
         s23*p2q^2*p3q^2 - 16*s12^4*s13^2*s23*p2q^3*p3q + 84*s12^4*
         s13^2*s23*p1q*p3q^3 + 24*s12^4*s13^2*s23*p1q*p2q*p3q^2 - 8*
         s12^4*s13^2*s23*p1q*p2q^2*p3q - 4*s12^4*s13^2*s23*p1q*p2q^3 + 
         62*s12^4*s13^2*s23*p1q^2*p3q^2 + 44*s12^4*s13^2*s23*p1q^2*p2q*
         p3q + 24*s12^4*s13^2*s23*p1q^2*p2q^2 - 12*s12^4*s13^3*p3q^4 + 
         60*s12^4*s13^3*p2q*p3q^3 + 36*s12^4*s13^3*p2q^2*p3q^2 - 36*
         s12^4*s13^3*p2q^3*p3q - 12*s12^4*s13^3*p1q*p3q^3 + 36*s12^4*
         s13^3*p1q*p2q*p3q^2 + 36*s12^4*s13^3*p1q*p2q^2*p3q - 12*s12^4*
         s13^3*p1q*p2q^3 - 8*s12^5*s23^2*p3q^4 - 8*s12^5*s23^2*p2q*
         p3q^3 + 12*s12^5*s23^2*p1q*p3q^3 + 4*s12^5*s23^2*p1q*p2q*p3q^2
          + 20*s12^5*s23^2*p1q^2*p3q^2 + 12*s12^5*s23^2*p1q^2*p2q*p3q
          + 5*s12^5*s13*s23*p3q^4 + 25*s12^5*s13*s23*p2q*p3q^3 + 20*
         s12^5*s13*s23*p2q^2*p3q^2 + 43*s12^5*s13*s23*p1q*p3q^3 + 41*
         s12^5*s13*s23*p1q*p2q*p3q^2 + 12*s12^5*s13*s23*p1q*p2q^2*p3q
          + 38*s12^5*s13*s23*p1q^2*p3q^2 + 24*s12^5*s13*s23*p1q^2*p2q*
         p3q - 24*s12^5*s13^2*p3q^4 + 12*s12^5*s13^2*p2q*p3q^3 + 36*
         s12^5*s13^2*p2q^2*p3q^2 - 24*s12^5*s13^2*p1q*p3q^3 + 24*s12^5*
         s13^2*p1q*p2q^2*p3q - 8*s12^6*s23*p3q^4 - 8*s12^6*s23*p2q*
         p3q^3 - 8*s12^6*s23*p1q*p3q^3 - 8*s12^6*s23*p1q*p2q*p3q^2 - 12
         *s12^6*s13*p3q^4 - 12*s12^6*s13*p2q*p3q^3 - 12*s12^6*s13*p1q*
         p3q^3 - 12*s12^6*s13*p1q*p2q*p3q^2, - 12*s12*s13^2*s23^5*p1q^3
         *p3q - 12*s12*s13^2*s23^5*p1q^4 + 12*s12*s13^3*s23^4*p1q^2*
         p3q^2 + 36*s12*s13^3*s23^4*p1q^2*p2q*p3q + 12*s12*s13^3*s23^4*
         p1q^3*p3q + 48*s12*s13^3*s23^4*p1q^3*p2q - 24*s12*s13^4*s23^3*
         p1q*p2q*p3q^2 - 36*s12*s13^4*s23^3*p1q*p2q^2*p3q - 36*s12*
         s13^4*s23^3*p1q^2*p2q*p3q - 72*s12*s13^4*s23^3*p1q^2*p2q^2 + 
         12*s12*s13^5*s23^2*p2q^2*p3q^2 + 12*s12*s13^5*s23^2*p2q^3*p3q
          + 36*s12*s13^5*s23^2*p1q*p2q^2*p3q + 48*s12*s13^5*s23^2*p1q*
         p2q^3 - 12*s12*s13^6*s23*p2q^3*p3q - 12*s12*s13^6*s23*p2q^4 - 
         12*s12^2*s13*s23^5*p1q^3*p3q - 12*s12^2*s13*s23^5*p1q^4 + 48*
         s12^2*s13^2*s23^4*p1q^2*p3q^2 + 48*s12^2*s13^2*s23^4*p1q^2*p2q
         *p3q + 36*s12^2*s13^2*s23^4*p1q^3*p3q + 60*s12^2*s13^2*s23^4*
         p1q^3*p2q - 12*s12^2*s13^2*s23^4*p1q^4 - 24*s12^2*s13^3*s23^3*
         p1q*p3q^3 - 48*s12^2*s13^3*s23^3*p1q*p2q*p3q^2 - 60*s12^2*
         s13^3*s23^3*p1q*p2q^2*p3q - 12*s12^2*s13^3*s23^3*p1q^2*p3q^2
          - 60*s12^2*s13^3*s23^3*p1q^2*p2q*p3q - 108*s12^2*s13^3*s23^3*
         p1q^2*p2q^2 + 12*s12^2*s13^3*s23^3*p1q^3*p3q + 36*s12^2*s13^3*
         s23^3*p1q^3*p2q - 24*s12^2*s13^4*s23^2*p2q*p3q^3 + 24*s12^2*
         s13^4*s23^2*p2q^3*p3q - 24*s12^2*s13^4*s23^2*p1q*p2q*p3q^2 + 
         12*s12^2*s13^4*s23^2*p1q*p2q^2*p3q + 84*s12^2*s13^4*s23^2*p1q*
         p2q^3 - 24*s12^2*s13^4*s23^2*p1q^2*p2q*p3q - 36*s12^2*s13^4*
         s23^2*p1q^2*p2q^2 + 36*s12^2*s13^5*s23*p2q^2*p3q^2 + 12*s12^2*
         s13^5*s23*p2q^3*p3q - 24*s12^2*s13^5*s23*p2q^4 + 12*s12^2*
         s13^5*s23*p1q*p2q^2*p3q + 12*s12^2*s13^5*s23*p1q*p2q^3 + 36*
         s12^3*s13*s23^4*p1q^2*p3q^2 + 12*s12^3*s13*s23^4*p1q^2*p2q*p3q
          + 24*s12^3*s13*s23^4*p1q^3*p3q + 12*s12^3*s13*s23^4*p1q^3*p2q
          - 12*s12^3*s13*s23^4*p1q^4 - 60*s12^3*s13^2*s23^3*p1q*p3q^3
          - 48*s12^3*s13^2*s23^3*p1q*p2q*p3q^2 - 24*s12^3*s13^2*s23^3*
         p1q*p2q^2*p3q - 12*s12^3*s13^2*s23^3*p1q^2*p3q^2 - 36*s12^3*
         s13^2*s23^3*p1q^2*p2q*p3q - 36*s12^3*s13^2*s23^3*p1q^2*p2q^2
          + 48*s12^3*s13^2*s23^3*p1q^3*p3q + 48*s12^3*s13^2*s23^3*p1q^3
         *p2q + 12*s12^3*s13^3*s23^2*p3q^4 - 36*s12^3*s13^3*s23^2*p2q*
         p3q^3 - 36*s12^3*s13^3*s23^2*p2q^2*p3q^2 + 12*s12^3*s13^3*
         s23^2*p2q^3*p3q - 12*s12^3*s13^3*s23^2*p1q*p3q^3 - 24*s12^3*
         s13^3*s23^2*p1q*p2q*p3q^2 - 48*s12^3*s13^3*s23^2*p1q*p2q^2*p3q
          + 36*s12^3*s13^3*s23^2*p1q*p2q^3 - 24*s12^3*s13^3*s23^2*p1q^2
         *p3q^2 - 48*s12^3*s13^3*s23^2*p1q^2*p2q*p3q - 60*s12^3*s13^3*
         s23^2*p1q^2*p2q^2 - 36*s12^3*s13^4*s23*p2q*p3q^3 + 36*s12^3*
         s13^4*s23*p2q^2*p3q^2 + 60*s12^3*s13^4*s23*p2q^3*p3q - 12*
         s12^3*s13^4*s23*p2q^4 - 24*s12^3*s13^4*s23*p1q*p2q*p3q^2 + 24*
         s12^3*s13^4*s23*p1q*p2q^3 - 36*s12^4*s13*s23^3*p1q*p3q^3 - 24*
         s12^4*s13*s23^3*p1q*p2q*p3q^2 - 12*s12^4*s13*s23^3*p1q^2*p2q*
         p3q + 36*s12^4*s13*s23^3*p1q^3*p3q + 12*s12^4*s13*s23^3*p1q^3*
         p2q + 24*s12^4*s13^2*s23^2*p3q^4 - 24*s12^4*s13^2*s23^2*p2q^2*
         p3q^2 - 36*s12^4*s13^2*s23^2*p1q*p3q^3 - 12*s12^4*s13^2*s23^2*
         p1q*p2q*p3q^2 - 24*s12^4*s13^2*s23^2*p1q*p2q^2*p3q - 60*s12^4*
         s13^2*s23^2*p1q^2*p3q^2 - 48*s12^4*s13^2*s23^2*p1q^2*p2q*p3q
          - 24*s12^4*s13^2*s23^2*p1q^2*p2q^2 + 12*s12^4*s13^3*s23*p3q^4
          - 60*s12^4*s13^3*s23*p2q*p3q^3 - 36*s12^4*s13^3*s23*p2q^2*
         p3q^2 + 36*s12^4*s13^3*s23*p2q^3*p3q + 12*s12^4*s13^3*s23*p1q*
         p3q^3 - 36*s12^4*s13^3*s23*p1q*p2q*p3q^2 - 36*s12^4*s13^3*s23*
         p1q*p2q^2*p3q + 12*s12^4*s13^3*s23*p1q*p2q^3 + 12*s12^5*s13*
         s23^2*p3q^4 + 12*s12^5*s13*s23^2*p2q*p3q^3 - 24*s12^5*s13*
         s23^2*p1q*p3q^3 - 12*s12^5*s13*s23^2*p1q*p2q*p3q^2 - 36*s12^5*
         s13*s23^2*p1q^2*p3q^2 - 24*s12^5*s13*s23^2*p1q^2*p2q*p3q + 24*
         s12^5*s13^2*s23*p3q^4 - 12*s12^5*s13^2*s23*p2q*p3q^3 - 36*
         s12^5*s13^2*s23*p2q^2*p3q^2 + 24*s12^5*s13^2*s23*p1q*p3q^3 - 
         24*s12^5*s13^2*s23*p1q*p2q^2*p3q + 12*s12^6*s13*s23*p3q^4 + 12
         *s12^6*s13*s23*p2q*p3q^3 + 12*s12^6*s13*s23*p1q*p3q^3 + 12*
         s12^6*s13*s23*p1q*p2q*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s12^3*s13*
         p1q^2*p3q - 14*s12^3*s13*p1q*p3q^2 - 21*s12^3*s13*p3q^3 - 7*
         s12^3*s23*p1q^2*p3q - 7*s12^3*s23*p1q*p3q^2 - 7*s12^2*s13^2*
         p1q^2*p2q + 21*s12^2*s13^2*p1q*p2q*p3q + 56*s12^2*s13^2*p2q*
         p3q^2 + 7*s12^2*s13*s23*p1q^3 - 7*s12^2*s13*s23*p1q^2*p2q + 49
         *s12^2*s13*s23*p1q^2*p3q + 14*s12^2*s13*s23*p1q*p2q*p3q + 28*
         s12^2*s13*s23*p1q*p3q^2 + 7*s12^2*s13*s23*p2q*p3q^2 - 14*s12^2
         *s13*s23*p3q^3 + 7*s12^2*s23^2*p1q^3 - 7*s12^2*s23^2*p1q*p3q^2
          - 7*s12*s13^3*p1q*p2q^2 - 49*s12*s13^3*p2q^2*p3q + 14*s12*
         s13^2*s23*p1q^2*p2q + 7*s12*s13^2*s23*p1q*p2q^2 + 28*s12*s13^2
         *s23*p1q*p2q*p3q - 7*s12*s13^2*s23*p2q^2*p3q + 28*s12*s13^2*
         s23*p2q*p3q^2 - 7*s12*s13*s23^2*p1q^3 - 14*s12*s13*s23^2*p1q^2
         *p2q + 21*s12*s13*s23^2*p1q^2*p3q + 28*s12*s13*s23^2*p1q*p3q^2
          + 7*s12*s23^3*p1q^3 + 7*s12*s23^3*p1q^2*p3q + 14*s13^4*p2q^3
          - 42*s13^3*s23*p1q*p2q^2 - 14*s13^3*s23*p2q^2*p3q + 42*s13^2*
         s23^2*p1q^2*p2q + 28*s13^2*s23^2*p1q*p2q*p3q - 14*s13*s23^3*
         p1q^3 - 14*s13*s23^3*p1q^2*p3q,12*s12^4*s13*p1q*p3q^2 + 12*
         s12^4*s13*p3q^3 - 24*s12^3*s13^2*p1q*p2q*p3q - 36*s12^3*s13^2*
         p2q*p3q^2 - 24*s12^3*s13*s23*p1q^2*p3q - 12*s12^3*s13*s23*p1q*
         p3q^2 + 12*s12^3*s13*s23*p3q^3 + 12*s12^2*s13^3*p1q*p2q^2 + 36
         *s12^2*s13^3*p2q^2*p3q - 24*s12^2*s13^2*s23*p1q^2*p2q - 24*
         s12^2*s13^2*s23*p1q*p2q*p3q - 24*s12^2*s13^2*s23*p2q*p3q^2 + 
         12*s12^2*s13*s23^2*p1q^3 - 12*s12^2*s13*s23^2*p1q^2*p3q - 24*
         s12^2*s13*s23^2*p1q*p3q^2 - 12*s12*s13^4*p2q^3 + 36*s12*s13^3*
         s23*p1q*p2q^2 + 12*s12*s13^3*s23*p2q^2*p3q - 36*s12*s13^2*
         s23^2*p1q^2*p2q - 24*s12*s13^2*s23^2*p1q*p2q*p3q + 12*s12*s13*
         s23^3*p1q^3 + 12*s12*s13*s23^3*p1q^2*p3q] + rat[7*s12^3*s13*
         p1q^2*p3q - 7*s12^3*s13*p1q*p3q^2 - 14*s12^3*s13*p3q^3 - 7*
         s12^3*s23*p1q^2*p3q - 7*s12^3*s23*p1q*p3q^2 - 7*s12^2*s13^2*
         p1q^2*p2q + 7*s12^2*s13^2*p1q*p2q*p3q + 35*s12^2*s13^2*p2q*
         p3q^2 + 7*s12^2*s13*s23*p1q^3 - 7*s12^2*s13*s23*p1q^2*p2q + 35
         *s12^2*s13*s23*p1q^2*p3q + 14*s12^2*s13*s23*p1q*p2q*p3q + 21*
         s12^2*s13*s23*p1q*p3q^2 + 7*s12^2*s13*s23*p2q*p3q^2 - 7*s12^2*
         s13*s23*p3q^3 + 7*s12^2*s23^2*p1q^3 - 7*s12^2*s23^2*p1q*p3q^2
          - 28*s12*s13^3*p2q^2*p3q + 7*s12*s13^2*s23*p1q*p2q^2 + 14*s12
         *s13^2*s23*p1q*p2q*p3q - 7*s12*s13^2*s23*p2q^2*p3q + 14*s12*
         s13^2*s23*p2q*p3q^2 - 14*s12*s13*s23^2*p1q^2*p2q + 14*s12*s13*
         s23^2*p1q^2*p3q + 14*s12*s13*s23^2*p1q*p3q^2 + 7*s12*s23^3*
         p1q^3 + 7*s12*s23^3*p1q^2*p3q + 7*s13^4*p2q^3 - 21*s13^3*s23*
         p1q*p2q^2 - 7*s13^3*s23*p2q^2*p3q + 21*s13^2*s23^2*p1q^2*p2q
          + 14*s13^2*s23^2*p1q*p2q*p3q - 7*s13*s23^3*p1q^3 - 7*s13*
         s23^3*p1q^2*p3q,12*s12^4*s13*p1q*p3q^2 + 12*s12^4*s13*p3q^3 - 
         24*s12^3*s13^2*p1q*p2q*p3q - 36*s12^3*s13^2*p2q*p3q^2 - 24*
         s12^3*s13*s23*p1q^2*p3q - 12*s12^3*s13*s23*p1q*p3q^2 + 12*
         s12^3*s13*s23*p3q^3 + 12*s12^2*s13^3*p1q*p2q^2 + 36*s12^2*
         s13^3*p2q^2*p3q - 24*s12^2*s13^2*s23*p1q^2*p2q - 24*s12^2*
         s13^2*s23*p1q*p2q*p3q - 24*s12^2*s13^2*s23*p2q*p3q^2 + 12*
         s12^2*s13*s23^2*p1q^3 - 12*s12^2*s13*s23^2*p1q^2*p3q - 24*
         s12^2*s13*s23^2*p1q*p3q^2 - 12*s12*s13^4*p2q^3 + 36*s12*s13^3*
         s23*p1q*p2q^2 + 12*s12*s13^3*s23*p2q^2*p3q - 36*s12*s13^2*
         s23^2*p1q^2*p2q - 24*s12*s13^2*s23^2*p1q*p2q*p3q + 12*s12*s13*
         s23^3*p1q^3 + 12*s12*s13*s23^3*p1q^2*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*s12^2*s13*
         p1q^3*p3q - 21*s12^2*s13*p1q^2*p3q^2 - 21*s12^2*s13*p1q*p3q^3
          - 7*s12^2*s13*p3q^4 + 7*s12^2*s23*p1q^3*p3q + 14*s12^2*s23*
         p1q^2*p3q^2 + 7*s12^2*s23*p1q*p3q^3 + 7*s12*s13^2*p1q^3*p2q + 
         28*s12*s13^2*p1q^2*p2q*p3q + 35*s12*s13^2*p1q*p2q*p3q^2 + 14*
         s12*s13^2*p2q*p3q^3 - 7*s12*s13*s23*p1q^4 + 7*s12*s13*s23*
         p1q^3*p2q - 14*s12*s13*s23*p1q^3*p3q + 21*s12*s13*s23*p1q^2*
         p2q*p3q - 7*s12*s13*s23*p1q^2*p3q^2 + 21*s12*s13*s23*p1q*p2q*
         p3q^2 + 7*s12*s13*s23*p2q*p3q^3 - 7*s12*s23^2*p1q^4 - 7*s12*
         s23^2*p1q^3*p3q + 7*s12*s23^2*p1q^2*p3q^2 + 7*s12*s23^2*p1q*
         p3q^3 - 7*s13^3*p1q^2*p2q^2 - 14*s13^3*p1q*p2q^2*p3q - 7*s13^3
         *p2q^2*p3q^2 + 14*s13^2*s23*p1q^3*p2q - 7*s13^2*s23*p1q^2*
         p2q^2 + 28*s13^2*s23*p1q^2*p2q*p3q - 14*s13^2*s23*p1q*p2q^2*
         p3q + 14*s13^2*s23*p1q*p2q*p3q^2 - 7*s13^2*s23*p2q^2*p3q^2 - 7
         *s13*s23^2*p1q^4 + 14*s13*s23^2*p1q^3*p2q - 14*s13*s23^2*p1q^3
         *p3q + 28*s13*s23^2*p1q^2*p2q*p3q - 7*s13*s23^2*p1q^2*p3q^2 + 
         14*s13*s23^2*p1q*p2q*p3q^2 - 7*s23^3*p1q^4 - 14*s23^3*p1q^3*
         p3q - 7*s23^3*p1q^2*p3q^2, - 24*s12^3*s13*p1q*p3q^2 - 24*s12^3
         *s13*p3q^3 + 48*s12^2*s13^2*p1q*p2q*p3q + 72*s12^2*s13^2*p2q*
         p3q^2 + 48*s12^2*s13*s23*p1q^2*p3q + 24*s12^2*s13*s23*p1q*
         p3q^2 - 24*s12^2*s13*s23*p3q^3 - 24*s12*s13^3*p1q*p2q^2 - 72*
         s12*s13^3*p2q^2*p3q + 48*s12*s13^2*s23*p1q^2*p2q + 48*s12*
         s13^2*s23*p1q*p2q*p3q + 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*
         s13*s23^2*p1q^3 + 24*s12*s13*s23^2*p1q^2*p3q + 48*s12*s13*
         s23^2*p1q*p3q^2 + 24*s13^4*p2q^3 - 72*s13^3*s23*p1q*p2q^2 - 24
         *s13^3*s23*p2q^2*p3q + 72*s13^2*s23^2*p1q^2*p2q + 48*s13^2*
         s23^2*p1q*p2q*p3q - 24*s13*s23^3*p1q^3 - 24*s13*s23^3*p1q^2*
         p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12^3*
         p1q*p2q^2*p3q + 2*s12^3*p1q*p2q*p3q^2 + s12^3*p1q*p3q^3 - 
         s12^3*p2q^3*p3q - 3*s12^3*p2q^2*p3q^2 - 3*s12^3*p2q*p3q^3 - 
         s12^3*p3q^4 + s12^2*s13*p1q*p2q^3 + 4*s12^2*s13*p1q*p2q^2*p3q
          + 5*s12^2*s13*p1q*p2q*p3q^2 + 2*s12^2*s13*p1q*p3q^3 + s12^2*
         s13*p2q^4 + 3*s12^2*s13*p2q^3*p3q + 3*s12^2*s13*p2q^2*p3q^2 + 
         s12^2*s13*p2q*p3q^3 - s12^2*s23*p1q^2*p2q^2 - 2*s12^2*s23*
         p1q^2*p2q*p3q - s12^2*s23*p1q^2*p3q^2 - s12^2*s23*p1q*p2q^3 - 
         s12^2*s23*p1q*p2q^2*p3q + s12^2*s23*p1q*p2q*p3q^2 + s12^2*s23*
         p1q*p3q^3,12*s12^3*p2q*p3q^2 + 12*s12^3*p3q^3 - 24*s12^2*s13*
         p2q^2*p3q - 12*s12^2*s13*p2q*p3q^2 + 12*s12^2*s13*p3q^3 - 24*
         s12^2*s23*p1q*p2q*p3q - 36*s12^2*s23*p1q*p3q^2 + 12*s12*s13^2*
         p2q^3 - 12*s12*s13^2*p2q^2*p3q - 24*s12*s13^2*p2q*p3q^2 - 24*
         s12*s13*s23*p1q*p2q^2 - 24*s12*s13*s23*p1q*p2q*p3q - 24*s12*
         s13*s23*p1q*p3q^2 + 12*s12*s23^2*p1q^2*p2q + 36*s12*s23^2*
         p1q^2*p3q + 12*s13^3*p2q^3 + 12*s13^3*p2q^2*p3q - 36*s13^2*s23
         *p1q*p2q^2 - 24*s13^2*s23*p1q*p2q*p3q + 36*s13*s23^2*p1q^2*p2q
          + 12*s13*s23^2*p1q^2*p3q - 12*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 14*
         s12^4*s13*p1q^2*p2q^2*p3q - 14*s12^4*s13*p1q^2*p2q*p3q^2 + 7*
         s12^4*s13*p1q*p2q^3*p3q - 7*s12^4*s13*p1q*p2q^2*p3q^2 - 14*
         s12^4*s13*p1q*p2q*p3q^3 + 7*s12^4*s13*p2q^3*p3q^2 + 7*s12^4*
         s13*p2q^2*p3q^3 + 7*s12^4*s23*p1q^2*p2q^2*p3q + 7*s12^4*s23*
         p1q^2*p2q*p3q^2 + 7*s12^4*s23*p1q*p2q^2*p3q^2 + 7*s12^4*s23*
         p1q*p2q*p3q^3 - 21*s12^3*s13^2*p1q^2*p2q^2*p3q - 21*s12^3*
         s13^2*p1q^2*p2q*p3q^2 - 7*s12^3*s13^2*p1q*p2q^4 + 28*s12^3*
         s13^2*p1q*p2q^3*p3q + 21*s12^3*s13^2*p1q*p2q^2*p3q^2 - 14*
         s12^3*s13^2*p1q*p2q*p3q^3 - 14*s12^3*s13^2*p2q^4*p3q + 7*s12^3
         *s13^2*p2q^3*p3q^2 + 28*s12^3*s13^2*p2q^2*p3q^3 + 7*s12^3*
         s13^2*p2q*p3q^4 + 21*s12^3*s13*s23*p1q^3*p2q*p3q + 14*s12^3*
         s13*s23*p1q^2*p2q^3 - 14*s12^3*s13*s23*p1q^2*p2q^2*p3q + 7*
         s12^3*s13*s23*p1q*p2q^3*p3q - 28*s12^3*s13*s23*p1q*p2q^2*p3q^2
          - 28*s12^3*s13*s23*p1q*p2q*p3q^3 + 7*s12^3*s13*s23*p2q^3*
         p3q^2 - 7*s12^3*s13*s23*p2q*p3q^4 - 7*s12^3*s23^2*p1q^3*p2q^2
          - 14*s12^3*s23^2*p1q^3*p2q*p3q + 7*s12^3*s23^2*p1q^2*p2q^2*
         p3q + 14*s12^3*s23^2*p1q*p2q^2*p3q^2 + 14*s12^3*s23^2*p1q*p2q*
         p3q^3 - 7*s12^2*s13^3*p1q^2*p2q^3 - 14*s12^2*s13^3*p1q^2*p2q^2
         *p3q - 7*s12^2*s13^3*p1q^2*p2q*p3q^2 - 21*s12^2*s13^3*p1q*
         p2q^4 + 21*s12^2*s13^3*p1q*p2q^2*p3q^2 + 7*s12^2*s13^3*p2q^5
          - 35*s12^2*s13^3*p2q^4*p3q - 42*s12^2*s13^3*p2q^3*p3q^2 + 7*
         s12^2*s13^3*p2q^2*p3q^3 + 7*s12^2*s13^3*p2q*p3q^4 + 14*s12^2*
         s13^2*s23*p1q^3*p2q^2 + 28*s12^2*s13^2*s23*p1q^3*p2q*p3q + 49*
         s12^2*s13^2*s23*p1q^2*p2q^3 - 7*s12^2*s13^2*s23*p1q^2*p2q^2*
         p3q - 7*s12^2*s13^2*s23*p1q^2*p2q*p3q^2 - 28*s12^2*s13^2*s23*
         p1q*p2q^4 + 35*s12^2*s13^2*s23*p1q*p2q^3*p3q + 7*s12^2*s13^2*
         s23*p1q*p2q^2*p3q^2 - 35*s12^2*s13^2*s23*p1q*p2q*p3q^3 - 14*
         s12^2*s13^2*s23*p2q^4*p3q + 14*s12^2*s13^2*s23*p2q^3*p3q^2 + 
         28*s12^2*s13^2*s23*p2q^2*p3q^3 - 7*s12^2*s13*s23^2*p1q^4*p2q
          - 35*s12^2*s13*s23^2*p1q^3*p2q^2 + 21*s12^2*s13*s23^2*p1q^3*
         p2q*p3q + 35*s12^2*s13*s23^2*p1q^2*p2q^3 + 7*s12^2*s13*s23^2*
         p1q^2*p2q^2*p3q + 35*s12^2*s13*s23^2*p1q^2*p2q*p3q^2 + 7*s12^2
         *s13*s23^2*p1q*p2q^3*p3q - 7*s12^2*s13*s23^2*p1q*p2q^2*p3q^2
          - 7*s12^2*s13*s23^2*p2q^2*p3q^3 - 7*s12^2*s13*s23^2*p2q*p3q^4
          + 7*s12^2*s23^3*p1q^4*p2q - 14*s12^2*s23^3*p1q^3*p2q^2 - 21*
         s12^2*s23^3*p1q^3*p2q*p3q - 7*s12^2*s23^3*p1q^2*p2q^2*p3q - 21
         *s12^2*s23^3*p1q^2*p2q*p3q^2 + 7*s12^2*s23^3*p1q*p2q^2*p3q^2
          + 7*s12^2*s23^3*p1q*p2q*p3q^3 - 7*s12*s13^4*p1q^2*p2q^3 - 7*
         s12*s13^4*p1q^2*p2q^2*p3q - 7*s12*s13^4*p1q*p2q^4 - 14*s12*
         s13^4*p1q*p2q^3*p3q - 7*s12*s13^4*p1q*p2q^2*p3q^2 + 21*s12*
         s13^4*p2q^5 - 35*s12*s13^4*p2q^3*p3q^2 - 14*s12*s13^4*p2q^2*
         p3q^3 + 14*s12*s13^3*s23*p1q^3*p2q^2 + 7*s12*s13^3*s23*p1q^3*
         p2q*p3q + 7*s12*s13^3*s23*p1q^2*p2q^3 - 14*s12*s13^3*s23*p1q^2
         *p2q^2*p3q - 7*s12*s13^3*s23*p1q^2*p2q*p3q^2 - 84*s12*s13^3*
         s23*p1q*p2q^4 - 63*s12*s13^3*s23*p1q*p2q^3*p3q - 14*s12*s13^3*
         s23*p1q*p2q^2*p3q^2 - 14*s12*s13^3*s23*p1q*p2q*p3q^3 + 7*s12*
         s13^3*s23*p2q^5 - 28*s12*s13^3*s23*p2q^4*p3q - 35*s12*s13^3*
         s23*p2q^3*p3q^2 - 7*s12*s13^2*s23^2*p1q^4*p2q + 7*s12*s13^2*
         s23^2*p1q^3*p2q^2 + 28*s12*s13^2*s23^2*p1q^3*p2q*p3q + 119*s12
         *s13^2*s23^2*p1q^2*p2q^3 + 70*s12*s13^2*s23^2*p1q^2*p2q^2*p3q
          + 35*s12*s13^2*s23^2*p1q^2*p2q*p3q^2 - 21*s12*s13^2*s23^2*p1q
         *p2q^4 + 42*s12*s13^2*s23^2*p1q*p2q^3*p3q + 35*s12*s13^2*s23^2
         *p1q*p2q^2*p3q^2 + 14*s12*s13^2*s23^2*p2q^3*p3q^2 + 14*s12*
         s13^2*s23^2*p2q^2*p3q^3 - 7*s12*s13*s23^3*p1q^4*p2q - 70*s12*
         s13*s23^3*p1q^3*p2q^2 - 7*s12*s13*s23^3*p1q^3*p2q*p3q + 21*s12
         *s13*s23^3*p1q^2*p2q^3 - 14*s12*s13*s23^3*p1q^2*p2q^2*p3q + 14
         *s12*s13*s23^3*p1q^2*p2q*p3q^2 + 7*s12*s13*s23^3*p1q*p2q^3*p3q
          + 14*s12*s13*s23^3*p1q*p2q^2*p3q^2 + 14*s12*s13*s23^3*p1q*p2q
         *p3q^3 + 14*s12*s23^4*p1q^4*p2q - 7*s12*s23^4*p1q^3*p2q^2 - 7*
         s12*s23^4*p1q^2*p2q^2*p3q - 14*s12*s23^4*p1q^2*p2q*p3q^2 + 7*
         s13^5*p1q*p2q^4 + 7*s13^5*p1q*p2q^3*p3q + 14*s13^5*p2q^5 + 21*
         s13^5*p2q^4*p3q + 7*s13^5*p2q^3*p3q^2 - 21*s13^4*s23*p1q^2*
         p2q^3 - 14*s13^4*s23*p1q^2*p2q^2*p3q - 42*s13^4*s23*p1q*p2q^4
          - 49*s13^4*s23*p1q*p2q^3*p3q - 14*s13^4*s23*p1q*p2q^2*p3q^2
          + 14*s13^4*s23*p2q^5 + 14*s13^4*s23*p2q^4*p3q + 21*s13^3*
         s23^2*p1q^3*p2q^2 + 7*s13^3*s23^2*p1q^3*p2q*p3q + 42*s13^3*
         s23^2*p1q^2*p2q^3 + 35*s13^3*s23^2*p1q^2*p2q^2*p3q + 7*s13^3*
         s23^2*p1q^2*p2q*p3q^2 - 49*s13^3*s23^2*p1q*p2q^4 - 35*s13^3*
         s23^2*p1q*p2q^3*p3q - 7*s13^3*s23^2*p2q^4*p3q - 7*s13^3*s23^2*
         p2q^3*p3q^2 - 7*s13^2*s23^3*p1q^4*p2q - 14*s13^2*s23^3*p1q^3*
         p2q^2 - 7*s13^2*s23^3*p1q^3*p2q*p3q + 63*s13^2*s23^3*p1q^2*
         p2q^3 + 28*s13^2*s23^3*p1q^2*p2q^2*p3q + 21*s13^2*s23^3*p1q*
         p2q^3*p3q + 14*s13^2*s23^3*p1q*p2q^2*p3q^2 - 35*s13*s23^4*
         p1q^3*p2q^2 - 7*s13*s23^4*p1q^3*p2q*p3q - 21*s13*s23^4*p1q^2*
         p2q^2*p3q - 7*s13*s23^4*p1q^2*p2q*p3q^2 + 7*s23^5*p1q^4*p2q + 
         7*s23^5*p1q^3*p2q*p3q, - 24*s12^4*s13*p1q*p2q*p3q^2 - 24*s12^4
         *s13*p1q*p3q^3 - 24*s12^4*s13*p2q*p3q^3 - 24*s12^4*s13*p3q^4
          + 48*s12^3*s13^2*p1q*p2q^2*p3q + 24*s12^3*s13^2*p1q*p2q*p3q^2
          - 24*s12^3*s13^2*p1q*p3q^3 + 72*s12^3*s13^2*p2q^2*p3q^2 + 48*
         s12^3*s13^2*p2q*p3q^3 - 24*s12^3*s13^2*p3q^4 + 48*s12^3*s13*
         s23*p1q^2*p2q*p3q + 72*s12^3*s13*s23*p1q^2*p3q^2 + 24*s12^3*
         s13*s23*p1q*p2q*p3q^2 + 48*s12^3*s13*s23*p1q*p3q^3 - 24*s12^3*
         s13*s23*p2q*p3q^3 - 24*s12^3*s13*s23*p3q^4 - 24*s12^2*s13^3*
         p1q*p2q^3 + 24*s12^2*s13^3*p1q*p2q^2*p3q + 48*s12^2*s13^3*p1q*
         p2q*p3q^2 - 72*s12^2*s13^3*p2q^3*p3q + 72*s12^2*s13^3*p2q*
         p3q^3 + 48*s12^2*s13^2*s23*p1q^2*p2q^2 + 48*s12^2*s13^2*s23*
         p1q^2*p2q*p3q + 48*s12^2*s13^2*s23*p1q^2*p3q^2 + 48*s12^2*
         s13^2*s23*p1q*p2q^2*p3q + 24*s12^2*s13^2*s23*p1q*p3q^3 + 48*
         s12^2*s13^2*s23*p2q^2*p3q^2 + 24*s12^2*s13^2*s23*p2q*p3q^3 - 
         24*s12^2*s13^2*s23*p3q^4 - 24*s12^2*s13*s23^2*p1q^3*p2q - 72*
         s12^2*s13*s23^2*p1q^3*p3q + 24*s12^2*s13*s23^2*p1q^2*p2q*p3q
          + 48*s12^2*s13*s23^2*p1q*p2q*p3q^2 + 72*s12^2*s13*s23^2*p1q*
         p3q^3 - 24*s12*s13^4*p1q*p2q^3 - 24*s12*s13^4*p1q*p2q^2*p3q + 
         24*s12*s13^4*p2q^4 - 48*s12*s13^4*p2q^3*p3q - 72*s12*s13^4*
         p2q^2*p3q^2 + 72*s12*s13^3*s23*p1q^2*p2q^2 + 48*s12*s13^3*s23*
         p1q^2*p2q*p3q - 72*s12*s13^3*s23*p1q*p2q^3 + 48*s12*s13^3*s23*
         p1q*p2q^2*p3q + 48*s12*s13^3*s23*p1q*p2q*p3q^2 - 24*s12*s13^3*
         s23*p2q^3*p3q + 24*s12*s13^3*s23*p2q^2*p3q^2 + 48*s12*s13^3*
         s23*p2q*p3q^3 - 72*s12*s13^2*s23^2*p1q^3*p2q - 24*s12*s13^2*
         s23^2*p1q^3*p3q + 72*s12*s13^2*s23^2*p1q^2*p2q^2 + 48*s12*
         s13^2*s23^2*p1q^2*p2q*p3q + 24*s12*s13^2*s23^2*p1q^2*p3q^2 + 
         48*s12*s13^2*s23^2*p1q*p2q^2*p3q + 48*s12*s13^2*s23^2*p1q*p2q*
         p3q^2 + 48*s12*s13^2*s23^2*p1q*p3q^3 + 24*s12*s13*s23^3*p1q^4
          - 24*s12*s13*s23^3*p1q^3*p2q - 48*s12*s13*s23^3*p1q^3*p3q - 
         24*s12*s13*s23^3*p1q^2*p2q*p3q - 72*s12*s13*s23^3*p1q^2*p3q^2
          + 24*s13^5*p2q^4 + 24*s13^5*p2q^3*p3q - 96*s13^4*s23*p1q*
         p2q^3 - 72*s13^4*s23*p1q*p2q^2*p3q - 24*s13^4*s23*p2q^3*p3q - 
         24*s13^4*s23*p2q^2*p3q^2 + 144*s13^3*s23^2*p1q^2*p2q^2 + 72*
         s13^3*s23^2*p1q^2*p2q*p3q + 72*s13^3*s23^2*p1q*p2q^2*p3q + 48*
         s13^3*s23^2*p1q*p2q*p3q^2 - 96*s13^2*s23^3*p1q^3*p2q - 24*
         s13^2*s23^3*p1q^3*p3q - 72*s13^2*s23^3*p1q^2*p2q*p3q - 24*
         s13^2*s23^3*p1q^2*p3q^2 + 24*s13*s23^4*p1q^4 + 24*s13*s23^4*
         p1q^3*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[7*s12^3*s13*p2q^2*p3q^2 + 14*s12^3*s13*p2q*p3q^3
          + 7*s12^3*s13*p3q^4 + 7*s12^3*s23*p1q*p2q*p3q^2 + 7*s12^3*s23
         *p1q*p3q^3 - 14*s12^2*s13^2*p1q*p2q^2*p3q - 21*s12^2*s13^2*p1q
         *p2q*p3q^2 - 7*s12^2*s13^2*p1q*p3q^3 - 14*s12^2*s13^2*p2q^3*
         p3q - 28*s12^2*s13^2*p2q^2*p3q^2 - 14*s12^2*s13^2*p2q*p3q^3 - 
         14*s12^2*s13*s23*p1q^2*p2q*p3q - 7*s12^2*s13*s23*p1q^2*p3q^2
          - 7*s12^2*s13*s23*p1q*p2q*p3q^2 - 7*s12^2*s13*s23*p1q*p3q^3
          - 14*s12^2*s23^2*p1q^2*p2q*p3q - 21*s12^2*s23^2*p1q^2*p3q^2
          + 14*s12*s13^3*p1q*p2q^3 + 14*s12*s13^3*p1q*p2q^2*p3q + 7*s12
         *s13^3*p2q^4 + 14*s12*s13^3*p2q^3*p3q + 7*s12*s13^3*p2q^2*
         p3q^2 - 28*s12*s13^2*s23*p1q^2*p2q^2 - 28*s12*s13^2*s23*p1q^2*
         p2q*p3q - 7*s12*s13^2*s23*p1q*p2q^3 - 7*s12*s13^2*s23*p1q*
         p2q^2*p3q + 14*s12*s13*s23^2*p1q^3*p2q + 14*s12*s13*s23^2*
         p1q^3*p3q - 7*s12*s13*s23^2*p1q^2*p2q^2 - 28*s12*s13*s23^2*
         p1q^2*p2q*p3q - 7*s12*s13*s23^2*p1q^2*p3q^2 + 7*s12*s23^3*
         p1q^3*p2q + 21*s12*s23^3*p1q^3*p3q + 7*s13^4*p1q*p2q^3 + 7*
         s13^4*p1q*p2q^2*p3q - 21*s13^3*s23*p1q^2*p2q^2 - 14*s13^3*s23*
         p1q^2*p2q*p3q + 7*s13^3*s23*p1q*p2q^3 + 7*s13^3*s23*p1q*p2q^2*
         p3q + 21*s13^2*s23^2*p1q^3*p2q + 7*s13^2*s23^2*p1q^3*p3q - 21*
         s13^2*s23^2*p1q^2*p2q^2 - 14*s13^2*s23^2*p1q^2*p2q*p3q - 7*s13
         *s23^3*p1q^4 + 21*s13*s23^3*p1q^3*p2q + 7*s13*s23^3*p1q^3*p3q
          - 7*s23^4*p1q^4,24*s12^3*s13*p2q*p3q^2 + 24*s12^3*s13*p3q^3
          - 48*s12^2*s13^2*p2q^2*p3q - 24*s12^2*s13^2*p2q*p3q^2 + 24*
         s12^2*s13^2*p3q^3 - 48*s12^2*s13*s23*p1q*p2q*p3q - 72*s12^2*
         s13*s23*p1q*p3q^2 + 24*s12*s13^3*p2q^3 - 24*s12*s13^3*p2q^2*
         p3q - 48*s12*s13^3*p2q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q^2 - 48
         *s12*s13^2*s23*p1q*p2q*p3q - 48*s12*s13^2*s23*p1q*p3q^2 + 24*
         s12*s13*s23^2*p1q^2*p2q + 72*s12*s13*s23^2*p1q^2*p3q + 24*
         s13^4*p2q^3 + 24*s13^4*p2q^2*p3q - 72*s13^3*s23*p1q*p2q^2 - 48
         *s13^3*s23*p1q*p2q*p3q + 72*s13^2*s23^2*p1q^2*p2q + 24*s13^2*
         s23^2*p1q^2*p3q - 24*s13*s23^3*p1q^3]*d + rat[ - 7*s12^3*s13*
         p1q*p2q*p3q^2 - 7*s12^3*s13*p1q*p3q^3 - 14*s12^3*s13*p2q^2*
         p3q^2 - 28*s12^3*s13*p2q*p3q^3 - 14*s12^3*s13*p3q^4 - 14*s12^3
         *s23*p1q*p2q*p3q^2 - 14*s12^3*s23*p1q*p3q^3 + 35*s12^2*s13^2*
         p1q*p2q^2*p3q + 42*s12^2*s13^2*p1q*p2q*p3q^2 + 7*s12^2*s13^2*
         p1q*p3q^3 + 28*s12^2*s13^2*p2q^3*p3q + 56*s12^2*s13^2*p2q^2*
         p3q^2 + 28*s12^2*s13^2*p2q*p3q^3 + 35*s12^2*s13*s23*p1q^2*p2q*
         p3q + 28*s12^2*s13*s23*p1q^2*p3q^2 + 14*s12^2*s13*s23*p1q*
         p2q^2*p3q + 28*s12^2*s13*s23*p1q*p2q*p3q^2 + 14*s12^2*s13*s23*
         p1q*p3q^3 + 28*s12^2*s23^2*p1q^2*p2q*p3q + 42*s12^2*s23^2*
         p1q^2*p3q^2 - 28*s12*s13^3*p1q*p2q^3 - 21*s12*s13^3*p1q*p2q^2*
         p3q + 7*s12*s13^3*p1q*p2q*p3q^2 - 14*s12*s13^3*p2q^4 - 28*s12*
         s13^3*p2q^3*p3q - 14*s12*s13^3*p2q^2*p3q^2 + 56*s12*s13^2*s23*
         p1q^2*p2q^2 + 56*s12*s13^2*s23*p1q^2*p2q*p3q + 7*s12*s13^2*s23
         *p1q^2*p3q^2 + 14*s12*s13^2*s23*p1q*p2q^3 + 28*s12*s13^2*s23*
         p1q*p2q^2*p3q + 14*s12*s13^2*s23*p1q*p2q*p3q^2 - 28*s12*s13*
         s23^2*p1q^3*p2q - 35*s12*s13*s23^2*p1q^3*p3q + 14*s12*s13*
         s23^2*p1q^2*p2q^2 + 42*s12*s13*s23^2*p1q^2*p2q*p3q + 14*s12*
         s13*s23^2*p1q^2*p3q^2 - 14*s12*s23^3*p1q^3*p2q - 42*s12*s23^3*
         p1q^3*p3q - 14*s13^4*p1q*p2q^3 - 14*s13^4*p1q*p2q^2*p3q + 42*
         s13^3*s23*p1q^2*p2q^2 + 28*s13^3*s23*p1q^2*p2q*p3q - 14*s13^3*
         s23*p1q*p2q^3 - 14*s13^3*s23*p1q*p2q^2*p3q - 42*s13^2*s23^2*
         p1q^3*p2q - 14*s13^2*s23^2*p1q^3*p3q + 42*s13^2*s23^2*p1q^2*
         p2q^2 + 28*s13^2*s23^2*p1q^2*p2q*p3q + 14*s13*s23^3*p1q^4 - 42
         *s13*s23^3*p1q^3*p2q - 14*s13*s23^3*p1q^3*p3q + 14*s23^4*p1q^4
         ,12*s12^3*s13*p2q*p3q^2 + 12*s12^3*s13*p3q^3 - 24*s12^2*s13^2*
         p2q^2*p3q - 12*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p3q^3 - 
         24*s12^2*s13*s23*p1q*p2q*p3q - 36*s12^2*s13*s23*p1q*p3q^2 + 12
         *s12*s13^3*p2q^3 - 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p2q*
         p3q^2 - 24*s12*s13^2*s23*p1q*p2q^2 - 24*s12*s13^2*s23*p1q*p2q*
         p3q - 24*s12*s13^2*s23*p1q*p3q^2 + 12*s12*s13*s23^2*p1q^2*p2q
          + 36*s12*s13*s23^2*p1q^2*p3q + 12*s13^4*p2q^3 + 12*s13^4*
         p2q^2*p3q - 36*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p1q*p2q*p3q
          + 36*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^2*p3q - 12*
         s13*s23^3*p1q^3] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[7*s23^4*
         p1q^3*p2q - 7*s13*s23^3*p1q^2*p2q*p3q - 21*s13*s23^3*p1q^2*
         p2q^2 + 7*s13*s23^3*p1q^3*p2q + 14*s13^2*s23^2*p1q*p2q^2*p3q
          + 21*s13^2*s23^2*p1q*p2q^3 - 7*s13^2*s23^2*p1q^2*p2q*p3q - 21
         *s13^2*s23^2*p1q^2*p2q^2 - 7*s13^3*s23*p2q^3*p3q - 7*s13^3*s23
         *p2q^4 + 14*s13^3*s23*p1q*p2q^2*p3q + 21*s13^3*s23*p1q*p2q^3
          - 7*s13^4*p2q^3*p3q - 7*s13^4*p2q^4 - 14*s12*s23^3*p1q^2*p2q*
         p3q - 7*s12*s23^3*p1q^2*p2q^2 + 14*s12*s13*s23^2*p1q*p2q*p3q^2
          + 14*s12*s13*s23^2*p1q*p2q^2*p3q + 7*s12*s13*s23^2*p1q*p2q^3
          - 14*s12*s13*s23^2*p1q^2*p2q*p3q - 14*s12*s13*s23^2*p1q^2*
         p2q^2 + 14*s12*s13^2*s23*p2q^2*p3q^2 + 14*s12*s13^2*s23*p2q^3*
         p3q + 14*s12*s13^2*s23*p1q*p2q*p3q^2 + 21*s12*s13^2*s23*p1q*
         p2q^2*p3q + 21*s12*s13^2*s23*p1q*p2q^3 + 14*s12*s13^3*p2q^2*
         p3q^2 + 7*s12*s13^3*p2q^3*p3q - 7*s12*s13^3*p2q^4 + 7*s12^2*
         s23^2*p1q*p2q*p3q^2 + 7*s12^2*s23^2*p1q*p2q^2*p3q - 7*s12^2*
         s13*s23*p2q*p3q^3 - 7*s12^2*s13*s23*p2q^2*p3q^2 + 14*s12^2*s13
         *s23*p1q*p2q*p3q^2 + 7*s12^2*s13*s23*p1q*p2q^2*p3q - 7*s12^2*
         s13^2*p2q*p3q^3 + 7*s12^2*s13^2*p2q^2*p3q^2 + 14*s12^2*s13^2*
         p2q^3*p3q - 7*s12^3*s13*p2q*p3q^3 - 7*s12^3*s13*p2q^2*p3q^2,
          - 24*s13*s23^3*p1q^3 + 24*s13^2*s23^2*p1q^2*p3q + 72*s13^2*
         s23^2*p1q^2*p2q - 48*s13^3*s23*p1q*p2q*p3q - 72*s13^3*s23*p1q*
         p2q^2 + 24*s13^4*p2q^2*p3q + 24*s13^4*p2q^3 + 72*s12*s13*s23^2
         *p1q^2*p3q + 24*s12*s13*s23^2*p1q^2*p2q - 48*s12*s13^2*s23*p1q
         *p3q^2 - 48*s12*s13^2*s23*p1q*p2q*p3q - 48*s12*s13^2*s23*p1q*
         p2q^2 - 48*s12*s13^3*p2q*p3q^2 - 24*s12*s13^3*p2q^2*p3q + 24*
         s12*s13^3*p2q^3 - 72*s12^2*s13*s23*p1q*p3q^2 - 48*s12^2*s13*
         s23*p1q*p2q*p3q + 24*s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*
         p3q^2 - 48*s12^2*s13^2*p2q^2*p3q + 24*s12^3*s13*p3q^3 + 24*
         s12^3*s13*p2q*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[-1,4*s23] + 
         rat[1,4*s23] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[14*s13*s23^4*
         p1q^3 - 14*s13^2*s23^3*p1q^2*p3q - 42*s13^2*s23^3*p1q^2*p2q + 
         28*s13^3*s23^2*p1q*p2q*p3q + 42*s13^3*s23^2*p1q*p2q^2 - 14*
         s13^4*s23*p2q^2*p3q - 14*s13^4*s23*p2q^3 - 4*s12*s23^4*p1q^3
          - 39*s12*s13*s23^3*p1q^2*p3q - 17*s12*s13*s23^3*p1q^2*p2q - 
         36*s12*s13*s23^3*p1q^3 + 28*s12*s13^2*s23^2*p1q*p3q^2 + 36*s12
         *s13^2*s23^2*p1q*p2q*p3q + 46*s12*s13^2*s23^2*p1q*p2q^2 + 35*
         s12*s13^2*s23^2*p1q^2*p3q + 93*s12*s13^2*s23^2*p1q^2*p2q + 28*
         s12*s13^3*s23*p2q*p3q^2 + 3*s12*s13^3*s23*p2q^2*p3q - 25*s12*
         s13^3*s23*p2q^3 - 56*s12*s13^3*s23*p1q*p2q*p3q - 78*s12*s13^3*
         s23*p1q*p2q^2 + 21*s12*s13^4*p2q^2*p3q + 21*s12*s13^4*p2q^3 + 
         16*s12^2*s23^3*p1q^2*p3q + 4*s12^2*s23^3*p1q^2*p2q + 32*s12^2*
         s13*s23^2*p1q*p3q^2 + 22*s12^2*s13*s23^2*p1q*p2q*p3q + 6*s12^2
         *s13*s23^2*p1q*p2q^2 + 101*s12^2*s13*s23^2*p1q^2*p3q + 35*
         s12^2*s13*s23^2*p1q^2*p2q - 14*s12^2*s13^2*s23*p3q^3 + 18*
         s12^2*s13^2*s23*p2q*p3q^2 + 22*s12^2*s13^2*s23*p2q^2*p3q - 10*
         s12^2*s13^2*s23*p2q^3 - 64*s12^2*s13^2*s23*p1q*p3q^2 - 76*
         s12^2*s13^2*s23*p1q*p2q*p3q - 56*s12^2*s13^2*s23*p1q*p2q^2 - 
         42*s12^2*s13^3*p2q*p3q^2 - 21*s12^2*s13^3*p2q^2*p3q + 21*s12^2
         *s13^3*p2q^3 - 20*s12^3*s23^2*p1q*p3q^2 - 12*s12^3*s23^2*p1q*
         p2q*p3q - 7*s12^3*s13*s23*p3q^3 - 5*s12^3*s13*s23*p2q*p3q^2 + 
         2*s12^3*s13*s23*p2q^2*p3q - 86*s12^3*s13*s23*p1q*p3q^2 - 64*
         s12^3*s13*s23*p1q*p2q*p3q + 21*s12^3*s13^2*p3q^3 - 21*s12^3*
         s13^2*p2q*p3q^2 - 42*s12^3*s13^2*p2q^2*p3q + 8*s12^4*s23*p3q^3
          + 8*s12^4*s23*p2q*p3q^2 + 21*s12^4*s13*p3q^3 + 21*s12^4*s13*
         p2q*p3q^2, - 12*s12*s13*s23^4*p1q^3 + 12*s12*s13^2*s23^3*p1q^2
         *p3q + 36*s12*s13^2*s23^3*p1q^2*p2q - 24*s12*s13^3*s23^2*p1q*
         p2q*p3q - 36*s12*s13^3*s23^2*p1q*p2q^2 + 12*s12*s13^4*s23*
         p2q^2*p3q + 12*s12*s13^4*s23*p2q^3 + 36*s12^2*s13*s23^3*p1q^2*
         p3q + 12*s12^2*s13*s23^3*p1q^2*p2q - 24*s12^2*s13^2*s23^2*p1q*
         p3q^2 - 24*s12^2*s13^2*s23^2*p1q*p2q*p3q - 24*s12^2*s13^2*
         s23^2*p1q*p2q^2 - 24*s12^2*s13^3*s23*p2q*p3q^2 - 12*s12^2*
         s13^3*s23*p2q^2*p3q + 12*s12^2*s13^3*s23*p2q^3 - 36*s12^3*s13*
         s23^2*p1q*p3q^2 - 24*s12^3*s13*s23^2*p1q*p2q*p3q + 12*s12^3*
         s13^2*s23*p3q^3 - 12*s12^3*s13^2*s23*p2q*p3q^2 - 24*s12^3*
         s13^2*s23*p2q^2*p3q + 12*s12^4*s13*s23*p3q^3 + 12*s12^4*s13*
         s23*p2q*p3q^2] + den[ - 1 + d]*rat[-3,8*s23] + rat[14*s13^2*
         s23^4*p1q^3 - 14*s13^3*s23^3*p1q^2*p3q - 42*s13^3*s23^3*p1q^2*
         p2q + 28*s13^4*s23^2*p1q*p2q*p3q + 42*s13^4*s23^2*p1q*p2q^2 - 
         14*s13^5*s23*p2q^2*p3q - 14*s13^5*s23*p2q^3 + 26*s12*s13*s23^4
         *p1q^3 - 70*s12*s13^2*s23^3*p1q^2*p3q - 122*s12*s13^2*s23^3*
         p1q^2*p2q - 29*s12*s13^2*s23^3*p1q^3 + 28*s12*s13^3*s23^2*p1q*
         p3q^2 + 112*s12*s13^3*s23^2*p1q*p2q*p3q + 166*s12*s13^3*s23^2*
         p1q*p2q^2 + 27*s12*s13^3*s23^2*p1q^2*p3q + 57*s12*s13^3*s23^2*
         p1q^2*p2q + 28*s12*s13^4*s23*p2q*p3q^2 - 42*s12*s13^4*s23*
         p2q^2*p3q - 70*s12*s13^4*s23*p2q^3 - 26*s12*s13^4*s23*p1q*p2q*
         p3q - 27*s12*s13^4*s23*p1q*p2q^2 - s12*s13^5*p2q^2*p3q - s12*
         s13^5*p2q^3 - 8*s12^2*s23^4*p1q^3 - 64*s12^2*s13*s23^3*p1q^2*
         p3q - 32*s12^2*s13*s23^3*p1q^2*p2q - 29*s12^2*s13*s23^3*p1q^3
          + 90*s12^2*s13^2*s23^2*p1q*p3q^2 + 100*s12^2*s13^2*s23^2*p1q*
         p2q*p3q + 116*s12^2*s13^2*s23^2*p1q*p2q^2 + 100*s12^2*s13^2*
         s23^2*p1q^2*p3q + 84*s12^2*s13^2*s23^2*p1q^2*p2q - 14*s12^2*
         s13^3*s23*p3q^3 + 90*s12^2*s13^3*s23*p2q*p3q^2 + 28*s12^2*
         s13^3*s23*p2q^2*p3q - 76*s12^2*s13^3*s23*p2q^3 - 42*s12^2*
         s13^3*s23*p1q*p3q^2 - 92*s12^2*s13^3*s23*p1q*p2q*p3q - 53*
         s12^2*s13^3*s23*p1q*p2q^2 + 2*s12^2*s13^4*p2q*p3q^2 - 2*s12^2*
         s13^4*p2q^3 + 32*s12^3*s23^3*p1q^2*p3q + 8*s12^3*s23^3*p1q^2*
         p2q + 42*s12^3*s13*s23^2*p1q*p3q^2 + 32*s12^3*s13*s23^2*p1q*
         p2q*p3q + 12*s12^3*s13*s23^2*p1q*p2q^2 + 73*s12^3*s13*s23^2*
         p1q^2*p3q + 27*s12^3*s13*s23^2*p1q^2*p2q - 34*s12^3*s13^2*s23*
         p3q^3 + 46*s12^3*s13^2*s23*p2q*p3q^2 + 60*s12^3*s13^2*s23*
         p2q^2*p3q - 20*s12^3*s13^2*s23*p2q^3 - 85*s12^3*s13^2*s23*p1q*
         p3q^2 - 108*s12^3*s13^2*s23*p1q*p2q*p3q - 26*s12^3*s13^2*s23*
         p1q*p2q^2 - s12^3*s13^3*p3q^3 + 3*s12^3*s13^3*p2q*p3q^2 + 3*
         s12^3*s13^3*p2q^2*p3q - s12^3*s13^3*p2q^3 - 40*s12^4*s23^2*p1q
         *p3q^2 - 24*s12^4*s23^2*p1q*p2q*p3q - 4*s12^4*s13*s23*p3q^3 + 
         4*s12^4*s13*s23*p2q^2*p3q - 43*s12^4*s13*s23*p1q*p3q^2 - 42*
         s12^4*s13*s23*p1q*p2q*p3q - 2*s12^4*s13^2*p3q^3 + 2*s12^4*
         s13^2*p2q^2*p3q + 16*s12^5*s23*p3q^3 + 16*s12^5*s23*p2q*p3q^2
          - s12^5*s13*p3q^3 - s12^5*s13*p2q*p3q^2, - 24*s12*s13^2*s23^4
         *p1q^3 + 24*s12*s13^3*s23^3*p1q^2*p3q + 72*s12*s13^3*s23^3*
         p1q^2*p2q - 48*s12*s13^4*s23^2*p1q*p2q*p3q - 72*s12*s13^4*
         s23^2*p1q*p2q^2 + 24*s12*s13^5*s23*p2q^2*p3q + 24*s12*s13^5*
         s23*p2q^3 - 24*s12^2*s13*s23^4*p1q^3 + 96*s12^2*s13^2*s23^3*
         p1q^2*p3q + 96*s12^2*s13^2*s23^3*p1q^2*p2q - 48*s12^2*s13^3*
         s23^2*p1q*p3q^2 - 96*s12^2*s13^3*s23^2*p1q*p2q*p3q - 120*s12^2
         *s13^3*s23^2*p1q*p2q^2 - 48*s12^2*s13^4*s23*p2q*p3q^2 + 48*
         s12^2*s13^4*s23*p2q^3 + 72*s12^3*s13*s23^3*p1q^2*p3q + 24*
         s12^3*s13*s23^3*p1q^2*p2q - 120*s12^3*s13^2*s23^2*p1q*p3q^2 - 
         96*s12^3*s13^2*s23^2*p1q*p2q*p3q - 48*s12^3*s13^2*s23^2*p1q*
         p2q^2 + 24*s12^3*s13^3*s23*p3q^3 - 72*s12^3*s13^3*s23*p2q*
         p3q^2 - 72*s12^3*s13^3*s23*p2q^2*p3q + 24*s12^3*s13^3*s23*
         p2q^3 - 72*s12^4*s13*s23^2*p1q*p3q^2 - 48*s12^4*s13*s23^2*p1q*
         p2q*p3q + 48*s12^4*s13^2*s23*p3q^3 - 48*s12^4*s13^2*s23*p2q^2*
         p3q + 24*s12^5*s13*s23*p3q^3 + 24*s12^5*s13*s23*p2q*p3q^2] + 
         rat[s12 + s13 - s23,24*s12*s23 + 24*s13*s23]*d )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7
         *s23^4*p1q^3 - 7*s13*s23^3*p1q^2*p3q - 23*s13*s23^3*p1q^2*p2q
          + 7*s13*s23^3*p1q^3 + 16*s13^2*s23^2*p1q*p2q*p3q + 25*s13^2*
         s23^2*p1q*p2q^2 - 7*s13^2*s23^2*p1q^2*p3q - 23*s13^2*s23^2*
         p1q^2*p2q - 9*s13^3*s23*p2q^2*p3q - 9*s13^3*s23*p2q^3 + 16*
         s13^3*s23*p1q*p2q*p3q + 25*s13^3*s23*p1q*p2q^2 - 9*s13^4*p2q^2
         *p3q - 9*s13^4*p2q^3 - 14*s12*s23^3*p1q^2*p3q - 7*s12*s23^3*
         p1q^2*p2q + 7*s12*s13*s23^2*p1q*p3q^2 + 14*s12*s13*s23^2*p1q*
         p2q*p3q + 16*s12*s13*s23^2*p1q*p2q^2 - 9*s12*s13*s23^2*p1q^2*
         p3q - 7*s12*s13*s23^2*p1q^2*p2q + 9*s12*s13^2*s23*p2q*p3q^2 - 
         9*s12*s13^2*s23*p2q^3 + 2*s12*s13^2*s23*p1q*p3q^2 + 16*s12*
         s13^2*s23*p1q*p2q^2 + 18*s12*s13^3*p2q*p3q^2 + 9*s12*s13^3*
         p2q^2*p3q - 9*s12*s13^3*p2q^3 + 7*s12^2*s23^2*p1q*p3q^2 + 7*
         s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p2q*p3q^2 + 9*s12^2*
         s13*s23*p2q^2*p3q + 11*s12^2*s13*s23*p1q*p3q^2 + 2*s12^2*s13*
         s23*p1q*p2q*p3q - 9*s12^2*s13^2*p3q^3 + 9*s12^2*s13^2*p2q*
         p3q^2 + 18*s12^2*s13^2*p2q^2*p3q - 9*s12^3*s13*p3q^3 - 9*s12^3
         *s13*p2q*p3q^2,24*s13*s23^3*p1q^2 - 48*s13^2*s23^2*p1q*p2q + 
         24*s13^3*s23*p2q^2 - 48*s12*s13*s23^2*p1q*p3q - 48*s12*s13^2*
         s23*p2q*p3q + 24*s12^2*s13*s23*p3q^2] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12*p2q^2 + 2*s12
         *p2q*p3q + s12*p3q^2 + s13*p2q^2 + 2*s13*p2q*p3q + s13*p3q^2
          + s23*p2q^2 + 2*s23*p2q*p3q + s23*p3q^2,24*s12*s23*p2q + 24*
         s12*s23*p3q + 24*s13*s23*p2q + 24*s13*s23*p3q - 24*s23^2*p1q]
          )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[2*
         s12^3*p1q*p2q*p3q^2 + 2*s12^3*p1q*p3q^3 + s12^3*p2q*p3q^3 + 
         s12^3*p3q^4 + 3*s12^2*s13*p1q*p2q*p3q^2 + 3*s12^2*s13*p1q*
         p3q^3 - 2*s12^2*s13*p2q^2*p3q^2 - s12^2*s13*p2q*p3q^3 + s12^2*
         s13*p3q^4 - 3*s12^2*s23*p1q^2*p3q^2 + 2*s12^2*s23*p1q*p2q*
         p3q^2 + s12^2*s23*p1q*p3q^3 + s12^2*s23*p2q*p3q^3 + s12^2*s23*
         p3q^4 + s12*s13^2*p1q*p2q^2*p3q + 2*s12*s13^2*p1q*p2q*p3q^2 + 
         s12*s13^2*p1q*p3q^3 + s12*s13^2*p2q^3*p3q - s12*s13^2*p2q^2*
         p3q^2 - 2*s12*s13^2*p2q*p3q^3 - 2*s12*s13*s23*p1q^2*p2q*p3q - 
         4*s12*s13*s23*p1q^2*p3q^2 - 2*s12*s13*s23*p1q*p2q^2*p3q - 2*
         s12*s13*s23*p2q^2*p3q^2 - 2*s12*s13*s23*p2q*p3q^3 + s12*s23^2*
         p1q^3*p3q + s12*s23^2*p1q^2*p2q*p3q - 3*s12*s23^2*p1q^2*p3q^2
          - s12*s23^2*p1q*p3q^3 + s13^3*p1q*p2q^2*p3q + s13^3*p1q*p2q*
         p3q^2 + s13^3*p2q^3*p3q + s13^3*p2q^2*p3q^2 - 2*s13^2*s23*
         p1q^2*p2q*p3q - s13^2*s23*p1q^2*p3q^2 - s13^2*s23*p1q*p2q^2*
         p3q + s13^2*s23*p2q^3*p3q + s13^2*s23*p2q^2*p3q^2 + s13*s23^2*
         p1q^3*p3q - s13*s23^2*p1q^2*p2q*p3q - s13*s23^2*p1q^2*p3q^2 - 
         2*s13*s23^2*p1q*p2q^2*p3q - s13*s23^2*p1q*p2q*p3q^2 + s23^3*
         p1q^3*p3q + s23^3*p1q^2*p2q*p3q,12*s12^3*p2q*p3q^2 + 12*s12^3*
         p3q^3 - 24*s12^2*s13*p2q^2*p3q - 12*s12^2*s13*p2q*p3q^2 + 12*
         s12^2*s13*p3q^3 - 24*s12^2*s23*p1q*p2q*p3q - 36*s12^2*s23*p1q*
         p3q^2 + 12*s12*s13^2*p2q^3 - 12*s12*s13^2*p2q^2*p3q - 24*s12*
         s13^2*p2q*p3q^2 - 24*s12*s13*s23*p1q*p2q^2 - 24*s12*s13*s23*
         p1q*p2q*p3q - 24*s12*s13*s23*p1q*p3q^2 + 12*s12*s23^2*p1q^2*
         p2q + 36*s12*s23^2*p1q^2*p3q + 12*s13^3*p2q^3 + 12*s13^3*p2q^2
         *p3q - 36*s13^2*s23*p1q*p2q^2 - 24*s13^2*s23*p1q*p2q*p3q + 36*
         s13*s23^2*p1q^2*p2q + 12*s13*s23^2*p1q^2*p3q - 12*s23^3*p1q^3]
          )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*
         s12^2*s13*p1q*p2q^2*p3q + 14*s12^2*s13*p1q*p2q*p3q^2 + 7*s12^2
         *s13*p1q*p3q^3 - 7*s12^2*s13*p2q^3*p3q - 21*s12^2*s13*p2q^2*
         p3q^2 - 21*s12^2*s13*p2q*p3q^3 - 7*s12^2*s13*p3q^4 + 7*s12*
         s13^2*p1q*p2q^3 + 28*s12*s13^2*p1q*p2q^2*p3q + 35*s12*s13^2*
         p1q*p2q*p3q^2 + 14*s12*s13^2*p1q*p3q^3 + 7*s12*s13^2*p2q^4 + 
         21*s12*s13^2*p2q^3*p3q + 21*s12*s13^2*p2q^2*p3q^2 + 7*s12*
         s13^2*p2q*p3q^3 - 7*s12*s13*s23*p1q^2*p2q^2 - 14*s12*s13*s23*
         p1q^2*p2q*p3q - 7*s12*s13*s23*p1q^2*p3q^2 - 7*s12*s13*s23*p1q*
         p2q^3 - 7*s12*s13*s23*p1q*p2q^2*p3q + 7*s12*s13*s23*p1q*p2q*
         p3q^2 + 7*s12*s13*s23*p1q*p3q^3,24*s12^3*p2q*p3q^2 + 24*s12^3*
         p3q^3 - 48*s12^2*s13*p2q^2*p3q - 24*s12^2*s13*p2q*p3q^2 + 24*
         s12^2*s13*p3q^3 - 48*s12^2*s23*p1q*p2q*p3q - 72*s12^2*s23*p1q*
         p3q^2 + 24*s12*s13^2*p2q^3 - 24*s12*s13^2*p2q^2*p3q - 48*s12*
         s13^2*p2q*p3q^2 - 48*s12*s13*s23*p1q*p2q^2 - 48*s12*s13*s23*
         p1q*p2q*p3q - 48*s12*s13*s23*p1q*p3q^2 + 24*s12*s23^2*p1q^2*
         p2q + 72*s12*s23^2*p1q^2*p3q + 24*s13^3*p2q^3 + 24*s13^3*p2q^2
         *p3q - 72*s13^2*s23*p1q*p2q^2 - 48*s13^2*s23*p1q*p2q*p3q + 72*
         s13*s23^2*p1q^2*p2q + 24*s13*s23^2*p1q^2*p3q - 24*s23^3*p1q^3]
          )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - s12^3*p1q*p2q*p3q^2 - s12^3*p1q*p3q^3 + 2*
         s12^3*p2q^2*p3q^2 + 4*s12^3*p2q*p3q^3 + 2*s12^3*p3q^4 - s12^2*
         s13*p1q*p2q^2*p3q - 4*s12^2*s13*p1q*p2q*p3q^2 - 3*s12^2*s13*
         p1q*p3q^3 - 4*s12^2*s13*p2q^3*p3q - 8*s12^2*s13*p2q^2*p3q^2 - 
         4*s12^2*s13*p2q*p3q^3 - s12^2*s23*p1q^2*p2q*p3q + 2*s12^2*s23*
         p1q^2*p3q^2 + 2*s12^2*s23*p1q*p2q^2*p3q - 2*s12^2*s23*p1q*p2q*
         p3q^2 - 4*s12^2*s23*p1q*p3q^3 + 2*s12*s13^2*p1q*p2q^3 + 5*s12*
         s13^2*p1q*p2q^2*p3q + 3*s12*s13^2*p1q*p2q*p3q^2 + 2*s12*s13^2*
         p2q^4 + 4*s12*s13^2*p2q^3*p3q + 2*s12*s13^2*p2q^2*p3q^2 - 4*
         s12*s13*s23*p1q^2*p2q^2 - 4*s12*s13*s23*p1q^2*p2q*p3q + 3*s12*
         s13*s23*p1q^2*p3q^2 - 4*s12*s13*s23*p1q*p2q^3 - 2*s12*s13*s23*
         p1q*p2q^2*p3q + 2*s12*s13*s23*p1q*p2q*p3q^2 + 2*s12*s23^2*
         p1q^3*p2q - s12*s23^2*p1q^3*p3q + 2*s12*s23^2*p1q^2*p2q^2 - 2*
         s12*s23^2*p1q^2*p2q*p3q + 2*s12*s23^2*p1q^2*p3q^2,6*s12^3*p2q*
         p3q^2 + 6*s12^3*p3q^3 - 12*s12^2*s13*p2q^2*p3q - 6*s12^2*s13*
         p2q*p3q^2 + 6*s12^2*s13*p3q^3 - 12*s12^2*s23*p1q*p2q*p3q - 18*
         s12^2*s23*p1q*p3q^2 + 6*s12*s13^2*p2q^3 - 6*s12*s13^2*p2q^2*
         p3q - 12*s12*s13^2*p2q*p3q^2 - 12*s12*s13*s23*p1q*p2q^2 - 12*
         s12*s13*s23*p1q*p2q*p3q - 12*s12*s13*s23*p1q*p3q^2 + 6*s12*
         s23^2*p1q^2*p2q + 18*s12*s23^2*p1q^2*p3q + 6*s13^3*p2q^3 + 6*
         s13^3*p2q^2*p3q - 18*s13^2*s23*p1q*p2q^2 - 12*s13^2*s23*p1q*
         p2q*p3q + 18*s13*s23^2*p1q^2*p2q + 6*s13*s23^2*p1q^2*p3q - 6*
         s23^3*p1q^3] + rat[s12^3*p1q*p2q*p3q^2 + s12^3*p1q*p3q^3 - 
         s12^3*p2q^2*p3q^2 - 2*s12^3*p2q*p3q^3 - s12^3*p3q^4 + 2*s12^2*
         s13*p1q*p2q*p3q^2 + 2*s12^2*s13*p1q*p3q^3 + 2*s12^2*s13*p2q^3*
         p3q + 4*s12^2*s13*p2q^2*p3q^2 + 2*s12^2*s13*p2q*p3q^3 - 2*
         s12^2*s23*p1q^2*p3q^2 - 2*s12^2*s23*p1q*p2q^2*p3q + 2*s12^2*
         s23*p1q*p3q^3 - s12*s13^2*p1q*p2q^3 - 3*s12*s13^2*p1q*p2q^2*
         p3q - 2*s12*s13^2*p1q*p2q*p3q^2 - s12*s13^2*p2q^4 - 2*s12*
         s13^2*p2q^3*p3q - s12*s13^2*p2q^2*p3q^2 + 2*s12*s13*s23*p1q^2*
         p2q^2 + 2*s12*s13*s23*p1q^2*p2q*p3q - 2*s12*s13*s23*p1q^2*
         p3q^2 + 2*s12*s13*s23*p1q*p2q^3 - 2*s12*s13*s23*p1q*p2q*p3q^2
          - s12*s23^2*p1q^3*p2q + s12*s23^2*p1q^3*p3q - s12*s23^2*p1q^2
         *p2q^2 + 2*s12*s23^2*p1q^2*p2q*p3q - s12*s23^2*p1q^2*p3q^2,12*
         s12^3*p2q*p3q^2 + 12*s12^3*p3q^3 - 24*s12^2*s13*p2q^2*p3q - 12
         *s12^2*s13*p2q*p3q^2 + 12*s12^2*s13*p3q^3 - 24*s12^2*s23*p1q*
         p2q*p3q - 36*s12^2*s23*p1q*p3q^2 + 12*s12*s13^2*p2q^3 - 12*s12
         *s13^2*p2q^2*p3q - 24*s12*s13^2*p2q*p3q^2 - 24*s12*s13*s23*p1q
         *p2q^2 - 24*s12*s13*s23*p1q*p2q*p3q - 24*s12*s13*s23*p1q*p3q^2
          + 12*s12*s23^2*p1q^2*p2q + 36*s12*s23^2*p1q^2*p3q + 12*s13^3*
         p2q^3 + 12*s13^3*p2q^2*p3q - 36*s13^2*s23*p1q*p2q^2 - 24*s13^2
         *s23*p1q*p2q*p3q + 36*s13*s23^2*p1q^2*p2q + 12*s13*s23^2*p1q^2
         *p3q - 12*s23^3*p1q^3]*d )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^3*
         p1q^2*p2q*p3q + s13*s23^2*p1q*p2q*p3q^2 + 2*s13*s23^2*p1q*
         p2q^2*p3q - s13*s23^2*p1q^2*p2q*p3q - s13^2*s23*p2q^2*p3q^2 - 
         s13^2*s23*p2q^3*p3q + s13^2*s23*p1q*p2q*p3q^2 + 2*s13^2*s23*
         p1q*p2q^2*p3q - s13^3*p2q^2*p3q^2 - s13^3*p2q^3*p3q + s12*
         s23^2*p1q*p3q^3 - 2*s12*s23^2*p1q^2*p3q^2 - s12*s23^2*p1q^2*
         p2q*p3q + 2*s12*s13*s23*p2q*p3q^3 + 2*s12*s13*s23*p2q^2*p3q^2
          + 3*s12*s13*s23*p1q*p3q^3 + 3*s12*s13*s23*p1q*p2q*p3q^2 + 2*
         s12*s13*s23*p1q*p2q^2*p3q + 2*s12*s13^2*p2q*p3q^3 + s12*s13^2*
         p2q^2*p3q^2 - s12*s13^2*p2q^3*p3q - s12^2*s23*p3q^4 - s12^2*
         s23*p2q*p3q^3 + 3*s12^2*s23*p1q*p3q^3 + 2*s12^2*s23*p1q*p2q*
         p3q^2 - s12^2*s13*p3q^4 + s12^2*s13*p2q*p3q^3 + 2*s12^2*s13*
         p2q^2*p3q^2 - s12^3*p3q^4 - s12^3*p2q*p3q^3, - 12*s23^3*p1q^3
          + 12*s13*s23^2*p1q^2*p3q + 36*s13*s23^2*p1q^2*p2q - 24*s13^2*
         s23*p1q*p2q*p3q - 36*s13^2*s23*p1q*p2q^2 + 12*s13^3*p2q^2*p3q
          + 12*s13^3*p2q^3 + 36*s12*s23^2*p1q^2*p3q + 12*s12*s23^2*
         p1q^2*p2q - 24*s12*s13*s23*p1q*p3q^2 - 24*s12*s13*s23*p1q*p2q*
         p3q - 24*s12*s13*s23*p1q*p2q^2 - 24*s12*s13^2*p2q*p3q^2 - 12*
         s12*s13^2*p2q^2*p3q + 12*s12*s13^2*p2q^3 - 36*s12^2*s23*p1q*
         p3q^2 - 24*s12^2*s23*p1q*p2q*p3q + 12*s12^2*s13*p3q^3 - 12*
         s12^2*s13*p2q*p3q^2 - 24*s12^2*s13*p2q^2*p3q + 12*s12^3*p3q^3
          + 12*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[ - 5*s12*s23,144*s13^2] + rat[
          - 5*s12*s23,144*s13^2] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[ - s23,288*s12] + rat[s23,288*
         s12] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*
         rat[-5,18*s13^2] + rat[ - 5*s23,36*s13^3 + 36*s13^2*s23] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d
         ]*rat[5,18*s13^2] + rat[ - s13^2*s23 - s13^3 - 10*s12*s13^2 + 
         10*s12^2*s23,72*s12*s13^3*s23 + 72*s12*s13^4 + 72*s12^2*s13^2*
         s23 + 72*s12^2*s13^3] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( rat[1,72*s12*s13]
          )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*
         rat[-5,18*s13^2] + rat[s13^2 - 10*s12^2,72*s12*s13^3 + 72*
         s12^2*s13^2] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[s12*s23,48*s13^2] + rat[s12*
         s23,48*s13^2] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1
       + p2 + p3]] * ( den[ - 3 + d]*rat[ - 7*s23,96*s12] + rat[7*s23,
         96*s12] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*
         rat[1,6*s13^2] + rat[s23,12*s13^3 + 12*s13^2*s23] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d
         ]*rat[-1,6*s13^2] + rat[ - 7*s13^2*s23 - 7*s13^3 + 2*s12*s13^2
          - 2*s12^2*s23,24*s12*s13^3*s23 + 24*s12*s13^4 + 24*s12^2*
         s13^2*s23 + 24*s12^2*s13^3] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( rat[7,24*s12*s13]
          )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[p1,nu1,nu2],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*
         rat[1,6*s13^2] + rat[2*s12^2 + 7*s13^2,24*s12^2*s13^2 + 24*s12
         *s13^3] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[-1,144] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c1]*delta[c2,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[-5,72] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[-7,48] )

       + Chain[UBar1,G[nu1,nu2,p3],U0,UBar2,G[nu1,nu2,q],V3]*delta[c0,
      c2]*delta[c1,c3]*Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1
       + p2 + p3]*Eik[k],2 + d] * ( rat[1,24] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + 
      p1 + p2 + p3]] * ( den[ - 3 + d]*rat[5*s12*s23,144*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + 
      p1 + p2 + p3]] * ( den[ - 3 + d]*rat[s13*s23,288*s12] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*
         rat[5,36*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4
          + d]*rat[ - 10*s12 - s13,72*s12*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c1]*delta[c2,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*
         rat[1,72*s12] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c1]*delta[c2,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*
         rat[10*s12 + s13,72*s12*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + 
      p1 + p2 + p3]] * ( den[ - 3 + d]*rat[ - s12*s23,48*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + 
      p1 + p2 + p3]] * ( den[ - 3 + d]*rat[7*s13*s23,96*s12] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*
         rat[-1,12*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4
          + d]*rat[2*s12 - 7*s13,24*s12*s13] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c2]*delta[c1,c3]*Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*
         rat[7,24*s12] )

       + Chain[UBar1,G[mu1,mu2,mu3],U0,UBar2,G[mu1,mu2,mu3],V3]*delta[
      c0,c2]*delta[c1,c3]*Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*
         rat[ - 2*s12 + 7*s13,24*s12*s13] )
);


==> anc/qqpqpbar1l4D.m <==
qqpqpbar1l4D = (
       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 5*s12*s23^3*p1q + 5*s12*s13*s23^2*p2q - 5
         *s12*s13*s23^2*p1q + 5*s12*s13^2*s23*p2q + 5*s12^2*s23^2*p3q
          + 30*s12^2*s23^2*p2q + 25*s12^2*s23^2*p1q - 5*s12^2*s13*s23*
         p3q + 25*s12^2*s13*s23*p2q + 20*s12^2*s13*s23*p1q - 25*s12^3*
         s23*p3q,72*s23^3*p1q^2 - 144*s13*s23^2*p1q*p2q + 72*s13*s23^2*
         p1q^2 + 72*s13^2*s23*p2q^2 - 144*s13^2*s23*p1q*p2q + 72*s13^3*
         p2q^2 - 144*s12*s23^2*p1q*p3q + 72*s12*s23^2*p1q^2 - 144*s12*
         s13*s23*p2q*p3q - 144*s12*s13*s23*p1q*p3q - 144*s12*s13*s23*
         p1q*p2q - 144*s12*s13^2*p2q*p3q + 72*s12*s13^2*p2q^2 + 72*
         s12^2*s23*p3q^2 - 144*s12^2*s23*p1q*p3q + 72*s12^2*s13*p3q^2
          - 144*s12^2*s13*p2q*p3q + 72*s12^3*p3q^2] + rat[ - 5*s12*
         s23^4*p1q^2 + 5*s12*s13*s23^3*p1q*p3q - 15*s12*s13*s23^3*p1q^2
          - 5*s12*s13^2*s23^2*p2q*p3q + 5*s12*s13^2*s23^2*p2q^2 + 15*
         s12*s13^2*s23^2*p1q*p3q + 10*s12*s13^2*s23^2*p1q*p2q - 10*s12*
         s13^2*s23^2*p1q^2 - 15*s12*s13^3*s23*p2q*p3q + 5*s12*s13^3*s23
         *p2q^2 + 10*s12*s13^3*s23*p1q*p3q + 10*s12*s13^3*s23*p1q*p2q
          - 10*s12*s13^4*p2q*p3q + 10*s12^2*s23^3*p1q*p3q + 25*s12^2*
         s23^3*p1q*p2q + 15*s12^2*s23^3*p1q^2 - 5*s12^2*s13*s23^2*p3q^2
          - 30*s12^2*s13*s23^2*p2q*p3q - 5*s12^2*s13*s23^2*p2q^2 + 5*
         s12^2*s13*s23^2*p1q*p3q + 35*s12^2*s13*s23^2*p1q*p2q + 20*
         s12^2*s13*s23^2*p1q^2 - 5*s12^2*s13^2*s23*p3q^2 - 75*s12^2*
         s13^2*s23*p2q*p3q - 10*s12^2*s13^2*s23*p2q^2 - 20*s12^2*s13^2*
         s23*p1q*p3q + 10*s12^2*s13^3*p3q^2 - 30*s12^2*s13^3*p2q*p3q - 
         5*s12^3*s23^2*p3q^2 - 25*s12^3*s23^2*p2q*p3q - 10*s12^3*s23^2*
         p2q^2 - 30*s12^3*s23^2*p1q*p3q + 5*s12^3*s23^2*p1q*p2q + 10*
         s12^3*s23^2*p1q^2 + 10*s12^3*s13*s23*p3q^2 - 65*s12^3*s13*s23*
         p2q*p3q - 15*s12^3*s13*s23*p2q^2 - 50*s12^3*s13*s23*p1q*p3q - 
         10*s12^3*s13*s23*p1q*p2q + 30*s12^3*s13^2*p3q^2 - 30*s12^3*
         s13^2*p2q*p3q + 15*s12^4*s23*p3q^2 - 5*s12^4*s23*p2q*p3q - 20*
         s12^4*s23*p1q*p3q + 30*s12^4*s13*p3q^2 - 10*s12^4*s13*p2q*p3q
          + 10*s12^5*p3q^2, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q
          + 216*s13*s23^3*p1q^2*p2q - 72*s13*s23^3*p1q^3 - 144*s13^2*
         s23^2*p1q*p2q*p3q - 216*s13^2*s23^2*p1q*p2q^2 + 72*s13^2*s23^2
         *p1q^2*p3q + 216*s13^2*s23^2*p1q^2*p2q + 72*s13^3*s23*p2q^2*
         p3q + 72*s13^3*s23*p2q^3 - 144*s13^3*s23*p1q*p2q*p3q - 216*
         s13^3*s23*p1q*p2q^2 + 72*s13^4*p2q^2*p3q + 72*s13^4*p2q^3 + 
         216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q - 72*s12*
         s23^3*p1q^3 - 144*s12*s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*
         p1q*p2q*p3q - 144*s12*s13*s23^2*p1q*p2q^2 + 288*s12*s13*s23^2*
         p1q^2*p3q + 288*s12*s13*s23^2*p1q^2*p2q - 144*s12*s13^2*s23*
         p2q*p3q^2 - 72*s12*s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*
         p2q^3 - 144*s12*s13^2*s23*p1q*p3q^2 - 288*s12*s13^2*s23*p1q*
         p2q*p3q - 360*s12*s13^2*s23*p1q*p2q^2 - 144*s12*s13^3*p2q*
         p3q^2 + 144*s12*s13^3*p2q^3 - 216*s12^2*s23^2*p1q*p3q^2 - 144*
         s12^2*s23^2*p1q*p2q*p3q + 216*s12^2*s23^2*p1q^2*p3q + 72*s12^2
         *s23^2*p1q^2*p2q + 72*s12^2*s13*s23*p3q^3 - 72*s12^2*s13*s23*
         p2q*p3q^2 - 144*s12^2*s13*s23*p2q^2*p3q - 360*s12^2*s13*s23*
         p1q*p3q^2 - 288*s12^2*s13*s23*p1q*p2q*p3q - 144*s12^2*s13*s23*
         p1q*p2q^2 + 72*s12^2*s13^2*p3q^3 - 216*s12^2*s13^2*p2q*p3q^2
          - 216*s12^2*s13^2*p2q^2*p3q + 72*s12^2*s13^2*p2q^3 + 72*s12^3
         *s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2 - 216*s12^3*s23*p1q*p3q^2
          - 144*s12^3*s23*p1q*p2q*p3q + 144*s12^3*s13*p3q^3 - 144*s12^3
         *s13*p2q^2*p3q + 72*s12^4*p3q^3 + 72*s12^4*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^4*
         p1q^3 - s13*s23^3*p1q^2*p3q - 3*s13*s23^3*p1q^2*p2q + s13^2*
         s23^2*p1q*p2q*p3q + 2*s13^2*s23^2*p1q*p2q^2 - 2*s13^2*s23^2*
         p1q^2*p2q - s13^2*s23^2*p1q^3 + 2*s13^3*s23*p1q*p2q^2 + s13^3*
         s23*p1q^2*p3q + s13^3*s23*p1q^2*p2q - s13^4*p1q*p2q*p3q - 2*
         s12*s23^3*p1q^2*p3q + 2*s12*s23^3*p1q^3 + s12*s13*s23^2*p1q*
         p3q^2 + s12*s13*s23^2*p1q*p2q*p3q + 2*s12*s13*s23^2*p1q*p2q^2
          + 2*s12*s13*s23^2*p1q^2*p2q + 4*s12*s13*s23^2*p1q^3 - 2*s12*
         s13^2*s23*p1q*p3q^2 - 8*s12*s13^2*s23*p1q*p2q*p3q - 4*s12*
         s13^2*s23*p1q^2*p3q - 2*s12*s13^2*s23*p1q^2*p2q + s12*s13^3*
         p1q*p3q^2 - 3*s12*s13^3*p1q*p2q*p3q + s12^2*s23^2*p1q*p3q^2 - 
         4*s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^3 - 8*s12^2*s13*s23*
         p1q*p2q*p3q - 2*s12^2*s13*s23*p1q*p2q^2 - 7*s12^2*s13*s23*
         p1q^2*p3q - 3*s12^2*s13*s23*p1q^2*p2q + 3*s12^2*s13^2*p1q*
         p3q^2 - 3*s12^2*s13^2*p1q*p2q*p3q + 2*s12^3*s23*p1q*p3q^2 - 2*
         s12^3*s23*p1q^2*p3q + 3*s12^3*s13*p1q*p3q^2 - s12^3*s13*p1q*
         p2q*p3q + s12^4*p1q*p3q^2, - 72*s23^4*p1q^3 + 72*s13*s23^3*
         p1q^2*p3q + 216*s13*s23^3*p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*
         p3q - 216*s13^2*s23^2*p1q*p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*
         s13^3*s23*p2q^3 + 216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2
         *p2q - 144*s12*s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q
         *p3q - 144*s12*s13*s23^2*p1q*p2q^2 - 144*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 
         216*s12^2*s23^2*p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 72*
         s12^2*s13*s23*p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*
         s13*s23*p2q^2*p3q + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[s13^2*s23^2*p2q + s13^2*s23^2*p1q + s13^3*
         s23*p2q + s13^3*s23*p1q - s12*s13^2*s23*p3q,36*s23^3*p1q^2 - 
         72*s13*s23^2*p1q*p2q + 36*s13*s23^2*p1q^2 + 36*s13^2*s23*p2q^2
          - 72*s13^2*s23*p1q*p2q + 36*s13^3*p2q^2 - 72*s12*s23^2*p1q*
         p3q + 36*s12*s23^2*p1q^2 - 72*s12*s13*s23*p2q*p3q - 72*s12*s13
         *s23*p1q*p3q - 72*s12*s13*s23*p1q*p2q - 72*s12*s13^2*p2q*p3q
          + 36*s12*s13^2*p2q^2 + 36*s12^2*s23*p3q^2 - 72*s12^2*s23*p1q*
         p3q + 36*s12^2*s13*p3q^2 - 72*s12^2*s13*p2q*p3q + 36*s12^3*
         p3q^2] + rat[ - s13^2*s23^4*p1q^2 + s13^3*s23^3*p1q*p3q + 2*
         s13^3*s23^3*p1q*p2q - s13^3*s23^3*p1q^2 - s13^4*s23^2*p2q*p3q
          - s13^4*s23^2*p2q^2 + s13^4*s23^2*p1q*p3q + 2*s13^4*s23^2*p1q
         *p2q - s13^5*s23*p2q*p3q - s13^5*s23*p2q^2 - s12*s13*s23^4*
         p1q^2 + 3*s12*s13^2*s23^3*p1q*p3q + 4*s12*s13^2*s23^3*p1q*p2q
          - s12*s13^2*s23^3*p1q^2 - s12*s13^3*s23^2*p3q^2 - 3*s12*s13^3
         *s23^2*p2q*p3q - 3*s12*s13^3*s23^2*p2q^2 + s12*s13^3*s23^2*p1q
         *p3q + 3*s12*s13^3*s23^2*p1q*p2q - s12*s13^3*s23^2*p1q^2 + s12
         *s13^4*s23*p3q^2 + s12*s13^4*s23*p2q*p3q - 2*s12*s13^4*s23*
         p2q^2 + s12*s13^4*s23*p1q*p3q + s12*s13^4*s23*p1q*p2q + s12*
         s13^5*p2q*p3q + 2*s12^2*s13*s23^3*p1q*p3q - 2*s12^2*s13*s23^3*
         p1q^2 - 2*s12^2*s13^2*s23^2*p3q^2 - 2*s12^2*s13^2*s23^2*p2q*
         p3q - 2*s12^2*s13^2*s23^2*p2q^2 + 2*s12^2*s13^2*s23^2*p1q*p3q
          - s12^2*s13^2*s23^2*p1q*p2q - 4*s12^2*s13^2*s23^2*p1q^2 + 2*
         s12^2*s13^3*s23*p3q^2 + 9*s12^2*s13^3*s23*p2q*p3q + s12^2*
         s13^3*s23*p2q^2 + 6*s12^2*s13^3*s23*p1q*p3q + 4*s12^2*s13^3*
         s23*p1q*p2q - s12^2*s13^4*p3q^2 + 3*s12^2*s13^4*p2q*p3q - 
         s12^3*s13*s23^2*p3q^2 + 4*s12^3*s13*s23^2*p1q*p3q - s12^3*s13*
         s23^2*p1q^2 - s12^3*s13^2*s23*p3q^2 + 7*s12^3*s13^2*s23*p2q*
         p3q + 2*s12^3*s13^2*s23*p2q^2 + 7*s12^3*s13^2*s23*p1q*p3q + 3*
         s12^3*s13^2*s23*p1q*p2q - 3*s12^3*s13^3*p3q^2 + 3*s12^3*s13^3*
         p2q*p3q - 2*s12^4*s13*s23*p3q^2 + 2*s12^4*s13*s23*p1q*p3q - 3*
         s12^4*s13^2*p3q^2 + s12^4*s13^2*p2q*p3q - s12^5*s13*p3q^2, - 
         72*s12*s23^4*p1q^3 + 72*s12*s13*s23^3*p1q^2*p3q + 216*s12*s13*
         s23^3*p1q^2*p2q - 72*s12*s13*s23^3*p1q^3 - 144*s12*s13^2*s23^2
         *p1q*p2q*p3q - 216*s12*s13^2*s23^2*p1q*p2q^2 + 72*s12*s13^2*
         s23^2*p1q^2*p3q + 216*s12*s13^2*s23^2*p1q^2*p2q + 72*s12*s13^3
         *s23*p2q^2*p3q + 72*s12*s13^3*s23*p2q^3 - 144*s12*s13^3*s23*
         p1q*p2q*p3q - 216*s12*s13^3*s23*p1q*p2q^2 + 72*s12*s13^4*p2q^2
         *p3q + 72*s12*s13^4*p2q^3 + 216*s12^2*s23^3*p1q^2*p3q + 72*
         s12^2*s23^3*p1q^2*p2q - 72*s12^2*s23^3*p1q^3 - 144*s12^2*s13*
         s23^2*p1q*p3q^2 - 144*s12^2*s13*s23^2*p1q*p2q*p3q - 144*s12^2*
         s13*s23^2*p1q*p2q^2 + 288*s12^2*s13*s23^2*p1q^2*p3q + 288*
         s12^2*s13*s23^2*p1q^2*p2q - 144*s12^2*s13^2*s23*p2q*p3q^2 - 72
         *s12^2*s13^2*s23*p2q^2*p3q + 72*s12^2*s13^2*s23*p2q^3 - 144*
         s12^2*s13^2*s23*p1q*p3q^2 - 288*s12^2*s13^2*s23*p1q*p2q*p3q - 
         360*s12^2*s13^2*s23*p1q*p2q^2 - 144*s12^2*s13^3*p2q*p3q^2 + 
         144*s12^2*s13^3*p2q^3 - 216*s12^3*s23^2*p1q*p3q^2 - 144*s12^3*
         s23^2*p1q*p2q*p3q + 216*s12^3*s23^2*p1q^2*p3q + 72*s12^3*s23^2
         *p1q^2*p2q + 72*s12^3*s13*s23*p3q^3 - 72*s12^3*s13*s23*p2q*
         p3q^2 - 144*s12^3*s13*s23*p2q^2*p3q - 360*s12^3*s13*s23*p1q*
         p3q^2 - 288*s12^3*s13*s23*p1q*p2q*p3q - 144*s12^3*s13*s23*p1q*
         p2q^2 + 72*s12^3*s13^2*p3q^3 - 216*s12^3*s13^2*p2q*p3q^2 - 216
         *s12^3*s13^2*p2q^2*p3q + 72*s12^3*s13^2*p2q^3 + 72*s12^4*s23*
         p3q^3 + 72*s12^4*s23*p2q*p3q^2 - 216*s12^4*s23*p1q*p3q^2 - 144
         *s12^4*s23*p1q*p2q*p3q + 144*s12^4*s13*p3q^3 - 144*s12^4*s13*
         p2q^2*p3q + 72*s12^5*p3q^3 + 72*s12^5*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[5*s23^2*p1q - 5*
         s13*s23*p2q + 5*s13*s23*p1q - 5*s13^2*p2q - 5*s12*s23*p3q + 10
         *s12*s23*p2q + 15*s12*s23*p1q + 5*s12*s13*p3q + 15*s12*s13*p2q
          + 20*s12*s13*p1q - 15*s12^2*p3q,9*s23^3*p1q^2 - 18*s13*s23^2*
         p1q*p2q + 9*s13*s23^2*p1q^2 + 9*s13^2*s23*p2q^2 - 18*s13^2*s23
         *p1q*p2q + 9*s13^3*p2q^2 - 18*s12*s23^2*p1q*p3q + 9*s12*s23^2*
         p1q^2 - 18*s12*s13*s23*p2q*p3q - 18*s12*s13*s23*p1q*p3q - 18*
         s12*s13*s23*p1q*p2q - 18*s12*s13^2*p2q*p3q + 9*s12*s13^2*p2q^2
          + 9*s12^2*s23*p3q^2 - 18*s12^2*s23*p1q*p3q + 9*s12^2*s13*
         p3q^2 - 18*s12^2*s13*p2q*p3q + 9*s12^3*p3q^2] + rat[15*s23^3*
         p1q - 15*s13*s23^2*p2q + 30*s13*s23^2*p1q - 30*s13^2*s23*p2q
          + 15*s13^2*s23*p1q - 15*s13^3*p2q - 15*s12*s23^2*p3q - 10*s12
         *s23^2*p2q + 5*s12*s23^2*p1q - 15*s12*s13*s23*p2q + 15*s12*s13
         *s23*p1q + 15*s12*s13^2*p3q - 5*s12*s13^2*p2q + 10*s12*s13^2*
         p1q - 5*s12^2*s23*p3q + 5*s12^2*s13*p3q,18*s23^4*p1q^2 - 36*
         s13*s23^3*p1q*p2q + 36*s13*s23^3*p1q^2 + 18*s13^2*s23^2*p2q^2
          - 72*s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p1q^2 + 36*s13^3*
         s23*p2q^2 - 36*s13^3*s23*p1q*p2q + 18*s13^4*p2q^2 - 36*s12*
         s23^3*p1q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s13*s23^2*p2q*p3q
          - 72*s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p1q*p2q + 18*
         s12*s13*s23^2*p1q^2 - 72*s12*s13^2*s23*p2q*p3q + 18*s12*s13^2*
         s23*p2q^2 - 36*s12*s13^2*s23*p1q*p3q - 36*s12*s13^2*s23*p1q*
         p2q - 36*s12*s13^3*p2q*p3q + 18*s12*s13^3*p2q^2 + 18*s12^2*
         s23^2*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 36*s12^2*s13*s23*p3q^2
          - 36*s12^2*s13*s23*p2q*p3q - 36*s12^2*s13*s23*p1q*p3q + 18*
         s12^2*s13^2*p3q^2 - 36*s12^2*s13^2*p2q*p3q + 18*s12^3*s23*
         p3q^2 + 18*s12^3*s13*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - s13*
         s23^4*p1q^2 + s13^2*s23^3*p1q*p3q + 2*s13^2*s23^3*p1q*p2q - 
         s13^2*s23^3*p1q^2 - s13^3*s23^2*p2q*p3q - s13^3*s23^2*p2q^2 + 
         s13^3*s23^2*p1q*p3q + 2*s13^3*s23^2*p1q*p2q - s13^4*s23*p2q*
         p3q - s13^4*s23*p2q^2 - 9*s12*s23^4*p1q^2 + 11*s12*s13*s23^3*
         p1q*p3q + 16*s12*s13*s23^3*p1q*p2q - 13*s12*s13*s23^3*p1q^2 - 
         s12*s13^2*s23^2*p3q^2 - 9*s12*s13^2*s23^2*p2q*p3q - 7*s12*
         s13^2*s23^2*p2q^2 + 13*s12*s13^2*s23^2*p1q*p3q + 19*s12*s13^2*
         s23^2*p1q*p2q - 5*s12*s13^2*s23^2*p1q^2 + s12*s13^3*s23*p3q^2
          - 7*s12*s13^3*s23*p2q*p3q - 6*s12*s13^3*s23*p2q^2 + 5*s12*
         s13^3*s23*p1q*p3q + 5*s12*s13^3*s23*p1q*p2q - s12*s13^4*p2q*
         p3q + 18*s12^2*s23^3*p1q*p3q - 10*s12^2*s23^3*p1q*p2q - 28*
         s12^2*s23^3*p1q^2 - 10*s12^2*s13*s23^2*p3q^2 + 2*s12^2*s13*
         s23^2*p2q*p3q + 14*s12^2*s13*s23^2*p2q^2 + 36*s12^2*s13*s23^2*
         p1q*p3q + 15*s12^2*s13*s23^2*p1q*p2q - 36*s12^2*s13*s23^2*
         p1q^2 + 6*s12^2*s13^2*s23*p3q^2 + 23*s12^2*s13^2*s23*p2q*p3q
          + 23*s12^2*s13^2*s23*p2q^2 + 40*s12^2*s13^2*s23*p1q*p3q + 42*
         s12^2*s13^2*s23*p1q*p2q + s12^2*s13^3*p3q^2 - 3*s12^2*s13^3*
         p2q*p3q - 9*s12^3*s23^2*p3q^2 + 10*s12^3*s23^2*p2q*p3q + 20*
         s12^3*s23^2*p2q^2 + 56*s12^3*s23^2*p1q*p3q + 30*s12^3*s23^2*
         p1q*p2q + s12^3*s23^2*p1q^2 - 23*s12^3*s13*s23*p3q^2 - s12^3*
         s13*s23*p2q*p3q + 28*s12^3*s13*s23*p2q^2 + 33*s12^3*s13*s23*
         p1q*p3q + 37*s12^3*s13*s23*p1q*p2q + 3*s12^3*s13^2*p3q^2 - 3*
         s12^3*s13^2*p2q*p3q - 28*s12^4*s23*p3q^2 - 30*s12^4*s23*p2q*
         p3q - 2*s12^4*s23*p1q*p3q + 3*s12^4*s13*p3q^2 - s12^4*s13*p2q*
         p3q + s12^5*p3q^2,18*s12*s23^5*p1q^3 - 18*s12*s13*s23^4*p1q^2*
         p3q - 54*s12*s13*s23^4*p1q^2*p2q + 18*s12*s13*s23^4*p1q^3 + 36
         *s12*s13^2*s23^3*p1q*p2q*p3q + 54*s12*s13^2*s23^3*p1q*p2q^2 - 
         18*s12*s13^2*s23^3*p1q^2*p3q - 54*s12*s13^2*s23^3*p1q^2*p2q - 
         18*s12*s13^3*s23^2*p2q^2*p3q - 18*s12*s13^3*s23^2*p2q^3 + 36*
         s12*s13^3*s23^2*p1q*p2q*p3q + 54*s12*s13^3*s23^2*p1q*p2q^2 - 
         18*s12*s13^4*s23*p2q^2*p3q - 18*s12*s13^4*s23*p2q^3 - 54*s12^2
         *s23^4*p1q^2*p3q - 18*s12^2*s23^4*p1q^2*p2q + 18*s12^2*s23^4*
         p1q^3 + 36*s12^2*s13*s23^3*p1q*p3q^2 + 36*s12^2*s13*s23^3*p1q*
         p2q*p3q + 36*s12^2*s13*s23^3*p1q*p2q^2 - 72*s12^2*s13*s23^3*
         p1q^2*p3q - 72*s12^2*s13*s23^3*p1q^2*p2q + 36*s12^2*s13^2*
         s23^2*p2q*p3q^2 + 18*s12^2*s13^2*s23^2*p2q^2*p3q - 18*s12^2*
         s13^2*s23^2*p2q^3 + 36*s12^2*s13^2*s23^2*p1q*p3q^2 + 72*s12^2*
         s13^2*s23^2*p1q*p2q*p3q + 90*s12^2*s13^2*s23^2*p1q*p2q^2 + 36*
         s12^2*s13^3*s23*p2q*p3q^2 - 36*s12^2*s13^3*s23*p2q^3 + 54*
         s12^3*s23^3*p1q*p3q^2 + 36*s12^3*s23^3*p1q*p2q*p3q - 54*s12^3*
         s23^3*p1q^2*p3q - 18*s12^3*s23^3*p1q^2*p2q - 18*s12^3*s13*
         s23^2*p3q^3 + 18*s12^3*s13*s23^2*p2q*p3q^2 + 36*s12^3*s13*
         s23^2*p2q^2*p3q + 90*s12^3*s13*s23^2*p1q*p3q^2 + 72*s12^3*s13*
         s23^2*p1q*p2q*p3q + 36*s12^3*s13*s23^2*p1q*p2q^2 - 18*s12^3*
         s13^2*s23*p3q^3 + 54*s12^3*s13^2*s23*p2q*p3q^2 + 54*s12^3*
         s13^2*s23*p2q^2*p3q - 18*s12^3*s13^2*s23*p2q^3 - 18*s12^4*
         s23^2*p3q^3 - 18*s12^4*s23^2*p2q*p3q^2 + 54*s12^4*s23^2*p1q*
         p3q^2 + 36*s12^4*s23^2*p1q*p2q*p3q - 36*s12^4*s13*s23*p3q^3 + 
         36*s12^4*s13*s23*p2q^2*p3q - 18*s12^5*s23*p3q^3 - 18*s12^5*s23
         *p2q*p3q^2] + rat[2*s13^2*s23^6*p1q^2 - 2*s13^3*s23^5*p1q*p3q
          - 4*s13^3*s23^5*p1q*p2q + 4*s13^3*s23^5*p1q^2 + 2*s13^4*s23^4
         *p2q*p3q + 2*s13^4*s23^4*p2q^2 - 4*s13^4*s23^4*p1q*p3q - 8*
         s13^4*s23^4*p1q*p2q + 2*s13^4*s23^4*p1q^2 + 4*s13^5*s23^3*p2q*
         p3q + 4*s13^5*s23^3*p2q^2 - 2*s13^5*s23^3*p1q*p3q - 4*s13^5*
         s23^3*p1q*p2q + 2*s13^6*s23^2*p2q*p3q + 2*s13^6*s23^2*p2q^2 + 
         29*s12*s13*s23^6*p1q^2 - 33*s12*s13^2*s23^5*p1q*p3q - 58*s12*
         s13^2*s23^5*p1q*p2q + 73*s12*s13^2*s23^5*p1q^2 + 2*s12*s13^3*
         s23^4*p3q^2 + 33*s12*s13^3*s23^4*p2q*p3q + 29*s12*s13^3*s23^4*
         p2q^2 - 77*s12*s13^3*s23^4*p1q*p3q - 140*s12*s13^3*s23^4*p1q*
         p2q + 61*s12*s13^3*s23^4*p1q^2 + 73*s12*s13^4*s23^3*p2q*p3q + 
         67*s12*s13^4*s23^3*p2q^2 - 61*s12*s13^4*s23^3*p1q*p3q - 110*
         s12*s13^4*s23^3*p1q*p2q + 17*s12*s13^4*s23^3*p1q^2 - 2*s12*
         s13^5*s23^2*p3q^2 + 53*s12*s13^5*s23^2*p2q*p3q + 49*s12*s13^5*
         s23^2*p2q^2 - 17*s12*s13^5*s23^2*p1q*p3q - 28*s12*s13^5*s23^2*
         p1q*p2q + 13*s12*s13^6*s23*p2q*p3q + 11*s12*s13^6*s23*p2q^2 + 
         28*s12^2*s23^6*p1q^2 - 86*s12^2*s13*s23^5*p1q*p3q - 103*s12^2*
         s13*s23^5*p1q*p2q + 105*s12^2*s13*s23^5*p1q^2 + 31*s12^2*s13^2
         *s23^4*p3q^2 + 108*s12^2*s13^2*s23^4*p2q*p3q + 71*s12^2*s13^2*
         s23^4*p2q^2 - 193*s12^2*s13^2*s23^4*p1q*p3q - 321*s12^2*s13^2*
         s23^4*p1q*p2q + 136*s12^2*s13^2*s23^4*p1q^2 + 15*s12^2*s13^3*
         s23^3*p3q^2 + 239*s12^2*s13^3*s23^3*p2q*p3q + 200*s12^2*s13^3*
         s23^3*p2q^2 - 170*s12^2*s13^3*s23^3*p1q*p3q - 351*s12^2*s13^3*
         s23^3*p1q*p2q + 73*s12^2*s13^3*s23^3*p1q^2 - 29*s12^2*s13^4*
         s23^2*p3q^2 + 198*s12^2*s13^4*s23^2*p2q*p3q + 195*s12^2*s13^4*
         s23^2*p2q^2 - 77*s12^2*s13^4*s23^2*p1q*p3q - 157*s12^2*s13^4*
         s23^2*p1q*p2q + 14*s12^2*s13^4*s23^2*p1q^2 - 13*s12^2*s13^5*
         s23*p3q^2 + 79*s12^2*s13^5*s23*p2q*p3q + 76*s12^2*s13^5*s23*
         p2q^2 - 14*s12^2*s13^5*s23*p1q*p3q - 24*s12^2*s13^5*s23*p1q*
         p2q + 12*s12^2*s13^6*p2q*p3q + 10*s12^2*s13^6*p2q^2 - 56*s12^3
         *s23^5*p1q*p3q - 50*s12^3*s23^5*p1q*p2q + 34*s12^3*s23^5*p1q^2
          + 57*s12^3*s13*s23^4*p3q^2 + 127*s12^3*s13*s23^4*p2q*p3q + 64
         *s12^3*s13*s23^4*p2q^2 - 188*s12^3*s13*s23^4*p1q*p3q - 249*
         s12^3*s13*s23^4*p1q*p2q + 82*s12^3*s13*s23^4*p1q^2 + 64*s12^3*
         s13^2*s23^3*p3q^2 + 335*s12^3*s13^2*s23^3*p2q*p3q + 235*s12^3*
         s13^2*s23^3*p2q^2 - 178*s12^3*s13^2*s23^3*p1q*p3q - 394*s12^3*
         s13^2*s23^3*p1q*p2q + 64*s12^3*s13^2*s23^3*p1q^2 - 67*s12^3*
         s13^3*s23^2*p3q^2 + 303*s12^3*s13^3*s23^2*p2q*p3q + 304*s12^3*
         s13^3*s23^2*p2q^2 - 84*s12^3*s13^3*s23^2*p1q*p3q - 247*s12^3*
         s13^3*s23^2*p1q*p2q + 16*s12^3*s13^3*s23^2*p1q^2 - 66*s12^3*
         s13^4*s23*p3q^2 + 143*s12^3*s13^4*s23*p2q*p3q + 163*s12^3*
         s13^4*s23*p2q^2 - 18*s12^3*s13^4*s23*p1q*p3q - 52*s12^3*s13^4*
         s23*p1q*p2q - 12*s12^3*s13^5*p3q^2 + 28*s12^3*s13^5*p2q*p3q + 
         30*s12^3*s13^5*p2q^2 + 28*s12^4*s23^4*p3q^2 + 50*s12^4*s23^4*
         p2q*p3q + 20*s12^4*s23^4*p2q^2 - 68*s12^4*s23^4*p1q*p3q - 60*
         s12^4*s23^4*p1q*p2q + 4*s12^4*s23^4*p1q^2 + 83*s12^4*s13*s23^3
         *p3q^2 + 225*s12^4*s13*s23^3*p2q*p3q + 118*s12^4*s13*s23^3*
         p2q^2 - 76*s12^4*s13*s23^3*p1q*p3q - 160*s12^4*s13*s23^3*p1q*
         p2q + 4*s12^4*s13*s23^3*p1q^2 - 50*s12^4*s13^2*s23^2*p3q^2 + 
         226*s12^4*s13^2*s23^2*p2q*p3q + 210*s12^4*s13^2*s23^2*p2q^2 + 
         2*s12^4*s13^2*s23^2*p1q*p3q - 132*s12^4*s13^2*s23^2*p1q*p2q - 
         123*s12^4*s13^3*s23*p3q^2 + 83*s12^4*s13^3*s23*p2q*p3q + 142*
         s12^4*s13^3*s23*p2q^2 + 10*s12^4*s13^3*s23*p1q*p3q - 32*s12^4*
         s13^3*s23*p1q*p2q - 38*s12^4*s13^4*p3q^2 + 12*s12^4*s13^4*p2q*
         p3q + 30*s12^4*s13^4*p2q^2 + 34*s12^5*s23^3*p3q^2 + 60*s12^5*
         s23^3*p2q*p3q + 20*s12^5*s23^3*p2q^2 - 8*s12^5*s23^3*p1q*p3q
          - 10*s12^5*s23^3*p1q*p2q - 2*s12^5*s23^3*p1q^2 - 6*s12^5*s13*
         s23^2*p3q^2 + 80*s12^5*s13*s23^2*p2q*p3q + 54*s12^5*s13*s23^2*
         p2q^2 + 30*s12^5*s13*s23^2*p1q*p3q - 14*s12^5*s13*s23^2*p1q*
         p2q - 2*s12^5*s13*s23^2*p1q^2 - 102*s12^5*s13^2*s23*p3q^2 - 12
         *s12^5*s13^2*s23*p2q*p3q + 44*s12^5*s13^2*s23*p2q^2 + 18*s12^5
         *s13^2*s23*p1q*p3q - 4*s12^5*s13^2*s23*p1q*p2q - 42*s12^5*
         s13^3*p3q^2 - 12*s12^5*s13^3*p2q*p3q + 10*s12^5*s13^3*p2q^2 + 
         4*s12^6*s23^2*p3q^2 + 10*s12^6*s23^2*p2q*p3q + 4*s12^6*s23^2*
         p1q*p3q - 34*s12^6*s13*s23*p3q^2 - 18*s12^6*s13*s23*p2q*p3q + 
         4*s12^6*s13*s23*p1q*p3q - 18*s12^6*s13^2*p3q^2 - 8*s12^6*s13^2
         *p2q*p3q - 2*s12^7*s23*p3q^2 - 2*s12^7*s13*p3q^2, - 36*s12*s13
         *s23^7*p1q^3 + 36*s12*s13^2*s23^6*p1q^2*p3q + 108*s12*s13^2*
         s23^6*p1q^2*p2q - 72*s12*s13^2*s23^6*p1q^3 - 72*s12*s13^3*
         s23^5*p1q*p2q*p3q - 108*s12*s13^3*s23^5*p1q*p2q^2 + 72*s12*
         s13^3*s23^5*p1q^2*p3q + 216*s12*s13^3*s23^5*p1q^2*p2q - 36*s12
         *s13^3*s23^5*p1q^3 + 36*s12*s13^4*s23^4*p2q^2*p3q + 36*s12*
         s13^4*s23^4*p2q^3 - 144*s12*s13^4*s23^4*p1q*p2q*p3q - 216*s12*
         s13^4*s23^4*p1q*p2q^2 + 36*s12*s13^4*s23^4*p1q^2*p3q + 108*s12
         *s13^4*s23^4*p1q^2*p2q + 72*s12*s13^5*s23^3*p2q^2*p3q + 72*s12
         *s13^5*s23^3*p2q^3 - 72*s12*s13^5*s23^3*p1q*p2q*p3q - 108*s12*
         s13^5*s23^3*p1q*p2q^2 + 36*s12*s13^6*s23^2*p2q^2*p3q + 36*s12*
         s13^6*s23^2*p2q^3 - 36*s12^2*s23^7*p1q^3 + 144*s12^2*s13*s23^6
         *p1q^2*p3q + 144*s12^2*s13*s23^6*p1q^2*p2q - 144*s12^2*s13*
         s23^6*p1q^3 - 72*s12^2*s13^2*s23^5*p1q*p3q^2 - 144*s12^2*s13^2
         *s23^5*p1q*p2q*p3q - 180*s12^2*s13^2*s23^5*p1q*p2q^2 + 360*
         s12^2*s13^2*s23^5*p1q^2*p3q + 504*s12^2*s13^2*s23^5*p1q^2*p2q
          - 144*s12^2*s13^2*s23^5*p1q^3 - 72*s12^2*s13^3*s23^4*p2q*
         p3q^2 + 72*s12^2*s13^3*s23^4*p2q^3 - 144*s12^2*s13^3*s23^4*p1q
         *p3q^2 - 432*s12^2*s13^3*s23^4*p1q*p2q*p3q - 576*s12^2*s13^3*
         s23^4*p1q*p2q^2 + 252*s12^2*s13^3*s23^4*p1q^2*p3q + 468*s12^2*
         s13^3*s23^4*p1q^2*p2q - 36*s12^2*s13^3*s23^4*p1q^3 - 144*s12^2
         *s13^4*s23^3*p2q*p3q^2 + 72*s12^2*s13^4*s23^3*p2q^2*p3q + 216*
         s12^2*s13^4*s23^3*p2q^3 - 72*s12^2*s13^4*s23^3*p1q*p3q^2 - 360
         *s12^2*s13^4*s23^3*p1q*p2q*p3q - 504*s12^2*s13^4*s23^3*p1q*
         p2q^2 + 36*s12^2*s13^4*s23^3*p1q^2*p3q + 108*s12^2*s13^4*s23^3
         *p1q^2*p2q - 72*s12^2*s13^5*s23^2*p2q*p3q^2 + 108*s12^2*s13^5*
         s23^2*p2q^2*p3q + 180*s12^2*s13^5*s23^2*p2q^3 - 72*s12^2*s13^5
         *s23^2*p1q*p2q*p3q - 108*s12^2*s13^5*s23^2*p1q*p2q^2 + 36*
         s12^2*s13^6*s23*p2q^2*p3q + 36*s12^2*s13^6*s23*p2q^3 + 108*
         s12^3*s23^6*p1q^2*p3q + 36*s12^3*s23^6*p1q^2*p2q - 72*s12^3*
         s23^6*p1q^3 - 180*s12^3*s13*s23^5*p1q*p3q^2 - 144*s12^3*s13*
         s23^5*p1q*p2q*p3q - 72*s12^3*s13*s23^5*p1q*p2q^2 + 504*s12^3*
         s13*s23^5*p1q^2*p3q + 360*s12^3*s13*s23^5*p1q^2*p2q - 144*
         s12^3*s13*s23^5*p1q^3 + 36*s12^3*s13^2*s23^4*p3q^3 - 108*s12^3
         *s13^2*s23^4*p2q*p3q^2 - 108*s12^3*s13^2*s23^4*p2q^2*p3q + 36*
         s12^3*s13^2*s23^4*p2q^3 - 504*s12^3*s13^2*s23^4*p1q*p3q^2 - 
         576*s12^3*s13^2*s23^4*p1q*p2q*p3q - 504*s12^3*s13^2*s23^4*p1q*
         p2q^2 + 576*s12^3*s13^2*s23^4*p1q^2*p3q + 576*s12^3*s13^2*
         s23^4*p1q^2*p2q - 72*s12^3*s13^2*s23^4*p1q^3 + 72*s12^3*s13^3*
         s23^3*p3q^3 - 360*s12^3*s13^3*s23^3*p2q*p3q^2 - 216*s12^3*
         s13^3*s23^3*p2q^2*p3q + 216*s12^3*s13^3*s23^3*p2q^3 - 396*
         s12^3*s13^3*s23^3*p1q*p3q^2 - 648*s12^3*s13^3*s23^3*p1q*p2q*
         p3q - 720*s12^3*s13^3*s23^3*p1q*p2q^2 + 180*s12^3*s13^3*s23^3*
         p1q^2*p3q + 252*s12^3*s13^3*s23^3*p1q^2*p2q + 36*s12^3*s13^4*
         s23^2*p3q^3 - 324*s12^3*s13^4*s23^2*p2q*p3q^2 - 72*s12^3*s13^4
         *s23^2*p2q^2*p3q + 288*s12^3*s13^4*s23^2*p2q^3 - 72*s12^3*
         s13^4*s23^2*p1q*p3q^2 - 216*s12^3*s13^4*s23^2*p1q*p2q*p3q - 
         288*s12^3*s13^4*s23^2*p1q*p2q^2 - 72*s12^3*s13^5*s23*p2q*p3q^2
          + 36*s12^3*s13^5*s23*p2q^2*p3q + 108*s12^3*s13^5*s23*p2q^3 - 
         108*s12^4*s23^5*p1q*p3q^2 - 72*s12^4*s23^5*p1q*p2q*p3q + 216*
         s12^4*s23^5*p1q^2*p3q + 72*s12^4*s23^5*p1q^2*p2q - 36*s12^4*
         s23^5*p1q^3 + 72*s12^4*s13*s23^4*p3q^3 - 72*s12^4*s13*s23^4*
         p2q^2*p3q - 576*s12^4*s13*s23^4*p1q*p3q^2 - 432*s12^4*s13*
         s23^4*p1q*p2q*p3q - 144*s12^4*s13*s23^4*p1q*p2q^2 + 468*s12^4*
         s13*s23^4*p1q^2*p3q + 252*s12^4*s13*s23^4*p1q^2*p2q - 36*s12^4
         *s13*s23^4*p1q^3 + 216*s12^4*s13^2*s23^3*p3q^3 - 216*s12^4*
         s13^2*s23^3*p2q*p3q^2 - 360*s12^4*s13^2*s23^3*p2q^2*p3q + 72*
         s12^4*s13^2*s23^3*p2q^3 - 720*s12^4*s13^2*s23^3*p1q*p3q^2 - 
         648*s12^4*s13^2*s23^3*p1q*p2q*p3q - 396*s12^4*s13^2*s23^3*p1q*
         p2q^2 + 252*s12^4*s13^2*s23^3*p1q^2*p3q + 180*s12^4*s13^2*
         s23^3*p1q^2*p2q + 180*s12^4*s13^3*s23^2*p3q^3 - 396*s12^4*
         s13^3*s23^2*p2q*p3q^2 - 396*s12^4*s13^3*s23^2*p2q^2*p3q + 180*
         s12^4*s13^3*s23^2*p2q^3 - 252*s12^4*s13^3*s23^2*p1q*p3q^2 - 
         288*s12^4*s13^3*s23^2*p1q*p2q*p3q - 252*s12^4*s13^3*s23^2*p1q*
         p2q^2 + 36*s12^4*s13^4*s23*p3q^3 - 180*s12^4*s13^4*s23*p2q*
         p3q^2 - 108*s12^4*s13^4*s23*p2q^2*p3q + 108*s12^4*s13^4*s23*
         p2q^3 + 36*s12^5*s23^4*p3q^3 + 36*s12^5*s23^4*p2q*p3q^2 - 216*
         s12^5*s23^4*p1q*p3q^2 - 144*s12^5*s23^4*p1q*p2q*p3q + 108*
         s12^5*s23^4*p1q^2*p3q + 36*s12^5*s23^4*p1q^2*p2q + 216*s12^5*
         s13*s23^3*p3q^3 + 72*s12^5*s13*s23^3*p2q*p3q^2 - 144*s12^5*s13
         *s23^3*p2q^2*p3q - 504*s12^5*s13*s23^3*p1q*p3q^2 - 360*s12^5*
         s13*s23^3*p1q*p2q*p3q - 72*s12^5*s13*s23^3*p1q*p2q^2 + 108*
         s12^5*s13*s23^3*p1q^2*p3q + 36*s12^5*s13*s23^3*p1q^2*p2q + 288
         *s12^5*s13^2*s23^2*p3q^3 - 72*s12^5*s13^2*s23^2*p2q*p3q^2 - 
         324*s12^5*s13^2*s23^2*p2q^2*p3q + 36*s12^5*s13^2*s23^2*p2q^3
          - 288*s12^5*s13^2*s23^2*p1q*p3q^2 - 216*s12^5*s13^2*s23^2*p1q
         *p2q*p3q - 72*s12^5*s13^2*s23^2*p1q*p2q^2 + 108*s12^5*s13^3*
         s23*p3q^3 - 108*s12^5*s13^3*s23*p2q*p3q^2 - 180*s12^5*s13^3*
         s23*p2q^2*p3q + 36*s12^5*s13^3*s23*p2q^3 + 72*s12^6*s23^3*
         p3q^3 + 72*s12^6*s23^3*p2q*p3q^2 - 108*s12^6*s23^3*p1q*p3q^2
          - 72*s12^6*s23^3*p1q*p2q*p3q + 180*s12^6*s13*s23^2*p3q^3 + 
         108*s12^6*s13*s23^2*p2q*p3q^2 - 72*s12^6*s13*s23^2*p2q^2*p3q
          - 108*s12^6*s13*s23^2*p1q*p3q^2 - 72*s12^6*s13*s23^2*p1q*p2q*
         p3q + 108*s12^6*s13^2*s23*p3q^3 + 36*s12^6*s13^2*s23*p2q*p3q^2
          - 72*s12^6*s13^2*s23*p2q^2*p3q + 36*s12^7*s23^2*p3q^3 + 36*
         s12^7*s23^2*p2q*p3q^2 + 36*s12^7*s13*s23*p3q^3 + 36*s12^7*s13*
         s23*p2q*p3q^2] + rat[5*s12^3*s13*p3q - 5*s12^2*s13^2*p2q + 10*
         s12^2*s13^2*p3q - 5*s12^2*s13*s23*p1q - 10*s12^2*s13*s23*p2q
          - 4*s12^2*s13*s23*p3q - 10*s12*s13^3*p2q + 5*s12*s13^3*p3q - 
         16*s12*s13^2*s23*p2q - 4*s12*s13^2*s23*p3q + 4*s12*s13*s23^2*
         p1q - 2*s12*s13*s23^2*p2q - s12*s13*s23^2*p3q - 5*s13^4*p2q + 
         5*s13^3*s23*p1q - 6*s13^3*s23*p2q + 6*s13^2*s23^2*p1q - s13^2*
         s23^2*p2q + s13*s23^3*p1q,72*s12^4*s23*p3q^2 - 144*s12^3*s13*
         s23*p2q*p3q + 144*s12^3*s13*s23*p3q^2 - 144*s12^3*s23^2*p1q*
         p3q + 72*s12^3*s23^2*p3q^2 + 72*s12^2*s13^2*s23*p2q^2 - 288*
         s12^2*s13^2*s23*p2q*p3q + 72*s12^2*s13^2*s23*p3q^2 - 144*s12^2
         *s13*s23^2*p1q*p2q - 288*s12^2*s13*s23^2*p1q*p3q - 144*s12^2*
         s13*s23^2*p2q*p3q + 72*s12^2*s13*s23^2*p3q^2 + 72*s12^2*s23^3*
         p1q^2 - 144*s12^2*s23^3*p1q*p3q + 144*s12*s13^3*s23*p2q^2 - 
         144*s12*s13^3*s23*p2q*p3q - 288*s12*s13^2*s23^2*p1q*p2q - 144*
         s12*s13^2*s23^2*p1q*p3q + 72*s12*s13^2*s23^2*p2q^2 - 144*s12*
         s13^2*s23^2*p2q*p3q + 144*s12*s13*s23^3*p1q^2 - 144*s12*s13*
         s23^3*p1q*p2q - 144*s12*s13*s23^3*p1q*p3q + 72*s12*s23^4*p1q^2
          + 72*s13^4*s23*p2q^2 - 144*s13^3*s23^2*p1q*p2q + 72*s13^3*
         s23^2*p2q^2 + 72*s13^2*s23^3*p1q^2 - 144*s13^2*s23^3*p1q*p2q
          + 72*s13*s23^4*p1q^2]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s13*s23^2*p1q - 
         s13^2*s23*p2q + s13^2*s23*p1q - s13^3*p2q - s12*s13*s23*p3q + 
         2*s12*s13*s23*p2q + 3*s12*s13*s23*p1q + s12*s13^2*p3q + 3*s12*
         s13^2*p2q + 4*s12*s13^2*p1q - 3*s12^2*s13*p3q,18*s12*s23^3*
         p1q^2 - 36*s12*s13*s23^2*p1q*p2q + 18*s12*s13*s23^2*p1q^2 + 18
         *s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p1q*p2q + 18*s12*s13^3
         *p2q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*s23^2*p1q^2 - 36*
         s12^2*s13*s23*p2q*p3q - 36*s12^2*s13*s23*p1q*p3q - 36*s12^2*
         s13*s23*p1q*p2q - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*
         p2q^2 + 18*s12^3*s23*p3q^2 - 36*s12^3*s23*p1q*p3q + 18*s12^3*
         s13*p3q^2 - 36*s12^3*s13*p2q*p3q + 18*s12^4*p3q^2] + rat[2*s13
         *s23^3*p1q - 2*s13^2*s23^2*p2q + 2*s13^2*s23^2*p1q - 2*s13^3*
         s23*p2q - 2*s12*s13*s23^2*p3q + 3*s12*s13*s23^2*p1q + 2*s12*
         s13^2*s23*p3q + s12*s13^2*s23*p2q + 5*s12*s13^2*s23*p1q - s12*
         s13^3*p2q - 3*s12^2*s13*s23*p3q + s12^2*s13*s23*p1q + s12^2*
         s13^2*p3q + s12^2*s13^2*p2q + 2*s12^2*s13^2*p1q - s12^3*s13*
         p3q,36*s12*s23^4*p1q^2 - 72*s12*s13*s23^3*p1q*p2q + 36*s12*s13
         *s23^3*p1q^2 + 36*s12*s13^2*s23^2*p2q^2 - 72*s12*s13^2*s23^2*
         p1q*p2q + 36*s12*s13^3*s23*p2q^2 - 72*s12^2*s23^3*p1q*p3q + 72
         *s12^2*s23^3*p1q^2 - 72*s12^2*s13*s23^2*p2q*p3q - 72*s12^2*s13
         *s23^2*p1q*p3q - 144*s12^2*s13*s23^2*p1q*p2q + 36*s12^2*s13*
         s23^2*p1q^2 - 72*s12^2*s13^2*s23*p2q*p3q + 72*s12^2*s13^2*s23*
         p2q^2 - 72*s12^2*s13^2*s23*p1q*p2q + 36*s12^2*s13^3*p2q^2 + 36
         *s12^3*s23^2*p3q^2 - 144*s12^3*s23^2*p1q*p3q + 36*s12^3*s23^2*
         p1q^2 + 36*s12^3*s13*s23*p3q^2 - 144*s12^3*s13*s23*p2q*p3q - 
         72*s12^3*s13*s23*p1q*p3q - 72*s12^3*s13*s23*p1q*p2q - 72*s12^3
         *s13^2*p2q*p3q + 36*s12^3*s13^2*p2q^2 + 72*s12^4*s23*p3q^2 - 
         72*s12^4*s23*p1q*p3q + 36*s12^4*s13*p3q^2 - 72*s12^4*s13*p2q*
         p3q + 36*s12^5*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s12*
         s23^3*p1q^2*p3q + 5*s12*s23^3*p1q^2*p2q + 10*s12*s23^3*p1q^3
          - 5*s12*s13*s23^2*p1q*p3q^2 - 20*s12*s13*s23^2*p1q*p2q*p3q - 
         15*s12*s13*s23^2*p1q*p2q^2 - 5*s12*s13*s23^2*p1q^2*p3q - 25*
         s12*s13*s23^2*p1q^2*p2q + 5*s12*s13^2*s23*p2q*p3q^2 + 15*s12*
         s13^2*s23*p2q^2*p3q + 10*s12*s13^2*s23*p2q^3 - 5*s12*s13^2*s23
         *p1q*p3q^2 + 15*s12*s13^2*s23*p1q*p2q^2 + 5*s12*s13^3*p2q*
         p3q^2 + 5*s12*s13^3*p2q^2*p3q - 10*s12^2*s23^2*p1q*p3q^2 - 10*
         s12^2*s23^2*p1q*p2q*p3q - 25*s12^2*s23^2*p1q^2*p3q - 5*s12^2*
         s23^2*p1q^2*p2q + 5*s12^2*s13*s23*p3q^3 + 10*s12^2*s13*s23*p2q
         *p3q^2 + 15*s12^2*s13*s23*p2q^2*p3q + 10*s12^2*s13*s23*p2q^3
          + 15*s12^2*s13*s23*p1q*p3q^2 + 10*s12^2*s13*s23*p1q*p2q*p3q
          + 15*s12^2*s13*s23*p1q*p2q^2 - 5*s12^2*s13^2*p3q^3 + 5*s12^2*
         s13^2*p2q*p3q^2 + 10*s12^2*s13^2*p2q^2*p3q + 5*s12^3*s23*p3q^3
          + 5*s12^3*s23*p2q*p3q^2 + 20*s12^3*s23*p1q*p3q^2 + 10*s12^3*
         s23*p1q*p2q*p3q - 10*s12^3*s13*p3q^3 - 5*s12^3*s13*p2q*p3q^2
          + 5*s12^3*s13*p2q^2*p3q - 5*s12^4*p3q^3 - 5*s12^4*p2q*p3q^2,
          - 36*s23^4*p1q^3 + 36*s13*s23^3*p1q^2*p3q + 108*s13*s23^3*
         p1q^2*p2q - 72*s13^2*s23^2*p1q*p2q*p3q - 108*s13^2*s23^2*p1q*
         p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*s13^3*s23*p2q^3 + 108*s12*
         s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72*s12*s13*s23^2*
         p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*
         p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13^2*s23*
         p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 - 108*s12^2*s23^2*p1q*p3q^2
          - 72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*
         s12^2*s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*
         s12^3*s23*p3q^3 + 36*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s23^4*p1q^2*p2q + s13*s23^3*p1q*p2q*p3q + 3*s13*s23^3*p1q*
         p2q^2 - s13^2*s23^2*p2q^2*p3q - 2*s13^2*s23^2*p2q^3 + 2*s13^2*
         s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p2q - 2*s13^3*s23*p2q^3 - 
         s13^3*s23*p1q*p2q*p3q - s13^3*s23*p1q*p2q^2 + s13^4*p2q^2*p3q
          + 2*s12*s23^3*p1q*p2q*p3q - 2*s12*s23^3*p1q^2*p2q - s12*s13*
         s23^2*p2q*p3q^2 - s12*s13*s23^2*p2q^2*p3q - 2*s12*s13*s23^2*
         p2q^3 - 2*s12*s13*s23^2*p1q*p2q^2 - 4*s12*s13*s23^2*p1q^2*p2q
          + 2*s12*s13^2*s23*p2q*p3q^2 + 8*s12*s13^2*s23*p2q^2*p3q + 4*
         s12*s13^2*s23*p1q*p2q*p3q + 2*s12*s13^2*s23*p1q*p2q^2 - s12*
         s13^3*p2q*p3q^2 + 3*s12*s13^3*p2q^2*p3q - s12^2*s23^2*p2q*
         p3q^2 + 4*s12^2*s23^2*p1q*p2q*p3q - s12^2*s23^2*p1q^2*p2q + 8*
         s12^2*s13*s23*p2q^2*p3q + 2*s12^2*s13*s23*p2q^3 + 7*s12^2*s13*
         s23*p1q*p2q*p3q + 3*s12^2*s13*s23*p1q*p2q^2 - 3*s12^2*s13^2*
         p2q*p3q^2 + 3*s12^2*s13^2*p2q^2*p3q - 2*s12^3*s23*p2q*p3q^2 + 
         2*s12^3*s23*p1q*p2q*p3q - 3*s12^3*s13*p2q*p3q^2 + s12^3*s13*
         p2q^2*p3q - s12^4*p2q*p3q^2,72*s23^4*p1q^3 - 72*s13*s23^3*
         p1q^2*p3q - 216*s13*s23^3*p1q^2*p2q + 144*s13^2*s23^2*p1q*p2q*
         p3q + 216*s13^2*s23^2*p1q*p2q^2 - 72*s13^3*s23*p2q^2*p3q - 72*
         s13^3*s23*p2q^3 - 216*s12*s23^3*p1q^2*p3q - 72*s12*s23^3*p1q^2
         *p2q + 144*s12*s13*s23^2*p1q*p3q^2 + 144*s12*s13*s23^2*p1q*p2q
         *p3q + 144*s12*s13*s23^2*p1q*p2q^2 + 144*s12*s13^2*s23*p2q*
         p3q^2 + 72*s12*s13^2*s23*p2q^2*p3q - 72*s12*s13^2*s23*p2q^3 + 
         216*s12^2*s23^2*p1q*p3q^2 + 144*s12^2*s23^2*p1q*p2q*p3q - 72*
         s12^2*s13*s23*p3q^3 + 72*s12^2*s13*s23*p2q*p3q^2 + 144*s12^2*
         s13*s23*p2q^2*p3q - 72*s12^3*s23*p3q^3 - 72*s12^3*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - s13^2*s23^2*p1q*p2q*p3q + s13^3*s23*p2q^2*p3q
          - s13^3*s23*p1q*p2q*p3q + s13^4*p2q^2*p3q - s12*s23^3*p1q^2*
         p2q - s12*s23^3*p1q^3 + 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*
         s23^2*p1q*p2q^2 + 2*s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q - s12*s13^2*s23*p2q*p3q^2 + 2*s12*s13^2*s23*p2q^2*
         p3q - s12*s13^2*s23*p1q*p3q^2 - 2*s12*s13^3*p2q*p3q^2 + 2*s12*
         s13^3*p2q^2*p3q + 2*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s23^2*
         p1q^2*p3q - 2*s12^2*s13*s23*p2q*p3q^2 + s12^2*s13*s23*p2q^2*
         p3q - 4*s12^2*s13*s23*p1q*p3q^2 + s12^2*s13*s23*p1q*p2q*p3q + 
         s12^2*s13^2*p3q^3 - 4*s12^2*s13^2*p2q*p3q^2 + s12^2*s13^2*
         p2q^2*p3q - s12^3*s23*p2q*p3q^2 - 3*s12^3*s23*p1q*p3q^2 + 2*
         s12^3*s13*p3q^3 - 2*s12^3*s13*p2q*p3q^2 + s12^4*p3q^3, - 18*
         s23^4*p1q^3 + 18*s13*s23^3*p1q^2*p3q + 54*s13*s23^3*p1q^2*p2q
          - 36*s13^2*s23^2*p1q*p2q*p3q - 54*s13^2*s23^2*p1q*p2q^2 + 18*
         s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 + 54*s12*s23^3*p1q^2*
         p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*s23^2*p1q*p3q^2 - 36
         *s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q^2 - 36*
         s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*p2q^2*p3q + 18*s12*
         s13^2*s23*p2q^3 - 54*s12^2*s23^2*p1q*p3q^2 - 36*s12^2*s23^2*
         p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*s23*p2q*
         p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23*p3q^3 + 18*
         s12^3*s23*p2q*p3q^2] + rat[s13^2*s23^2*p1q*p2q*p3q - s13^3*s23
         *p2q^2*p3q + s13^3*s23*p1q*p2q*p3q - s13^4*p2q^2*p3q + s12*
         s23^3*p1q^2*p2q + s12*s23^3*p1q^3 - 2*s12*s13*s23^2*p1q*p2q*
         p3q - s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13*s23^2*p1q^2*p3q - 
         s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*p2q*p3q^2 - 2*s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p1q*p3q^2 + 2*s12*s13^3*
         p2q*p3q^2 - 2*s12*s13^3*p2q^2*p3q - 2*s12^2*s23^2*p1q*p2q*p3q
          - 3*s12^2*s23^2*p1q^2*p3q + 2*s12^2*s13*s23*p2q*p3q^2 - s12^2
         *s13*s23*p2q^2*p3q + 4*s12^2*s13*s23*p1q*p3q^2 - s12^2*s13*s23
         *p1q*p2q*p3q - s12^2*s13^2*p3q^3 + 4*s12^2*s13^2*p2q*p3q^2 - 
         s12^2*s13^2*p2q^2*p3q + s12^3*s23*p2q*p3q^2 + 3*s12^3*s23*p1q*
         p3q^2 - 2*s12^3*s13*p3q^3 + 2*s12^3*s13*p2q*p3q^2 - s12^4*
         p3q^3, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q + 216*s13*
         s23^3*p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*p3q - 216*s13^2*
         s23^2*p1q*p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*s23*p2q^3
          + 216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q - 144*s12*
         s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*
         s13*s23^2*p1q*p2q^2 - 144*s12*s13^2*s23*p2q*p3q^2 - 72*s12*
         s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 216*s12^2*s23^2
         *p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 72*s12^2*s13*s23*
         p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*s23*p2q^2*
         p3q + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[s23^3*p1q^2*
         p2q*p3q + s23^3*p1q^2*p2q^2 + 2*s23^3*p1q^3*p2q - s13*s23^2*
         p1q*p2q*p3q^2 - 4*s13*s23^2*p1q*p2q^2*p3q - 3*s13*s23^2*p1q*
         p2q^3 - s13*s23^2*p1q^2*p2q*p3q - 5*s13*s23^2*p1q^2*p2q^2 + 
         s13^2*s23*p2q^2*p3q^2 + 3*s13^2*s23*p2q^3*p3q + 2*s13^2*s23*
         p2q^4 - s13^2*s23*p1q*p2q*p3q^2 + 3*s13^2*s23*p1q*p2q^3 + 
         s13^3*p2q^2*p3q^2 + s13^3*p2q^3*p3q - 2*s12*s23^2*p1q*p2q*
         p3q^2 - 2*s12*s23^2*p1q*p2q^2*p3q - 5*s12*s23^2*p1q^2*p2q*p3q
          - s12*s23^2*p1q^2*p2q^2 + s12*s13*s23*p2q*p3q^3 + 2*s12*s13*
         s23*p2q^2*p3q^2 + 3*s12*s13*s23*p2q^3*p3q + 2*s12*s13*s23*
         p2q^4 + 3*s12*s13*s23*p1q*p2q*p3q^2 + 2*s12*s13*s23*p1q*p2q^2*
         p3q + 3*s12*s13*s23*p1q*p2q^3 - s12*s13^2*p2q*p3q^3 + s12*
         s13^2*p2q^2*p3q^2 + 2*s12*s13^2*p2q^3*p3q + s12^2*s23*p2q*
         p3q^3 + s12^2*s23*p2q^2*p3q^2 + 4*s12^2*s23*p1q*p2q*p3q^2 + 2*
         s12^2*s23*p1q*p2q^2*p3q - 2*s12^2*s13*p2q*p3q^3 - s12^2*s13*
         p2q^2*p3q^2 + s12^2*s13*p2q^3*p3q - s12^3*p2q*p3q^3 - s12^3*
         p2q^2*p3q^2,72*s23^3*p1q^3*p3q + 72*s23^3*p1q^3*p2q - 72*s13*
         s23^2*p1q^2*p3q^2 - 288*s13*s23^2*p1q^2*p2q*p3q - 216*s13*
         s23^2*p1q^2*p2q^2 + 144*s13^2*s23*p1q*p2q*p3q^2 + 360*s13^2*
         s23*p1q*p2q^2*p3q + 216*s13^2*s23*p1q*p2q^3 - 72*s13^3*p2q^2*
         p3q^2 - 144*s13^3*p2q^3*p3q - 72*s13^3*p2q^4 - 216*s12*s23^2*
         p1q^2*p3q^2 - 288*s12*s23^2*p1q^2*p2q*p3q - 72*s12*s23^2*p1q^2
         *p2q^2 + 144*s12*s13*s23*p1q*p3q^3 + 288*s12*s13*s23*p1q*p2q*
         p3q^2 + 288*s12*s13*s23*p1q*p2q^2*p3q + 144*s12*s13*s23*p1q*
         p2q^3 + 144*s12*s13^2*p2q*p3q^3 + 216*s12*s13^2*p2q^2*p3q^2 - 
         72*s12*s13^2*p2q^4 + 216*s12^2*s23*p1q*p3q^3 + 360*s12^2*s23*
         p1q*p2q*p3q^2 + 144*s12^2*s23*p1q*p2q^2*p3q - 72*s12^2*s13*
         p3q^4 + 216*s12^2*s13*p2q^2*p3q^2 + 144*s12^2*s13*p2q^3*p3q - 
         72*s12^3*p3q^4 - 144*s12^3*p2q*p3q^3 - 72*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[ - s23^3*
         p1q^2 - s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13*s23^2*
         p1q^2 + s13^2*s23*p2q*p3q - s13^2*s23*p1q*p3q + s13^2*s23*p1q*
         p2q + s13^3*p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*s23^2*p1q^2 + 
         s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*s12*s13*s23*
         p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - s12*
         s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - s12^2*s23*p3q^2 + 2*s12^2*
         s23*p1q*p3q - 2*s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q - s12^3*
         p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*
         p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q
          + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*
         s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*
         s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3
          - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*
         s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*
         p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2] + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - 
         s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + 
         s13^2*s23*p1q*p3q - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*
         s23^2*p1q*p3q + s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*
         s13*s23*p2q*p3q - 2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q
          - 3*s12*s13*s23*p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*
         p3q + s12^2*s23*p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*
         p3q^2 - s12^2*s13*p2q*p3q + s12^3*p3q^2,12*s23^4*p1q^2*p3q + 
         12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*
         p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 
         12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*
         s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*
         p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*
         s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*
         p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*
         p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*
         p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 
         12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*
         s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*
         s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*
         p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[2*s13*s23^4*
         p1q^2*p3q + 2*s13*s23^4*p1q^2*p2q - 2*s13^2*s23^3*p1q*p3q^2 - 
         6*s13^2*s23^3*p1q*p2q*p3q - 4*s13^2*s23^3*p1q*p2q^2 + 2*s13^2*
         s23^3*p1q^2*p3q + 2*s13^2*s23^3*p1q^2*p2q + 2*s13^3*s23^2*p2q*
         p3q^2 + 4*s13^3*s23^2*p2q^2*p3q + 2*s13^3*s23^2*p2q^3 - 2*
         s13^3*s23^2*p1q*p3q^2 - 6*s13^3*s23^2*p1q*p2q*p3q - 4*s13^3*
         s23^2*p1q*p2q^2 + 2*s13^4*s23*p2q*p3q^2 + 4*s13^4*s23*p2q^2*
         p3q + 2*s13^4*s23*p2q^3 + 19*s12*s23^4*p1q^2*p3q + 19*s12*
         s23^4*p1q^2*p2q + 38*s12*s23^4*p1q^3 - 23*s12*s13*s23^3*p1q*
         p3q^2 - 58*s12*s13*s23^3*p1q*p2q*p3q - 35*s12*s13*s23^3*p1q*
         p2q^2 + 26*s12*s13*s23^3*p1q^2*p3q - 50*s12*s13*s23^3*p1q^2*
         p2q + 38*s12*s13*s23^3*p1q^3 + 2*s12*s13^2*s23^2*p3q^3 + 21*
         s12*s13^2*s23^2*p2q*p3q^2 + 35*s12*s13^2*s23^2*p2q^2*p3q + 16*
         s12*s13^2*s23^2*p2q^3 - 64*s12*s13^2*s23^2*p1q*p3q^2 - 104*s12
         *s13^2*s23^2*p1q*p2q*p3q - 2*s12*s13^2*s23^2*p1q*p2q^2 + 9*s12
         *s13^2*s23^2*p1q^2*p3q - 67*s12*s13^2*s23^2*p1q^2*p2q - 2*s12*
         s13^3*s23*p3q^3 + 50*s12*s13^3*s23*p2q*p3q^2 + 66*s12*s13^3*
         s23*p2q^2*p3q + 14*s12*s13^3*s23*p2q^3 - 47*s12*s13^3*s23*p1q*
         p3q^2 - 56*s12*s13^3*s23*p1q*p2q*p3q + 29*s12*s13^3*s23*p1q*
         p2q^2 + 39*s12*s13^4*p2q*p3q^2 + 39*s12*s13^4*p2q^2*p3q - 38*
         s12^2*s23^3*p1q*p3q^2 - 18*s12^2*s23^3*p1q*p2q*p3q + 20*s12^2*
         s23^3*p1q*p2q^2 - 56*s12^2*s23^3*p1q^2*p3q + 20*s12^2*s23^3*
         p1q^2*p2q + 38*s12^2*s23^3*p1q^3 + 21*s12^2*s13*s23^2*p3q^3 + 
         18*s12^2*s13*s23^2*p2q*p3q^2 - 29*s12^2*s13*s23^2*p2q^2*p3q - 
         26*s12^2*s13*s23^2*p2q^3 - 72*s12^2*s13*s23^2*p1q*p3q^2 - 214*
         s12^2*s13*s23^2*p1q*p2q*p3q - 66*s12^2*s13*s23^2*p1q*p2q^2 - 
         114*s12^2*s13*s23^2*p1q^2*p3q - 114*s12^2*s13*s23^2*p1q^2*p2q
          + 24*s12^2*s13^2*s23*p3q^3 + 198*s12^2*s13^2*s23*p2q*p3q^2 + 
         204*s12^2*s13^2*s23*p2q^2*p3q + 30*s12^2*s13^2*s23*p2q^3 + 30*
         s12^2*s13^2*s23*p1q*p3q^2 - 18*s12^2*s13^2*s23*p1q*p2q*p3q + 
         66*s12^2*s13^2*s23*p1q*p2q^2 - 39*s12^2*s13^3*p3q^3 + 78*s12^2
         *s13^3*p2q*p3q^2 + 117*s12^2*s13^3*p2q^2*p3q + 19*s12^3*s23^2*
         p3q^3 - s12^3*s23^2*p2q*p3q^2 - 60*s12^3*s23^2*p2q^2*p3q - 40*
         s12^3*s23^2*p2q^3 - 2*s12^3*s23^2*p1q*p3q^2 - 100*s12^3*s23^2*
         p1q*p2q*p3q - 60*s12^3*s23^2*p1q*p2q^2 - 115*s12^3*s23^2*p1q^2
         *p3q - 39*s12^3*s23^2*p1q^2*p2q + 46*s12^3*s13*s23*p3q^3 + 230
         *s12^3*s13*s23*p2q*p3q^2 + 202*s12^3*s13*s23*p2q^2*p3q + 18*
         s12^3*s13*s23*p2q^3 + 193*s12^3*s13*s23*p1q*p3q^2 + 116*s12^3*
         s13*s23*p1q*p2q*p3q + 37*s12^3*s13*s23*p1q*p2q^2 - 117*s12^3*
         s13^2*p3q^3 + 117*s12^3*s13^2*p2q^2*p3q + 20*s12^4*s23*p3q^3
          + 80*s12^4*s23*p2q*p3q^2 + 60*s12^4*s23*p2q^2*p3q + 116*s12^4
         *s23*p1q*p3q^2 + 78*s12^4*s23*p1q*p2q*p3q - 117*s12^4*s13*
         p3q^3 - 78*s12^4*s13*p2q*p3q^2 + 39*s12^4*s13*p2q^2*p3q - 39*
         s12^5*p3q^3 - 39*s12^5*p2q*p3q^2,36*s12*s23^5*p1q^3*p3q + 36*
         s12*s23^5*p1q^3*p2q - 36*s12*s13*s23^4*p1q^2*p3q^2 - 144*s12*
         s13*s23^4*p1q^2*p2q*p3q - 108*s12*s13*s23^4*p1q^2*p2q^2 + 36*
         s12*s13*s23^4*p1q^3*p3q + 36*s12*s13*s23^4*p1q^3*p2q + 72*s12*
         s13^2*s23^3*p1q*p2q*p3q^2 + 180*s12*s13^2*s23^3*p1q*p2q^2*p3q
          + 108*s12*s13^2*s23^3*p1q*p2q^3 - 36*s12*s13^2*s23^3*p1q^2*
         p3q^2 - 144*s12*s13^2*s23^3*p1q^2*p2q*p3q - 108*s12*s13^2*
         s23^3*p1q^2*p2q^2 - 36*s12*s13^3*s23^2*p2q^2*p3q^2 - 72*s12*
         s13^3*s23^2*p2q^3*p3q - 36*s12*s13^3*s23^2*p2q^4 + 72*s12*
         s13^3*s23^2*p1q*p2q*p3q^2 + 180*s12*s13^3*s23^2*p1q*p2q^2*p3q
          + 108*s12*s13^3*s23^2*p1q*p2q^3 - 36*s12*s13^4*s23*p2q^2*
         p3q^2 - 72*s12*s13^4*s23*p2q^3*p3q - 36*s12*s13^4*s23*p2q^4 - 
         108*s12^2*s23^4*p1q^2*p3q^2 - 144*s12^2*s23^4*p1q^2*p2q*p3q - 
         36*s12^2*s23^4*p1q^2*p2q^2 + 36*s12^2*s23^4*p1q^3*p3q + 36*
         s12^2*s23^4*p1q^3*p2q + 72*s12^2*s13*s23^3*p1q*p3q^3 + 144*
         s12^2*s13*s23^3*p1q*p2q*p3q^2 + 144*s12^2*s13*s23^3*p1q*p2q^2*
         p3q + 72*s12^2*s13*s23^3*p1q*p2q^3 - 144*s12^2*s13*s23^3*p1q^2
         *p3q^2 - 288*s12^2*s13*s23^3*p1q^2*p2q*p3q - 144*s12^2*s13*
         s23^3*p1q^2*p2q^2 + 72*s12^2*s13^2*s23^2*p2q*p3q^3 + 108*s12^2
         *s13^2*s23^2*p2q^2*p3q^2 - 36*s12^2*s13^2*s23^2*p2q^4 + 72*
         s12^2*s13^2*s23^2*p1q*p3q^3 + 216*s12^2*s13^2*s23^2*p1q*p2q*
         p3q^2 + 324*s12^2*s13^2*s23^2*p1q*p2q^2*p3q + 180*s12^2*s13^2*
         s23^2*p1q*p2q^3 + 72*s12^2*s13^3*s23*p2q*p3q^3 + 72*s12^2*
         s13^3*s23*p2q^2*p3q^2 - 72*s12^2*s13^3*s23*p2q^3*p3q - 72*
         s12^2*s13^3*s23*p2q^4 + 108*s12^3*s23^3*p1q*p3q^3 + 180*s12^3*
         s23^3*p1q*p2q*p3q^2 + 72*s12^3*s23^3*p1q*p2q^2*p3q - 108*s12^3
         *s23^3*p1q^2*p3q^2 - 144*s12^3*s23^3*p1q^2*p2q*p3q - 36*s12^3*
         s23^3*p1q^2*p2q^2 - 36*s12^3*s13*s23^2*p3q^4 + 108*s12^3*s13*
         s23^2*p2q^2*p3q^2 + 72*s12^3*s13*s23^2*p2q^3*p3q + 180*s12^3*
         s13*s23^2*p1q*p3q^3 + 324*s12^3*s13*s23^2*p1q*p2q*p3q^2 + 216*
         s12^3*s13*s23^2*p1q*p2q^2*p3q + 72*s12^3*s13*s23^2*p1q*p2q^3
          - 36*s12^3*s13^2*s23*p3q^4 + 72*s12^3*s13^2*s23*p2q*p3q^3 + 
         216*s12^3*s13^2*s23*p2q^2*p3q^2 + 72*s12^3*s13^2*s23*p2q^3*p3q
          - 36*s12^3*s13^2*s23*p2q^4 - 36*s12^4*s23^2*p3q^4 - 72*s12^4*
         s23^2*p2q*p3q^3 - 36*s12^4*s23^2*p2q^2*p3q^2 + 108*s12^4*s23^2
         *p1q*p3q^3 + 180*s12^4*s23^2*p1q*p2q*p3q^2 + 72*s12^4*s23^2*
         p1q*p2q^2*p3q - 72*s12^4*s13*s23*p3q^4 - 72*s12^4*s13*s23*p2q*
         p3q^3 + 72*s12^4*s13*s23*p2q^2*p3q^2 + 72*s12^4*s13*s23*p2q^3*
         p3q - 36*s12^5*s23*p3q^4 - 72*s12^5*s23*p2q*p3q^3 - 36*s12^5*
         s23*p2q^2*p3q^2] + den[ - 1 + d]*rat[ - s23^3*p1q^2 - s13*
         s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 + s13^2*
         s23*p2q*p3q - s13^2*s23*p1q*p3q + s13^2*s23*p1q*p2q + s13^3*
         p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*s23^2*p1q^2 + s12*s13*s23*
         p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*s12*s13*s23*p2q^2 + 3*s12*
         s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - s12*s13^2*p3q^2 + 2*
         s12*s13^2*p2q*p3q - s12^2*s23*p3q^2 + 2*s12^2*s23*p1q*p3q - 2*
         s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q - s12^3*p3q^2,8*s23^4*
         p1q^2*p3q + 8*s23^4*p1q^2*p2q - 16*s13*s23^3*p1q*p2q*p3q - 16*
         s13*s23^3*p1q*p2q^2 + 8*s13*s23^3*p1q^2*p3q + 8*s13*s23^3*
         p1q^2*p2q + 8*s13^2*s23^2*p2q^2*p3q + 8*s13^2*s23^2*p2q^3 - 16
         *s13^2*s23^2*p1q*p2q*p3q - 16*s13^2*s23^2*p1q*p2q^2 + 8*s13^3*
         s23*p2q^2*p3q + 8*s13^3*s23*p2q^3 - 16*s12*s23^3*p1q*p3q^2 - 
         16*s12*s23^3*p1q*p2q*p3q + 8*s12*s23^3*p1q^2*p3q + 8*s12*s23^3
         *p1q^2*p2q - 16*s12*s13*s23^2*p2q*p3q^2 - 16*s12*s13*s23^2*
         p2q^2*p3q - 16*s12*s13*s23^2*p1q*p3q^2 - 32*s12*s13*s23^2*p1q*
         p2q*p3q - 16*s12*s13*s23^2*p1q*p2q^2 - 16*s12*s13^2*s23*p2q*
         p3q^2 - 8*s12*s13^2*s23*p2q^2*p3q + 8*s12*s13^2*s23*p2q^3 + 8*
         s12^2*s23^2*p3q^3 + 8*s12^2*s23^2*p2q*p3q^2 - 16*s12^2*s23^2*
         p1q*p3q^2 - 16*s12^2*s23^2*p1q*p2q*p3q + 8*s12^2*s13*s23*p3q^3
          - 8*s12^2*s13*s23*p2q*p3q^2 - 16*s12^2*s13*s23*p2q^2*p3q + 8*
         s12^3*s23*p3q^3 + 8*s12^3*s23*p2q*p3q^2] + rat[ - s13*s23^3*
         p1q*p3q - s13*s23^3*p1q*p2q + s13*s23^3*p1q^2 + s13^2*s23^2*
         p2q*p3q + s13^2*s23^2*p2q^2 - 2*s13^2*s23^2*p1q*p2q + s13^2*
         s23^2*p1q^2 + s13^3*s23*p2q^2 + s13^3*s23*p1q*p3q - s13^3*s23*
         p1q*p2q - s13^4*p2q*p3q + s12*s23^3*p1q^2 + s12*s13*s23^2*
         p3q^2 + 3*s12*s13*s23^2*p2q*p3q + 2*s12*s13*s23^2*p2q^2 + 2*
         s12*s13*s23^2*p1q^2 - 2*s12*s13^2*s23*p3q^2 - 6*s12*s13^2*s23*
         p2q*p3q - s12*s13^2*s23*p2q^2 - 2*s12*s13^2*s23*p1q*p3q - 4*
         s12*s13^2*s23*p1q*p2q + s12*s13^3*p3q^2 - 3*s12*s13^3*p2q*p3q
          - 2*s12^2*s23^2*p1q*p3q + s12^2*s23^2*p1q^2 - s12^2*s13*s23*
         p3q^2 - 6*s12^2*s13*s23*p2q*p3q - 2*s12^2*s13*s23*p2q^2 - 5*
         s12^2*s13*s23*p1q*p3q - 3*s12^2*s13*s23*p1q*p2q + 3*s12^2*
         s13^2*p3q^2 - 3*s12^2*s13^2*p2q*p3q + s12^3*s23*p3q^2 - 2*
         s12^3*s23*p1q*p3q + 3*s12^3*s13*p3q^2 - s12^3*s13*p2q*p3q + 
         s12^4*p3q^2,72*s13*s23^4*p1q^2*p3q + 72*s13*s23^4*p1q^2*p2q - 
         144*s13^2*s23^3*p1q*p2q*p3q - 144*s13^2*s23^3*p1q*p2q^2 + 72*
         s13^2*s23^3*p1q^2*p3q + 72*s13^2*s23^3*p1q^2*p2q + 72*s13^3*
         s23^2*p2q^2*p3q + 72*s13^3*s23^2*p2q^3 - 144*s13^3*s23^2*p1q*
         p2q*p3q - 144*s13^3*s23^2*p1q*p2q^2 + 72*s13^4*s23*p2q^2*p3q
          + 72*s13^4*s23*p2q^3 + 72*s12*s23^4*p1q^2*p3q + 72*s12*s23^4*
         p1q^2*p2q - 144*s12*s13*s23^3*p1q*p3q^2 - 288*s12*s13*s23^3*
         p1q*p2q*p3q - 144*s12*s13*s23^3*p1q*p2q^2 + 144*s12*s13*s23^3*
         p1q^2*p3q + 144*s12*s13*s23^3*p1q^2*p2q - 144*s12*s13^2*s23^2*
         p2q*p3q^2 - 72*s12*s13^2*s23^2*p2q^2*p3q + 72*s12*s13^2*s23^2*
         p2q^3 - 144*s12*s13^2*s23^2*p1q*p3q^2 - 432*s12*s13^2*s23^2*
         p1q*p2q*p3q - 288*s12*s13^2*s23^2*p1q*p2q^2 - 144*s12*s13^3*
         s23*p2q*p3q^2 + 144*s12*s13^3*s23*p2q^3 - 144*s12^2*s23^3*p1q*
         p3q^2 - 144*s12^2*s23^3*p1q*p2q*p3q + 72*s12^2*s23^3*p1q^2*p3q
          + 72*s12^2*s23^3*p1q^2*p2q + 72*s12^2*s13*s23^2*p3q^3 - 72*
         s12^2*s13*s23^2*p2q*p3q^2 - 144*s12^2*s13*s23^2*p2q^2*p3q - 
         288*s12^2*s13*s23^2*p1q*p3q^2 - 432*s12^2*s13*s23^2*p1q*p2q*
         p3q - 144*s12^2*s13*s23^2*p1q*p2q^2 + 72*s12^2*s13^2*s23*p3q^3
          - 216*s12^2*s13^2*s23*p2q*p3q^2 - 216*s12^2*s13^2*s23*p2q^2*
         p3q + 72*s12^2*s13^2*s23*p2q^3 + 72*s12^3*s23^2*p3q^3 + 72*
         s12^3*s23^2*p2q*p3q^2 - 144*s12^3*s23^2*p1q*p3q^2 - 144*s12^3*
         s23^2*p1q*p2q*p3q + 144*s12^3*s13*s23*p3q^3 - 144*s12^3*s13*
         s23*p2q^2*p3q + 72*s12^4*s23*p3q^3 + 72*s12^4*s23*p2q*p3q^2]*d
          + rat[ - 4*s13^2*s23^4*p1q^2*p3q - 4*s13^2*s23^4*p1q^2*p2q + 
         4*s13^3*s23^3*p1q*p3q^2 + 12*s13^3*s23^3*p1q*p2q*p3q + 8*s13^3
         *s23^3*p1q*p2q^2 - 4*s13^3*s23^3*p1q^2*p3q - 4*s13^3*s23^3*
         p1q^2*p2q - 4*s13^4*s23^2*p2q*p3q^2 - 8*s13^4*s23^2*p2q^2*p3q
          - 4*s13^4*s23^2*p2q^3 + 4*s13^4*s23^2*p1q*p3q^2 + 12*s13^4*
         s23^2*p1q*p2q*p3q + 8*s13^4*s23^2*p1q*p2q^2 - 4*s13^5*s23*p2q*
         p3q^2 - 8*s13^5*s23*p2q^2*p3q - 4*s13^5*s23*p2q^3 - 60*s12*s13
         *s23^4*p1q^2*p3q - 60*s12*s13*s23^4*p1q^2*p2q - 33*s12*s13*
         s23^4*p1q^3 + 68*s12*s13^2*s23^3*p1q*p3q^2 + 190*s12*s13^2*
         s23^3*p1q*p2q*p3q + 122*s12*s13^2*s23^3*p1q*p2q^2 - 66*s12*
         s13^2*s23^3*p1q^2*p3q - 33*s12*s13^2*s23^3*p1q^3 - 4*s12*s13^3
         *s23^2*p3q^3 - 72*s12*s13^3*s23^2*p2q*p3q^2 - 130*s12*s13^3*
         s23^2*p2q^2*p3q - 62*s12*s13^3*s23^2*p2q^3 + 99*s12*s13^3*
         s23^2*p1q*p3q^2 + 223*s12*s13^3*s23^2*p1q*p2q*p3q + 91*s12*
         s13^3*s23^2*p1q*p2q^2 - 10*s12*s13^3*s23^2*p1q^2*p3q + 56*s12*
         s13^3*s23^2*p1q^2*p2q + 4*s12*s13^4*s23*p3q^3 - 87*s12*s13^4*
         s23*p2q*p3q^2 - 149*s12*s13^4*s23*p2q^2*p3q - 58*s12*s13^4*s23
         *p2q^3 + 43*s12*s13^4*s23*p1q*p3q^2 + 53*s12*s13^4*s23*p1q*p2q
         *p3q - 23*s12*s13^4*s23*p1q*p2q^2 - 35*s12*s13^5*p2q*p3q^2 - 
         35*s12*s13^5*p2q^2*p3q - 58*s12^2*s23^4*p1q^2*p3q - 58*s12^2*
         s23^4*p1q^2*p2q - 33*s12^2*s23^4*p1q^3 + 178*s12^2*s13*s23^3*
         p1q*p3q^2 + 390*s12^2*s13*s23^3*p1q*p2q*p3q + 212*s12^2*s13*
         s23^3*p1q*p2q^2 + 17*s12^2*s13*s23^3*p1q^2*p3q + 17*s12^2*s13*
         s23^3*p1q^2*p2q - 66*s12^2*s13*s23^3*p1q^3 - 64*s12^2*s13^2*
         s23^2*p3q^3 - 284*s12^2*s13^2*s23^2*p2q*p3q^2 - 370*s12^2*
         s13^2*s23^2*p2q^2*p3q - 150*s12^2*s13^2*s23^2*p2q^3 + 127*
         s12^2*s13^2*s23^2*p1q*p3q^2 + 412*s12^2*s13^2*s23^2*p1q*p2q*
         p3q + 186*s12^2*s13^2*s23^2*p1q*p2q^2 + 83*s12^2*s13^2*s23^2*
         p1q^2*p3q + 149*s12^2*s13^2*s23^2*p1q^2*p2q + 25*s12^2*s13^3*
         s23*p3q^3 - 252*s12^2*s13^3*s23*p2q*p3q^2 - 431*s12^2*s13^3*
         s23*p2q^2*p3q - 154*s12^2*s13^3*s23*p2q^3 + 24*s12^2*s13^3*s23
         *p1q*p3q^2 + 85*s12^2*s13^3*s23*p1q*p2q*p3q - 71*s12^2*s13^3*
         s23*p1q*p2q^2 + 35*s12^2*s13^4*p3q^3 - 105*s12^2*s13^4*p2q*
         p3q^2 - 140*s12^2*s13^4*p2q^2*p3q + 116*s12^3*s23^3*p1q*p3q^2
          + 216*s12^3*s23^3*p1q*p2q*p3q + 100*s12^3*s23^3*p1q*p2q^2 + 
         83*s12^3*s23^3*p1q^2*p3q + 17*s12^3*s23^3*p1q^2*p2q - 33*s12^3
         *s23^3*p1q^3 - 118*s12^3*s13*s23^2*p3q^3 - 374*s12^3*s13*s23^2
         *p2q*p3q^2 - 388*s12^3*s13*s23^2*p2q^2*p3q - 132*s12^3*s13*
         s23^2*p2q^3 - 35*s12^3*s13*s23^2*p1q*p3q^2 + 187*s12^3*s13*
         s23^2*p1q*p2q*p3q + 123*s12^3*s13*s23^2*p1q*p2q^2 + 194*s12^3*
         s13*s23^2*p1q^2*p3q + 128*s12^3*s13*s23^2*p1q^2*p2q + 55*s12^3
         *s13^2*s23*p3q^3 - 262*s12^3*s13^2*s23*p2q*p3q^2 - 467*s12^3*
         s13^2*s23*p2q^2*p3q - 150*s12^3*s13^2*s23*p2q^3 - 184*s12^3*
         s13^2*s23*p1q*p3q^2 - 59*s12^3*s13^2*s23*p1q*p2q*p3q - 73*
         s12^3*s13^2*s23*p1q*p2q^2 + 140*s12^3*s13^3*p3q^3 - 70*s12^3*
         s13^3*p2q*p3q^2 - 210*s12^3*s13^3*p2q^2*p3q - 58*s12^4*s23^2*
         p3q^3 - 158*s12^4*s23^2*p2q*p3q^2 - 140*s12^4*s23^2*p2q^2*p3q
          - 40*s12^4*s23^2*p2q^3 - 67*s12^4*s23^2*p1q*p3q^2 - 14*s12^4*
         s23^2*p1q*p2q*p3q + 20*s12^4*s23^2*p1q*p2q^2 + 101*s12^4*s23^2
         *p1q^2*p3q + 35*s12^4*s23^2*p1q^2*p2q + 51*s12^4*s13*s23*p3q^3
          - 96*s12^4*s13*s23*p2q*p3q^2 - 197*s12^4*s13*s23*p2q^2*p3q - 
         50*s12^4*s13*s23*p2q^3 - 268*s12^4*s13*s23*p1q*p3q^2 - 161*
         s12^4*s13*s23*p1q*p2q*p3q - 25*s12^4*s13*s23*p1q*p2q^2 + 210*
         s12^4*s13^2*p3q^3 + 70*s12^4*s13^2*p2q*p3q^2 - 140*s12^4*s13^2
         *p2q^2*p3q + 17*s12^5*s23*p3q^3 - 3*s12^5*s23*p2q*p3q^2 - 20*
         s12^5*s23*p2q^2*p3q - 103*s12^5*s23*p1q*p3q^2 - 70*s12^5*s23*
         p1q*p2q*p3q + 140*s12^5*s13*p3q^3 + 105*s12^5*s13*p2q*p3q^2 - 
         35*s12^5*s13*p2q^2*p3q + 35*s12^6*p3q^3 + 35*s12^6*p2q*p3q^2,
          - 72*s12*s13*s23^5*p1q^3*p3q - 72*s12*s13*s23^5*p1q^3*p2q + 
         72*s12*s13^2*s23^4*p1q^2*p3q^2 + 288*s12*s13^2*s23^4*p1q^2*p2q
         *p3q + 216*s12*s13^2*s23^4*p1q^2*p2q^2 - 72*s12*s13^2*s23^4*
         p1q^3*p3q - 72*s12*s13^2*s23^4*p1q^3*p2q - 144*s12*s13^3*s23^3
         *p1q*p2q*p3q^2 - 360*s12*s13^3*s23^3*p1q*p2q^2*p3q - 216*s12*
         s13^3*s23^3*p1q*p2q^3 + 72*s12*s13^3*s23^3*p1q^2*p3q^2 + 288*
         s12*s13^3*s23^3*p1q^2*p2q*p3q + 216*s12*s13^3*s23^3*p1q^2*
         p2q^2 + 72*s12*s13^4*s23^2*p2q^2*p3q^2 + 144*s12*s13^4*s23^2*
         p2q^3*p3q + 72*s12*s13^4*s23^2*p2q^4 - 144*s12*s13^4*s23^2*p1q
         *p2q*p3q^2 - 360*s12*s13^4*s23^2*p1q*p2q^2*p3q - 216*s12*s13^4
         *s23^2*p1q*p2q^3 + 72*s12*s13^5*s23*p2q^2*p3q^2 + 144*s12*
         s13^5*s23*p2q^3*p3q + 72*s12*s13^5*s23*p2q^4 - 72*s12^2*s23^5*
         p1q^3*p3q - 72*s12^2*s23^5*p1q^3*p2q + 288*s12^2*s13*s23^4*
         p1q^2*p3q^2 + 576*s12^2*s13*s23^4*p1q^2*p2q*p3q + 288*s12^2*
         s13*s23^4*p1q^2*p2q^2 - 144*s12^2*s13*s23^4*p1q^3*p3q - 144*
         s12^2*s13*s23^4*p1q^3*p2q - 144*s12^2*s13^2*s23^3*p1q*p3q^3 - 
         432*s12^2*s13^2*s23^3*p1q*p2q*p3q^2 - 648*s12^2*s13^2*s23^3*
         p1q*p2q^2*p3q - 360*s12^2*s13^2*s23^3*p1q*p2q^3 + 360*s12^2*
         s13^2*s23^3*p1q^2*p3q^2 + 864*s12^2*s13^2*s23^3*p1q^2*p2q*p3q
          + 504*s12^2*s13^2*s23^3*p1q^2*p2q^2 - 144*s12^2*s13^3*s23^2*
         p2q*p3q^3 - 144*s12^2*s13^3*s23^2*p2q^2*p3q^2 + 144*s12^2*
         s13^3*s23^2*p2q^3*p3q + 144*s12^2*s13^3*s23^2*p2q^4 - 144*
         s12^2*s13^3*s23^2*p1q*p3q^3 - 576*s12^2*s13^3*s23^2*p1q*p2q*
         p3q^2 - 1008*s12^2*s13^3*s23^2*p1q*p2q^2*p3q - 576*s12^2*s13^3
         *s23^2*p1q*p2q^3 - 144*s12^2*s13^4*s23*p2q*p3q^3 - 72*s12^2*
         s13^4*s23*p2q^2*p3q^2 + 288*s12^2*s13^4*s23*p2q^3*p3q + 216*
         s12^2*s13^4*s23*p2q^4 + 216*s12^3*s23^4*p1q^2*p3q^2 + 288*
         s12^3*s23^4*p1q^2*p2q*p3q + 72*s12^3*s23^4*p1q^2*p2q^2 - 72*
         s12^3*s23^4*p1q^3*p3q - 72*s12^3*s23^4*p1q^3*p2q - 360*s12^3*
         s13*s23^3*p1q*p3q^3 - 648*s12^3*s13*s23^3*p1q*p2q*p3q^2 - 432*
         s12^3*s13*s23^3*p1q*p2q^2*p3q - 144*s12^3*s13*s23^3*p1q*p2q^3
          + 504*s12^3*s13*s23^3*p1q^2*p3q^2 + 864*s12^3*s13*s23^3*p1q^2
         *p2q*p3q + 360*s12^3*s13*s23^3*p1q^2*p2q^2 + 72*s12^3*s13^2*
         s23^2*p3q^4 - 144*s12^3*s13^2*s23^2*p2q*p3q^3 - 432*s12^3*
         s13^2*s23^2*p2q^2*p3q^2 - 144*s12^3*s13^2*s23^2*p2q^3*p3q + 72
         *s12^3*s13^2*s23^2*p2q^4 - 504*s12^3*s13^2*s23^2*p1q*p3q^3 - 
         1080*s12^3*s13^2*s23^2*p1q*p2q*p3q^2 - 1080*s12^3*s13^2*s23^2*
         p1q*p2q^2*p3q - 504*s12^3*s13^2*s23^2*p1q*p2q^3 + 72*s12^3*
         s13^3*s23*p3q^4 - 288*s12^3*s13^3*s23*p2q*p3q^3 - 576*s12^3*
         s13^3*s23*p2q^2*p3q^2 + 216*s12^3*s13^3*s23*p2q^4 - 216*s12^4*
         s23^3*p1q*p3q^3 - 360*s12^4*s23^3*p1q*p2q*p3q^2 - 144*s12^4*
         s23^3*p1q*p2q^2*p3q + 216*s12^4*s23^3*p1q^2*p3q^2 + 288*s12^4*
         s23^3*p1q^2*p2q*p3q + 72*s12^4*s23^3*p1q^2*p2q^2 + 144*s12^4*
         s13*s23^2*p3q^4 + 144*s12^4*s13*s23^2*p2q*p3q^3 - 144*s12^4*
         s13*s23^2*p2q^2*p3q^2 - 144*s12^4*s13*s23^2*p2q^3*p3q - 576*
         s12^4*s13*s23^2*p1q*p3q^3 - 1008*s12^4*s13*s23^2*p1q*p2q*p3q^2
          - 576*s12^4*s13*s23^2*p1q*p2q^2*p3q - 144*s12^4*s13*s23^2*p1q
         *p2q^3 + 216*s12^4*s13^2*s23*p3q^4 - 576*s12^4*s13^2*s23*p2q^2
         *p3q^2 - 288*s12^4*s13^2*s23*p2q^3*p3q + 72*s12^4*s13^2*s23*
         p2q^4 + 72*s12^5*s23^2*p3q^4 + 144*s12^5*s23^2*p2q*p3q^3 + 72*
         s12^5*s23^2*p2q^2*p3q^2 - 216*s12^5*s23^2*p1q*p3q^3 - 360*
         s12^5*s23^2*p1q*p2q*p3q^2 - 144*s12^5*s23^2*p1q*p2q^2*p3q + 
         216*s12^5*s13*s23*p3q^4 + 288*s12^5*s13*s23*p2q*p3q^3 - 72*
         s12^5*s13*s23*p2q^2*p3q^2 - 144*s12^5*s13*s23*p2q^3*p3q + 72*
         s12^6*s23*p3q^4 + 144*s12^6*s23*p2q*p3q^3 + 72*s12^6*s23*p2q^2
         *p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12^3*p2q*p3q^2
          - s12^3*p3q^3 + s12^2*s13*p2q^2*p3q - s12^2*s13*p2q*p3q^2 - 2
         *s12^2*s13*p3q^3 + 2*s12^2*s23*p1q*p2q*p3q + 4*s12^2*s23*p1q*
         p3q^2 + s12^2*s23*p2q*p3q^2 + s12^2*s23*p3q^3 + 2*s12*s13^2*
         p2q^2*p3q + s12*s13^2*p2q*p3q^2 - s12*s13^2*p3q^3 + 3*s12*s13*
         s23*p1q*p2q^2 + 2*s12*s13*s23*p1q*p2q*p3q + 3*s12*s13*s23*p1q*
         p3q^2 + 2*s12*s13*s23*p2q^3 + 3*s12*s13*s23*p2q^2*p3q + 2*s12*
         s13*s23*p2q*p3q^2 + s12*s13*s23*p3q^3 - s12*s23^2*p1q^2*p2q - 
         5*s12*s23^2*p1q^2*p3q - 2*s12*s23^2*p1q*p2q*p3q - 2*s12*s23^2*
         p1q*p3q^2 + s13^3*p2q^2*p3q + s13^3*p2q*p3q^2 + 3*s13^2*s23*
         p1q*p2q^2 - s13^2*s23*p1q*p3q^2 + 2*s13^2*s23*p2q^3 + 3*s13^2*
         s23*p2q^2*p3q + s13^2*s23*p2q*p3q^2 - 5*s13*s23^2*p1q^2*p2q - 
         s13*s23^2*p1q^2*p3q - 3*s13*s23^2*p1q*p2q^2 - 4*s13*s23^2*p1q*
         p2q*p3q - s13*s23^2*p1q*p3q^2 + 2*s23^3*p1q^3 + s23^3*p1q^2*
         p2q + s23^3*p1q^2*p3q, - 72*s12^3*s23*p2q*p3q^2 - 72*s12^3*s23
         *p3q^3 + 144*s12^2*s13*s23*p2q^2*p3q + 72*s12^2*s13*s23*p2q*
         p3q^2 - 72*s12^2*s13*s23*p3q^3 + 144*s12^2*s23^2*p1q*p2q*p3q
          + 216*s12^2*s23^2*p1q*p3q^2 - 72*s12*s13^2*s23*p2q^3 + 72*s12
         *s13^2*s23*p2q^2*p3q + 144*s12*s13^2*s23*p2q*p3q^2 + 144*s12*
         s13*s23^2*p1q*p2q^2 + 144*s12*s13*s23^2*p1q*p2q*p3q + 144*s12*
         s13*s23^2*p1q*p3q^2 - 72*s12*s23^3*p1q^2*p2q - 216*s12*s23^3*
         p1q^2*p3q - 72*s13^3*s23*p2q^3 - 72*s13^3*s23*p2q^2*p3q + 216*
         s13^2*s23^2*p1q*p2q^2 + 144*s13^2*s23^2*p1q*p2q*p3q - 216*s13*
         s23^3*p1q^2*p2q - 72*s13*s23^3*p1q^2*p3q + 72*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[5*s23^4
         *p1q^2*p3q - 5*s13*s23^3*p1q*p3q^2 - 15*s13*s23^3*p1q*p2q*p3q
          + 5*s13^2*s23^2*p2q*p3q^2 + 10*s13^2*s23^2*p2q^2*p3q - 10*
         s13^2*s23^2*p1q*p2q*p3q - 5*s13^2*s23^2*p1q^2*p3q + 10*s13^3*
         s23*p2q^2*p3q + 5*s13^3*s23*p1q*p3q^2 + 5*s13^3*s23*p1q*p2q*
         p3q - 5*s13^4*p2q*p3q^2 - 10*s12*s23^3*p1q*p3q^2 + 10*s12*
         s23^3*p1q^2*p3q + 5*s12*s13*s23^2*p3q^3 + 5*s12*s13*s23^2*p2q*
         p3q^2 + 10*s12*s13*s23^2*p2q^2*p3q + 10*s12*s13*s23^2*p1q*p2q*
         p3q + 20*s12*s13*s23^2*p1q^2*p3q - 10*s12*s13^2*s23*p3q^3 - 40
         *s12*s13^2*s23*p2q*p3q^2 - 20*s12*s13^2*s23*p1q*p3q^2 - 10*s12
         *s13^2*s23*p1q*p2q*p3q + 5*s12*s13^3*p3q^3 - 15*s12*s13^3*p2q*
         p3q^2 + 5*s12^2*s23^2*p3q^3 - 20*s12^2*s23^2*p1q*p3q^2 + 5*
         s12^2*s23^2*p1q^2*p3q - 40*s12^2*s13*s23*p2q*p3q^2 - 10*s12^2*
         s13*s23*p2q^2*p3q - 35*s12^2*s13*s23*p1q*p3q^2 - 15*s12^2*s13*
         s23*p1q*p2q*p3q + 15*s12^2*s13^2*p3q^3 - 15*s12^2*s13^2*p2q*
         p3q^2 + 10*s12^3*s23*p3q^3 - 10*s12^3*s23*p1q*p3q^2 + 15*s12^3
         *s13*p3q^3 - 5*s12^3*s13*p2q*p3q^2 + 5*s12^4*p3q^3,36*s23^4*
         p1q^3 - 36*s13*s23^3*p1q^2*p3q - 108*s13*s23^3*p1q^2*p2q + 72*
         s13^2*s23^2*p1q*p2q*p3q + 108*s13^2*s23^2*p1q*p2q^2 - 36*s13^3
         *s23*p2q^2*p3q - 36*s13^3*s23*p2q^3 - 108*s12*s23^3*p1q^2*p3q
          - 36*s12*s23^3*p1q^2*p2q + 72*s12*s13*s23^2*p1q*p3q^2 + 72*
         s12*s13*s23^2*p1q*p2q*p3q + 72*s12*s13*s23^2*p1q*p2q^2 + 72*
         s12*s13^2*s23*p2q*p3q^2 + 36*s12*s13^2*s23*p2q^2*p3q - 36*s12*
         s13^2*s23*p2q^3 + 108*s12^2*s23^2*p1q*p3q^2 + 72*s12^2*s23^2*
         p1q*p2q*p3q - 36*s12^2*s13*s23*p3q^3 + 36*s12^2*s13*s23*p2q*
         p3q^2 + 72*s12^2*s13*s23*p2q^2*p3q - 36*s12^3*s23*p3q^3 - 36*
         s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - s13*
         s23^3*p1q^2*p3q - s13*s23^3*p1q^2*p2q - 2*s13*s23^3*p1q^3 + 
         s13^2*s23^2*p1q*p3q^2 + 4*s13^2*s23^2*p1q*p2q*p3q + 3*s13^2*
         s23^2*p1q*p2q^2 + s13^2*s23^2*p1q^2*p3q + 5*s13^2*s23^2*p1q^2*
         p2q - s13^3*s23*p2q*p3q^2 - 3*s13^3*s23*p2q^2*p3q - 2*s13^3*
         s23*p2q^3 + s13^3*s23*p1q*p3q^2 - 3*s13^3*s23*p1q*p2q^2 - 
         s13^4*p2q*p3q^2 - s13^4*p2q^2*p3q + 2*s12*s13*s23^2*p1q*p3q^2
          + 2*s12*s13*s23^2*p1q*p2q*p3q + 5*s12*s13*s23^2*p1q^2*p3q + 
         s12*s13*s23^2*p1q^2*p2q - s12*s13^2*s23*p3q^3 - 2*s12*s13^2*
         s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q - 2*s12*s13^2*s23*
         p2q^3 - 3*s12*s13^2*s23*p1q*p3q^2 - 2*s12*s13^2*s23*p1q*p2q*
         p3q - 3*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p3q^3 - s12*s13^3*
         p2q*p3q^2 - 2*s12*s13^3*p2q^2*p3q - s12^2*s13*s23*p3q^3 - 
         s12^2*s13*s23*p2q*p3q^2 - 4*s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*
         s13*s23*p1q*p2q*p3q + 2*s12^2*s13^2*p3q^3 + s12^2*s13^2*p2q*
         p3q^2 - s12^2*s13^2*p2q^2*p3q + s12^3*s13*p3q^3 + s12^3*s13*
         p2q*p3q^2, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q + 216*s13
         *s23^3*p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*p3q - 216*s13^2*
         s23^2*p1q*p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*s23*p2q^3
          + 216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q - 144*s12*
         s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*
         s13*s23^2*p1q*p2q^2 - 144*s12*s13^2*s23*p2q*p3q^2 - 72*s12*
         s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 216*s12^2*s23^2
         *p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 72*s12^2*s13*s23*
         p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*s23*p2q^2*
         p3q + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 5*s13^2*s23^2*p1q*p2q*p3q + 5*s13^3*s23*p2q^2*
         p3q - 5*s13^3*s23*p1q*p2q*p3q + 5*s13^4*p2q^2*p3q - 5*s12*
         s23^3*p1q^2*p2q - 5*s12*s23^3*p1q^3 + 10*s12*s13*s23^2*p1q*p2q
         *p3q + 5*s12*s13*s23^2*p1q*p2q^2 + 10*s12*s13*s23^2*p1q^2*p3q
          + 5*s12*s13*s23^2*p1q^2*p2q - 5*s12*s13^2*s23*p2q*p3q^2 + 10*
         s12*s13^2*s23*p2q^2*p3q - 5*s12*s13^2*s23*p1q*p3q^2 - 10*s12*
         s13^3*p2q*p3q^2 + 10*s12*s13^3*p2q^2*p3q + 10*s12^2*s23^2*p1q*
         p2q*p3q + 15*s12^2*s23^2*p1q^2*p3q - 10*s12^2*s13*s23*p2q*
         p3q^2 + 5*s12^2*s13*s23*p2q^2*p3q - 20*s12^2*s13*s23*p1q*p3q^2
          + 5*s12^2*s13*s23*p1q*p2q*p3q + 5*s12^2*s13^2*p3q^3 - 20*
         s12^2*s13^2*p2q*p3q^2 + 5*s12^2*s13^2*p2q^2*p3q - 5*s12^3*s23*
         p2q*p3q^2 - 15*s12^3*s23*p1q*p3q^2 + 10*s12^3*s13*p3q^3 - 10*
         s12^3*s13*p2q*p3q^2 + 5*s12^4*p3q^3, - 9*s23^4*p1q^3 + 9*s13*
         s23^3*p1q^2*p3q + 27*s13*s23^3*p1q^2*p2q - 18*s13^2*s23^2*p1q*
         p2q*p3q - 27*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*s23*p2q^2*p3q + 9
         *s13^3*s23*p2q^3 + 27*s12*s23^3*p1q^2*p3q + 9*s12*s23^3*p1q^2*
         p2q - 18*s12*s13*s23^2*p1q*p3q^2 - 18*s12*s13*s23^2*p1q*p2q*
         p3q - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*p3q^2
          - 9*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 - 27*
         s12^2*s23^2*p1q*p3q^2 - 18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*
         s13*s23*p3q^3 - 9*s12^2*s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*
         p2q^2*p3q + 9*s12^3*s23*p3q^3 + 9*s12^3*s23*p2q*p3q^2] + rat[5
         *s13^2*s23^2*p1q*p2q*p3q - 5*s13^3*s23*p2q^2*p3q + 5*s13^3*s23
         *p1q*p2q*p3q - 5*s13^4*p2q^2*p3q + 5*s12*s23^3*p1q^2*p2q + 5*
         s12*s23^3*p1q^3 - 10*s12*s13*s23^2*p1q*p2q*p3q - 5*s12*s13*
         s23^2*p1q*p2q^2 - 10*s12*s13*s23^2*p1q^2*p3q - 5*s12*s13*s23^2
         *p1q^2*p2q + 5*s12*s13^2*s23*p2q*p3q^2 - 10*s12*s13^2*s23*
         p2q^2*p3q + 5*s12*s13^2*s23*p1q*p3q^2 + 10*s12*s13^3*p2q*p3q^2
          - 10*s12*s13^3*p2q^2*p3q - 10*s12^2*s23^2*p1q*p2q*p3q - 15*
         s12^2*s23^2*p1q^2*p3q + 10*s12^2*s13*s23*p2q*p3q^2 - 5*s12^2*
         s13*s23*p2q^2*p3q + 20*s12^2*s13*s23*p1q*p3q^2 - 5*s12^2*s13*
         s23*p1q*p2q*p3q - 5*s12^2*s13^2*p3q^3 + 20*s12^2*s13^2*p2q*
         p3q^2 - 5*s12^2*s13^2*p2q^2*p3q + 5*s12^3*s23*p2q*p3q^2 + 15*
         s12^3*s23*p1q*p3q^2 - 10*s12^3*s13*p3q^3 + 10*s12^3*s13*p2q*
         p3q^2 - 5*s12^4*p3q^3, - 36*s23^4*p1q^3 + 36*s13*s23^3*p1q^2*
         p3q + 108*s13*s23^3*p1q^2*p2q - 72*s13^2*s23^2*p1q*p2q*p3q - 
         108*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*s13^3*
         s23*p2q^3 + 108*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q
          - 72*s12*s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q
          - 72*s12*s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 
         36*s12*s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 - 108*
         s12^2*s23^2*p1q*p3q^2 - 72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*
         s13*s23*p3q^3 - 36*s12^2*s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*
         p2q^2*p3q + 36*s12^3*s23*p3q^3 + 36*s12^3*s23*p2q*p3q^2]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 5*s23^3*
         p1q^2*p3q^2 - 5*s23^3*p1q^2*p2q*p3q - 10*s23^3*p1q^3*p3q + 5*
         s13*s23^2*p1q*p3q^3 + 20*s13*s23^2*p1q*p2q*p3q^2 + 15*s13*
         s23^2*p1q*p2q^2*p3q + 5*s13*s23^2*p1q^2*p3q^2 + 25*s13*s23^2*
         p1q^2*p2q*p3q - 5*s13^2*s23*p2q*p3q^3 - 15*s13^2*s23*p2q^2*
         p3q^2 - 10*s13^2*s23*p2q^3*p3q + 5*s13^2*s23*p1q*p3q^3 - 15*
         s13^2*s23*p1q*p2q^2*p3q - 5*s13^3*p2q*p3q^3 - 5*s13^3*p2q^2*
         p3q^2 + 10*s12*s23^2*p1q*p3q^3 + 10*s12*s23^2*p1q*p2q*p3q^2 + 
         25*s12*s23^2*p1q^2*p3q^2 + 5*s12*s23^2*p1q^2*p2q*p3q - 5*s12*
         s13*s23*p3q^4 - 10*s12*s13*s23*p2q*p3q^3 - 15*s12*s13*s23*
         p2q^2*p3q^2 - 10*s12*s13*s23*p2q^3*p3q - 15*s12*s13*s23*p1q*
         p3q^3 - 10*s12*s13*s23*p1q*p2q*p3q^2 - 15*s12*s13*s23*p1q*
         p2q^2*p3q + 5*s12*s13^2*p3q^4 - 5*s12*s13^2*p2q*p3q^3 - 10*s12
         *s13^2*p2q^2*p3q^2 - 5*s12^2*s23*p3q^4 - 5*s12^2*s23*p2q*p3q^3
          - 20*s12^2*s23*p1q*p3q^3 - 10*s12^2*s23*p1q*p2q*p3q^2 + 10*
         s12^2*s13*p3q^4 + 5*s12^2*s13*p2q*p3q^3 - 5*s12^2*s13*p2q^2*
         p3q^2 + 5*s12^3*p3q^4 + 5*s12^3*p2q*p3q^3,36*s23^3*p1q^3*p3q
          + 36*s23^3*p1q^3*p2q - 36*s13*s23^2*p1q^2*p3q^2 - 144*s13*
         s23^2*p1q^2*p2q*p3q - 108*s13*s23^2*p1q^2*p2q^2 + 72*s13^2*s23
         *p1q*p2q*p3q^2 + 180*s13^2*s23*p1q*p2q^2*p3q + 108*s13^2*s23*
         p1q*p2q^3 - 36*s13^3*p2q^2*p3q^2 - 72*s13^3*p2q^3*p3q - 36*
         s13^3*p2q^4 - 108*s12*s23^2*p1q^2*p3q^2 - 144*s12*s23^2*p1q^2*
         p2q*p3q - 36*s12*s23^2*p1q^2*p2q^2 + 72*s12*s13*s23*p1q*p3q^3
          + 144*s12*s13*s23*p1q*p2q*p3q^2 + 144*s12*s13*s23*p1q*p2q^2*
         p3q + 72*s12*s13*s23*p1q*p2q^3 + 72*s12*s13^2*p2q*p3q^3 + 108*
         s12*s13^2*p2q^2*p3q^2 - 36*s12*s13^2*p2q^4 + 108*s12^2*s23*p1q
         *p3q^3 + 180*s12^2*s23*p1q*p2q*p3q^2 + 72*s12^2*s23*p1q*p2q^2*
         p3q - 36*s12^2*s13*p3q^4 + 108*s12^2*s13*p2q^2*p3q^2 + 72*
         s12^2*s13*p2q^3*p3q - 36*s12^3*p3q^4 - 72*s12^3*p2q*p3q^3 - 36
         *s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[s12*s23^3*p1q - s12*s13*s23^2*p2q + s12*s13*
         s23^2*p1q - s12*s13^2*s23*p2q - s12^2*s23^2*p3q - 6*s12^2*
         s23^2*p2q - 5*s12^2*s23^2*p1q + s12^2*s13*s23*p3q - 5*s12^2*
         s13*s23*p2q - 4*s12^2*s13*s23*p1q + 5*s12^3*s23*p3q,24*s23^3*
         p1q^2 - 48*s13*s23^2*p1q*p2q + 24*s13*s23^2*p1q^2 + 24*s13^2*
         s23*p2q^2 - 48*s13^2*s23*p1q*p2q + 24*s13^3*p2q^2 - 48*s12*
         s23^2*p1q*p3q + 24*s12*s23^2*p1q^2 - 48*s12*s13*s23*p2q*p3q - 
         48*s12*s13*s23*p1q*p3q - 48*s12*s13*s23*p1q*p2q - 48*s12*s13^2
         *p2q*p3q + 24*s12*s13^2*p2q^2 + 24*s12^2*s23*p3q^2 - 48*s12^2*
         s23*p1q*p3q + 24*s12^2*s13*p3q^2 - 48*s12^2*s13*p2q*p3q + 24*
         s12^3*p3q^2] + rat[s12*s23^4*p1q^2 - s12*s13*s23^3*p1q*p3q + 3
         *s12*s13*s23^3*p1q^2 + s12*s13^2*s23^2*p2q*p3q - s12*s13^2*
         s23^2*p2q^2 - 3*s12*s13^2*s23^2*p1q*p3q - 2*s12*s13^2*s23^2*
         p1q*p2q + 2*s12*s13^2*s23^2*p1q^2 + 3*s12*s13^3*s23*p2q*p3q - 
         s12*s13^3*s23*p2q^2 - 2*s12*s13^3*s23*p1q*p3q - 2*s12*s13^3*
         s23*p1q*p2q + 2*s12*s13^4*p2q*p3q - 2*s12^2*s23^3*p1q*p3q - 5*
         s12^2*s23^3*p1q*p2q - 3*s12^2*s23^3*p1q^2 + s12^2*s13*s23^2*
         p3q^2 + 6*s12^2*s13*s23^2*p2q*p3q + s12^2*s13*s23^2*p2q^2 - 
         s12^2*s13*s23^2*p1q*p3q - 7*s12^2*s13*s23^2*p1q*p2q - 4*s12^2*
         s13*s23^2*p1q^2 + s12^2*s13^2*s23*p3q^2 + 15*s12^2*s13^2*s23*
         p2q*p3q + 2*s12^2*s13^2*s23*p2q^2 + 4*s12^2*s13^2*s23*p1q*p3q
          - 2*s12^2*s13^3*p3q^2 + 6*s12^2*s13^3*p2q*p3q + s12^3*s23^2*
         p3q^2 + 5*s12^3*s23^2*p2q*p3q + 2*s12^3*s23^2*p2q^2 + 6*s12^3*
         s23^2*p1q*p3q - s12^3*s23^2*p1q*p2q - 2*s12^3*s23^2*p1q^2 - 2*
         s12^3*s13*s23*p3q^2 + 13*s12^3*s13*s23*p2q*p3q + 3*s12^3*s13*
         s23*p2q^2 + 10*s12^3*s13*s23*p1q*p3q + 2*s12^3*s13*s23*p1q*p2q
          - 6*s12^3*s13^2*p3q^2 + 6*s12^3*s13^2*p2q*p3q - 3*s12^4*s23*
         p3q^2 + s12^4*s23*p2q*p3q + 4*s12^4*s23*p1q*p3q - 6*s12^4*s13*
         p3q^2 + 2*s12^4*s13*p2q*p3q - 2*s12^5*p3q^2, - 24*s23^4*p1q^3
          + 24*s13*s23^3*p1q^2*p3q + 72*s13*s23^3*p1q^2*p2q - 24*s13*
         s23^3*p1q^3 - 48*s13^2*s23^2*p1q*p2q*p3q - 72*s13^2*s23^2*p1q*
         p2q^2 + 24*s13^2*s23^2*p1q^2*p3q + 72*s13^2*s23^2*p1q^2*p2q + 
         24*s13^3*s23*p2q^2*p3q + 24*s13^3*s23*p2q^3 - 48*s13^3*s23*p1q
         *p2q*p3q - 72*s13^3*s23*p1q*p2q^2 + 24*s13^4*p2q^2*p3q + 24*
         s13^4*p2q^3 + 72*s12*s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q
          - 24*s12*s23^3*p1q^3 - 48*s12*s13*s23^2*p1q*p3q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*p1q*p2q^2 + 96*s12*
         s13*s23^2*p1q^2*p3q + 96*s12*s13*s23^2*p1q^2*p2q - 48*s12*
         s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*p2q^2*p3q + 24*s12*
         s13^2*s23*p2q^3 - 48*s12*s13^2*s23*p1q*p3q^2 - 96*s12*s13^2*
         s23*p1q*p2q*p3q - 120*s12*s13^2*s23*p1q*p2q^2 - 48*s12*s13^3*
         p2q*p3q^2 + 48*s12*s13^3*p2q^3 - 72*s12^2*s23^2*p1q*p3q^2 - 48
         *s12^2*s23^2*p1q*p2q*p3q + 72*s12^2*s23^2*p1q^2*p3q + 24*s12^2
         *s23^2*p1q^2*p2q + 24*s12^2*s13*s23*p3q^3 - 24*s12^2*s13*s23*
         p2q*p3q^2 - 48*s12^2*s13*s23*p2q^2*p3q - 120*s12^2*s13*s23*p1q
         *p3q^2 - 96*s12^2*s13*s23*p1q*p2q*p3q - 48*s12^2*s13*s23*p1q*
         p2q^2 + 24*s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 - 72*
         s12^2*s13^2*p2q^2*p3q + 24*s12^2*s13^2*p2q^3 + 24*s12^3*s23*
         p3q^3 + 24*s12^3*s23*p2q*p3q^2 - 72*s12^3*s23*p1q*p3q^2 - 48*
         s12^3*s23*p1q*p2q*p3q + 48*s12^3*s13*p3q^3 - 48*s12^3*s13*
         p2q^2*p3q + 24*s12^4*p3q^3 + 24*s12^4*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s23^4*p1q^3 + s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^2*p2q - 
         s13^2*s23^2*p1q*p2q*p3q - 2*s13^2*s23^2*p1q*p2q^2 + 2*s13^2*
         s23^2*p1q^2*p2q + s13^2*s23^2*p1q^3 - 2*s13^3*s23*p1q*p2q^2 - 
         s13^3*s23*p1q^2*p3q - s13^3*s23*p1q^2*p2q + s13^4*p1q*p2q*p3q
          + 2*s12*s23^3*p1q^2*p3q - 2*s12*s23^3*p1q^3 - s12*s13*s23^2*
         p1q*p3q^2 - s12*s13*s23^2*p1q*p2q*p3q - 2*s12*s13*s23^2*p1q*
         p2q^2 - 2*s12*s13*s23^2*p1q^2*p2q - 4*s12*s13*s23^2*p1q^3 + 2*
         s12*s13^2*s23*p1q*p3q^2 + 8*s12*s13^2*s23*p1q*p2q*p3q + 4*s12*
         s13^2*s23*p1q^2*p3q + 2*s12*s13^2*s23*p1q^2*p2q - s12*s13^3*
         p1q*p3q^2 + 3*s12*s13^3*p1q*p2q*p3q - s12^2*s23^2*p1q*p3q^2 + 
         4*s12^2*s23^2*p1q^2*p3q - s12^2*s23^2*p1q^3 + 8*s12^2*s13*s23*
         p1q*p2q*p3q + 2*s12^2*s13*s23*p1q*p2q^2 + 7*s12^2*s13*s23*
         p1q^2*p3q + 3*s12^2*s13*s23*p1q^2*p2q - 3*s12^2*s13^2*p1q*
         p3q^2 + 3*s12^2*s13^2*p1q*p2q*p3q - 2*s12^3*s23*p1q*p3q^2 + 2*
         s12^3*s23*p1q^2*p3q - 3*s12^3*s13*p1q*p3q^2 + s12^3*s13*p1q*
         p2q*p3q - s12^4*p1q*p3q^2, - 24*s23^4*p1q^3 + 24*s13*s23^3*
         p1q^2*p3q + 72*s13*s23^3*p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*
         p3q - 72*s13^2*s23^2*p1q*p2q^2 + 24*s13^3*s23*p2q^2*p3q + 24*
         s13^3*s23*p2q^3 + 72*s12*s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*
         p2q - 48*s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*
         p3q - 48*s12*s13*s23^2*p1q*p2q^2 - 48*s12*s13^2*s23*p2q*p3q^2
          - 24*s12*s13^2*s23*p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 72*
         s12^2*s23^2*p1q*p3q^2 - 48*s12^2*s23^2*p1q*p2q*p3q + 24*s12^2*
         s13*s23*p3q^3 - 24*s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*
         p2q^2*p3q + 24*s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[7*s13^2*s23^2*p2q + 7*s13^2*s23^2*p1q + 7*
         s13^3*s23*p2q + 7*s13^3*s23*p1q - 7*s12*s13^2*s23*p3q,12*s23^3
         *p1q^2 - 24*s13*s23^2*p1q*p2q + 12*s13*s23^2*p1q^2 + 12*s13^2*
         s23*p2q^2 - 24*s13^2*s23*p1q*p2q + 12*s13^3*p2q^2 - 24*s12*
         s23^2*p1q*p3q + 12*s12*s23^2*p1q^2 - 24*s12*s13*s23*p2q*p3q - 
         24*s12*s13*s23*p1q*p3q - 24*s12*s13*s23*p1q*p2q - 24*s12*s13^2
         *p2q*p3q + 12*s12*s13^2*p2q^2 + 12*s12^2*s23*p3q^2 - 24*s12^2*
         s23*p1q*p3q + 12*s12^2*s13*p3q^2 - 24*s12^2*s13*p2q*p3q + 12*
         s12^3*p3q^2] + rat[ - 7*s13^2*s23^4*p1q^2 + 7*s13^3*s23^3*p1q*
         p3q + 14*s13^3*s23^3*p1q*p2q - 7*s13^3*s23^3*p1q^2 - 7*s13^4*
         s23^2*p2q*p3q - 7*s13^4*s23^2*p2q^2 + 7*s13^4*s23^2*p1q*p3q + 
         14*s13^4*s23^2*p1q*p2q - 7*s13^5*s23*p2q*p3q - 7*s13^5*s23*
         p2q^2 - 7*s12*s13*s23^4*p1q^2 + 21*s12*s13^2*s23^3*p1q*p3q + 
         28*s12*s13^2*s23^3*p1q*p2q - 7*s12*s13^2*s23^3*p1q^2 - 7*s12*
         s13^3*s23^2*p3q^2 - 21*s12*s13^3*s23^2*p2q*p3q - 21*s12*s13^3*
         s23^2*p2q^2 + 7*s12*s13^3*s23^2*p1q*p3q + 21*s12*s13^3*s23^2*
         p1q*p2q - 7*s12*s13^3*s23^2*p1q^2 + 7*s12*s13^4*s23*p3q^2 + 7*
         s12*s13^4*s23*p2q*p3q - 14*s12*s13^4*s23*p2q^2 + 7*s12*s13^4*
         s23*p1q*p3q + 7*s12*s13^4*s23*p1q*p2q + 7*s12*s13^5*p2q*p3q + 
         14*s12^2*s13*s23^3*p1q*p3q - 14*s12^2*s13*s23^3*p1q^2 - 14*
         s12^2*s13^2*s23^2*p3q^2 - 14*s12^2*s13^2*s23^2*p2q*p3q - 14*
         s12^2*s13^2*s23^2*p2q^2 + 14*s12^2*s13^2*s23^2*p1q*p3q - 7*
         s12^2*s13^2*s23^2*p1q*p2q - 28*s12^2*s13^2*s23^2*p1q^2 + 14*
         s12^2*s13^3*s23*p3q^2 + 63*s12^2*s13^3*s23*p2q*p3q + 7*s12^2*
         s13^3*s23*p2q^2 + 42*s12^2*s13^3*s23*p1q*p3q + 28*s12^2*s13^3*
         s23*p1q*p2q - 7*s12^2*s13^4*p3q^2 + 21*s12^2*s13^4*p2q*p3q - 7
         *s12^3*s13*s23^2*p3q^2 + 28*s12^3*s13*s23^2*p1q*p3q - 7*s12^3*
         s13*s23^2*p1q^2 - 7*s12^3*s13^2*s23*p3q^2 + 49*s12^3*s13^2*s23
         *p2q*p3q + 14*s12^3*s13^2*s23*p2q^2 + 49*s12^3*s13^2*s23*p1q*
         p3q + 21*s12^3*s13^2*s23*p1q*p2q - 21*s12^3*s13^3*p3q^2 + 21*
         s12^3*s13^3*p2q*p3q - 14*s12^4*s13*s23*p3q^2 + 14*s12^4*s13*
         s23*p1q*p3q - 21*s12^4*s13^2*p3q^2 + 7*s12^4*s13^2*p2q*p3q - 7
         *s12^5*s13*p3q^2, - 24*s12*s23^4*p1q^3 + 24*s12*s13*s23^3*
         p1q^2*p3q + 72*s12*s13*s23^3*p1q^2*p2q - 24*s12*s13*s23^3*
         p1q^3 - 48*s12*s13^2*s23^2*p1q*p2q*p3q - 72*s12*s13^2*s23^2*
         p1q*p2q^2 + 24*s12*s13^2*s23^2*p1q^2*p3q + 72*s12*s13^2*s23^2*
         p1q^2*p2q + 24*s12*s13^3*s23*p2q^2*p3q + 24*s12*s13^3*s23*
         p2q^3 - 48*s12*s13^3*s23*p1q*p2q*p3q - 72*s12*s13^3*s23*p1q*
         p2q^2 + 24*s12*s13^4*p2q^2*p3q + 24*s12*s13^4*p2q^3 + 72*s12^2
         *s23^3*p1q^2*p3q + 24*s12^2*s23^3*p1q^2*p2q - 24*s12^2*s23^3*
         p1q^3 - 48*s12^2*s13*s23^2*p1q*p3q^2 - 48*s12^2*s13*s23^2*p1q*
         p2q*p3q - 48*s12^2*s13*s23^2*p1q*p2q^2 + 96*s12^2*s13*s23^2*
         p1q^2*p3q + 96*s12^2*s13*s23^2*p1q^2*p2q - 48*s12^2*s13^2*s23*
         p2q*p3q^2 - 24*s12^2*s13^2*s23*p2q^2*p3q + 24*s12^2*s13^2*s23*
         p2q^3 - 48*s12^2*s13^2*s23*p1q*p3q^2 - 96*s12^2*s13^2*s23*p1q*
         p2q*p3q - 120*s12^2*s13^2*s23*p1q*p2q^2 - 48*s12^2*s13^3*p2q*
         p3q^2 + 48*s12^2*s13^3*p2q^3 - 72*s12^3*s23^2*p1q*p3q^2 - 48*
         s12^3*s23^2*p1q*p2q*p3q + 72*s12^3*s23^2*p1q^2*p3q + 24*s12^3*
         s23^2*p1q^2*p2q + 24*s12^3*s13*s23*p3q^3 - 24*s12^3*s13*s23*
         p2q*p3q^2 - 48*s12^3*s13*s23*p2q^2*p3q - 120*s12^3*s13*s23*p1q
         *p3q^2 - 96*s12^3*s13*s23*p1q*p2q*p3q - 48*s12^3*s13*s23*p1q*
         p2q^2 + 24*s12^3*s13^2*p3q^3 - 72*s12^3*s13^2*p2q*p3q^2 - 72*
         s12^3*s13^2*p2q^2*p3q + 24*s12^3*s13^2*p2q^3 + 24*s12^4*s23*
         p3q^3 + 24*s12^4*s23*p2q*p3q^2 - 72*s12^4*s23*p1q*p3q^2 - 48*
         s12^4*s23*p1q*p2q*p3q + 48*s12^4*s13*p3q^3 - 48*s12^4*s13*
         p2q^2*p3q + 24*s12^5*p3q^3 + 24*s12^5*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - s23^2*p1q + 
         s13*s23*p2q - s13*s23*p1q + s13^2*p2q + s12*s23*p3q - 2*s12*
         s23*p2q - 3*s12*s23*p1q - s12*s13*p3q - 3*s12*s13*p2q - 4*s12*
         s13*p1q + 3*s12^2*p3q,3*s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*
         s13*s23^2*p1q^2 + 3*s13^2*s23*p2q^2 - 6*s13^2*s23*p1q*p2q + 3*
         s13^3*p2q^2 - 6*s12*s23^2*p1q*p3q + 3*s12*s23^2*p1q^2 - 6*s12*
         s13*s23*p2q*p3q - 6*s12*s13*s23*p1q*p3q - 6*s12*s13*s23*p1q*
         p2q - 6*s12*s13^2*p2q*p3q + 3*s12*s13^2*p2q^2 + 3*s12^2*s23*
         p3q^2 - 6*s12^2*s23*p1q*p3q + 3*s12^2*s13*p3q^2 - 6*s12^2*s13*
         p2q*p3q + 3*s12^3*p3q^2] + rat[ - 3*s23^3*p1q + 3*s13*s23^2*
         p2q - 6*s13*s23^2*p1q + 6*s13^2*s23*p2q - 3*s13^2*s23*p1q + 3*
         s13^3*p2q + 3*s12*s23^2*p3q + 2*s12*s23^2*p2q - s12*s23^2*p1q
          + 3*s12*s13*s23*p2q - 3*s12*s13*s23*p1q - 3*s12*s13^2*p3q + 
         s12*s13^2*p2q - 2*s12*s13^2*p1q + s12^2*s23*p3q - s12^2*s13*
         p3q,6*s23^4*p1q^2 - 12*s13*s23^3*p1q*p2q + 12*s13*s23^3*p1q^2
          + 6*s13^2*s23^2*p2q^2 - 24*s13^2*s23^2*p1q*p2q + 6*s13^2*
         s23^2*p1q^2 + 12*s13^3*s23*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*
         s13^4*p2q^2 - 12*s12*s23^3*p1q*p3q + 6*s12*s23^3*p1q^2 - 12*
         s12*s13*s23^2*p2q*p3q - 24*s12*s13*s23^2*p1q*p3q - 12*s12*s13*
         s23^2*p1q*p2q + 6*s12*s13*s23^2*p1q^2 - 24*s12*s13^2*s23*p2q*
         p3q + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p1q*p3q - 12*
         s12*s13^2*s23*p1q*p2q - 12*s12*s13^3*p2q*p3q + 6*s12*s13^3*
         p2q^2 + 6*s12^2*s23^2*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 12*
         s12^2*s13*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q - 12*s12^2*s13*
         s23*p1q*p3q + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13^2*p2q*p3q + 6
         *s12^3*s23*p3q^2 + 6*s12^3*s13*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 7*s13*
         s23^4*p1q^2 + 7*s13^2*s23^3*p1q*p3q + 14*s13^2*s23^3*p1q*p2q
          - 7*s13^2*s23^3*p1q^2 - 7*s13^3*s23^2*p2q*p3q - 7*s13^3*s23^2
         *p2q^2 + 7*s13^3*s23^2*p1q*p3q + 14*s13^3*s23^2*p1q*p2q - 7*
         s13^4*s23*p2q*p3q - 7*s13^4*s23*p2q^2 + s12*s23^4*p1q^2 + 13*
         s12*s13*s23^3*p1q*p3q - 8*s12*s13*s23^3*p1q*p2q - 19*s12*s13*
         s23^3*p1q^2 - 7*s12*s13^2*s23^2*p3q^2 + s12*s13^2*s23^2*p2q*
         p3q + 7*s12*s13^2*s23^2*p2q^2 + 19*s12*s13^2*s23^2*p1q*p3q + 5
         *s12*s13^2*s23^2*p1q*p2q - 27*s12*s13^2*s23^2*p1q^2 + 7*s12*
         s13^3*s23*p3q^2 + 23*s12*s13^3*s23*p2q*p3q + 14*s12*s13^3*s23*
         p2q^2 + 27*s12*s13^3*s23*p1q*p3q + 27*s12*s13^3*s23*p1q*p2q + 
         s12*s13^4*p2q*p3q - 2*s12^2*s23^3*p1q*p3q + 2*s12^2*s23^3*p1q*
         p2q + 4*s12^2*s23^3*p1q^2 - 6*s12^2*s13*s23^2*p3q^2 + 6*s12^2*
         s13*s23^2*p2q*p3q + 10*s12^2*s13*s23^2*p2q^2 + 36*s12^2*s13*
         s23^2*p1q*p3q + 17*s12^2*s13*s23^2*p1q*p2q + 4*s12^2*s13*s23^2
         *p1q^2 - 14*s12^2*s13^2*s23*p3q^2 + 9*s12^2*s13^2*s23*p2q*p3q
          + 17*s12^2*s13^2*s23*p2q^2 + 24*s12^2*s13^2*s23*p1q*p3q + 22*
         s12^2*s13^2*s23*p1q*p2q - s12^2*s13^3*p3q^2 + 3*s12^2*s13^3*
         p2q*p3q + s12^3*s23^2*p3q^2 - 2*s12^3*s23^2*p2q*p3q - 4*s12^3*
         s23^2*p2q^2 - 8*s12^3*s23^2*p1q*p3q - 6*s12^3*s23^2*p1q*p2q - 
         s12^3*s23^2*p1q^2 - 17*s12^3*s13*s23*p3q^2 - 15*s12^3*s13*s23*
         p2q*p3q - 4*s12^3*s13*s23*p2q^2 - s12^3*s13*s23*p1q*p3q - 5*
         s12^3*s13*s23*p1q*p2q - 3*s12^3*s13^2*p3q^2 + 3*s12^3*s13^2*
         p2q*p3q + 4*s12^4*s23*p3q^2 + 6*s12^4*s23*p2q*p3q + 2*s12^4*
         s23*p1q*p3q - 3*s12^4*s13*p3q^2 + s12^4*s13*p2q*p3q - s12^5*
         p3q^2,6*s12*s23^5*p1q^3 - 6*s12*s13*s23^4*p1q^2*p3q - 18*s12*
         s13*s23^4*p1q^2*p2q + 6*s12*s13*s23^4*p1q^3 + 12*s12*s13^2*
         s23^3*p1q*p2q*p3q + 18*s12*s13^2*s23^3*p1q*p2q^2 - 6*s12*s13^2
         *s23^3*p1q^2*p3q - 18*s12*s13^2*s23^3*p1q^2*p2q - 6*s12*s13^3*
         s23^2*p2q^2*p3q - 6*s12*s13^3*s23^2*p2q^3 + 12*s12*s13^3*s23^2
         *p1q*p2q*p3q + 18*s12*s13^3*s23^2*p1q*p2q^2 - 6*s12*s13^4*s23*
         p2q^2*p3q - 6*s12*s13^4*s23*p2q^3 - 18*s12^2*s23^4*p1q^2*p3q
          - 6*s12^2*s23^4*p1q^2*p2q + 6*s12^2*s23^4*p1q^3 + 12*s12^2*
         s13*s23^3*p1q*p3q^2 + 12*s12^2*s13*s23^3*p1q*p2q*p3q + 12*
         s12^2*s13*s23^3*p1q*p2q^2 - 24*s12^2*s13*s23^3*p1q^2*p3q - 24*
         s12^2*s13*s23^3*p1q^2*p2q + 12*s12^2*s13^2*s23^2*p2q*p3q^2 + 6
         *s12^2*s13^2*s23^2*p2q^2*p3q - 6*s12^2*s13^2*s23^2*p2q^3 + 12*
         s12^2*s13^2*s23^2*p1q*p3q^2 + 24*s12^2*s13^2*s23^2*p1q*p2q*p3q
          + 30*s12^2*s13^2*s23^2*p1q*p2q^2 + 12*s12^2*s13^3*s23*p2q*
         p3q^2 - 12*s12^2*s13^3*s23*p2q^3 + 18*s12^3*s23^3*p1q*p3q^2 + 
         12*s12^3*s23^3*p1q*p2q*p3q - 18*s12^3*s23^3*p1q^2*p3q - 6*
         s12^3*s23^3*p1q^2*p2q - 6*s12^3*s13*s23^2*p3q^3 + 6*s12^3*s13*
         s23^2*p2q*p3q^2 + 12*s12^3*s13*s23^2*p2q^2*p3q + 30*s12^3*s13*
         s23^2*p1q*p3q^2 + 24*s12^3*s13*s23^2*p1q*p2q*p3q + 12*s12^3*
         s13*s23^2*p1q*p2q^2 - 6*s12^3*s13^2*s23*p3q^3 + 18*s12^3*s13^2
         *s23*p2q*p3q^2 + 18*s12^3*s13^2*s23*p2q^2*p3q - 6*s12^3*s13^2*
         s23*p2q^3 - 6*s12^4*s23^2*p3q^3 - 6*s12^4*s23^2*p2q*p3q^2 + 18
         *s12^4*s23^2*p1q*p3q^2 + 12*s12^4*s23^2*p1q*p2q*p3q - 12*s12^4
         *s13*s23*p3q^3 + 12*s12^4*s13*s23*p2q^2*p3q - 6*s12^5*s23*
         p3q^3 - 6*s12^5*s23*p2q*p3q^2] + rat[ - 14*s13^2*s23^6*p1q^2
          + 14*s13^3*s23^5*p1q*p3q + 28*s13^3*s23^5*p1q*p2q - 28*s13^3*
         s23^5*p1q^2 - 14*s13^4*s23^4*p2q*p3q - 14*s13^4*s23^4*p2q^2 + 
         28*s13^4*s23^4*p1q*p3q + 56*s13^4*s23^4*p1q*p2q - 14*s13^4*
         s23^4*p1q^2 - 28*s13^5*s23^3*p2q*p3q - 28*s13^5*s23^3*p2q^2 + 
         14*s13^5*s23^3*p1q*p3q + 28*s13^5*s23^3*p1q*p2q - 14*s13^6*
         s23^2*p2q*p3q - 14*s13^6*s23^2*p2q^2 - 11*s12*s13*s23^6*p1q^2
          + 39*s12*s13^2*s23^5*p1q*p3q + 38*s12*s13^2*s23^5*p1q*p2q - 
         31*s12*s13^2*s23^5*p1q^2 - 14*s12*s13^3*s23^4*p3q^2 - 39*s12*
         s13^3*s23^4*p2q*p3q - 27*s12*s13^3*s23^4*p2q^2 + 59*s12*s13^3*
         s23^4*p1q*p3q + 68*s12*s13^3*s23^4*p1q*p2q - 43*s12*s13^3*
         s23^4*p1q^2 - 31*s12*s13^4*s23^3*p2q*p3q - 37*s12*s13^4*s23^3*
         p2q^2 + 43*s12*s13^4*s23^3*p1q*p3q + 50*s12*s13^4*s23^3*p1q*
         p2q - 23*s12*s13^4*s23^3*p1q^2 + 14*s12*s13^5*s23^2*p3q^2 + 13
         *s12*s13^5*s23^2*p2q*p3q - 7*s12*s13^5*s23^2*p2q^2 + 23*s12*
         s13^5*s23^2*p1q*p3q + 20*s12*s13^5*s23^2*p1q*p2q + 5*s12*s13^6
         *s23*p2q*p3q + 3*s12*s13^6*s23*p2q^2 + 4*s12^2*s23^6*p1q^2 + 
         18*s12^2*s13*s23^5*p1q*p3q + s12^2*s13*s23^5*p1q*p2q + s12^2*
         s13*s23^5*p1q^2 - 25*s12^2*s13^2*s23^4*p3q^2 - 28*s12^2*s13^2*
         s23^4*p2q*p3q - 9*s12^2*s13^2*s23^4*p2q^2 + 39*s12^2*s13^2*
         s23^4*p1q*p3q - 25*s12^2*s13^2*s23^4*p1q*p2q - 32*s12^2*s13^2*
         s23^4*p1q^2 - 9*s12^2*s13^3*s23^3*p3q^2 + 55*s12^2*s13^3*s23^3
         *p2q*p3q + 40*s12^2*s13^3*s23^3*p2q^2 + 78*s12^2*s13^3*s23^3*
         p1q*p3q - 7*s12^2*s13^3*s23^3*p1q*p2q - 31*s12^2*s13^3*s23^3*
         p1q^2 + 11*s12^2*s13^4*s23^2*p3q^2 + 126*s12^2*s13^4*s23^2*p2q
         *p3q + 83*s12^2*s13^4*s23^2*p2q^2 + 59*s12^2*s13^4*s23^2*p1q*
         p3q + 11*s12^2*s13^4*s23^2*p1q*p2q - 2*s12^2*s13^4*s23^2*p1q^2
          - 5*s12^2*s13^5*s23*p3q^2 + 55*s12^2*s13^5*s23*p2q*p3q + 44*
         s12^2*s13^5*s23*p2q^2 + 2*s12^2*s13^5*s23*p1q*p3q - 8*s12^2*
         s13^5*s23*p1q*p2q + 12*s12^2*s13^6*p2q*p3q + 10*s12^2*s13^6*
         p2q^2 - 8*s12^3*s23^5*p1q*p3q - 10*s12^3*s23^5*p1q*p2q + 2*
         s12^3*s23^5*p1q^2 - 7*s12^3*s13*s23^4*p3q^2 + 7*s12^3*s13*
         s23^4*p2q*p3q + 8*s12^3*s13*s23^4*p2q^2 + 4*s12^3*s13*s23^4*
         p1q*p3q - 49*s12^3*s13*s23^4*p1q*p2q - 6*s12^3*s13*s23^4*p1q^2
          - 16*s12^3*s13^2*s23^3*p3q^2 + 103*s12^3*s13^2*s23^3*p2q*p3q
          + 83*s12^3*s13^2*s23^3*p2q^2 + 70*s12^3*s13^2*s23^3*p1q*p3q
          - 66*s12^3*s13^2*s23^3*p1q*p2q - 24*s12^3*s13^2*s23^3*p1q^2
          - 35*s12^3*s13^3*s23^2*p3q^2 + 191*s12^3*s13^3*s23^2*p2q*p3q
          + 160*s12^3*s13^3*s23^2*p2q^2 + 84*s12^3*s13^3*s23^2*p1q*p3q
          - 31*s12^3*s13^3*s23^2*p1q*p2q - 16*s12^3*s13^3*s23^2*p1q^2
          - 34*s12^3*s13^4*s23*p3q^2 + 127*s12^3*s13^4*s23*p2q*p3q + 
         115*s12^3*s13^4*s23*p2q^2 + 30*s12^3*s13^4*s23*p1q*p3q - 4*
         s12^3*s13^4*s23*p1q*p2q - 12*s12^3*s13^5*p3q^2 + 28*s12^3*
         s13^5*p2q*p3q + 30*s12^3*s13^5*p2q^2 + 4*s12^4*s23^4*p3q^2 + 
         10*s12^4*s23^4*p2q*p3q + 4*s12^4*s23^4*p2q^2 - 4*s12^4*s23^4*
         p1q*p3q - 12*s12^4*s23^4*p1q*p2q - 4*s12^4*s23^4*p1q^2 - 5*
         s12^4*s13*s23^3*p3q^2 + 57*s12^4*s13*s23^3*p2q*p3q + 38*s12^4*
         s13*s23^3*p2q^2 + 28*s12^4*s13*s23^3*p1q*p3q - 40*s12^4*s13*
         s23^3*p1q*p2q - 20*s12^4*s13*s23^3*p1q^2 - 50*s12^4*s13^2*
         s23^2*p3q^2 + 130*s12^4*s13^2*s23^2*p2q*p3q + 114*s12^4*s13^2*
         s23^2*p2q^2 + 90*s12^4*s13^2*s23^2*p1q*p3q - 12*s12^4*s13^2*
         s23^2*p1q*p2q - 16*s12^4*s13^2*s23^2*p1q^2 - 75*s12^4*s13^3*
         s23*p3q^2 + 99*s12^4*s13^3*s23*p2q*p3q + 110*s12^4*s13^3*s23*
         p2q^2 + 58*s12^4*s13^3*s23*p1q*p3q + 16*s12^4*s13^3*s23*p1q*
         p2q - 38*s12^4*s13^4*p3q^2 + 12*s12^4*s13^4*p2q*p3q + 30*s12^4
         *s13^4*p2q^2 + 2*s12^5*s23^3*p3q^2 + 12*s12^5*s23^3*p2q*p3q + 
         4*s12^5*s23^3*p2q^2 + 8*s12^5*s23^3*p1q*p3q - 2*s12^5*s23^3*
         p1q*p2q - 2*s12^5*s23^3*p1q^2 - 22*s12^5*s13*s23^2*p3q^2 + 40*
         s12^5*s13*s23^2*p2q*p3q + 30*s12^5*s13*s23^2*p2q^2 + 46*s12^5*
         s13*s23^2*p1q*p3q + 10*s12^5*s13*s23^2*p1q*p2q - 2*s12^5*s13*
         s23^2*p1q^2 - 70*s12^5*s13^2*s23*p3q^2 + 12*s12^5*s13^2*s23*
         p2q*p3q + 36*s12^5*s13^2*s23*p2q^2 + 34*s12^5*s13^2*s23*p1q*
         p3q + 12*s12^5*s13^2*s23*p1q*p2q - 42*s12^5*s13^3*p3q^2 - 12*
         s12^5*s13^3*p2q*p3q + 10*s12^5*s13^3*p2q^2 - 4*s12^6*s23^2*
         p3q^2 + 2*s12^6*s23^2*p2q*p3q + 4*s12^6*s23^2*p1q*p3q - 26*
         s12^6*s13*s23*p3q^2 - 10*s12^6*s13*s23*p2q*p3q + 4*s12^6*s13*
         s23*p1q*p3q - 18*s12^6*s13^2*p3q^2 - 8*s12^6*s13^2*p2q*p3q - 2
         *s12^7*s23*p3q^2 - 2*s12^7*s13*p3q^2,12*s12*s13*s23^7*p1q^3 - 
         12*s12*s13^2*s23^6*p1q^2*p3q - 36*s12*s13^2*s23^6*p1q^2*p2q + 
         24*s12*s13^2*s23^6*p1q^3 + 24*s12*s13^3*s23^5*p1q*p2q*p3q + 36
         *s12*s13^3*s23^5*p1q*p2q^2 - 24*s12*s13^3*s23^5*p1q^2*p3q - 72
         *s12*s13^3*s23^5*p1q^2*p2q + 12*s12*s13^3*s23^5*p1q^3 - 12*s12
         *s13^4*s23^4*p2q^2*p3q - 12*s12*s13^4*s23^4*p2q^3 + 48*s12*
         s13^4*s23^4*p1q*p2q*p3q + 72*s12*s13^4*s23^4*p1q*p2q^2 - 12*
         s12*s13^4*s23^4*p1q^2*p3q - 36*s12*s13^4*s23^4*p1q^2*p2q - 24*
         s12*s13^5*s23^3*p2q^2*p3q - 24*s12*s13^5*s23^3*p2q^3 + 24*s12*
         s13^5*s23^3*p1q*p2q*p3q + 36*s12*s13^5*s23^3*p1q*p2q^2 - 12*
         s12*s13^6*s23^2*p2q^2*p3q - 12*s12*s13^6*s23^2*p2q^3 + 12*
         s12^2*s23^7*p1q^3 - 48*s12^2*s13*s23^6*p1q^2*p3q - 48*s12^2*
         s13*s23^6*p1q^2*p2q + 48*s12^2*s13*s23^6*p1q^3 + 24*s12^2*
         s13^2*s23^5*p1q*p3q^2 + 48*s12^2*s13^2*s23^5*p1q*p2q*p3q + 60*
         s12^2*s13^2*s23^5*p1q*p2q^2 - 120*s12^2*s13^2*s23^5*p1q^2*p3q
          - 168*s12^2*s13^2*s23^5*p1q^2*p2q + 48*s12^2*s13^2*s23^5*
         p1q^3 + 24*s12^2*s13^3*s23^4*p2q*p3q^2 - 24*s12^2*s13^3*s23^4*
         p2q^3 + 48*s12^2*s13^3*s23^4*p1q*p3q^2 + 144*s12^2*s13^3*s23^4
         *p1q*p2q*p3q + 192*s12^2*s13^3*s23^4*p1q*p2q^2 - 84*s12^2*
         s13^3*s23^4*p1q^2*p3q - 156*s12^2*s13^3*s23^4*p1q^2*p2q + 12*
         s12^2*s13^3*s23^4*p1q^3 + 48*s12^2*s13^4*s23^3*p2q*p3q^2 - 24*
         s12^2*s13^4*s23^3*p2q^2*p3q - 72*s12^2*s13^4*s23^3*p2q^3 + 24*
         s12^2*s13^4*s23^3*p1q*p3q^2 + 120*s12^2*s13^4*s23^3*p1q*p2q*
         p3q + 168*s12^2*s13^4*s23^3*p1q*p2q^2 - 12*s12^2*s13^4*s23^3*
         p1q^2*p3q - 36*s12^2*s13^4*s23^3*p1q^2*p2q + 24*s12^2*s13^5*
         s23^2*p2q*p3q^2 - 36*s12^2*s13^5*s23^2*p2q^2*p3q - 60*s12^2*
         s13^5*s23^2*p2q^3 + 24*s12^2*s13^5*s23^2*p1q*p2q*p3q + 36*
         s12^2*s13^5*s23^2*p1q*p2q^2 - 12*s12^2*s13^6*s23*p2q^2*p3q - 
         12*s12^2*s13^6*s23*p2q^3 - 36*s12^3*s23^6*p1q^2*p3q - 12*s12^3
         *s23^6*p1q^2*p2q + 24*s12^3*s23^6*p1q^3 + 60*s12^3*s13*s23^5*
         p1q*p3q^2 + 48*s12^3*s13*s23^5*p1q*p2q*p3q + 24*s12^3*s13*
         s23^5*p1q*p2q^2 - 168*s12^3*s13*s23^5*p1q^2*p3q - 120*s12^3*
         s13*s23^5*p1q^2*p2q + 48*s12^3*s13*s23^5*p1q^3 - 12*s12^3*
         s13^2*s23^4*p3q^3 + 36*s12^3*s13^2*s23^4*p2q*p3q^2 + 36*s12^3*
         s13^2*s23^4*p2q^2*p3q - 12*s12^3*s13^2*s23^4*p2q^3 + 168*s12^3
         *s13^2*s23^4*p1q*p3q^2 + 192*s12^3*s13^2*s23^4*p1q*p2q*p3q + 
         168*s12^3*s13^2*s23^4*p1q*p2q^2 - 192*s12^3*s13^2*s23^4*p1q^2*
         p3q - 192*s12^3*s13^2*s23^4*p1q^2*p2q + 24*s12^3*s13^2*s23^4*
         p1q^3 - 24*s12^3*s13^3*s23^3*p3q^3 + 120*s12^3*s13^3*s23^3*p2q
         *p3q^2 + 72*s12^3*s13^3*s23^3*p2q^2*p3q - 72*s12^3*s13^3*s23^3
         *p2q^3 + 132*s12^3*s13^3*s23^3*p1q*p3q^2 + 216*s12^3*s13^3*
         s23^3*p1q*p2q*p3q + 240*s12^3*s13^3*s23^3*p1q*p2q^2 - 60*s12^3
         *s13^3*s23^3*p1q^2*p3q - 84*s12^3*s13^3*s23^3*p1q^2*p2q - 12*
         s12^3*s13^4*s23^2*p3q^3 + 108*s12^3*s13^4*s23^2*p2q*p3q^2 + 24
         *s12^3*s13^4*s23^2*p2q^2*p3q - 96*s12^3*s13^4*s23^2*p2q^3 + 24
         *s12^3*s13^4*s23^2*p1q*p3q^2 + 72*s12^3*s13^4*s23^2*p1q*p2q*
         p3q + 96*s12^3*s13^4*s23^2*p1q*p2q^2 + 24*s12^3*s13^5*s23*p2q*
         p3q^2 - 12*s12^3*s13^5*s23*p2q^2*p3q - 36*s12^3*s13^5*s23*
         p2q^3 + 36*s12^4*s23^5*p1q*p3q^2 + 24*s12^4*s23^5*p1q*p2q*p3q
          - 72*s12^4*s23^5*p1q^2*p3q - 24*s12^4*s23^5*p1q^2*p2q + 12*
         s12^4*s23^5*p1q^3 - 24*s12^4*s13*s23^4*p3q^3 + 24*s12^4*s13*
         s23^4*p2q^2*p3q + 192*s12^4*s13*s23^4*p1q*p3q^2 + 144*s12^4*
         s13*s23^4*p1q*p2q*p3q + 48*s12^4*s13*s23^4*p1q*p2q^2 - 156*
         s12^4*s13*s23^4*p1q^2*p3q - 84*s12^4*s13*s23^4*p1q^2*p2q + 12*
         s12^4*s13*s23^4*p1q^3 - 72*s12^4*s13^2*s23^3*p3q^3 + 72*s12^4*
         s13^2*s23^3*p2q*p3q^2 + 120*s12^4*s13^2*s23^3*p2q^2*p3q - 24*
         s12^4*s13^2*s23^3*p2q^3 + 240*s12^4*s13^2*s23^3*p1q*p3q^2 + 
         216*s12^4*s13^2*s23^3*p1q*p2q*p3q + 132*s12^4*s13^2*s23^3*p1q*
         p2q^2 - 84*s12^4*s13^2*s23^3*p1q^2*p3q - 60*s12^4*s13^2*s23^3*
         p1q^2*p2q - 60*s12^4*s13^3*s23^2*p3q^3 + 132*s12^4*s13^3*s23^2
         *p2q*p3q^2 + 132*s12^4*s13^3*s23^2*p2q^2*p3q - 60*s12^4*s13^3*
         s23^2*p2q^3 + 84*s12^4*s13^3*s23^2*p1q*p3q^2 + 96*s12^4*s13^3*
         s23^2*p1q*p2q*p3q + 84*s12^4*s13^3*s23^2*p1q*p2q^2 - 12*s12^4*
         s13^4*s23*p3q^3 + 60*s12^4*s13^4*s23*p2q*p3q^2 + 36*s12^4*
         s13^4*s23*p2q^2*p3q - 36*s12^4*s13^4*s23*p2q^3 - 12*s12^5*
         s23^4*p3q^3 - 12*s12^5*s23^4*p2q*p3q^2 + 72*s12^5*s23^4*p1q*
         p3q^2 + 48*s12^5*s23^4*p1q*p2q*p3q - 36*s12^5*s23^4*p1q^2*p3q
          - 12*s12^5*s23^4*p1q^2*p2q - 72*s12^5*s13*s23^3*p3q^3 - 24*
         s12^5*s13*s23^3*p2q*p3q^2 + 48*s12^5*s13*s23^3*p2q^2*p3q + 168
         *s12^5*s13*s23^3*p1q*p3q^2 + 120*s12^5*s13*s23^3*p1q*p2q*p3q
          + 24*s12^5*s13*s23^3*p1q*p2q^2 - 36*s12^5*s13*s23^3*p1q^2*p3q
          - 12*s12^5*s13*s23^3*p1q^2*p2q - 96*s12^5*s13^2*s23^2*p3q^3
          + 24*s12^5*s13^2*s23^2*p2q*p3q^2 + 108*s12^5*s13^2*s23^2*
         p2q^2*p3q - 12*s12^5*s13^2*s23^2*p2q^3 + 96*s12^5*s13^2*s23^2*
         p1q*p3q^2 + 72*s12^5*s13^2*s23^2*p1q*p2q*p3q + 24*s12^5*s13^2*
         s23^2*p1q*p2q^2 - 36*s12^5*s13^3*s23*p3q^3 + 36*s12^5*s13^3*
         s23*p2q*p3q^2 + 60*s12^5*s13^3*s23*p2q^2*p3q - 12*s12^5*s13^3*
         s23*p2q^3 - 24*s12^6*s23^3*p3q^3 - 24*s12^6*s23^3*p2q*p3q^2 + 
         36*s12^6*s23^3*p1q*p3q^2 + 24*s12^6*s23^3*p1q*p2q*p3q - 60*
         s12^6*s13*s23^2*p3q^3 - 36*s12^6*s13*s23^2*p2q*p3q^2 + 24*
         s12^6*s13*s23^2*p2q^2*p3q + 36*s12^6*s13*s23^2*p1q*p3q^2 + 24*
         s12^6*s13*s23^2*p1q*p2q*p3q - 36*s12^6*s13^2*s23*p3q^3 - 12*
         s12^6*s13^2*s23*p2q*p3q^2 + 24*s12^6*s13^2*s23*p2q^2*p3q - 12*
         s12^7*s23^2*p3q^3 - 12*s12^7*s23^2*p2q*p3q^2 - 12*s12^7*s13*
         s23*p3q^3 - 12*s12^7*s13*s23*p2q*p3q^2] + rat[ - 5*s12^3*s13*
         p3q + 5*s12^2*s13^2*p2q - 10*s12^2*s13^2*p3q + 5*s12^2*s13*s23
         *p1q + 10*s12^2*s13*s23*p2q + 4*s12^2*s13*s23*p3q + 10*s12*
         s13^3*p2q - 5*s12*s13^3*p3q + 16*s12*s13^2*s23*p2q + 4*s12*
         s13^2*s23*p3q - 4*s12*s13*s23^2*p1q + 2*s12*s13*s23^2*p2q + 
         s12*s13*s23^2*p3q + 5*s13^4*p2q - 5*s13^3*s23*p1q + 6*s13^3*
         s23*p2q - 6*s13^2*s23^2*p1q + s13^2*s23^2*p2q - s13*s23^3*p1q,
         24*s12^4*s23*p3q^2 - 48*s12^3*s13*s23*p2q*p3q + 48*s12^3*s13*
         s23*p3q^2 - 48*s12^3*s23^2*p1q*p3q + 24*s12^3*s23^2*p3q^2 + 24
         *s12^2*s13^2*s23*p2q^2 - 96*s12^2*s13^2*s23*p2q*p3q + 24*s12^2
         *s13^2*s23*p3q^2 - 48*s12^2*s13*s23^2*p1q*p2q - 96*s12^2*s13*
         s23^2*p1q*p3q - 48*s12^2*s13*s23^2*p2q*p3q + 24*s12^2*s13*
         s23^2*p3q^2 + 24*s12^2*s23^3*p1q^2 - 48*s12^2*s23^3*p1q*p3q + 
         48*s12*s13^3*s23*p2q^2 - 48*s12*s13^3*s23*p2q*p3q - 96*s12*
         s13^2*s23^2*p1q*p2q - 48*s12*s13^2*s23^2*p1q*p3q + 24*s12*
         s13^2*s23^2*p2q^2 - 48*s12*s13^2*s23^2*p2q*p3q + 48*s12*s13*
         s23^3*p1q^2 - 48*s12*s13*s23^3*p1q*p2q - 48*s12*s13*s23^3*p1q*
         p3q + 24*s12*s23^4*p1q^2 + 24*s13^4*s23*p2q^2 - 48*s13^3*s23^2
         *p1q*p2q + 24*s13^3*s23^2*p2q^2 + 24*s13^2*s23^3*p1q^2 - 48*
         s13^2*s23^3*p1q*p2q + 24*s13*s23^4*p1q^2]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s13*s23^2*p1q
          - 7*s13^2*s23*p2q + 7*s13^2*s23*p1q - 7*s13^3*p2q - 7*s12*s13
         *s23*p3q + 14*s12*s13*s23*p2q + 21*s12*s13*s23*p1q + 7*s12*
         s13^2*p3q + 21*s12*s13^2*p2q + 28*s12*s13^2*p1q - 21*s12^2*s13
         *p3q,6*s12*s23^3*p1q^2 - 12*s12*s13*s23^2*p1q*p2q + 6*s12*s13*
         s23^2*p1q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p1q*p2q
          + 6*s12*s13^3*p2q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*
         p1q^2 - 12*s12^2*s13*s23*p2q*p3q - 12*s12^2*s13*s23*p1q*p3q - 
         12*s12^2*s13*s23*p1q*p2q - 12*s12^2*s13^2*p2q*p3q + 6*s12^2*
         s13^2*p2q^2 + 6*s12^3*s23*p3q^2 - 12*s12^3*s23*p1q*p3q + 6*
         s12^3*s13*p3q^2 - 12*s12^3*s13*p2q*p3q + 6*s12^4*p3q^2] + rat[
         14*s13*s23^3*p1q - 14*s13^2*s23^2*p2q + 14*s13^2*s23^2*p1q - 
         14*s13^3*s23*p2q - 14*s12*s13*s23^2*p3q + 21*s12*s13*s23^2*p1q
          + 14*s12*s13^2*s23*p3q + 7*s12*s13^2*s23*p2q + 35*s12*s13^2*
         s23*p1q - 7*s12*s13^3*p2q - 21*s12^2*s13*s23*p3q + 7*s12^2*s13
         *s23*p1q + 7*s12^2*s13^2*p3q + 7*s12^2*s13^2*p2q + 14*s12^2*
         s13^2*p1q - 7*s12^3*s13*p3q,12*s12*s23^4*p1q^2 - 24*s12*s13*
         s23^3*p1q*p2q + 12*s12*s13*s23^3*p1q^2 + 12*s12*s13^2*s23^2*
         p2q^2 - 24*s12*s13^2*s23^2*p1q*p2q + 12*s12*s13^3*s23*p2q^2 - 
         24*s12^2*s23^3*p1q*p3q + 24*s12^2*s23^3*p1q^2 - 24*s12^2*s13*
         s23^2*p2q*p3q - 24*s12^2*s13*s23^2*p1q*p3q - 48*s12^2*s13*
         s23^2*p1q*p2q + 12*s12^2*s13*s23^2*p1q^2 - 24*s12^2*s13^2*s23*
         p2q*p3q + 24*s12^2*s13^2*s23*p2q^2 - 24*s12^2*s13^2*s23*p1q*
         p2q + 12*s12^2*s13^3*p2q^2 + 12*s12^3*s23^2*p3q^2 - 48*s12^3*
         s23^2*p1q*p3q + 12*s12^3*s23^2*p1q^2 + 12*s12^3*s13*s23*p3q^2
          - 48*s12^3*s13*s23*p2q*p3q - 24*s12^3*s13*s23*p1q*p3q - 24*
         s12^3*s13*s23*p1q*p2q - 24*s12^3*s13^2*p2q*p3q + 12*s12^3*
         s13^2*p2q^2 + 24*s12^4*s23*p3q^2 - 24*s12^4*s23*p1q*p3q + 12*
         s12^4*s13*p3q^2 - 24*s12^4*s13*p2q*p3q + 12*s12^5*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - s12*
         s23^3*p1q^2*p3q - s12*s23^3*p1q^2*p2q - 2*s12*s23^3*p1q^3 + 
         s12*s13*s23^2*p1q*p3q^2 + 4*s12*s13*s23^2*p1q*p2q*p3q + 3*s12*
         s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + 5*s12*s13*
         s23^2*p1q^2*p2q - s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*
         p2q^2*p3q - 2*s12*s13^2*s23*p2q^3 + s12*s13^2*s23*p1q*p3q^2 - 
         3*s12*s13^2*s23*p1q*p2q^2 - s12*s13^3*p2q*p3q^2 - s12*s13^3*
         p2q^2*p3q + 2*s12^2*s23^2*p1q*p3q^2 + 2*s12^2*s23^2*p1q*p2q*
         p3q + 5*s12^2*s23^2*p1q^2*p3q + s12^2*s23^2*p1q^2*p2q - s12^2*
         s13*s23*p3q^3 - 2*s12^2*s13*s23*p2q*p3q^2 - 3*s12^2*s13*s23*
         p2q^2*p3q - 2*s12^2*s13*s23*p2q^3 - 3*s12^2*s13*s23*p1q*p3q^2
          - 2*s12^2*s13*s23*p1q*p2q*p3q - 3*s12^2*s13*s23*p1q*p2q^2 + 
         s12^2*s13^2*p3q^3 - s12^2*s13^2*p2q*p3q^2 - 2*s12^2*s13^2*
         p2q^2*p3q - s12^3*s23*p3q^3 - s12^3*s23*p2q*p3q^2 - 4*s12^3*
         s23*p1q*p3q^2 - 2*s12^3*s23*p1q*p2q*p3q + 2*s12^3*s13*p3q^3 + 
         s12^3*s13*p2q*p3q^2 - s12^3*s13*p2q^2*p3q + s12^4*p3q^3 + 
         s12^4*p2q*p3q^2, - 12*s23^4*p1q^3 + 12*s13*s23^3*p1q^2*p3q + 
         36*s13*s23^3*p1q^2*p2q - 24*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2
         *s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3
          + 36*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*
         s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 - 36*s12^2*s23^2*
         p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*
         p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 7*
         s23^4*p1q^2*p2q + 7*s13*s23^3*p1q*p2q*p3q + 21*s13*s23^3*p1q*
         p2q^2 - 7*s13^2*s23^2*p2q^2*p3q - 14*s13^2*s23^2*p2q^3 + 14*
         s13^2*s23^2*p1q*p2q^2 + 7*s13^2*s23^2*p1q^2*p2q - 14*s13^3*s23
         *p2q^3 - 7*s13^3*s23*p1q*p2q*p3q - 7*s13^3*s23*p1q*p2q^2 + 7*
         s13^4*p2q^2*p3q + 14*s12*s23^3*p1q*p2q*p3q - 14*s12*s23^3*
         p1q^2*p2q - 7*s12*s13*s23^2*p2q*p3q^2 - 7*s12*s13*s23^2*p2q^2*
         p3q - 14*s12*s13*s23^2*p2q^3 - 14*s12*s13*s23^2*p1q*p2q^2 - 28
         *s12*s13*s23^2*p1q^2*p2q + 14*s12*s13^2*s23*p2q*p3q^2 + 56*s12
         *s13^2*s23*p2q^2*p3q + 28*s12*s13^2*s23*p1q*p2q*p3q + 14*s12*
         s13^2*s23*p1q*p2q^2 - 7*s12*s13^3*p2q*p3q^2 + 21*s12*s13^3*
         p2q^2*p3q - 7*s12^2*s23^2*p2q*p3q^2 + 28*s12^2*s23^2*p1q*p2q*
         p3q - 7*s12^2*s23^2*p1q^2*p2q + 56*s12^2*s13*s23*p2q^2*p3q + 
         14*s12^2*s13*s23*p2q^3 + 49*s12^2*s13*s23*p1q*p2q*p3q + 21*
         s12^2*s13*s23*p1q*p2q^2 - 21*s12^2*s13^2*p2q*p3q^2 + 21*s12^2*
         s13^2*p2q^2*p3q - 14*s12^3*s23*p2q*p3q^2 + 14*s12^3*s23*p1q*
         p2q*p3q - 21*s12^3*s13*p2q*p3q^2 + 7*s12^3*s13*p2q^2*p3q - 7*
         s12^4*p2q*p3q^2,24*s23^4*p1q^3 - 24*s13*s23^3*p1q^2*p3q - 72*
         s13*s23^3*p1q^2*p2q + 48*s13^2*s23^2*p1q*p2q*p3q + 72*s13^2*
         s23^2*p1q*p2q^2 - 24*s13^3*s23*p2q^2*p3q - 24*s13^3*s23*p2q^3
          - 72*s12*s23^3*p1q^2*p3q - 24*s12*s23^3*p1q^2*p2q + 48*s12*
         s13*s23^2*p1q*p3q^2 + 48*s12*s13*s23^2*p1q*p2q*p3q + 48*s12*
         s13*s23^2*p1q*p2q^2 + 48*s12*s13^2*s23*p2q*p3q^2 + 24*s12*
         s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q^3 + 72*s12^2*s23^2*
         p1q*p3q^2 + 48*s12^2*s23^2*p1q*p2q*p3q - 24*s12^2*s13*s23*
         p3q^3 + 24*s12^2*s13*s23*p2q*p3q^2 + 48*s12^2*s13*s23*p2q^2*
         p3q - 24*s12^3*s23*p3q^3 - 24*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 7*s13^2*s23^2*p1q*p2q*p3q + 7*s13^3*s23*p2q^2*
         p3q - 7*s13^3*s23*p1q*p2q*p3q + 7*s13^4*p2q^2*p3q - 7*s12*
         s23^3*p1q^2*p2q - 7*s12*s23^3*p1q^3 + 14*s12*s13*s23^2*p1q*p2q
         *p3q + 7*s12*s13*s23^2*p1q*p2q^2 + 14*s12*s13*s23^2*p1q^2*p3q
          + 7*s12*s13*s23^2*p1q^2*p2q - 7*s12*s13^2*s23*p2q*p3q^2 + 14*
         s12*s13^2*s23*p2q^2*p3q - 7*s12*s13^2*s23*p1q*p3q^2 - 14*s12*
         s13^3*p2q*p3q^2 + 14*s12*s13^3*p2q^2*p3q + 14*s12^2*s23^2*p1q*
         p2q*p3q + 21*s12^2*s23^2*p1q^2*p3q - 14*s12^2*s13*s23*p2q*
         p3q^2 + 7*s12^2*s13*s23*p2q^2*p3q - 28*s12^2*s13*s23*p1q*p3q^2
          + 7*s12^2*s13*s23*p1q*p2q*p3q + 7*s12^2*s13^2*p3q^3 - 28*
         s12^2*s13^2*p2q*p3q^2 + 7*s12^2*s13^2*p2q^2*p3q - 7*s12^3*s23*
         p2q*p3q^2 - 21*s12^3*s23*p1q*p3q^2 + 14*s12^3*s13*p3q^3 - 14*
         s12^3*s13*p2q*p3q^2 + 7*s12^4*p3q^3,24*s23^4*p1q^3 - 24*s13*
         s23^3*p1q^2*p3q - 72*s13*s23^3*p1q^2*p2q + 48*s13^2*s23^2*p1q*
         p2q*p3q + 72*s13^2*s23^2*p1q*p2q^2 - 24*s13^3*s23*p2q^2*p3q - 
         24*s13^3*s23*p2q^3 - 72*s12*s23^3*p1q^2*p3q - 24*s12*s23^3*
         p1q^2*p2q + 48*s12*s13*s23^2*p1q*p3q^2 + 48*s12*s13*s23^2*p1q*
         p2q*p3q + 48*s12*s13*s23^2*p1q*p2q^2 + 48*s12*s13^2*s23*p2q*
         p3q^2 + 24*s12*s13^2*s23*p2q^2*p3q - 24*s12*s13^2*s23*p2q^3 + 
         72*s12^2*s23^2*p1q*p3q^2 + 48*s12^2*s23^2*p1q*p2q*p3q - 24*
         s12^2*s13*s23*p3q^3 + 24*s12^2*s13*s23*p2q*p3q^2 + 48*s12^2*
         s13*s23*p2q^2*p3q - 24*s12^3*s23*p3q^3 - 24*s12^3*s23*p2q*
         p3q^2]*d + rat[7*s13^2*s23^2*p1q*p2q*p3q - 7*s13^3*s23*p2q^2*
         p3q + 7*s13^3*s23*p1q*p2q*p3q - 7*s13^4*p2q^2*p3q + 7*s12*
         s23^3*p1q^2*p2q + 7*s12*s23^3*p1q^3 - 14*s12*s13*s23^2*p1q*p2q
         *p3q - 7*s12*s13*s23^2*p1q*p2q^2 - 14*s12*s13*s23^2*p1q^2*p3q
          - 7*s12*s13*s23^2*p1q^2*p2q + 7*s12*s13^2*s23*p2q*p3q^2 - 14*
         s12*s13^2*s23*p2q^2*p3q + 7*s12*s13^2*s23*p1q*p3q^2 + 14*s12*
         s13^3*p2q*p3q^2 - 14*s12*s13^3*p2q^2*p3q - 14*s12^2*s23^2*p1q*
         p2q*p3q - 21*s12^2*s23^2*p1q^2*p3q + 14*s12^2*s13*s23*p2q*
         p3q^2 - 7*s12^2*s13*s23*p2q^2*p3q + 28*s12^2*s13*s23*p1q*p3q^2
          - 7*s12^2*s13*s23*p1q*p2q*p3q - 7*s12^2*s13^2*p3q^3 + 28*
         s12^2*s13^2*p2q*p3q^2 - 7*s12^2*s13^2*p2q^2*p3q + 7*s12^3*s23*
         p2q*p3q^2 + 21*s12^3*s23*p1q*p3q^2 - 14*s12^3*s13*p3q^3 + 14*
         s12^3*s13*p2q*p3q^2 - 7*s12^4*p3q^3,6*s23^4*p1q^3 - 6*s13*
         s23^3*p1q^2*p3q - 18*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p1q*
         p2q*p3q + 18*s13^2*s23^2*p1q*p2q^2 - 6*s13^3*s23*p2q^2*p3q - 6
         *s13^3*s23*p2q^3 - 18*s12*s23^3*p1q^2*p3q - 6*s12*s23^3*p1q^2*
         p2q + 12*s12*s13*s23^2*p1q*p3q^2 + 12*s12*s13*s23^2*p1q*p2q*
         p3q + 12*s12*s13*s23^2*p1q*p2q^2 + 12*s12*s13^2*s23*p2q*p3q^2
          + 6*s12*s13^2*s23*p2q^2*p3q - 6*s12*s13^2*s23*p2q^3 + 18*
         s12^2*s23^2*p1q*p3q^2 + 12*s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*
         s13*s23*p3q^3 + 6*s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*
         p2q^2*p3q - 6*s12^3*s23*p3q^3 - 6*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[7*s23^3*
         p1q^2*p2q*p3q + 7*s23^3*p1q^2*p2q^2 + 14*s23^3*p1q^3*p2q - 7*
         s13*s23^2*p1q*p2q*p3q^2 - 28*s13*s23^2*p1q*p2q^2*p3q - 21*s13*
         s23^2*p1q*p2q^3 - 7*s13*s23^2*p1q^2*p2q*p3q - 35*s13*s23^2*
         p1q^2*p2q^2 + 7*s13^2*s23*p2q^2*p3q^2 + 21*s13^2*s23*p2q^3*p3q
          + 14*s13^2*s23*p2q^4 - 7*s13^2*s23*p1q*p2q*p3q^2 + 21*s13^2*
         s23*p1q*p2q^3 + 7*s13^3*p2q^2*p3q^2 + 7*s13^3*p2q^3*p3q - 14*
         s12*s23^2*p1q*p2q*p3q^2 - 14*s12*s23^2*p1q*p2q^2*p3q - 35*s12*
         s23^2*p1q^2*p2q*p3q - 7*s12*s23^2*p1q^2*p2q^2 + 7*s12*s13*s23*
         p2q*p3q^3 + 14*s12*s13*s23*p2q^2*p3q^2 + 21*s12*s13*s23*p2q^3*
         p3q + 14*s12*s13*s23*p2q^4 + 21*s12*s13*s23*p1q*p2q*p3q^2 + 14
         *s12*s13*s23*p1q*p2q^2*p3q + 21*s12*s13*s23*p1q*p2q^3 - 7*s12*
         s13^2*p2q*p3q^3 + 7*s12*s13^2*p2q^2*p3q^2 + 14*s12*s13^2*p2q^3
         *p3q + 7*s12^2*s23*p2q*p3q^3 + 7*s12^2*s23*p2q^2*p3q^2 + 28*
         s12^2*s23*p1q*p2q*p3q^2 + 14*s12^2*s23*p1q*p2q^2*p3q - 14*
         s12^2*s13*p2q*p3q^3 - 7*s12^2*s13*p2q^2*p3q^2 + 7*s12^2*s13*
         p2q^3*p3q - 7*s12^3*p2q*p3q^3 - 7*s12^3*p2q^2*p3q^2,24*s23^3*
         p1q^3*p3q + 24*s23^3*p1q^3*p2q - 24*s13*s23^2*p1q^2*p3q^2 - 96
         *s13*s23^2*p1q^2*p2q*p3q - 72*s13*s23^2*p1q^2*p2q^2 + 48*s13^2
         *s23*p1q*p2q*p3q^2 + 120*s13^2*s23*p1q*p2q^2*p3q + 72*s13^2*
         s23*p1q*p2q^3 - 24*s13^3*p2q^2*p3q^2 - 48*s13^3*p2q^3*p3q - 24
         *s13^3*p2q^4 - 72*s12*s23^2*p1q^2*p3q^2 - 96*s12*s23^2*p1q^2*
         p2q*p3q - 24*s12*s23^2*p1q^2*p2q^2 + 48*s12*s13*s23*p1q*p3q^3
          + 96*s12*s13*s23*p1q*p2q*p3q^2 + 96*s12*s13*s23*p1q*p2q^2*p3q
          + 48*s12*s13*s23*p1q*p2q^3 + 48*s12*s13^2*p2q*p3q^3 + 72*s12*
         s13^2*p2q^2*p3q^2 - 24*s12*s13^2*p2q^4 + 72*s12^2*s23*p1q*
         p3q^3 + 120*s12^2*s23*p1q*p2q*p3q^2 + 48*s12^2*s23*p1q*p2q^2*
         p3q - 24*s12^2*s13*p3q^4 + 72*s12^2*s13*p2q^2*p3q^2 + 48*s12^2
         *s13*p2q^3*p3q - 24*s12^3*p3q^4 - 48*s12^3*p2q*p3q^3 - 24*
         s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[s12^3*p3q^2
          - s12^2*s13*p2q*p3q + 2*s12^2*s13*p3q^2 - 2*s12^2*s23*p1q*p3q
          + s12^2*s23*p3q^2 - 2*s12*s13^2*p2q*p3q + s12*s13^2*p3q^2 - 3
         *s12*s13*s23*p1q*p2q - 3*s12*s13*s23*p1q*p3q - 2*s12*s13*s23*
         p2q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p3q^2 + s12*s23^2*
         p1q^2 - 2*s12*s23^2*p1q*p3q - s13^3*p2q*p3q - s13^2*s23*p1q*
         p2q + s13^2*s23*p1q*p3q - s13^2*s23*p2q*p3q + s13*s23^2*p1q^2
          - s13*s23^2*p1q*p2q + s13*s23^2*p1q*p3q + s23^3*p1q^2,4*s12^3
         *s23*p2q*p3q^2 + 4*s12^3*s23*p3q^3 - 8*s12^2*s13*s23*p2q^2*p3q
          - 4*s12^2*s13*s23*p2q*p3q^2 + 4*s12^2*s13*s23*p3q^3 - 8*s12^2
         *s23^2*p1q*p2q*p3q - 8*s12^2*s23^2*p1q*p3q^2 + 4*s12^2*s23^2*
         p2q*p3q^2 + 4*s12^2*s23^2*p3q^3 + 4*s12*s13^2*s23*p2q^3 - 4*
         s12*s13^2*s23*p2q^2*p3q - 8*s12*s13^2*s23*p2q*p3q^2 - 8*s12*
         s13*s23^2*p1q*p2q^2 - 16*s12*s13*s23^2*p1q*p2q*p3q - 8*s12*s13
         *s23^2*p1q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2
         *p2q*p3q^2 + 4*s12*s23^3*p1q^2*p2q + 4*s12*s23^3*p1q^2*p3q - 8
         *s12*s23^3*p1q*p2q*p3q - 8*s12*s23^3*p1q*p3q^2 + 4*s13^3*s23*
         p2q^3 + 4*s13^3*s23*p2q^2*p3q - 8*s13^2*s23^2*p1q*p2q^2 - 8*
         s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*s23^2*p2q^3 + 4*s13^2*s23^2*
         p2q^2*p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13*s23^3*p1q^2*p3q - 8*
         s13*s23^3*p1q*p2q^2 - 8*s13*s23^3*p1q*p2q*p3q + 4*s23^4*p1q^2*
         p2q + 4*s23^4*p1q^2*p3q] + rat[ - s23^3*p1q^2 - s13*s23^2*p1q*
         p3q + s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q
          - s13^2*s23*p1q*p3q + s13^2*s23*p1q*p2q + s13^3*p2q*p3q + 2*
         s12*s23^2*p1q*p3q - s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 + 5*
         s12*s13*s23*p2q*p3q + 2*s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*
         p3q + 3*s12*s13*s23*p1q*p2q - s12*s13^2*p3q^2 + 2*s12*s13^2*
         p2q*p3q - s12^2*s23*p3q^2 + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*
         p3q^2 + s12^2*s13*p2q*p3q - s12^3*p3q^2,4*s23^4*p1q^2*p3q + 4*
         s23^4*p1q^2*p2q - 8*s13*s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*
         p2q^2 + 4*s13*s23^3*p1q^2*p3q + 4*s13*s23^3*p1q^2*p2q + 4*
         s13^2*s23^2*p2q^2*p3q + 4*s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*
         p1q*p2q*p3q - 8*s13^2*s23^2*p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q
          + 4*s13^3*s23*p2q^3 - 8*s12*s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q
         *p2q*p3q + 4*s12*s23^3*p1q^2*p3q + 4*s12*s23^3*p1q^2*p2q - 8*
         s12*s13*s23^2*p2q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*
         s13*s23^2*p1q*p3q^2 - 16*s12*s13*s23^2*p1q*p2q*p3q - 8*s12*s13
         *s23^2*p1q*p2q^2 - 8*s12*s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23
         *p2q^2*p3q + 4*s12*s13^2*s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*
         s12^2*s23^2*p2q*p3q^2 - 8*s12^2*s23^2*p1q*p3q^2 - 8*s12^2*
         s23^2*p1q*p2q*p3q + 4*s12^2*s13*s23*p3q^3 - 4*s12^2*s13*s23*
         p2q*p3q^2 - 8*s12^2*s13*s23*p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*
         s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 14*s13*s23^4*
         p1q^2*p3q - 14*s13*s23^4*p1q^2*p2q + 14*s13^2*s23^3*p1q*p3q^2
          + 42*s13^2*s23^3*p1q*p2q*p3q + 28*s13^2*s23^3*p1q*p2q^2 - 14*
         s13^2*s23^3*p1q^2*p3q - 14*s13^2*s23^3*p1q^2*p2q - 14*s13^3*
         s23^2*p2q*p3q^2 - 28*s13^3*s23^2*p2q^2*p3q - 14*s13^3*s23^2*
         p2q^3 + 14*s13^3*s23^2*p1q*p3q^2 + 42*s13^3*s23^2*p1q*p2q*p3q
          + 28*s13^3*s23^2*p1q*p2q^2 - 14*s13^4*s23*p2q*p3q^2 - 28*
         s13^4*s23*p2q^2*p3q - 14*s13^4*s23*p2q^3 + 3*s12*s23^4*p1q^2*
         p3q + 3*s12*s23^4*p1q^2*p2q + 38*s12*s23^4*p1q^3 + 25*s12*s13*
         s23^3*p1q*p3q^2 + 6*s12*s13*s23^3*p1q*p2q*p3q - 19*s12*s13*
         s23^3*p1q*p2q^2 - 38*s12*s13*s23^3*p1q^2*p3q - 114*s12*s13*
         s23^3*p1q^2*p2q + 38*s12*s13*s23^3*p1q^3 - 14*s12*s13^2*s23^2*
         p3q^3 - 11*s12*s13^2*s23^2*p2q*p3q^2 + 19*s12*s13^2*s23^2*
         p2q^2*p3q + 16*s12*s13^2*s23^2*p2q^3 + 8*s12*s13^2*s23^2*p1q*
         p2q*p3q + 46*s12*s13^2*s23^2*p1q*p2q^2 - 55*s12*s13^2*s23^2*
         p1q^2*p3q - 131*s12*s13^2*s23^2*p1q^2*p2q + 14*s12*s13^3*s23*
         p3q^3 + 98*s12*s13^3*s23*p2q*p3q^2 + 114*s12*s13^3*s23*p2q^2*
         p3q + 30*s12*s13^3*s23*p2q^3 + 17*s12*s13^3*s23*p1q*p3q^2 + 72
         *s12*s13^3*s23*p1q*p2q*p3q + 93*s12*s13^3*s23*p1q*p2q^2 + 39*
         s12*s13^4*p2q*p3q^2 + 39*s12*s13^4*p2q^2*p3q - 6*s12^2*s23^3*
         p1q*p3q^2 - 2*s12^2*s23^3*p1q*p2q*p3q + 4*s12^2*s23^3*p1q*
         p2q^2 - 104*s12^2*s23^3*p1q^2*p3q - 28*s12^2*s23^3*p1q^2*p2q
          + 38*s12^2*s23^3*p1q^3 - 11*s12^2*s13*s23^2*p3q^3 + 2*s12^2*
         s13*s23^2*p2q*p3q^2 + 35*s12^2*s13*s23^2*p2q^2*p3q + 22*s12^2*
         s13*s23^2*p2q^3 + 72*s12^2*s13*s23^2*p1q*p3q^2 - 6*s12^2*s13*
         s23^2*p1q*p2q*p3q - 2*s12^2*s13*s23^2*p1q*p2q^2 - 178*s12^2*
         s13*s23^2*p1q^2*p3q - 178*s12^2*s13*s23^2*p1q^2*p2q + 8*s12^2*
         s13^2*s23*p3q^3 + 246*s12^2*s13^2*s23*p2q*p3q^2 + 348*s12^2*
         s13^2*s23*p2q^2*p3q + 110*s12^2*s13^2*s23*p2q^3 + 158*s12^2*
         s13^2*s23*p1q*p3q^2 + 238*s12^2*s13^2*s23*p1q*p2q*p3q + 194*
         s12^2*s13^2*s23*p1q*p2q^2 - 39*s12^2*s13^3*p3q^3 + 78*s12^2*
         s13^3*p2q*p3q^2 + 117*s12^2*s13^3*p2q^2*p3q + 3*s12^3*s23^2*
         p3q^3 - s12^3*s23^2*p2q*p3q^2 - 12*s12^3*s23^2*p2q^2*p3q - 8*
         s12^3*s23^2*p2q^3 + 94*s12^3*s23^2*p1q*p3q^2 + 44*s12^3*s23^2*
         p1q*p2q*p3q - 12*s12^3*s23^2*p1q*p2q^2 - 115*s12^3*s23^2*p1q^2
         *p3q - 39*s12^3*s23^2*p1q^2*p2q - 34*s12^3*s13*s23*p3q^3 + 118
         *s12^3*s13*s23*p2q*p3q^2 + 218*s12^3*s13*s23*p2q^2*p3q + 66*
         s12^3*s13*s23*p2q^3 + 257*s12^3*s13*s23*p1q*p3q^2 + 244*s12^3*
         s13*s23*p1q*p2q*p3q + 101*s12^3*s13*s23*p1q*p2q^2 - 117*s12^3*
         s13^2*p3q^3 + 117*s12^3*s13^2*p2q^2*p3q - 28*s12^4*s23*p3q^3
          - 16*s12^4*s23*p2q*p3q^2 + 12*s12^4*s23*p2q^2*p3q + 116*s12^4
         *s23*p1q*p3q^2 + 78*s12^4*s23*p1q*p2q*p3q - 117*s12^4*s13*
         p3q^3 - 78*s12^4*s13*p2q*p3q^2 + 39*s12^4*s13*p2q^2*p3q - 39*
         s12^5*p3q^3 - 39*s12^5*p2q*p3q^2, - 12*s12*s23^5*p1q^3*p3q - 
         12*s12*s23^5*p1q^3*p2q + 12*s12*s13*s23^4*p1q^2*p3q^2 + 48*s12
         *s13*s23^4*p1q^2*p2q*p3q + 36*s12*s13*s23^4*p1q^2*p2q^2 - 12*
         s12*s13*s23^4*p1q^3*p3q - 12*s12*s13*s23^4*p1q^3*p2q - 24*s12*
         s13^2*s23^3*p1q*p2q*p3q^2 - 60*s12*s13^2*s23^3*p1q*p2q^2*p3q
          - 36*s12*s13^2*s23^3*p1q*p2q^3 + 12*s12*s13^2*s23^3*p1q^2*
         p3q^2 + 48*s12*s13^2*s23^3*p1q^2*p2q*p3q + 36*s12*s13^2*s23^3*
         p1q^2*p2q^2 + 12*s12*s13^3*s23^2*p2q^2*p3q^2 + 24*s12*s13^3*
         s23^2*p2q^3*p3q + 12*s12*s13^3*s23^2*p2q^4 - 24*s12*s13^3*
         s23^2*p1q*p2q*p3q^2 - 60*s12*s13^3*s23^2*p1q*p2q^2*p3q - 36*
         s12*s13^3*s23^2*p1q*p2q^3 + 12*s12*s13^4*s23*p2q^2*p3q^2 + 24*
         s12*s13^4*s23*p2q^3*p3q + 12*s12*s13^4*s23*p2q^4 + 36*s12^2*
         s23^4*p1q^2*p3q^2 + 48*s12^2*s23^4*p1q^2*p2q*p3q + 12*s12^2*
         s23^4*p1q^2*p2q^2 - 12*s12^2*s23^4*p1q^3*p3q - 12*s12^2*s23^4*
         p1q^3*p2q - 24*s12^2*s13*s23^3*p1q*p3q^3 - 48*s12^2*s13*s23^3*
         p1q*p2q*p3q^2 - 48*s12^2*s13*s23^3*p1q*p2q^2*p3q - 24*s12^2*
         s13*s23^3*p1q*p2q^3 + 48*s12^2*s13*s23^3*p1q^2*p3q^2 + 96*
         s12^2*s13*s23^3*p1q^2*p2q*p3q + 48*s12^2*s13*s23^3*p1q^2*p2q^2
          - 24*s12^2*s13^2*s23^2*p2q*p3q^3 - 36*s12^2*s13^2*s23^2*p2q^2
         *p3q^2 + 12*s12^2*s13^2*s23^2*p2q^4 - 24*s12^2*s13^2*s23^2*p1q
         *p3q^3 - 72*s12^2*s13^2*s23^2*p1q*p2q*p3q^2 - 108*s12^2*s13^2*
         s23^2*p1q*p2q^2*p3q - 60*s12^2*s13^2*s23^2*p1q*p2q^3 - 24*
         s12^2*s13^3*s23*p2q*p3q^3 - 24*s12^2*s13^3*s23*p2q^2*p3q^2 + 
         24*s12^2*s13^3*s23*p2q^3*p3q + 24*s12^2*s13^3*s23*p2q^4 - 36*
         s12^3*s23^3*p1q*p3q^3 - 60*s12^3*s23^3*p1q*p2q*p3q^2 - 24*
         s12^3*s23^3*p1q*p2q^2*p3q + 36*s12^3*s23^3*p1q^2*p3q^2 + 48*
         s12^3*s23^3*p1q^2*p2q*p3q + 12*s12^3*s23^3*p1q^2*p2q^2 + 12*
         s12^3*s13*s23^2*p3q^4 - 36*s12^3*s13*s23^2*p2q^2*p3q^2 - 24*
         s12^3*s13*s23^2*p2q^3*p3q - 60*s12^3*s13*s23^2*p1q*p3q^3 - 108
         *s12^3*s13*s23^2*p1q*p2q*p3q^2 - 72*s12^3*s13*s23^2*p1q*p2q^2*
         p3q - 24*s12^3*s13*s23^2*p1q*p2q^3 + 12*s12^3*s13^2*s23*p3q^4
          - 24*s12^3*s13^2*s23*p2q*p3q^3 - 72*s12^3*s13^2*s23*p2q^2*
         p3q^2 - 24*s12^3*s13^2*s23*p2q^3*p3q + 12*s12^3*s13^2*s23*
         p2q^4 + 12*s12^4*s23^2*p3q^4 + 24*s12^4*s23^2*p2q*p3q^3 + 12*
         s12^4*s23^2*p2q^2*p3q^2 - 36*s12^4*s23^2*p1q*p3q^3 - 60*s12^4*
         s23^2*p1q*p2q*p3q^2 - 24*s12^4*s23^2*p1q*p2q^2*p3q + 24*s12^4*
         s13*s23*p3q^4 + 24*s12^4*s13*s23*p2q*p3q^3 - 24*s12^4*s13*s23*
         p2q^2*p3q^2 - 24*s12^4*s13*s23*p2q^3*p3q + 12*s12^5*s23*p3q^4
          + 24*s12^5*s23*p2q*p3q^3 + 12*s12^5*s23*p2q^2*p3q^2] + den[
          - 1 + d]*rat[3*s23^3*p1q^2 + 3*s13*s23^2*p1q*p3q - 3*s13*
         s23^2*p1q*p2q + 3*s13*s23^2*p1q^2 - 3*s13^2*s23*p2q*p3q + 3*
         s13^2*s23*p1q*p3q - 3*s13^2*s23*p1q*p2q - 3*s13^3*p2q*p3q - 6*
         s12*s23^2*p1q*p3q + 3*s12*s23^2*p1q^2 - 3*s12*s13*s23*p3q^2 - 
         15*s12*s13*s23*p2q*p3q - 6*s12*s13*s23*p2q^2 - 9*s12*s13*s23*
         p1q*p3q - 9*s12*s13*s23*p1q*p2q + 3*s12*s13^2*p3q^2 - 6*s12*
         s13^2*p2q*p3q + 3*s12^2*s23*p3q^2 - 6*s12^2*s23*p1q*p3q + 6*
         s12^2*s13*p3q^2 - 3*s12^2*s13*p2q*p3q + 3*s12^3*p3q^2,8*s23^4*
         p1q^2*p3q + 8*s23^4*p1q^2*p2q - 16*s13*s23^3*p1q*p2q*p3q - 16*
         s13*s23^3*p1q*p2q^2 + 8*s13*s23^3*p1q^2*p3q + 8*s13*s23^3*
         p1q^2*p2q + 8*s13^2*s23^2*p2q^2*p3q + 8*s13^2*s23^2*p2q^3 - 16
         *s13^2*s23^2*p1q*p2q*p3q - 16*s13^2*s23^2*p1q*p2q^2 + 8*s13^3*
         s23*p2q^2*p3q + 8*s13^3*s23*p2q^3 - 16*s12*s23^3*p1q*p3q^2 - 
         16*s12*s23^3*p1q*p2q*p3q + 8*s12*s23^3*p1q^2*p3q + 8*s12*s23^3
         *p1q^2*p2q - 16*s12*s13*s23^2*p2q*p3q^2 - 16*s12*s13*s23^2*
         p2q^2*p3q - 16*s12*s13*s23^2*p1q*p3q^2 - 32*s12*s13*s23^2*p1q*
         p2q*p3q - 16*s12*s13*s23^2*p1q*p2q^2 - 16*s12*s13^2*s23*p2q*
         p3q^2 - 8*s12*s13^2*s23*p2q^2*p3q + 8*s12*s13^2*s23*p2q^3 + 8*
         s12^2*s23^2*p3q^3 + 8*s12^2*s23^2*p2q*p3q^2 - 16*s12^2*s23^2*
         p1q*p3q^2 - 16*s12^2*s23^2*p1q*p2q*p3q + 8*s12^2*s13*s23*p3q^3
          - 8*s12^2*s13*s23*p2q*p3q^2 - 16*s12^2*s13*s23*p2q^2*p3q + 8*
         s12^3*s23*p3q^3 + 8*s12^3*s23*p2q*p3q^2] + rat[s13*s23^3*p1q*
         p3q + s13*s23^3*p1q*p2q - s13*s23^3*p1q^2 - s13^2*s23^2*p2q*
         p3q - s13^2*s23^2*p2q^2 + 2*s13^2*s23^2*p1q*p2q - s13^2*s23^2*
         p1q^2 - s13^3*s23*p2q^2 - s13^3*s23*p1q*p3q + s13^3*s23*p1q*
         p2q + s13^4*p2q*p3q - s12*s23^3*p1q^2 - s12*s13*s23^2*p3q^2 - 
         3*s12*s13*s23^2*p2q*p3q - 2*s12*s13*s23^2*p2q^2 - 2*s12*s13*
         s23^2*p1q^2 + 2*s12*s13^2*s23*p3q^2 + 6*s12*s13^2*s23*p2q*p3q
          + s12*s13^2*s23*p2q^2 + 2*s12*s13^2*s23*p1q*p3q + 4*s12*s13^2
         *s23*p1q*p2q - s12*s13^3*p3q^2 + 3*s12*s13^3*p2q*p3q + 2*s12^2
         *s23^2*p1q*p3q - s12^2*s23^2*p1q^2 + s12^2*s13*s23*p3q^2 + 6*
         s12^2*s13*s23*p2q*p3q + 2*s12^2*s13*s23*p2q^2 + 5*s12^2*s13*
         s23*p1q*p3q + 3*s12^2*s13*s23*p1q*p2q - 3*s12^2*s13^2*p3q^2 + 
         3*s12^2*s13^2*p2q*p3q - s12^3*s23*p3q^2 + 2*s12^3*s23*p1q*p3q
          - 3*s12^3*s13*p3q^2 + s12^3*s13*p2q*p3q - s12^4*p3q^2,24*s13*
         s23^4*p1q^2*p3q + 24*s13*s23^4*p1q^2*p2q - 48*s13^2*s23^3*p1q*
         p2q*p3q - 48*s13^2*s23^3*p1q*p2q^2 + 24*s13^2*s23^3*p1q^2*p3q
          + 24*s13^2*s23^3*p1q^2*p2q + 24*s13^3*s23^2*p2q^2*p3q + 24*
         s13^3*s23^2*p2q^3 - 48*s13^3*s23^2*p1q*p2q*p3q - 48*s13^3*
         s23^2*p1q*p2q^2 + 24*s13^4*s23*p2q^2*p3q + 24*s13^4*s23*p2q^3
          + 24*s12*s23^4*p1q^2*p3q + 24*s12*s23^4*p1q^2*p2q - 48*s12*
         s13*s23^3*p1q*p3q^2 - 96*s12*s13*s23^3*p1q*p2q*p3q - 48*s12*
         s13*s23^3*p1q*p2q^2 + 48*s12*s13*s23^3*p1q^2*p3q + 48*s12*s13*
         s23^3*p1q^2*p2q - 48*s12*s13^2*s23^2*p2q*p3q^2 - 24*s12*s13^2*
         s23^2*p2q^2*p3q + 24*s12*s13^2*s23^2*p2q^3 - 48*s12*s13^2*
         s23^2*p1q*p3q^2 - 144*s12*s13^2*s23^2*p1q*p2q*p3q - 96*s12*
         s13^2*s23^2*p1q*p2q^2 - 48*s12*s13^3*s23*p2q*p3q^2 + 48*s12*
         s13^3*s23*p2q^3 - 48*s12^2*s23^3*p1q*p3q^2 - 48*s12^2*s23^3*
         p1q*p2q*p3q + 24*s12^2*s23^3*p1q^2*p3q + 24*s12^2*s23^3*p1q^2*
         p2q + 24*s12^2*s13*s23^2*p3q^3 - 24*s12^2*s13*s23^2*p2q*p3q^2
          - 48*s12^2*s13*s23^2*p2q^2*p3q - 96*s12^2*s13*s23^2*p1q*p3q^2
          - 144*s12^2*s13*s23^2*p1q*p2q*p3q - 48*s12^2*s13*s23^2*p1q*
         p2q^2 + 24*s12^2*s13^2*s23*p3q^3 - 72*s12^2*s13^2*s23*p2q*
         p3q^2 - 72*s12^2*s13^2*s23*p2q^2*p3q + 24*s12^2*s13^2*s23*
         p2q^3 + 24*s12^3*s23^2*p3q^3 + 24*s12^3*s23^2*p2q*p3q^2 - 48*
         s12^3*s23^2*p1q*p3q^2 - 48*s12^3*s23^2*p1q*p2q*p3q + 48*s12^3*
         s13*s23*p3q^3 - 48*s12^3*s13*s23*p2q^2*p3q + 24*s12^4*s23*
         p3q^3 + 24*s12^4*s23*p2q*p3q^2]*d + rat[ - 28*s13^2*s23^4*
         p1q^2*p3q - 28*s13^2*s23^4*p1q^2*p2q + 28*s13^3*s23^3*p1q*
         p3q^2 + 84*s13^3*s23^3*p1q*p2q*p3q + 56*s13^3*s23^3*p1q*p2q^2
          - 28*s13^3*s23^3*p1q^2*p3q - 28*s13^3*s23^3*p1q^2*p2q - 28*
         s13^4*s23^2*p2q*p3q^2 - 56*s13^4*s23^2*p2q^2*p3q - 28*s13^4*
         s23^2*p2q^3 + 28*s13^4*s23^2*p1q*p3q^2 + 84*s13^4*s23^2*p1q*
         p2q*p3q + 56*s13^4*s23^2*p1q*p2q^2 - 28*s13^5*s23*p2q*p3q^2 - 
         56*s13^5*s23*p2q^2*p3q - 28*s13^5*s23*p2q^3 - 20*s12*s13*s23^4
         *p1q^2*p3q - 20*s12*s13*s23^4*p1q^2*p2q + 33*s12*s13*s23^4*
         p1q^3 + 76*s12*s13^2*s23^3*p1q*p3q^2 + 146*s12*s13^2*s23^3*p1q
         *p2q*p3q + 70*s12*s13^2*s23^3*p1q*p2q^2 - 46*s12*s13^2*s23^3*
         p1q^2*p3q - 112*s12*s13^2*s23^3*p1q^2*p2q + 33*s12*s13^2*s23^3
         *p1q^3 - 28*s12*s13^3*s23^2*p3q^3 - 104*s12*s13^3*s23^2*p2q*
         p3q^2 - 126*s12*s13^3*s23^2*p2q^2*p3q - 50*s12*s13^3*s23^2*
         p2q^3 + 13*s12*s13^3*s23^2*p1q*p3q^2 + 81*s12*s13^3*s23^2*p1q*
         p2q*p3q + 101*s12*s13^3*s23^2*p1q*p2q^2 - 54*s12*s13^3*s23^2*
         p1q^2*p3q - 120*s12*s13^3*s23^2*p1q^2*p2q + 28*s12*s13^4*s23*
         p3q^3 + 71*s12*s13^4*s23*p2q*p3q^2 + 21*s12*s13^4*s23*p2q^2*
         p3q - 22*s12*s13^4*s23*p2q^3 + 21*s12*s13^4*s23*p1q*p3q^2 + 75
         *s12*s13^4*s23*p1q*p2q*p3q + 87*s12*s13^4*s23*p1q*p2q^2 + 35*
         s12*s13^5*p2q*p3q^2 + 35*s12*s13^5*p2q^2*p3q + 10*s12^2*s23^4*
         p1q^2*p3q + 10*s12^2*s23^4*p1q^2*p2q + 33*s12^2*s23^4*p1q^3 + 
         30*s12^2*s13*s23^3*p1q*p3q^2 + 26*s12^2*s13*s23^3*p1q*p2q*p3q
          - 4*s12^2*s13*s23^3*p1q*p2q^2 - 113*s12^2*s13*s23^3*p1q^2*p3q
          - 113*s12^2*s13*s23^3*p1q^2*p2q + 66*s12^2*s13*s23^3*p1q^3 - 
         48*s12^2*s13^2*s23^2*p3q^3 - 100*s12^2*s13^2*s23^2*p2q*p3q^2
          - 62*s12^2*s13^2*s23^2*p2q^2*p3q - 10*s12^2*s13^2*s23^2*p2q^3
          + 33*s12^2*s13^2*s23^2*p1q*p3q^2 - 44*s12^2*s13^2*s23^2*p1q*
         p2q*p3q + 22*s12^2*s13^2*s23^2*p1q*p2q^2 - 211*s12^2*s13^2*
         s23^2*p1q^2*p3q - 277*s12^2*s13^2*s23^2*p1q^2*p2q + 55*s12^2*
         s13^3*s23*p3q^3 + 364*s12^2*s13^3*s23*p2q*p3q^2 + 415*s12^2*
         s13^3*s23*p2q^2*p3q + 106*s12^2*s13^3*s23*p2q^3 + 168*s12^2*
         s13^3*s23*p1q*p3q^2 + 299*s12^2*s13^3*s23*p1q*p2q*p3q + 263*
         s12^2*s13^3*s23*p1q*p2q^2 - 35*s12^2*s13^4*p3q^3 + 105*s12^2*
         s13^4*p2q*p3q^2 + 140*s12^2*s13^4*p2q^2*p3q - 20*s12^3*s23^3*
         p1q*p3q^2 - 40*s12^3*s23^3*p1q*p2q*p3q - 20*s12^3*s23^3*p1q*
         p2q^2 - 99*s12^3*s23^3*p1q^2*p3q - 33*s12^3*s23^3*p1q^2*p2q + 
         33*s12^3*s23^3*p1q^3 - 10*s12^3*s13*s23^2*p3q^3 + 6*s12^3*s13*
         s23^2*p2q*p3q^2 + 36*s12^3*s13*s23^2*p2q^2*p3q + 20*s12^3*s13*
         s23^2*p2q^3 + 147*s12^3*s13*s23^2*p1q*p3q^2 + 21*s12^3*s13*
         s23^2*p1q*p2q*p3q - 27*s12^3*s13*s23^2*p1q*p2q^2 - 258*s12^3*
         s13*s23^2*p1q^2*p3q - 192*s12^3*s13*s23^2*p1q^2*p2q - 7*s12^3*
         s13^2*s23*p3q^3 + 374*s12^3*s13^2*s23*p2q*p3q^2 + 547*s12^3*
         s13^2*s23*p2q^2*p3q + 166*s12^3*s13^2*s23*p2q^3 + 376*s12^3*
         s13^2*s23*p1q*p3q^2 + 443*s12^3*s13^2*s23*p1q*p2q*p3q + 265*
         s12^3*s13^2*s23*p1q*p2q^2 - 140*s12^3*s13^3*p3q^3 + 70*s12^3*
         s13^3*p2q*p3q^2 + 210*s12^3*s13^3*p2q^2*p3q + 10*s12^4*s23^2*
         p3q^3 + 30*s12^4*s23^2*p2q*p3q^2 + 28*s12^4*s23^2*p2q^2*p3q + 
         8*s12^4*s23^2*p2q^3 + 99*s12^4*s23^2*p1q*p3q^2 + 62*s12^4*
         s23^2*p1q*p2q*p3q - 4*s12^4*s23^2*p1q*p2q^2 - 101*s12^4*s23^2*
         p1q^2*p3q - 35*s12^4*s23^2*p1q^2*p2q - 67*s12^4*s13*s23*p3q^3
          + 80*s12^4*s13*s23*p2q*p3q^2 + 213*s12^4*s13*s23*p2q^2*p3q + 
         66*s12^4*s13*s23*p2q^3 + 332*s12^4*s13*s23*p1q*p3q^2 + 289*
         s12^4*s13*s23*p1q*p2q*p3q + 89*s12^4*s13*s23*p1q*p2q^2 - 210*
         s12^4*s13^2*p3q^3 - 70*s12^4*s13^2*p2q*p3q^2 + 140*s12^4*s13^2
         *p2q^2*p3q - 33*s12^5*s23*p3q^3 - 29*s12^5*s23*p2q*p3q^2 + 4*
         s12^5*s23*p2q^2*p3q + 103*s12^5*s23*p1q*p3q^2 + 70*s12^5*s23*
         p1q*p2q*p3q - 140*s12^5*s13*p3q^3 - 105*s12^5*s13*p2q*p3q^2 + 
         35*s12^5*s13*p2q^2*p3q - 35*s12^6*p3q^3 - 35*s12^6*p2q*p3q^2,
          - 24*s12*s13*s23^5*p1q^3*p3q - 24*s12*s13*s23^5*p1q^3*p2q + 
         24*s12*s13^2*s23^4*p1q^2*p3q^2 + 96*s12*s13^2*s23^4*p1q^2*p2q*
         p3q + 72*s12*s13^2*s23^4*p1q^2*p2q^2 - 24*s12*s13^2*s23^4*
         p1q^3*p3q - 24*s12*s13^2*s23^4*p1q^3*p2q - 48*s12*s13^3*s23^3*
         p1q*p2q*p3q^2 - 120*s12*s13^3*s23^3*p1q*p2q^2*p3q - 72*s12*
         s13^3*s23^3*p1q*p2q^3 + 24*s12*s13^3*s23^3*p1q^2*p3q^2 + 96*
         s12*s13^3*s23^3*p1q^2*p2q*p3q + 72*s12*s13^3*s23^3*p1q^2*p2q^2
          + 24*s12*s13^4*s23^2*p2q^2*p3q^2 + 48*s12*s13^4*s23^2*p2q^3*
         p3q + 24*s12*s13^4*s23^2*p2q^4 - 48*s12*s13^4*s23^2*p1q*p2q*
         p3q^2 - 120*s12*s13^4*s23^2*p1q*p2q^2*p3q - 72*s12*s13^4*s23^2
         *p1q*p2q^3 + 24*s12*s13^5*s23*p2q^2*p3q^2 + 48*s12*s13^5*s23*
         p2q^3*p3q + 24*s12*s13^5*s23*p2q^4 - 24*s12^2*s23^5*p1q^3*p3q
          - 24*s12^2*s23^5*p1q^3*p2q + 96*s12^2*s13*s23^4*p1q^2*p3q^2
          + 192*s12^2*s13*s23^4*p1q^2*p2q*p3q + 96*s12^2*s13*s23^4*
         p1q^2*p2q^2 - 48*s12^2*s13*s23^4*p1q^3*p3q - 48*s12^2*s13*
         s23^4*p1q^3*p2q - 48*s12^2*s13^2*s23^3*p1q*p3q^3 - 144*s12^2*
         s13^2*s23^3*p1q*p2q*p3q^2 - 216*s12^2*s13^2*s23^3*p1q*p2q^2*
         p3q - 120*s12^2*s13^2*s23^3*p1q*p2q^3 + 120*s12^2*s13^2*s23^3*
         p1q^2*p3q^2 + 288*s12^2*s13^2*s23^3*p1q^2*p2q*p3q + 168*s12^2*
         s13^2*s23^3*p1q^2*p2q^2 - 48*s12^2*s13^3*s23^2*p2q*p3q^3 - 48*
         s12^2*s13^3*s23^2*p2q^2*p3q^2 + 48*s12^2*s13^3*s23^2*p2q^3*p3q
          + 48*s12^2*s13^3*s23^2*p2q^4 - 48*s12^2*s13^3*s23^2*p1q*p3q^3
          - 192*s12^2*s13^3*s23^2*p1q*p2q*p3q^2 - 336*s12^2*s13^3*s23^2
         *p1q*p2q^2*p3q - 192*s12^2*s13^3*s23^2*p1q*p2q^3 - 48*s12^2*
         s13^4*s23*p2q*p3q^3 - 24*s12^2*s13^4*s23*p2q^2*p3q^2 + 96*
         s12^2*s13^4*s23*p2q^3*p3q + 72*s12^2*s13^4*s23*p2q^4 + 72*
         s12^3*s23^4*p1q^2*p3q^2 + 96*s12^3*s23^4*p1q^2*p2q*p3q + 24*
         s12^3*s23^4*p1q^2*p2q^2 - 24*s12^3*s23^4*p1q^3*p3q - 24*s12^3*
         s23^4*p1q^3*p2q - 120*s12^3*s13*s23^3*p1q*p3q^3 - 216*s12^3*
         s13*s23^3*p1q*p2q*p3q^2 - 144*s12^3*s13*s23^3*p1q*p2q^2*p3q - 
         48*s12^3*s13*s23^3*p1q*p2q^3 + 168*s12^3*s13*s23^3*p1q^2*p3q^2
          + 288*s12^3*s13*s23^3*p1q^2*p2q*p3q + 120*s12^3*s13*s23^3*
         p1q^2*p2q^2 + 24*s12^3*s13^2*s23^2*p3q^4 - 48*s12^3*s13^2*
         s23^2*p2q*p3q^3 - 144*s12^3*s13^2*s23^2*p2q^2*p3q^2 - 48*s12^3
         *s13^2*s23^2*p2q^3*p3q + 24*s12^3*s13^2*s23^2*p2q^4 - 168*
         s12^3*s13^2*s23^2*p1q*p3q^3 - 360*s12^3*s13^2*s23^2*p1q*p2q*
         p3q^2 - 360*s12^3*s13^2*s23^2*p1q*p2q^2*p3q - 168*s12^3*s13^2*
         s23^2*p1q*p2q^3 + 24*s12^3*s13^3*s23*p3q^4 - 96*s12^3*s13^3*
         s23*p2q*p3q^3 - 192*s12^3*s13^3*s23*p2q^2*p3q^2 + 72*s12^3*
         s13^3*s23*p2q^4 - 72*s12^4*s23^3*p1q*p3q^3 - 120*s12^4*s23^3*
         p1q*p2q*p3q^2 - 48*s12^4*s23^3*p1q*p2q^2*p3q + 72*s12^4*s23^3*
         p1q^2*p3q^2 + 96*s12^4*s23^3*p1q^2*p2q*p3q + 24*s12^4*s23^3*
         p1q^2*p2q^2 + 48*s12^4*s13*s23^2*p3q^4 + 48*s12^4*s13*s23^2*
         p2q*p3q^3 - 48*s12^4*s13*s23^2*p2q^2*p3q^2 - 48*s12^4*s13*
         s23^2*p2q^3*p3q - 192*s12^4*s13*s23^2*p1q*p3q^3 - 336*s12^4*
         s13*s23^2*p1q*p2q*p3q^2 - 192*s12^4*s13*s23^2*p1q*p2q^2*p3q - 
         48*s12^4*s13*s23^2*p1q*p2q^3 + 72*s12^4*s13^2*s23*p3q^4 - 192*
         s12^4*s13^2*s23*p2q^2*p3q^2 - 96*s12^4*s13^2*s23*p2q^3*p3q + 
         24*s12^4*s13^2*s23*p2q^4 + 24*s12^5*s23^2*p3q^4 + 48*s12^5*
         s23^2*p2q*p3q^3 + 24*s12^5*s23^2*p2q^2*p3q^2 - 72*s12^5*s23^2*
         p1q*p3q^3 - 120*s12^5*s23^2*p1q*p2q*p3q^2 - 48*s12^5*s23^2*p1q
         *p2q^2*p3q + 72*s12^5*s13*s23*p3q^4 + 96*s12^5*s13*s23*p2q*
         p3q^3 - 24*s12^5*s13*s23*p2q^2*p3q^2 - 48*s12^5*s13*s23*p2q^3*
         p3q + 24*s12^6*s23*p3q^4 + 48*s12^6*s23*p2q*p3q^3 + 24*s12^6*
         s23*p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12^3*p2q*p3q^2 + 
         s12^3*p3q^3 - s12^2*s13*p2q^2*p3q + s12^2*s13*p2q*p3q^2 + 2*
         s12^2*s13*p3q^3 - 2*s12^2*s23*p1q*p2q*p3q - 4*s12^2*s23*p1q*
         p3q^2 - s12^2*s23*p2q*p3q^2 - s12^2*s23*p3q^3 - 2*s12*s13^2*
         p2q^2*p3q - s12*s13^2*p2q*p3q^2 + s12*s13^2*p3q^3 - 3*s12*s13*
         s23*p1q*p2q^2 - 2*s12*s13*s23*p1q*p2q*p3q - 3*s12*s13*s23*p1q*
         p3q^2 - 2*s12*s13*s23*p2q^3 - 3*s12*s13*s23*p2q^2*p3q - 2*s12*
         s13*s23*p2q*p3q^2 - s12*s13*s23*p3q^3 + s12*s23^2*p1q^2*p2q + 
         5*s12*s23^2*p1q^2*p3q + 2*s12*s23^2*p1q*p2q*p3q + 2*s12*s23^2*
         p1q*p3q^2 - s13^3*p2q^2*p3q - s13^3*p2q*p3q^2 - 3*s13^2*s23*
         p1q*p2q^2 + s13^2*s23*p1q*p3q^2 - 2*s13^2*s23*p2q^3 - 3*s13^2*
         s23*p2q^2*p3q - s13^2*s23*p2q*p3q^2 + 5*s13*s23^2*p1q^2*p2q + 
         s13*s23^2*p1q^2*p3q + 3*s13*s23^2*p1q*p2q^2 + 4*s13*s23^2*p1q*
         p2q*p3q + s13*s23^2*p1q*p3q^2 - 2*s23^3*p1q^3 - s23^3*p1q^2*
         p2q - s23^3*p1q^2*p3q, - 24*s12^3*s23*p2q*p3q^2 - 24*s12^3*s23
         *p3q^3 + 48*s12^2*s13*s23*p2q^2*p3q + 24*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p3q^3 + 48*s12^2*s23^2*p1q*p2q*p3q + 
         72*s12^2*s23^2*p1q*p3q^2 - 24*s12*s13^2*s23*p2q^3 + 24*s12*
         s13^2*s23*p2q^2*p3q + 48*s12*s13^2*s23*p2q*p3q^2 + 48*s12*s13*
         s23^2*p1q*p2q^2 + 48*s12*s13*s23^2*p1q*p2q*p3q + 48*s12*s13*
         s23^2*p1q*p3q^2 - 24*s12*s23^3*p1q^2*p2q - 72*s12*s23^3*p1q^2*
         p3q - 24*s13^3*s23*p2q^3 - 24*s13^3*s23*p2q^2*p3q + 72*s13^2*
         s23^2*p1q*p2q^2 + 48*s13^2*s23^2*p1q*p2q*p3q - 72*s13*s23^3*
         p1q^2*p2q - 24*s13*s23^3*p1q^2*p3q + 24*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^4*
         p1q^2*p3q - s13*s23^3*p1q*p3q^2 - 3*s13*s23^3*p1q*p2q*p3q + 
         s13^2*s23^2*p2q*p3q^2 + 2*s13^2*s23^2*p2q^2*p3q - 2*s13^2*
         s23^2*p1q*p2q*p3q - s13^2*s23^2*p1q^2*p3q + 2*s13^3*s23*p2q^2*
         p3q + s13^3*s23*p1q*p3q^2 + s13^3*s23*p1q*p2q*p3q - s13^4*p2q*
         p3q^2 - 2*s12*s23^3*p1q*p3q^2 + 2*s12*s23^3*p1q^2*p3q + s12*
         s13*s23^2*p3q^3 + s12*s13*s23^2*p2q*p3q^2 + 2*s12*s13*s23^2*
         p2q^2*p3q + 2*s12*s13*s23^2*p1q*p2q*p3q + 4*s12*s13*s23^2*
         p1q^2*p3q - 2*s12*s13^2*s23*p3q^3 - 8*s12*s13^2*s23*p2q*p3q^2
          - 4*s12*s13^2*s23*p1q*p3q^2 - 2*s12*s13^2*s23*p1q*p2q*p3q + 
         s12*s13^3*p3q^3 - 3*s12*s13^3*p2q*p3q^2 + s12^2*s23^2*p3q^3 - 
         4*s12^2*s23^2*p1q*p3q^2 + s12^2*s23^2*p1q^2*p3q - 8*s12^2*s13*
         s23*p2q*p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - 7*s12^2*s13*s23*
         p1q*p3q^2 - 3*s12^2*s13*s23*p1q*p2q*p3q + 3*s12^2*s13^2*p3q^3
          - 3*s12^2*s13^2*p2q*p3q^2 + 2*s12^3*s23*p3q^3 - 2*s12^3*s23*
         p1q*p3q^2 + 3*s12^3*s13*p3q^3 - s12^3*s13*p2q*p3q^2 + s12^4*
         p3q^3, - 12*s23^4*p1q^3 + 12*s13*s23^3*p1q^2*p3q + 36*s13*
         s23^3*p1q^2*p2q - 24*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2*s23^2*
         p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 + 36*
         s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*
         s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*
         s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 - 36*s12^2*s23^2*p1q*
         p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 
         12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*
         s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*
         s13*s23^3*p1q^2*p3q - 7*s13*s23^3*p1q^2*p2q - 14*s13*s23^3*
         p1q^3 + 7*s13^2*s23^2*p1q*p3q^2 + 28*s13^2*s23^2*p1q*p2q*p3q
          + 21*s13^2*s23^2*p1q*p2q^2 + 7*s13^2*s23^2*p1q^2*p3q + 35*
         s13^2*s23^2*p1q^2*p2q - 7*s13^3*s23*p2q*p3q^2 - 21*s13^3*s23*
         p2q^2*p3q - 14*s13^3*s23*p2q^3 + 7*s13^3*s23*p1q*p3q^2 - 21*
         s13^3*s23*p1q*p2q^2 - 7*s13^4*p2q*p3q^2 - 7*s13^4*p2q^2*p3q + 
         14*s12*s13*s23^2*p1q*p3q^2 + 14*s12*s13*s23^2*p1q*p2q*p3q + 35
         *s12*s13*s23^2*p1q^2*p3q + 7*s12*s13*s23^2*p1q^2*p2q - 7*s12*
         s13^2*s23*p3q^3 - 14*s12*s13^2*s23*p2q*p3q^2 - 21*s12*s13^2*
         s23*p2q^2*p3q - 14*s12*s13^2*s23*p2q^3 - 21*s12*s13^2*s23*p1q*
         p3q^2 - 14*s12*s13^2*s23*p1q*p2q*p3q - 21*s12*s13^2*s23*p1q*
         p2q^2 + 7*s12*s13^3*p3q^3 - 7*s12*s13^3*p2q*p3q^2 - 14*s12*
         s13^3*p2q^2*p3q - 7*s12^2*s13*s23*p3q^3 - 7*s12^2*s13*s23*p2q*
         p3q^2 - 28*s12^2*s13*s23*p1q*p3q^2 - 14*s12^2*s13*s23*p1q*p2q*
         p3q + 14*s12^2*s13^2*p3q^3 + 7*s12^2*s13^2*p2q*p3q^2 - 7*s12^2
         *s13^2*p2q^2*p3q + 7*s12^3*s13*p3q^3 + 7*s12^3*s13*p2q*p3q^2,
          - 24*s23^4*p1q^3 + 24*s13*s23^3*p1q^2*p3q + 72*s13*s23^3*
         p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*p3q - 72*s13^2*s23^2*p1q*
         p2q^2 + 24*s13^3*s23*p2q^2*p3q + 24*s13^3*s23*p2q^3 + 72*s12*
         s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q - 48*s12*s13*s23^2*
         p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*
         p1q*p2q^2 - 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*
         p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 72*s12^2*s23^2*p1q*p3q^2
          - 48*s12^2*s23^2*p1q*p2q*p3q + 24*s12^2*s13*s23*p3q^3 - 24*
         s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*p2q^2*p3q + 24*
         s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - s13^2*s23^2*p1q*p2q*p3q + s13^3*s23*p2q^2*p3q
          - s13^3*s23*p1q*p2q*p3q + s13^4*p2q^2*p3q - s12*s23^3*p1q^2*
         p2q - s12*s23^3*p1q^3 + 2*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*
         s23^2*p1q*p2q^2 + 2*s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*
         p1q^2*p2q - s12*s13^2*s23*p2q*p3q^2 + 2*s12*s13^2*s23*p2q^2*
         p3q - s12*s13^2*s23*p1q*p3q^2 - 2*s12*s13^3*p2q*p3q^2 + 2*s12*
         s13^3*p2q^2*p3q + 2*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s23^2*
         p1q^2*p3q - 2*s12^2*s13*s23*p2q*p3q^2 + s12^2*s13*s23*p2q^2*
         p3q - 4*s12^2*s13*s23*p1q*p3q^2 + s12^2*s13*s23*p1q*p2q*p3q + 
         s12^2*s13^2*p3q^3 - 4*s12^2*s13^2*p2q*p3q^2 + s12^2*s13^2*
         p2q^2*p3q - s12^3*s23*p2q*p3q^2 - 3*s12^3*s23*p1q*p3q^2 + 2*
         s12^3*s13*p3q^3 - 2*s12^3*s13*p2q*p3q^2 + s12^4*p3q^3, - 12*
         s23^4*p1q^3 + 12*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q
          - 24*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2*s23^2*p1q*p2q^2 + 12*
         s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 + 36*s12*s23^3*p1q^2*
         p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p1q*p3q^2 - 24
         *s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*
         s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*
         s13^2*s23*p2q^3 - 36*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2]*d + rat[s13^2*s23^2*p1q*p2q*p3q - s13^3*
         s23*p2q^2*p3q + s13^3*s23*p1q*p2q*p3q - s13^4*p2q^2*p3q + s12*
         s23^3*p1q^2*p2q + s12*s23^3*p1q^3 - 2*s12*s13*s23^2*p1q*p2q*
         p3q - s12*s13*s23^2*p1q*p2q^2 - 2*s12*s13*s23^2*p1q^2*p3q - 
         s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*p2q*p3q^2 - 2*s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p1q*p3q^2 + 2*s12*s13^3*
         p2q*p3q^2 - 2*s12*s13^3*p2q^2*p3q - 2*s12^2*s23^2*p1q*p2q*p3q
          - 3*s12^2*s23^2*p1q^2*p3q + 2*s12^2*s13*s23*p2q*p3q^2 - s12^2
         *s13*s23*p2q^2*p3q + 4*s12^2*s13*s23*p1q*p3q^2 - s12^2*s13*s23
         *p1q*p2q*p3q - s12^2*s13^2*p3q^3 + 4*s12^2*s13^2*p2q*p3q^2 - 
         s12^2*s13^2*p2q^2*p3q + s12^3*s23*p2q*p3q^2 + 3*s12^3*s23*p1q*
         p3q^2 - 2*s12^3*s13*p3q^3 + 2*s12^3*s13*p2q*p3q^2 - s12^4*
         p3q^3, - 3*s23^4*p1q^3 + 3*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*
         p1q^2*p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 9*s13^2*s23^2*p1q*
         p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 + 9*s12*
         s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*
         p3q^2 - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q
          + 3*s12*s13^2*s23*p2q^3 - 9*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*
         s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*
         p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*
         s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^3*
         p1q^2*p3q^2 - s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^3*p3q + s13*
         s23^2*p1q*p3q^3 + 4*s13*s23^2*p1q*p2q*p3q^2 + 3*s13*s23^2*p1q*
         p2q^2*p3q + s13*s23^2*p1q^2*p3q^2 + 5*s13*s23^2*p1q^2*p2q*p3q
          - s13^2*s23*p2q*p3q^3 - 3*s13^2*s23*p2q^2*p3q^2 - 2*s13^2*s23
         *p2q^3*p3q + s13^2*s23*p1q*p3q^3 - 3*s13^2*s23*p1q*p2q^2*p3q
          - s13^3*p2q*p3q^3 - s13^3*p2q^2*p3q^2 + 2*s12*s23^2*p1q*p3q^3
          + 2*s12*s23^2*p1q*p2q*p3q^2 + 5*s12*s23^2*p1q^2*p3q^2 + s12*
         s23^2*p1q^2*p2q*p3q - s12*s13*s23*p3q^4 - 2*s12*s13*s23*p2q*
         p3q^3 - 3*s12*s13*s23*p2q^2*p3q^2 - 2*s12*s13*s23*p2q^3*p3q - 
         3*s12*s13*s23*p1q*p3q^3 - 2*s12*s13*s23*p1q*p2q*p3q^2 - 3*s12*
         s13*s23*p1q*p2q^2*p3q + s12*s13^2*p3q^4 - s12*s13^2*p2q*p3q^3
          - 2*s12*s13^2*p2q^2*p3q^2 - s12^2*s23*p3q^4 - s12^2*s23*p2q*
         p3q^3 - 4*s12^2*s23*p1q*p3q^3 - 2*s12^2*s23*p1q*p2q*p3q^2 + 2*
         s12^2*s13*p3q^4 + s12^2*s13*p2q*p3q^3 - s12^2*s13*p2q^2*p3q^2
          + s12^3*p3q^4 + s12^3*p2q*p3q^3, - 12*s23^3*p1q^3*p3q - 12*
         s23^3*p1q^3*p2q + 12*s13*s23^2*p1q^2*p3q^2 + 48*s13*s23^2*
         p1q^2*p2q*p3q + 36*s13*s23^2*p1q^2*p2q^2 - 24*s13^2*s23*p1q*
         p2q*p3q^2 - 60*s13^2*s23*p1q*p2q^2*p3q - 36*s13^2*s23*p1q*
         p2q^3 + 12*s13^3*p2q^2*p3q^2 + 24*s13^3*p2q^3*p3q + 12*s13^3*
         p2q^4 + 36*s12*s23^2*p1q^2*p3q^2 + 48*s12*s23^2*p1q^2*p2q*p3q
          + 12*s12*s23^2*p1q^2*p2q^2 - 24*s12*s13*s23*p1q*p3q^3 - 48*
         s12*s13*s23*p1q*p2q*p3q^2 - 48*s12*s13*s23*p1q*p2q^2*p3q - 24*
         s12*s13*s23*p1q*p2q^3 - 24*s12*s13^2*p2q*p3q^3 - 36*s12*s13^2*
         p2q^2*p3q^2 + 12*s12*s13^2*p2q^4 - 36*s12^2*s23*p1q*p3q^3 - 60
         *s12^2*s23*p1q*p2q*p3q^2 - 24*s12^2*s23*p1q*p2q^2*p3q + 12*
         s12^2*s13*p3q^4 - 36*s12^2*s13*p2q^2*p3q^2 - 24*s12^2*s13*
         p2q^3*p3q + 12*s12^3*p3q^4 + 24*s12^3*p2q*p3q^3 + 12*s12^3*
         p2q^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[15*s12*s23^3*p1q*p2q + 15*s12*s23^3*p1q^2 - 
         10*s12*s13*s23^2*p2q*p3q - 15*s12*s13*s23^2*p2q^2 - 5*s12*s13*
         s23^2*p1q*p3q - 5*s12*s13*s23^2*p1q*p2q + 10*s12*s13*s23^2*
         p1q^2 - 5*s12*s13^2*s23*p2q*p3q - 10*s12*s13^2*s23*p2q^2 - 10*
         s12*s13^2*s23*p1q*p2q - 15*s12^2*s23^2*p2q*p3q - 30*s12^2*
         s23^2*p1q*p3q + 5*s12^2*s13*s23*p3q^2 - 5*s12^2*s13*s23*p2q*
         p3q - 10*s12^2*s13*s23*p1q*p3q + 15*s12^3*s23*p3q^2,36*s13*
         s23^3*p1q^2 - 72*s13^2*s23^2*p1q*p2q + 36*s13^2*s23^2*p1q^2 + 
         36*s13^3*s23*p2q^2 - 72*s13^3*s23*p1q*p2q + 36*s13^4*p2q^2 - 
         72*s12*s13*s23^2*p1q*p3q + 36*s12*s13*s23^2*p1q^2 - 72*s12*
         s13^2*s23*p2q*p3q - 72*s12*s13^2*s23*p1q*p3q - 72*s12*s13^2*
         s23*p1q*p2q - 72*s12*s13^3*p2q*p3q + 36*s12*s13^3*p2q^2 + 36*
         s12^2*s13*s23*p3q^2 - 72*s12^2*s13*s23*p1q*p3q + 36*s12^2*
         s13^2*p3q^2 - 72*s12^2*s13^2*p2q*p3q + 36*s12^3*s13*p3q^2] + 
         rat[5*s12*s23^4*p1q^2*p2q + 5*s12*s23^4*p1q^3 - 25*s12*s13*
         s23^3*p1q*p2q*p3q - 10*s12*s13*s23^3*p1q^2*p3q + 10*s12*s13*
         s23^3*p1q^2*p2q + 10*s12*s13*s23^3*p1q^3 + 10*s12*s13^2*s23^2*
         p2q*p3q^2 + 5*s12*s13^2*s23^2*p2q^2*p3q - 5*s12*s13^2*s23^2*
         p2q^3 + 5*s12*s13^2*s23^2*p1q*p3q^2 - 55*s12*s13^2*s23^2*p1q*
         p2q*p3q - 15*s12*s13^2*s23^2*p1q*p2q^2 - 20*s12*s13^2*s23^2*
         p1q^2*p3q - 10*s12*s13^2*s23^2*p1q^2*p2q + 25*s12*s13^3*s23*
         p2q*p3q^2 + 25*s12*s13^3*s23*p2q^2*p3q + 10*s12*s13^3*s23*p1q*
         p3q^2 - 10*s12*s13^3*s23*p1q*p2q*p3q + 10*s12*s13^4*p2q*p3q^2
          + 10*s12*s13^4*p2q^2*p3q - 10*s12^2*s23^3*p1q*p2q*p3q - 5*
         s12^2*s23^3*p1q*p2q^2 - 15*s12^2*s23^3*p1q^2*p3q - 5*s12^2*
         s23^3*p1q^2*p2q + 25*s12^2*s13*s23^2*p2q*p3q^2 + 30*s12^2*s13*
         s23^2*p2q^2*p3q + 5*s12^2*s13*s23^2*p2q^3 + 20*s12^2*s13*s23^2
         *p1q*p3q^2 - 25*s12^2*s13*s23^2*p1q*p2q*p3q + 5*s12^2*s13*
         s23^2*p1q*p2q^2 - 30*s12^2*s13*s23^2*p1q^2*p3q - 5*s12^2*s13^2
         *s23*p3q^3 + 45*s12^2*s13^2*s23*p2q*p3q^2 + 50*s12^2*s13^2*s23
         *p2q^2*p3q + 40*s12^2*s13^2*s23*p1q*p3q^2 - 10*s12^2*s13^3*
         p3q^3 + 10*s12^2*s13^3*p2q*p3q^2 + 20*s12^2*s13^3*p2q^2*p3q + 
         5*s12^3*s23^2*p2q*p3q^2 + 5*s12^3*s23^2*p2q^2*p3q + 15*s12^3*
         s23^2*p1q*p3q^2 + 10*s12^3*s23^2*p1q*p2q*p3q - 10*s12^3*s13*
         s23*p3q^3 + 15*s12^3*s13*s23*p2q*p3q^2 + 25*s12^3*s13*s23*
         p2q^2*p3q + 30*s12^3*s13*s23*p1q*p3q^2 + 10*s12^3*s13*s23*p1q*
         p2q*p3q - 20*s12^3*s13^2*p3q^3 - 10*s12^3*s13^2*p2q*p3q^2 + 10
         *s12^3*s13^2*p2q^2*p3q - 5*s12^4*s23*p3q^3 - 5*s12^4*s23*p2q*
         p3q^2 - 10*s12^4*s13*p3q^3 - 10*s12^4*s13*p2q*p3q^2, - 36*s13*
         s23^4*p1q^3 + 36*s13^2*s23^3*p1q^2*p3q + 108*s13^2*s23^3*p1q^2
         *p2q - 36*s13^2*s23^3*p1q^3 - 72*s13^3*s23^2*p1q*p2q*p3q - 108
         *s13^3*s23^2*p1q*p2q^2 + 36*s13^3*s23^2*p1q^2*p3q + 108*s13^3*
         s23^2*p1q^2*p2q + 36*s13^4*s23*p2q^2*p3q + 36*s13^4*s23*p2q^3
          - 72*s13^4*s23*p1q*p2q*p3q - 108*s13^4*s23*p1q*p2q^2 + 36*
         s13^5*p2q^2*p3q + 36*s13^5*p2q^3 + 108*s12*s13*s23^3*p1q^2*p3q
          + 36*s12*s13*s23^3*p1q^2*p2q - 36*s12*s13*s23^3*p1q^3 - 72*
         s12*s13^2*s23^2*p1q*p3q^2 - 72*s12*s13^2*s23^2*p1q*p2q*p3q - 
         72*s12*s13^2*s23^2*p1q*p2q^2 + 144*s12*s13^2*s23^2*p1q^2*p3q
          + 144*s12*s13^2*s23^2*p1q^2*p2q - 72*s12*s13^3*s23*p2q*p3q^2
          - 36*s12*s13^3*s23*p2q^2*p3q + 36*s12*s13^3*s23*p2q^3 - 72*
         s12*s13^3*s23*p1q*p3q^2 - 144*s12*s13^3*s23*p1q*p2q*p3q - 180*
         s12*s13^3*s23*p1q*p2q^2 - 72*s12*s13^4*p2q*p3q^2 + 72*s12*
         s13^4*p2q^3 - 108*s12^2*s13*s23^2*p1q*p3q^2 - 72*s12^2*s13*
         s23^2*p1q*p2q*p3q + 108*s12^2*s13*s23^2*p1q^2*p3q + 36*s12^2*
         s13*s23^2*p1q^2*p2q + 36*s12^2*s13^2*s23*p3q^3 - 36*s12^2*
         s13^2*s23*p2q*p3q^2 - 72*s12^2*s13^2*s23*p2q^2*p3q - 180*s12^2
         *s13^2*s23*p1q*p3q^2 - 144*s12^2*s13^2*s23*p1q*p2q*p3q - 72*
         s12^2*s13^2*s23*p1q*p2q^2 + 36*s12^2*s13^3*p3q^3 - 108*s12^2*
         s13^3*p2q*p3q^2 - 108*s12^2*s13^3*p2q^2*p3q + 36*s12^2*s13^3*
         p2q^3 + 36*s12^3*s13*s23*p3q^3 + 36*s12^3*s13*s23*p2q*p3q^2 - 
         108*s12^3*s13*s23*p1q*p3q^2 - 72*s12^3*s13*s23*p1q*p2q*p3q + 
         72*s12^3*s13^2*p3q^3 - 72*s12^3*s13^2*p2q^2*p3q + 36*s12^4*s13
         *p3q^3 + 36*s12^4*s13*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^3*
         p1q*p2q*p3q^2 + s12^3*p1q*p3q^3 - s12^2*s13*p1q*p2q^2*p3q + 
         s12^2*s13*p1q*p2q*p3q^2 + 2*s12^2*s13*p1q*p3q^3 - 2*s12^2*s23*
         p1q^2*p2q*p3q - 4*s12^2*s23*p1q^2*p3q^2 - s12^2*s23*p1q*p2q^2*
         p3q - 2*s12^2*s23*p1q*p2q*p3q^2 - s12^2*s23*p1q*p3q^3 - 2*s12*
         s13^2*p1q*p2q^2*p3q - s12*s13^2*p1q*p2q*p3q^2 + s12*s13^2*p1q*
         p3q^3 - s12*s13*s23*p1q^2*p2q^2 - 2*s12*s13*s23*p1q^2*p2q*p3q
          - 5*s12*s13*s23*p1q^2*p3q^2 - s12*s13*s23*p1q*p2q^3 - 3*s12*
         s13*s23*p1q*p2q^2*p3q - 3*s12*s13*s23*p1q*p2q*p3q^2 - s12*s13*
         s23*p1q*p3q^3 + s12*s23^2*p1q^3*p2q + 5*s12*s23^2*p1q^3*p3q + 
         s12*s23^2*p1q^2*p2q^2 + 5*s12*s23^2*p1q^2*p2q*p3q + 2*s12*
         s23^2*p1q^2*p3q^2 + s12*s23^2*p1q*p2q^2*p3q + s12*s23^2*p1q*
         p2q*p3q^2 - s13^3*p1q*p2q^2*p3q - s13^3*p1q*p2q*p3q^2 - s13^2*
         s23*p1q^2*p2q^2 - s13^2*s23*p1q^2*p3q^2 - s13^2*s23*p1q*p2q^3
          - 2*s13^2*s23*p1q*p2q^2*p3q - s13^2*s23*p1q*p2q*p3q^2 + 3*s13
         *s23^2*p1q^3*p2q + 3*s13*s23^2*p1q^3*p3q + 4*s13*s23^2*p1q^2*
         p2q^2 + 7*s13*s23^2*p1q^2*p2q*p3q + s13*s23^2*p1q^2*p3q^2 + 
         s13*s23^2*p1q*p2q^3 + 3*s13*s23^2*p1q*p2q^2*p3q + 2*s13*s23^2*
         p1q*p2q*p3q^2 - 2*s23^3*p1q^4 - 3*s23^3*p1q^3*p2q - s23^3*
         p1q^3*p3q - s23^3*p1q^2*p2q^2 - s23^3*p1q^2*p2q*p3q, - 36*
         s12^3*s23*p2q*p3q^2 - 36*s12^3*s23*p3q^3 + 72*s12^2*s13*s23*
         p2q^2*p3q + 36*s12^2*s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*
         p3q^3 + 72*s12^2*s23^2*p1q*p2q*p3q + 108*s12^2*s23^2*p1q*p3q^2
          - 36*s12*s13^2*s23*p2q^3 + 36*s12*s13^2*s23*p2q^2*p3q + 72*
         s12*s13^2*s23*p2q*p3q^2 + 72*s12*s13*s23^2*p1q*p2q^2 + 72*s12*
         s13*s23^2*p1q*p2q*p3q + 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*
         s23^3*p1q^2*p2q - 108*s12*s23^3*p1q^2*p3q - 36*s13^3*s23*p2q^3
          - 36*s13^3*s23*p2q^2*p3q + 108*s13^2*s23^2*p1q*p2q^2 + 72*
         s13^2*s23^2*p1q*p2q*p3q - 108*s13*s23^3*p1q^2*p2q - 36*s13*
         s23^3*p1q^2*p3q + 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[s13*s23^4*p1q^2 - 2*s13^2*s23^3*p1q*p2q + 
         s13^2*s23^3*p1q^2 + s13^3*s23^2*p2q^2 - 2*s13^3*s23^2*p1q*p2q
          + s13^4*s23*p2q^2 - 2*s12*s13*s23^3*p1q*p3q + 4*s12*s13*s23^3
         *p1q*p2q + 5*s12*s13*s23^3*p1q^2 - 2*s12*s13^2*s23^2*p2q*p3q
          - 4*s12*s13^2*s23^2*p2q^2 - 2*s12*s13^2*s23^2*p1q*p3q - 2*s12
         *s13^2*s23^2*p1q*p2q + 4*s12*s13^2*s23^2*p1q^2 - 2*s12*s13^3*
         s23*p2q*p3q - 3*s12*s13^3*s23*p2q^2 - 4*s12*s13^3*s23*p1q*p2q
          + s12^2*s13*s23^2*p3q^2 - 4*s12^2*s13*s23^2*p2q*p3q - 10*
         s12^2*s13*s23^2*p1q*p3q + s12^2*s13^2*s23*p3q^2 - 2*s12^2*
         s13^2*s23*p2q*p3q - 4*s12^2*s13^2*s23*p1q*p3q + 5*s12^3*s13*
         s23*p3q^2,144*s12^2*s23^3*p1q^2 - 288*s12^2*s13*s23^2*p1q*p2q
          + 144*s12^2*s13*s23^2*p1q^2 + 144*s12^2*s13^2*s23*p2q^2 - 288
         *s12^2*s13^2*s23*p1q*p2q + 144*s12^2*s13^3*p2q^2 - 288*s12^3*
         s23^2*p1q*p3q + 144*s12^3*s23^2*p1q^2 - 288*s12^3*s13*s23*p2q*
         p3q - 288*s12^3*s13*s23*p1q*p3q - 288*s12^3*s13*s23*p1q*p2q - 
         288*s12^3*s13^2*p2q*p3q + 144*s12^3*s13^2*p2q^2 + 144*s12^4*
         s23*p3q^2 - 288*s12^4*s23*p1q*p3q + 144*s12^4*s13*p3q^2 - 288*
         s12^4*s13*p2q*p3q + 144*s12^5*p3q^2] + rat[s13*s23,144*s12^2]*
         d + rat[s13*s23^5*p1q^3 - s13^2*s23^4*p1q^2*p3q - 3*s13^2*
         s23^4*p1q^2*p2q + s13^2*s23^4*p1q^3 + 2*s13^3*s23^3*p1q*p2q*
         p3q + 3*s13^3*s23^3*p1q*p2q^2 - s13^3*s23^3*p1q^2*p3q - 3*
         s13^3*s23^3*p1q^2*p2q - s13^4*s23^2*p2q^2*p3q - s13^4*s23^2*
         p2q^3 + 2*s13^4*s23^2*p1q*p2q*p3q + 3*s13^4*s23^2*p1q*p2q^2 - 
         s13^5*s23*p2q^2*p3q - s13^5*s23*p2q^3 - 3*s12*s13*s23^4*p1q^2*
         p3q - s12*s13*s23^4*p1q^2*p2q + s12*s13*s23^4*p1q^3 + 2*s12*
         s13^2*s23^3*p1q*p3q^2 - 6*s12*s13^2*s23^3*p1q*p2q*p3q + 2*s12*
         s13^2*s23^3*p1q*p2q^2 - 8*s12*s13^2*s23^3*p1q^2*p3q - 8*s12*
         s13^2*s23^3*p1q^2*p2q - 4*s12*s13^2*s23^3*p1q^3 + 10*s12*s13^3
         *s23^2*p2q*p3q^2 + 9*s12*s13^3*s23^2*p2q^2*p3q - s12*s13^3*
         s23^2*p2q^3 + 6*s12*s13^3*s23^2*p1q*p3q^2 + 8*s12*s13^3*s23^2*
         p1q*p2q*p3q + 13*s12*s13^3*s23^2*p1q*p2q^2 + 4*s12*s13^3*s23^2
         *p1q^2*p3q + 8*s12*s13^3*s23^2*p1q^2*p2q + 6*s12*s13^4*s23*p2q
         *p3q^2 - 6*s12*s13^4*s23*p2q^3 - 4*s12*s13^4*s23*p1q*p2q*p3q
          - 4*s12*s13^4*s23*p1q*p2q^2 + 3*s12^2*s13*s23^3*p1q*p3q^2 - 2
         *s12^2*s13*s23^3*p1q*p2q*p3q - 4*s12^2*s13*s23^3*p1q*p2q^2 - 7
         *s12^2*s13*s23^3*p1q^2*p3q - 13*s12^2*s13*s23^3*p1q^2*p2q - 8*
         s12^2*s13*s23^3*p1q^3 - s12^2*s13^2*s23^2*p3q^3 + 17*s12^2*
         s13^2*s23^2*p2q*p3q^2 + 22*s12^2*s13^2*s23^2*p2q^2*p3q + 4*
         s12^2*s13^2*s23^2*p2q^3 + 17*s12^2*s13^2*s23^2*p1q*p3q^2 + 36*
         s12^2*s13^2*s23^2*p1q*p2q*p3q + 22*s12^2*s13^2*s23^2*p1q*p2q^2
          + 20*s12^2*s13^2*s23^2*p1q^2*p3q + 16*s12^2*s13^2*s23^2*p1q^2
         *p2q - 5*s12^2*s13^3*s23*p3q^3 + 3*s12^2*s13^3*s23*p2q*p3q^2
          - s12^2*s13^3*s23*p2q^2*p3q - 9*s12^2*s13^3*s23*p2q^3 - 8*
         s12^2*s13^3*s23*p1q*p3q^2 - 8*s12^2*s13^3*s23*p1q*p2q*p3q - 8*
         s12^2*s13^3*s23*p1q*p2q^2 - 4*s12^2*s13^4*p2q*p3q^2 - 4*s12^2*
         s13^4*p2q^2*p3q - s12^3*s13*s23^2*p3q^3 + 3*s12^3*s13*s23^2*
         p2q*p3q^2 + 4*s12^3*s13*s23^2*p2q^2*p3q + 11*s12^3*s13*s23^2*
         p1q*p3q^2 + 22*s12^3*s13*s23^2*p1q*p2q*p3q + 4*s12^3*s13*s23^2
         *p1q*p2q^2 + 20*s12^3*s13*s23^2*p1q^2*p3q + 4*s12^3*s13*s23^2*
         p1q^2*p2q - 10*s12^3*s13^2*s23*p3q^3 - 12*s12^3*s13^2*s23*p2q*
         p3q^2 - 6*s12^3*s13^2*s23*p2q^2*p3q - 4*s12^3*s13^2*s23*p2q^3
          - 24*s12^3*s13^2*s23*p1q*p3q^2 - 12*s12^3*s13^2*s23*p1q*p2q*
         p3q - 4*s12^3*s13^2*s23*p1q*p2q^2 + 4*s12^3*s13^3*p3q^3 - 4*
         s12^3*s13^3*p2q*p3q^2 - 8*s12^3*s13^3*p2q^2*p3q - 5*s12^4*s13*
         s23*p3q^3 - 9*s12^4*s13*s23*p2q*p3q^2 - 4*s12^4*s13*s23*p2q^2*
         p3q - 16*s12^4*s13*s23*p1q*p3q^2 - 8*s12^4*s13*s23*p1q*p2q*p3q
          + 8*s12^4*s13^2*p3q^3 + 4*s12^4*s13^2*p2q*p3q^2 - 4*s12^4*
         s13^2*p2q^2*p3q + 4*s12^5*s13*p3q^3 + 4*s12^5*s13*p2q*p3q^2,
          - 144*s12^2*s23^4*p1q^3 + 144*s12^2*s13*s23^3*p1q^2*p3q + 432
         *s12^2*s13*s23^3*p1q^2*p2q - 144*s12^2*s13*s23^3*p1q^3 - 288*
         s12^2*s13^2*s23^2*p1q*p2q*p3q - 432*s12^2*s13^2*s23^2*p1q*
         p2q^2 + 144*s12^2*s13^2*s23^2*p1q^2*p3q + 432*s12^2*s13^2*
         s23^2*p1q^2*p2q + 144*s12^2*s13^3*s23*p2q^2*p3q + 144*s12^2*
         s13^3*s23*p2q^3 - 288*s12^2*s13^3*s23*p1q*p2q*p3q - 432*s12^2*
         s13^3*s23*p1q*p2q^2 + 144*s12^2*s13^4*p2q^2*p3q + 144*s12^2*
         s13^4*p2q^3 + 432*s12^3*s23^3*p1q^2*p3q + 144*s12^3*s23^3*
         p1q^2*p2q - 144*s12^3*s23^3*p1q^3 - 288*s12^3*s13*s23^2*p1q*
         p3q^2 - 288*s12^3*s13*s23^2*p1q*p2q*p3q - 288*s12^3*s13*s23^2*
         p1q*p2q^2 + 576*s12^3*s13*s23^2*p1q^2*p3q + 576*s12^3*s13*
         s23^2*p1q^2*p2q - 288*s12^3*s13^2*s23*p2q*p3q^2 - 144*s12^3*
         s13^2*s23*p2q^2*p3q + 144*s12^3*s13^2*s23*p2q^3 - 288*s12^3*
         s13^2*s23*p1q*p3q^2 - 576*s12^3*s13^2*s23*p1q*p2q*p3q - 720*
         s12^3*s13^2*s23*p1q*p2q^2 - 288*s12^3*s13^3*p2q*p3q^2 + 288*
         s12^3*s13^3*p2q^3 - 432*s12^4*s23^2*p1q*p3q^2 - 288*s12^4*
         s23^2*p1q*p2q*p3q + 432*s12^4*s23^2*p1q^2*p3q + 144*s12^4*
         s23^2*p1q^2*p2q + 144*s12^4*s13*s23*p3q^3 - 144*s12^4*s13*s23*
         p2q*p3q^2 - 288*s12^4*s13*s23*p2q^2*p3q - 720*s12^4*s13*s23*
         p1q*p3q^2 - 576*s12^4*s13*s23*p1q*p2q*p3q - 288*s12^4*s13*s23*
         p1q*p2q^2 + 144*s12^4*s13^2*p3q^3 - 432*s12^4*s13^2*p2q*p3q^2
          - 432*s12^4*s13^2*p2q^2*p3q + 144*s12^4*s13^2*p2q^3 + 144*
         s12^5*s23*p3q^3 + 144*s12^5*s23*p2q*p3q^2 - 432*s12^5*s23*p1q*
         p3q^2 - 288*s12^5*s23*p1q*p2q*p3q + 288*s12^5*s13*p3q^3 - 288*
         s12^5*s13*p2q^2*p3q + 144*s12^6*p3q^3 + 144*s12^6*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[10*s23^2*p1q*
         p2q + 10*s23^2*p1q^2 + 20*s13*s23*p2q*p3q - 10*s13*s23*p2q^2
          + 10*s13*s23*p1q*p3q + 10*s13*s23*p1q*p2q + 20*s13*s23*p1q^2
          + 10*s13^2*p2q*p3q - 20*s13^2*p2q^2 - 20*s13^2*p1q*p2q - 10*
         s12*s23*p2q*p3q - 20*s12*s23*p1q*p3q - 10*s12*s13*p3q^2 + 10*
         s12*s13*p2q*p3q - 20*s12*s13*p1q*p3q + 10*s12^2*p3q^2,9*s13*
         s23^3*p1q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p1q^2 + 9
         *s13^3*s23*p2q^2 - 18*s13^3*s23*p1q*p2q + 9*s13^4*p2q^2 - 18*
         s12*s13*s23^2*p1q*p3q + 9*s12*s13*s23^2*p1q^2 - 18*s12*s13^2*
         s23*p2q*p3q - 18*s12*s13^2*s23*p1q*p3q - 18*s12*s13^2*s23*p1q*
         p2q - 18*s12*s13^3*p2q*p3q + 9*s12*s13^3*p2q^2 + 9*s12^2*s13*
         s23*p3q^2 - 18*s12^2*s13*s23*p1q*p3q + 9*s12^2*s13^2*p3q^2 - 
         18*s12^2*s13^2*p2q*p3q + 9*s12^3*s13*p3q^2] + rat[ - 5*s23^3*
         p1q*p2q - 5*s23^3*p1q^2 + 30*s13*s23^2*p2q*p3q + 5*s13*s23^2*
         p2q^2 + 15*s13*s23^2*p1q*p3q + 5*s13*s23^2*p1q*p2q + 45*s13^2*
         s23*p2q*p3q + 15*s13^2*s23*p1q*p3q + 5*s13^2*s23*p1q*p2q + 5*
         s13^2*s23*p1q^2 + 15*s13^3*p2q*p3q - 5*s13^3*p2q^2 - 5*s13^3*
         p1q*p2q + 5*s12*s23^2*p2q*p3q + 10*s12*s23^2*p1q*p3q - 15*s12*
         s13*s23*p3q^2 + 25*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*p1q*
         p3q - 15*s12*s13^2*p3q^2 + 15*s12*s13^2*p2q*p3q - 5*s12*s13^2*
         p1q*p3q - 5*s12^2*s23*p3q^2 - 10*s12^2*s13*p3q^2,9*s13*s23^4*
         p1q^2 - 18*s13^2*s23^3*p1q*p2q + 18*s13^2*s23^3*p1q^2 + 9*
         s13^3*s23^2*p2q^2 - 36*s13^3*s23^2*p1q*p2q + 9*s13^3*s23^2*
         p1q^2 + 18*s13^4*s23*p2q^2 - 18*s13^4*s23*p1q*p2q + 9*s13^5*
         p2q^2 - 18*s12*s13*s23^3*p1q*p3q + 9*s12*s13*s23^3*p1q^2 - 18*
         s12*s13^2*s23^2*p2q*p3q - 36*s12*s13^2*s23^2*p1q*p3q - 18*s12*
         s13^2*s23^2*p1q*p2q + 9*s12*s13^2*s23^2*p1q^2 - 36*s12*s13^3*
         s23*p2q*p3q + 9*s12*s13^3*s23*p2q^2 - 18*s12*s13^3*s23*p1q*p3q
          - 18*s12*s13^3*s23*p1q*p2q - 18*s12*s13^4*p2q*p3q + 9*s12*
         s13^4*p2q^2 + 9*s12^2*s13*s23^2*p3q^2 - 18*s12^2*s13*s23^2*p1q
         *p3q + 18*s12^2*s13^2*s23*p3q^2 - 18*s12^2*s13^2*s23*p2q*p3q
          - 18*s12^2*s13^2*s23*p1q*p3q + 9*s12^2*s13^3*p3q^2 - 18*s12^2
         *s13^3*p2q*p3q + 9*s12^3*s13*s23*p3q^2 + 9*s12^3*s13^2*p3q^2]
          )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[s13*s23^5*
         p1q^3 - s13^2*s23^4*p1q^2*p3q - 3*s13^2*s23^4*p1q^2*p2q + 
         s13^2*s23^4*p1q^3 + 2*s13^3*s23^3*p1q*p2q*p3q + 3*s13^3*s23^3*
         p1q*p2q^2 - s13^3*s23^3*p1q^2*p3q - 3*s13^3*s23^3*p1q^2*p2q - 
         s13^4*s23^2*p2q^2*p3q - s13^4*s23^2*p2q^3 + 2*s13^4*s23^2*p1q*
         p2q*p3q + 3*s13^4*s23^2*p1q*p2q^2 - s13^5*s23*p2q^2*p3q - 
         s13^5*s23*p2q^3 - 3*s12*s13*s23^4*p1q^2*p3q + 2*s12*s13*s23^4*
         p1q^3 + 2*s12*s13^2*s23^3*p1q*p3q^2 + 3*s12*s13^2*s23^3*p1q*
         p2q*p3q - 4*s12*s13^2*s23^3*p1q^2*p3q - 4*s12*s13^2*s23^3*
         p1q^2*p2q + 2*s12*s13^2*s23^3*p1q^3 + s12*s13^3*s23^2*p1q*
         p3q^2 + 3*s12*s13^3*s23^2*p1q*p2q*p3q + 2*s12*s13^3*s23^2*p1q*
         p2q^2 - 2*s12*s13^3*s23^2*p1q^2*p3q - 4*s12*s13^3*s23^2*p1q^2*
         p2q + s12*s13^4*s23*p2q*p3q^2 + s12*s13^4*s23*p2q^2*p3q + 2*
         s12*s13^4*s23*p1q*p2q*p3q + 2*s12*s13^4*s23*p1q*p2q^2 + 10*
         s12^2*s23^4*p1q^2*p2q + 10*s12^2*s23^4*p1q^3 + 3*s12^2*s13*
         s23^3*p1q*p3q^2 + 9*s12^2*s13*s23^3*p1q*p2q*p3q - 22*s12^2*s13
         *s23^3*p1q*p2q^2 - 7*s12^2*s13*s23^3*p1q^2*p3q - 5*s12^2*s13*
         s23^3*p1q^2*p2q + 18*s12^2*s13*s23^3*p1q^3 - s12^2*s13^2*s23^2
         *p3q^3 - 18*s12^2*s13^2*s23^2*p2q*p3q^2 - 5*s12^2*s13^2*s23^2*
         p2q^2*p3q + 12*s12^2*s13^2*s23^2*p2q^3 - 4*s12^2*s13^2*s23^2*
         p1q*p3q^2 + 2*s12^2*s13^2*s23^2*p1q*p2q*p3q - 25*s12^2*s13^2*
         s23^2*p1q*p2q^2 - 21*s12^2*s13^2*s23^2*p1q^2*p3q - 39*s12^2*
         s13^2*s23^2*p1q^2*p2q - 9*s12^2*s13^3*s23*p2q*p3q^2 + 11*s12^2
         *s13^3*s23*p2q^2*p3q + 20*s12^2*s13^3*s23*p2q^3 + s12^2*s13^3*
         s23*p1q*p3q^2 + 24*s12^2*s13^3*s23*p1q*p2q*p3q + 21*s12^2*
         s13^3*s23*p1q*p2q^2 - s12^2*s13^4*p2q*p3q^2 - s12^2*s13^4*
         p2q^2*p3q - 20*s12^3*s23^3*p1q*p2q*p3q - 10*s12^3*s23^3*p1q*
         p2q^2 - 30*s12^3*s23^3*p1q^2*p3q - 10*s12^3*s23^3*p1q^2*p2q - 
         s12^3*s13*s23^2*p3q^3 - 9*s12^3*s13*s23^2*p2q*p3q^2 + 2*s12^3*
         s13*s23^2*p2q^2*p3q + 10*s12^3*s13*s23^2*p2q^3 + 8*s12^3*s13*
         s23^2*p1q*p3q^2 + 19*s12^3*s13*s23^2*p1q*p2q*p3q - 9*s12^3*s13
         *s23^2*p1q*p2q^2 - 35*s12^3*s13*s23^2*p1q^2*p3q - 19*s12^3*s13
         *s23^2*p1q^2*p2q + 7*s12^3*s13^2*s23*p3q^3 - 14*s12^3*s13^2*
         s23*p2q*p3q^2 - 2*s12^3*s13^2*s23*p2q^2*p3q + 19*s12^3*s13^2*
         s23*p2q^3 + 17*s12^3*s13^2*s23*p1q*p3q^2 + 40*s12^3*s13^2*s23*
         p1q*p2q*p3q + 19*s12^3*s13^2*s23*p1q*p2q^2 + s12^3*s13^3*p3q^3
          - s12^3*s13^3*p2q*p3q^2 - 2*s12^3*s13^3*p2q^2*p3q + 10*s12^4*
         s23^2*p2q*p3q^2 + 10*s12^4*s23^2*p2q^2*p3q + 30*s12^4*s23^2*
         p1q*p3q^2 + 20*s12^4*s23^2*p1q*p2q*p3q - 3*s12^4*s13*s23*p3q^3
          - 14*s12^4*s13*s23*p2q*p3q^2 - 11*s12^4*s13*s23*p2q^2*p3q + 
         16*s12^4*s13*s23*p1q*p3q^2 + 18*s12^4*s13*s23*p1q*p2q*p3q + 2*
         s12^4*s13^2*p3q^3 + s12^4*s13^2*p2q*p3q^2 - s12^4*s13^2*p2q^2*
         p3q - 10*s12^5*s23*p3q^3 - 10*s12^5*s23*p2q*p3q^2 + s12^5*s13*
         p3q^3 + s12^5*s13*p2q*p3q^2, - 9*s12^2*s13*s23^5*p1q^3 + 9*
         s12^2*s13^2*s23^4*p1q^2*p3q + 27*s12^2*s13^2*s23^4*p1q^2*p2q
          - 9*s12^2*s13^2*s23^4*p1q^3 - 18*s12^2*s13^3*s23^3*p1q*p2q*
         p3q - 27*s12^2*s13^3*s23^3*p1q*p2q^2 + 9*s12^2*s13^3*s23^3*
         p1q^2*p3q + 27*s12^2*s13^3*s23^3*p1q^2*p2q + 9*s12^2*s13^4*
         s23^2*p2q^2*p3q + 9*s12^2*s13^4*s23^2*p2q^3 - 18*s12^2*s13^4*
         s23^2*p1q*p2q*p3q - 27*s12^2*s13^4*s23^2*p1q*p2q^2 + 9*s12^2*
         s13^5*s23*p2q^2*p3q + 9*s12^2*s13^5*s23*p2q^3 + 27*s12^3*s13*
         s23^4*p1q^2*p3q + 9*s12^3*s13*s23^4*p1q^2*p2q - 9*s12^3*s13*
         s23^4*p1q^3 - 18*s12^3*s13^2*s23^3*p1q*p3q^2 - 18*s12^3*s13^2*
         s23^3*p1q*p2q*p3q - 18*s12^3*s13^2*s23^3*p1q*p2q^2 + 36*s12^3*
         s13^2*s23^3*p1q^2*p3q + 36*s12^3*s13^2*s23^3*p1q^2*p2q - 18*
         s12^3*s13^3*s23^2*p2q*p3q^2 - 9*s12^3*s13^3*s23^2*p2q^2*p3q + 
         9*s12^3*s13^3*s23^2*p2q^3 - 18*s12^3*s13^3*s23^2*p1q*p3q^2 - 
         36*s12^3*s13^3*s23^2*p1q*p2q*p3q - 45*s12^3*s13^3*s23^2*p1q*
         p2q^2 - 18*s12^3*s13^4*s23*p2q*p3q^2 + 18*s12^3*s13^4*s23*
         p2q^3 - 27*s12^4*s13*s23^3*p1q*p3q^2 - 18*s12^4*s13*s23^3*p1q*
         p2q*p3q + 27*s12^4*s13*s23^3*p1q^2*p3q + 9*s12^4*s13*s23^3*
         p1q^2*p2q + 9*s12^4*s13^2*s23^2*p3q^3 - 9*s12^4*s13^2*s23^2*
         p2q*p3q^2 - 18*s12^4*s13^2*s23^2*p2q^2*p3q - 45*s12^4*s13^2*
         s23^2*p1q*p3q^2 - 36*s12^4*s13^2*s23^2*p1q*p2q*p3q - 18*s12^4*
         s13^2*s23^2*p1q*p2q^2 + 9*s12^4*s13^3*s23*p3q^3 - 27*s12^4*
         s13^3*s23*p2q*p3q^2 - 27*s12^4*s13^3*s23*p2q^2*p3q + 9*s12^4*
         s13^3*s23*p2q^3 + 9*s12^5*s13*s23^2*p3q^3 + 9*s12^5*s13*s23^2*
         p2q*p3q^2 - 27*s12^5*s13*s23^2*p1q*p3q^2 - 18*s12^5*s13*s23^2*
         p1q*p2q*p3q + 18*s12^5*s13^2*s23*p3q^3 - 18*s12^5*s13^2*s23*
         p2q^2*p3q + 9*s12^6*s13*s23*p3q^3 + 9*s12^6*s13*s23*p2q*p3q^2]
          + rat[ - s13*s23^5*p1q^2 + 2*s13^2*s23^4*p1q*p2q - s13^2*
         s23^4*p1q^2 - s13^3*s23^3*p2q^2 + 2*s13^3*s23^3*p1q*p2q - 
         s13^4*s23^2*p2q^2 + 2*s12*s13*s23^4*p1q*p3q - s12*s13*s23^4*
         p1q^2 + 2*s12*s13^2*s23^3*p2q*p3q + 2*s12*s13^2*s23^3*p1q*p3q
          + 2*s12*s13^2*s23^3*p1q*p2q + 2*s12*s13^3*s23^2*p2q*p3q - s12
         *s13^3*s23^2*p2q^2 - s12^2*s23^4*p1q*p2q + 5*s12^2*s23^4*p1q^2
          - s12^2*s13*s23^3*p3q^2 + 2*s12^2*s13*s23^3*p2q*p3q + s12^2*
         s13*s23^3*p2q^2 + 3*s12^2*s13*s23^3*p1q*p3q - 16*s12^2*s13*
         s23^3*p1q*p2q + s12^2*s13*s23^3*p1q^2 - s12^2*s13^2*s23^2*
         p3q^2 + 13*s12^2*s13^2*s23^2*p2q*p3q + 11*s12^2*s13^2*s23^2*
         p2q^2 + 5*s12^2*s13^2*s23^2*p1q*p3q - 7*s12^2*s13^2*s23^2*p1q*
         p2q + 5*s12^2*s13^3*s23*p2q*p3q + 6*s12^2*s13^3*s23*p2q^2 + 
         s12^3*s23^3*p2q*p3q - 10*s12^3*s23^3*p1q*p3q - 6*s12^3*s23^3*
         p1q*p2q + 5*s12^3*s23^3*p1q^2 - 2*s12^3*s13*s23^2*p3q^2 + 6*
         s12^3*s13*s23^2*p2q*p3q + 6*s12^3*s13*s23^2*p2q^2 + 4*s12^3*
         s13*s23^2*p1q*p3q - 21*s12^3*s13*s23^2*p1q*p2q - 5*s12^3*s13^2
         *s23*p3q^2 + 9*s12^3*s13^2*s23*p2q*p3q + 16*s12^3*s13^2*s23*
         p2q^2 + 5*s12^3*s13^2*s23*p1q*p3q - 5*s12^3*s13^2*s23*p1q*p2q
          + 5*s12^3*s13^3*p2q*p3q + 5*s12^3*s13^3*p2q^2 + 5*s12^4*s23^2
         *p3q^2 + 6*s12^4*s23^2*p2q*p3q - 10*s12^4*s23^2*p1q*p3q - 5*
         s12^4*s23^2*p1q*p2q - 5*s12^4*s13*s23*p3q^2 - s12^4*s13*s23*
         p2q*p3q + 5*s12^4*s13*s23*p2q^2 + 5*s12^4*s13*s23*p1q*p3q - 5*
         s12^4*s13*s23*p1q*p2q - 5*s12^4*s13^2*p3q^2 + 5*s12^4*s13^2*
         p2q^2 + 5*s12^5*s23*p3q^2 + 5*s12^5*s23*p2q*p3q - 5*s12^5*s13*
         p3q^2 - 5*s12^5*s13*p2q*p3q,36*s12^2*s13*s23^5*p1q^2 - 72*
         s12^2*s13^2*s23^4*p1q*p2q + 36*s12^2*s13^2*s23^4*p1q^2 + 36*
         s12^2*s13^3*s23^3*p2q^2 - 72*s12^2*s13^3*s23^3*p1q*p2q + 36*
         s12^2*s13^4*s23^2*p2q^2 + 36*s12^3*s23^5*p1q^2 - 72*s12^3*s13*
         s23^4*p1q*p3q - 72*s12^3*s13*s23^4*p1q*p2q + 108*s12^3*s13*
         s23^4*p1q^2 - 72*s12^3*s13^2*s23^3*p2q*p3q + 36*s12^3*s13^2*
         s23^3*p2q^2 - 72*s12^3*s13^2*s23^3*p1q*p3q - 216*s12^3*s13^2*
         s23^3*p1q*p2q + 36*s12^3*s13^2*s23^3*p1q^2 - 72*s12^3*s13^3*
         s23^2*p2q*p3q + 108*s12^3*s13^3*s23^2*p2q^2 - 72*s12^3*s13^3*
         s23^2*p1q*p2q + 36*s12^3*s13^4*s23*p2q^2 - 72*s12^4*s23^4*p1q*
         p3q + 72*s12^4*s23^4*p1q^2 + 36*s12^4*s13*s23^3*p3q^2 - 72*
         s12^4*s13*s23^3*p2q*p3q - 216*s12^4*s13*s23^3*p1q*p3q - 144*
         s12^4*s13*s23^3*p1q*p2q + 72*s12^4*s13*s23^3*p1q^2 + 36*s12^4*
         s13^2*s23^2*p3q^2 - 216*s12^4*s13^2*s23^2*p2q*p3q + 72*s12^4*
         s13^2*s23^2*p2q^2 - 72*s12^4*s13^2*s23^2*p1q*p3q - 144*s12^4*
         s13^2*s23^2*p1q*p2q - 72*s12^4*s13^3*s23*p2q*p3q + 72*s12^4*
         s13^3*s23*p2q^2 + 36*s12^5*s23^3*p3q^2 - 144*s12^5*s23^3*p1q*
         p3q + 36*s12^5*s23^3*p1q^2 + 108*s12^5*s13*s23^2*p3q^2 - 144*
         s12^5*s13*s23^2*p2q*p3q - 144*s12^5*s13*s23^2*p1q*p3q - 72*
         s12^5*s13*s23^2*p1q*p2q + 36*s12^5*s13^2*s23*p3q^2 - 144*s12^5
         *s13^2*s23*p2q*p3q + 36*s12^5*s13^2*s23*p2q^2 + 72*s12^6*s23^2
         *p3q^2 - 72*s12^6*s23^2*p1q*p3q + 72*s12^6*s13*s23*p3q^2 - 72*
         s12^6*s13*s23*p2q*p3q + 36*s12^7*s23*p3q^2]*d + rat[s13^2*
         s23^7*p1q^3 - s13^3*s23^6*p1q^2*p3q - 3*s13^3*s23^6*p1q^2*p2q
          + 3*s13^3*s23^6*p1q^3 + 6*s13^4*s23^5*p1q*p2q*p3q + 3*s13^4*
         s23^5*p1q*p2q^2 - s13^4*s23^5*p1q^2*p3q - 7*s13^4*s23^5*p1q^2*
         p2q + 5*s13^4*s23^5*p1q^3 - 4*s13^5*s23^4*p2q*p3q^2 - 5*s13^5*
         s23^4*p2q^2*p3q - s13^5*s23^4*p2q^3 - 2*s13^5*s23^4*p1q*p3q^2
          + 8*s13^5*s23^4*p1q*p2q*p3q + 5*s13^5*s23^4*p1q*p2q^2 - 3*
         s13^5*s23^4*p1q^2*p3q - 11*s13^5*s23^4*p1q^2*p2q + 3*s13^5*
         s23^4*p1q^3 - 6*s13^6*s23^3*p2q*p3q^2 - 7*s13^6*s23^3*p2q^2*
         p3q - s13^6*s23^3*p2q^3 - 2*s13^6*s23^3*p1q*p3q^2 + 6*s13^6*
         s23^3*p1q*p2q*p3q + 7*s13^6*s23^3*p1q*p2q^2 - 3*s13^6*s23^3*
         p1q^2*p3q - 7*s13^6*s23^3*p1q^2*p2q - 2*s13^7*s23^2*p2q*p3q^2
          - 3*s13^7*s23^2*p2q^2*p3q - s13^7*s23^2*p2q^3 + 4*s13^7*s23^2
         *p1q*p2q*p3q + 5*s13^7*s23^2*p1q*p2q^2 - s13^8*s23*p2q^2*p3q
          - s13^8*s23*p2q^3 + 6*s12*s13*s23^7*p1q^3 - 9*s12*s13^2*s23^6
         *p1q^2*p3q - 28*s12*s13^2*s23^6*p1q^2*p2q + 17*s12*s13^2*s23^6
         *p1q^3 + 2*s12*s13^3*s23^5*p1q*p3q^2 + 87*s12*s13^3*s23^5*p1q*
         p2q*p3q + 36*s12*s13^3*s23^5*p1q*p2q^2 + 5*s12*s13^3*s23^5*
         p1q^2*p3q - 74*s12*s13^3*s23^5*p1q^2*p2q + 25*s12*s13^3*s23^5*
         p1q^3 - 64*s12*s13^4*s23^4*p2q*p3q^2 - 78*s12*s13^4*s23^4*
         p2q^2*p3q - 14*s12*s13^4*s23^4*p2q^3 - 29*s12*s13^4*s23^4*p1q*
         p3q^2 + 152*s12*s13^4*s23^4*p1q*p2q*p3q + 89*s12*s13^4*s23^4*
         p1q*p2q^2 + 6*s12*s13^4*s23^4*p1q^2*p3q - 92*s12*s13^4*s23^4*
         p1q^2*p2q + 15*s12*s13^4*s23^4*p1q^3 + 2*s12*s13^5*s23^3*p3q^3
          - 119*s12*s13^5*s23^3*p2q*p3q^2 - 153*s12*s13^5*s23^3*p2q^2*
         p3q - 32*s12*s13^5*s23^3*p2q^3 - 40*s12*s13^5*s23^3*p1q*p3q^2
          + 102*s12*s13^5*s23^3*p1q*p2q*p3q + 99*s12*s13^5*s23^3*p1q*
         p2q^2 - 9*s12*s13^5*s23^3*p1q^2*p3q - 48*s12*s13^5*s23^3*p1q^2
         *p2q + s12*s13^5*s23^3*p1q^3 + 2*s12*s13^6*s23^2*p3q^3 - 66*
         s12*s13^6*s23^2*p2q*p3q^2 - 100*s12*s13^6*s23^2*p2q^2*p3q - 32
         *s12*s13^6*s23^2*p2q^3 - 9*s12*s13^6*s23^2*p1q*p3q^2 + 38*s12*
         s13^6*s23^2*p1q*p2q*p3q + 47*s12*s13^6*s23^2*p1q*p2q^2 - s12*
         s13^6*s23^2*p1q^2*p3q - 2*s12*s13^6*s23^2*p1q^2*p2q - 11*s12*
         s13^7*s23*p2q*p3q^2 - 25*s12*s13^7*s23*p2q^2*p3q - 14*s12*
         s13^7*s23*p2q^3 + s12*s13^7*s23*p1q*p2q*p3q + s12*s13^7*s23*
         p1q*p2q^2 - 18*s12^2*s13*s23^6*p1q^2*p3q - 25*s12^2*s13*s23^6*
         p1q^2*p2q + 4*s12^2*s13*s23^6*p1q^3 + 15*s12^2*s13^2*s23^5*p1q
         *p3q^2 + 169*s12^2*s13^2*s23^5*p1q*p2q*p3q + 55*s12^2*s13^2*
         s23^5*p1q*p2q^2 + 2*s12^2*s13^2*s23^5*p1q^2*p3q - 86*s12^2*
         s13^2*s23^5*p1q^2*p2q + 29*s12^2*s13^2*s23^5*p1q^3 - s12^2*
         s13^3*s23^4*p3q^3 - 174*s12^2*s13^3*s23^4*p2q*p3q^2 - 203*
         s12^2*s13^3*s23^4*p2q^2*p3q - 30*s12^2*s13^3*s23^4*p2q^3 - 76*
         s12^2*s13^3*s23^4*p1q*p3q^2 + 374*s12^2*s13^3*s23^4*p1q*p2q*
         p3q + 162*s12^2*s13^3*s23^4*p1q*p2q^2 + 28*s12^2*s13^3*s23^4*
         p1q^2*p3q - 175*s12^2*s13^3*s23^4*p1q^2*p2q + 33*s12^2*s13^3*
         s23^4*p1q^3 + 30*s12^2*s13^4*s23^3*p3q^3 - 376*s12^2*s13^4*
         s23^3*p2q*p3q^2 - 486*s12^2*s13^4*s23^3*p2q^2*p3q - 80*s12^2*
         s13^4*s23^3*p2q^3 - 159*s12^2*s13^4*s23^3*p1q*p3q^2 + 315*
         s12^2*s13^4*s23^3*p1q*p2q*p3q + 249*s12^2*s13^4*s23^3*p1q*
         p2q^2 - 143*s12^2*s13^4*s23^3*p1q^2*p2q + 8*s12^2*s13^4*s23^3*
         p1q^3 + 43*s12^2*s13^5*s23^2*p3q^3 - 253*s12^2*s13^5*s23^2*p2q
         *p3q^2 - 399*s12^2*s13^5*s23^2*p2q^2*p3q - 103*s12^2*s13^5*
         s23^2*p2q^3 - 69*s12^2*s13^5*s23^2*p1q*p3q^2 + 154*s12^2*s13^5
         *s23^2*p1q*p2q*p3q + 173*s12^2*s13^5*s23^2*p1q*p2q^2 + 2*s12^2
         *s13^5*s23^2*p1q^2*p3q - 29*s12^2*s13^5*s23^2*p1q^2*p2q + 12*
         s12^2*s13^6*s23*p3q^3 - 73*s12^2*s13^6*s23*p2q*p3q^2 - 148*
         s12^2*s13^6*s23*p2q^2*p3q - 63*s12^2*s13^6*s23*p2q^3 - 11*
         s12^2*s13^6*s23*p1q*p3q^2 + 24*s12^2*s13^6*s23*p1q*p2q*p3q + 
         31*s12^2*s13^6*s23*p1q*p2q^2 - 12*s12^2*s13^7*p2q*p3q^2 - 22*
         s12^2*s13^7*p2q^2*p3q - 10*s12^2*s13^7*p2q^3 - 10*s12^3*s23^6*
         p1q^2*p2q - 10*s12^3*s23^6*p1q^3 + 18*s12^3*s13*s23^5*p1q*
         p3q^2 + 118*s12^3*s13*s23^5*p1q*p2q*p3q + 37*s12^3*s13*s23^5*
         p1q*p2q^2 + 26*s12^3*s13*s23^5*p1q^2*p3q - 19*s12^3*s13*s23^5*
         p1q^2*p2q - 6*s12^3*s13*s23^5*p1q^3 - 7*s12^3*s13^2*s23^4*
         p3q^3 - 197*s12^3*s13^2*s23^4*p2q*p3q^2 - 217*s12^3*s13^2*
         s23^4*p2q^2*p3q - 27*s12^3*s13^2*s23^4*p2q^3 - 83*s12^3*s13^2*
         s23^4*p1q*p3q^2 + 364*s12^3*s13^2*s23^4*p1q*p2q*p3q + 107*
         s12^3*s13^2*s23^4*p1q*p2q^2 + 53*s12^3*s13^2*s23^4*p1q^2*p3q
          - 86*s12^3*s13^2*s23^4*p1q^2*p2q + 17*s12^3*s13^2*s23^4*p1q^3
          + 68*s12^3*s13^3*s23^3*p3q^3 - 534*s12^3*s13^3*s23^3*p2q*
         p3q^2 - 680*s12^3*s13^3*s23^3*p2q^2*p3q - 78*s12^3*s13^3*s23^3
         *p2q^3 - 265*s12^3*s13^3*s23^3*p1q*p3q^2 + 373*s12^3*s13^3*
         s23^3*p1q*p2q*p3q + 213*s12^3*s13^3*s23^3*p1q*p2q^2 + 14*s12^3
         *s13^3*s23^3*p1q^2*p3q - 137*s12^3*s13^3*s23^3*p1q^2*p2q + 13*
         s12^3*s13^3*s23^3*p1q^3 + 148*s12^3*s13^4*s23^2*p3q^3 - 409*
         s12^3*s13^4*s23^2*p2q*p3q^2 - 678*s12^3*s13^4*s23^2*p2q^2*p3q
          - 121*s12^3*s13^4*s23^2*p2q^3 - 175*s12^3*s13^4*s23^2*p1q*
         p3q^2 + 209*s12^3*s13^4*s23^2*p1q*p2q*p3q + 220*s12^3*s13^4*
         s23^2*p1q*p2q^2 - 3*s12^3*s13^4*s23^2*p1q^2*p3q - 60*s12^3*
         s13^4*s23^2*p1q^2*p2q + 75*s12^3*s13^5*s23*p3q^3 - 118*s12^3*
         s13^5*s23*p2q*p3q^2 - 293*s12^3*s13^5*s23*p2q^2*p3q - 100*
         s12^3*s13^5*s23*p2q^3 - 41*s12^3*s13^5*s23*p1q*p3q^2 + 52*
         s12^3*s13^5*s23*p1q*p2q*p3q + 77*s12^3*s13^5*s23*p1q*p2q^2 + 
         12*s12^3*s13^6*p3q^3 - 16*s12^3*s13^6*p2q*p3q^2 - 58*s12^3*
         s13^6*p2q^2*p3q - 30*s12^3*s13^6*p2q^3 + 20*s12^4*s23^5*p1q*
         p2q*p3q + 10*s12^4*s23^5*p1q*p2q^2 + 30*s12^4*s23^5*p1q^2*p3q
          - 10*s12^4*s23^5*p1q^3 - 6*s12^4*s13*s23^4*p3q^3 - 93*s12^4*
         s13*s23^4*p2q*p3q^2 - 97*s12^4*s13*s23^4*p2q^2*p3q - 10*s12^4*
         s13*s23^4*p2q^3 - 64*s12^4*s13*s23^4*p1q*p3q^2 + 134*s12^4*s13
         *s23^4*p1q*p2q*p3q + 39*s12^4*s13*s23^4*p1q*p2q^2 + 74*s12^4*
         s13*s23^4*p1q^2*p3q + 8*s12^4*s13*s23^4*p1q^2*p2q - 4*s12^4*
         s13*s23^4*p1q^3 + 64*s12^4*s13^2*s23^3*p3q^3 - 386*s12^4*s13^2
         *s23^3*p2q*p3q^2 - 489*s12^4*s13^2*s23^3*p2q^2*p3q - 39*s12^4*
         s13^2*s23^3*p2q^3 - 239*s12^4*s13^2*s23^3*p1q*p3q^2 + 176*
         s12^4*s13^2*s23^3*p1q*p2q*p3q + 63*s12^4*s13^2*s23^3*p1q*p2q^2
          + 38*s12^4*s13^2*s23^3*p1q^2*p3q - 33*s12^4*s13^2*s23^3*p1q^2
         *p2q + 6*s12^4*s13^2*s23^3*p1q^3 + 212*s12^4*s13^3*s23^2*p3q^3
          - 348*s12^4*s13^3*s23^2*p2q*p3q^2 - 621*s12^4*s13^3*s23^2*
         p2q^2*p3q - 61*s12^4*s13^3*s23^2*p2q^3 - 212*s12^4*s13^3*s23^2
         *p1q*p3q^2 + 94*s12^4*s13^3*s23^2*p1q*p2q*p3q + 99*s12^4*s13^3
         *s23^2*p1q*p2q^2 - 16*s12^4*s13^3*s23^2*p1q^2*p3q - 41*s12^4*
         s13^3*s23^2*p1q^2*p2q + 160*s12^4*s13^4*s23*p3q^3 - 49*s12^4*
         s13^4*s23*p2q*p3q^2 - 271*s12^4*s13^4*s23*p2q^2*p3q - 62*s12^4
         *s13^4*s23*p2q^3 - 47*s12^4*s13^4*s23*p1q*p3q^2 + 42*s12^4*
         s13^4*s23*p1q*p2q*p3q + 65*s12^4*s13^4*s23*p1q*p2q^2 + 38*
         s12^4*s13^5*p3q^3 + 26*s12^4*s13^5*p2q*p3q^2 - 42*s12^4*s13^5*
         p2q^2*p3q - 30*s12^4*s13^5*p2q^3 - 10*s12^5*s23^4*p2q*p3q^2 - 
         10*s12^5*s23^4*p2q^2*p3q - 30*s12^5*s23^4*p1q*p3q^2 + 10*s12^5
         *s23^4*p1q*p2q^2 + 30*s12^5*s23^4*p1q^2*p3q + 10*s12^5*s23^4*
         p1q^2*p2q + 34*s12^5*s13*s23^3*p3q^3 - 115*s12^5*s13*s23^3*p2q
         *p3q^2 - 159*s12^5*s13*s23^3*p2q^2*p3q - 10*s12^5*s13*s23^3*
         p2q^3 - 130*s12^5*s13*s23^3*p1q*p3q^2 - 8*s12^5*s13*s23^3*p1q*
         p2q*p3q + 2*s12^5*s13*s23^3*p1q*p2q^2 + 30*s12^5*s13*s23^3*
         p1q^2*p3q + 2*s12^5*s13*s23^3*p1q^2*p2q + 157*s12^5*s13^2*
         s23^2*p3q^3 - 138*s12^5*s13^2*s23^2*p2q*p3q^2 - 307*s12^5*
         s13^2*s23^2*p2q^2*p3q - 12*s12^5*s13^2*s23^2*p2q^3 - 145*s12^5
         *s13^2*s23^2*p1q*p3q^2 - 19*s12^5*s13^2*s23^2*p1q*p2q*p3q + 10
         *s12^5*s13^2*s23^2*p1q*p2q^2 - 10*s12^5*s13^2*s23^2*p1q^2*p3q
          - 8*s12^5*s13^2*s23^2*p1q^2*p2q + 165*s12^5*s13^3*s23*p3q^3
          + 41*s12^5*s13^3*s23*p2q*p3q^2 - 136*s12^5*s13^3*s23*p2q^2*
         p3q - 12*s12^5*s13^3*s23*p2q^3 - 15*s12^5*s13^3*s23*p1q*p3q^2
          + 19*s12^5*s13^3*s23*p1q*p2q*p3q + 18*s12^5*s13^3*s23*p1q*
         p2q^2 + 42*s12^5*s13^4*p3q^3 + 54*s12^5*s13^4*p2q*p3q^2 + 2*
         s12^5*s13^4*p2q^2*p3q - 10*s12^5*s13^4*p2q^3 + 10*s12^6*s23^3*
         p3q^3 - 10*s12^6*s23^3*p2q^2*p3q - 30*s12^6*s23^3*p1q*p3q^2 - 
         20*s12^6*s23^3*p1q*p2q*p3q + 62*s12^6*s13*s23^2*p3q^3 - 62*
         s12^6*s13*s23^2*p2q^2*p3q - 48*s12^6*s13*s23^2*p1q*p3q^2 - 24*
         s12^6*s13*s23^2*p1q*p2q*p3q + 90*s12^6*s13^2*s23*p3q^3 + 56*
         s12^6*s13^2*s23*p2q*p3q^2 - 34*s12^6*s13^2*s23*p2q^2*p3q + 2*
         s12^6*s13^2*s23*p1q*p3q^2 + 6*s12^6*s13^2*s23*p1q*p2q*p3q + 18
         *s12^6*s13^3*p3q^3 + 26*s12^6*s13^3*p2q*p3q^2 + 8*s12^6*s13^3*
         p2q^2*p3q + 10*s12^7*s23^2*p3q^3 + 10*s12^7*s23^2*p2q*p3q^2 + 
         22*s12^7*s13*s23*p3q^3 + 22*s12^7*s13*s23*p2q*p3q^2 + 2*s12^7*
         s13^2*p3q^3 + 2*s12^7*s13^2*p2q*p3q^2, - 18*s12*s13^3*s23^7*
         p1q^3 + 18*s12*s13^4*s23^6*p1q^2*p3q + 54*s12*s13^4*s23^6*
         p1q^2*p2q - 36*s12*s13^4*s23^6*p1q^3 - 36*s12*s13^5*s23^5*p1q*
         p2q*p3q - 54*s12*s13^5*s23^5*p1q*p2q^2 + 36*s12*s13^5*s23^5*
         p1q^2*p3q + 108*s12*s13^5*s23^5*p1q^2*p2q - 18*s12*s13^5*s23^5
         *p1q^3 + 18*s12*s13^6*s23^4*p2q^2*p3q + 18*s12*s13^6*s23^4*
         p2q^3 - 72*s12*s13^6*s23^4*p1q*p2q*p3q - 108*s12*s13^6*s23^4*
         p1q*p2q^2 + 18*s12*s13^6*s23^4*p1q^2*p3q + 54*s12*s13^6*s23^4*
         p1q^2*p2q + 36*s12*s13^7*s23^3*p2q^2*p3q + 36*s12*s13^7*s23^3*
         p2q^3 - 36*s12*s13^7*s23^3*p1q*p2q*p3q - 54*s12*s13^7*s23^3*
         p1q*p2q^2 + 18*s12*s13^8*s23^2*p2q^2*p3q + 18*s12*s13^8*s23^2*
         p2q^3 - 36*s12^2*s13^2*s23^7*p1q^3 + 90*s12^2*s13^3*s23^6*
         p1q^2*p3q + 126*s12^2*s13^3*s23^6*p1q^2*p2q - 108*s12^2*s13^3*
         s23^6*p1q^3 - 36*s12^2*s13^4*s23^5*p1q*p3q^2 - 108*s12^2*s13^4
         *s23^5*p1q*p2q*p3q - 144*s12^2*s13^4*s23^5*p1q*p2q^2 + 216*
         s12^2*s13^4*s23^5*p1q^2*p3q + 360*s12^2*s13^4*s23^5*p1q^2*p2q
          - 90*s12^2*s13^4*s23^5*p1q^3 - 36*s12^2*s13^5*s23^4*p2q*p3q^2
          + 18*s12^2*s13^5*s23^4*p2q^2*p3q + 54*s12^2*s13^5*s23^4*p2q^3
          - 72*s12^2*s13^5*s23^4*p1q*p3q^2 - 288*s12^2*s13^5*s23^4*p1q*
         p2q*p3q - 396*s12^2*s13^5*s23^4*p1q*p2q^2 + 144*s12^2*s13^5*
         s23^4*p1q^2*p3q + 288*s12^2*s13^5*s23^4*p1q^2*p2q - 18*s12^2*
         s13^5*s23^4*p1q^3 - 72*s12^2*s13^6*s23^3*p2q*p3q^2 + 72*s12^2*
         s13^6*s23^3*p2q^2*p3q + 144*s12^2*s13^6*s23^3*p2q^3 - 36*s12^2
         *s13^6*s23^3*p1q*p3q^2 - 216*s12^2*s13^6*s23^3*p1q*p2q*p3q - 
         306*s12^2*s13^6*s23^3*p1q*p2q^2 + 18*s12^2*s13^6*s23^3*p1q^2*
         p3q + 54*s12^2*s13^6*s23^3*p1q^2*p2q - 36*s12^2*s13^7*s23^2*
         p2q*p3q^2 + 72*s12^2*s13^7*s23^2*p2q^2*p3q + 108*s12^2*s13^7*
         s23^2*p2q^3 - 36*s12^2*s13^7*s23^2*p1q*p2q*p3q - 54*s12^2*
         s13^7*s23^2*p1q*p2q^2 + 18*s12^2*s13^8*s23*p2q^2*p3q + 18*
         s12^2*s13^8*s23*p2q^3 - 18*s12^3*s13*s23^7*p1q^3 + 126*s12^3*
         s13^2*s23^6*p1q^2*p3q + 90*s12^3*s13^2*s23^6*p1q^2*p2q - 108*
         s12^3*s13^2*s23^6*p1q^3 - 126*s12^3*s13^3*s23^5*p1q*p3q^2 - 
         144*s12^3*s13^3*s23^5*p1q*p2q*p3q - 126*s12^3*s13^3*s23^5*p1q*
         p2q^2 + 432*s12^3*s13^3*s23^5*p1q^2*p3q + 432*s12^3*s13^3*
         s23^5*p1q^2*p2q - 144*s12^3*s13^3*s23^5*p1q^3 + 18*s12^3*s13^4
         *s23^4*p3q^3 - 90*s12^3*s13^4*s23^4*p2q*p3q^2 - 54*s12^3*s13^4
         *s23^4*p2q^2*p3q + 54*s12^3*s13^4*s23^4*p2q^3 - 324*s12^3*
         s13^4*s23^4*p1q*p3q^2 - 504*s12^3*s13^4*s23^4*p1q*p2q*p3q - 
         540*s12^3*s13^4*s23^4*p1q*p2q^2 + 414*s12^3*s13^4*s23^4*p1q^2*
         p3q + 522*s12^3*s13^4*s23^4*p1q^2*p2q - 54*s12^3*s13^4*s23^4*
         p1q^3 + 36*s12^3*s13^5*s23^3*p3q^3 - 252*s12^3*s13^5*s23^3*p2q
         *p3q^2 - 72*s12^3*s13^5*s23^3*p2q^2*p3q + 216*s12^3*s13^5*
         s23^3*p2q^3 - 234*s12^3*s13^5*s23^3*p1q*p3q^2 - 504*s12^3*
         s13^5*s23^3*p1q*p2q*p3q - 612*s12^3*s13^5*s23^3*p1q*p2q^2 + 
         108*s12^3*s13^5*s23^3*p1q^2*p3q + 180*s12^3*s13^5*s23^3*p1q^2*
         p2q + 18*s12^3*s13^6*s23^2*p3q^3 - 198*s12^3*s13^6*s23^2*p2q*
         p3q^2 + 18*s12^3*s13^6*s23^2*p2q^2*p3q + 234*s12^3*s13^6*s23^2
         *p2q^3 - 36*s12^3*s13^6*s23^2*p1q*p3q^2 - 144*s12^3*s13^6*
         s23^2*p1q*p2q*p3q - 198*s12^3*s13^6*s23^2*p1q*p2q^2 - 36*s12^3
         *s13^7*s23*p2q*p3q^2 + 36*s12^3*s13^7*s23*p2q^2*p3q + 72*s12^3
         *s13^7*s23*p2q^3 + 54*s12^4*s13*s23^6*p1q^2*p3q + 18*s12^4*s13
         *s23^6*p1q^2*p2q - 36*s12^4*s13*s23^6*p1q^3 - 144*s12^4*s13^2*
         s23^5*p1q*p3q^2 - 108*s12^4*s13^2*s23^5*p1q*p2q*p3q - 36*s12^4
         *s13^2*s23^5*p1q*p2q^2 + 360*s12^4*s13^2*s23^5*p1q^2*p3q + 216
         *s12^4*s13^2*s23^5*p1q^2*p2q - 90*s12^4*s13^2*s23^5*p1q^3 + 54
         *s12^4*s13^3*s23^4*p3q^3 - 54*s12^4*s13^3*s23^4*p2q*p3q^2 - 90
         *s12^4*s13^3*s23^4*p2q^2*p3q + 18*s12^4*s13^3*s23^4*p2q^3 - 
         540*s12^4*s13^3*s23^4*p1q*p3q^2 - 504*s12^4*s13^3*s23^4*p1q*
         p2q*p3q - 324*s12^4*s13^3*s23^4*p1q*p2q^2 + 522*s12^4*s13^3*
         s23^4*p1q^2*p3q + 414*s12^4*s13^3*s23^4*p1q^2*p2q - 54*s12^4*
         s13^3*s23^4*p1q^3 + 144*s12^4*s13^4*s23^3*p3q^3 - 288*s12^4*
         s13^4*s23^3*p2q*p3q^2 - 288*s12^4*s13^4*s23^3*p2q^2*p3q + 144*
         s12^4*s13^4*s23^3*p2q^3 - 558*s12^4*s13^4*s23^3*p1q*p3q^2 - 
         648*s12^4*s13^4*s23^3*p1q*p2q*p3q - 558*s12^4*s13^4*s23^3*p1q*
         p2q^2 + 216*s12^4*s13^4*s23^3*p1q^2*p3q + 216*s12^4*s13^4*
         s23^3*p1q^2*p2q + 108*s12^4*s13^5*s23^2*p3q^3 - 360*s12^4*
         s13^5*s23^2*p2q*p3q^2 - 234*s12^4*s13^5*s23^2*p2q^2*p3q + 234*
         s12^4*s13^5*s23^2*p2q^3 - 162*s12^4*s13^5*s23^2*p1q*p3q^2 - 
         252*s12^4*s13^5*s23^2*p1q*p2q*p3q - 270*s12^4*s13^5*s23^2*p1q*
         p2q^2 + 18*s12^4*s13^6*s23*p3q^3 - 126*s12^4*s13^6*s23*p2q*
         p3q^2 - 36*s12^4*s13^6*s23*p2q^2*p3q + 108*s12^4*s13^6*s23*
         p2q^3 - 54*s12^5*s13*s23^5*p1q*p3q^2 - 36*s12^5*s13*s23^5*p1q*
         p2q*p3q + 108*s12^5*s13*s23^5*p1q^2*p3q + 36*s12^5*s13*s23^5*
         p1q^2*p2q - 18*s12^5*s13*s23^5*p1q^3 + 54*s12^5*s13^2*s23^4*
         p3q^3 + 18*s12^5*s13^2*s23^4*p2q*p3q^2 - 36*s12^5*s13^2*s23^4*
         p2q^2*p3q - 396*s12^5*s13^2*s23^4*p1q*p3q^2 - 288*s12^5*s13^2*
         s23^4*p1q*p2q*p3q - 72*s12^5*s13^2*s23^4*p1q*p2q^2 + 288*s12^5
         *s13^2*s23^4*p1q^2*p3q + 144*s12^5*s13^2*s23^4*p1q^2*p2q - 18*
         s12^5*s13^2*s23^4*p1q^3 + 216*s12^5*s13^3*s23^3*p3q^3 - 72*
         s12^5*s13^3*s23^3*p2q*p3q^2 - 252*s12^5*s13^3*s23^3*p2q^2*p3q
          + 36*s12^5*s13^3*s23^3*p2q^3 - 612*s12^5*s13^3*s23^3*p1q*
         p3q^2 - 504*s12^5*s13^3*s23^3*p1q*p2q*p3q - 234*s12^5*s13^3*
         s23^3*p1q*p2q^2 + 180*s12^5*s13^3*s23^3*p1q^2*p3q + 108*s12^5*
         s13^3*s23^3*p1q^2*p2q + 234*s12^5*s13^4*s23^2*p3q^3 - 234*
         s12^5*s13^4*s23^2*p2q*p3q^2 - 360*s12^5*s13^4*s23^2*p2q^2*p3q
          + 108*s12^5*s13^4*s23^2*p2q^3 - 270*s12^5*s13^4*s23^2*p1q*
         p3q^2 - 252*s12^5*s13^4*s23^2*p1q*p2q*p3q - 162*s12^5*s13^4*
         s23^2*p1q*p2q^2 + 72*s12^5*s13^5*s23*p3q^3 - 144*s12^5*s13^5*
         s23*p2q*p3q^2 - 144*s12^5*s13^5*s23*p2q^2*p3q + 72*s12^5*s13^5
         *s23*p2q^3 + 18*s12^6*s13*s23^4*p3q^3 + 18*s12^6*s13*s23^4*p2q
         *p3q^2 - 108*s12^6*s13*s23^4*p1q*p3q^2 - 72*s12^6*s13*s23^4*
         p1q*p2q*p3q + 54*s12^6*s13*s23^4*p1q^2*p3q + 18*s12^6*s13*
         s23^4*p1q^2*p2q + 144*s12^6*s13^2*s23^3*p3q^3 + 72*s12^6*s13^2
         *s23^3*p2q*p3q^2 - 72*s12^6*s13^2*s23^3*p2q^2*p3q - 306*s12^6*
         s13^2*s23^3*p1q*p3q^2 - 216*s12^6*s13^2*s23^3*p1q*p2q*p3q - 36
         *s12^6*s13^2*s23^3*p1q*p2q^2 + 54*s12^6*s13^2*s23^3*p1q^2*p3q
          + 18*s12^6*s13^2*s23^3*p1q^2*p2q + 234*s12^6*s13^3*s23^2*
         p3q^3 + 18*s12^6*s13^3*s23^2*p2q*p3q^2 - 198*s12^6*s13^3*s23^2
         *p2q^2*p3q + 18*s12^6*s13^3*s23^2*p2q^3 - 198*s12^6*s13^3*
         s23^2*p1q*p3q^2 - 144*s12^6*s13^3*s23^2*p1q*p2q*p3q - 36*s12^6
         *s13^3*s23^2*p1q*p2q^2 + 108*s12^6*s13^4*s23*p3q^3 - 36*s12^6*
         s13^4*s23*p2q*p3q^2 - 126*s12^6*s13^4*s23*p2q^2*p3q + 18*s12^6
         *s13^4*s23*p2q^3 + 36*s12^7*s13*s23^3*p3q^3 + 36*s12^7*s13*
         s23^3*p2q*p3q^2 - 54*s12^7*s13*s23^3*p1q*p3q^2 - 36*s12^7*s13*
         s23^3*p1q*p2q*p3q + 108*s12^7*s13^2*s23^2*p3q^3 + 72*s12^7*
         s13^2*s23^2*p2q*p3q^2 - 36*s12^7*s13^2*s23^2*p2q^2*p3q - 54*
         s12^7*s13^2*s23^2*p1q*p3q^2 - 36*s12^7*s13^2*s23^2*p1q*p2q*p3q
          + 72*s12^7*s13^3*s23*p3q^3 + 36*s12^7*s13^3*s23*p2q*p3q^2 - 
         36*s12^7*s13^3*s23*p2q^2*p3q + 18*s12^8*s13*s23^2*p3q^3 + 18*
         s12^8*s13*s23^2*p2q*p3q^2 + 18*s12^8*s13^2*s23*p3q^3 + 18*
         s12^8*s13^2*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[s23^3*p1q^2 - 2
         *s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*
         s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + s12*
         s23^2*p1q*p2q + 2*s12*s23^2*p1q^2 - s12*s13*s23*p2q^2 - s12*
         s13*s23*p1q*p3q - s12*s13*s23*p1q*p2q + 2*s12*s13*s23*p1q^2 - 
         s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p2q + 
         s12^2*s23*p3q^2 - s12^2*s23*p2q*p3q - 4*s12^2*s23*p1q*p3q - 
         s12^2*s13*p2q*p3q - 2*s12^2*s13*p1q*p3q + 2*s12^3*p3q^2,9*
         s12^2*s23^3*p1q^2 - 18*s12^2*s13*s23^2*p1q*p2q + 9*s12^2*s13*
         s23^2*p1q^2 + 9*s12^2*s13^2*s23*p2q^2 - 18*s12^2*s13^2*s23*p1q
         *p2q + 9*s12^2*s13^3*p2q^2 - 18*s12^3*s23^2*p1q*p3q + 9*s12^3*
         s23^2*p1q^2 - 18*s12^3*s13*s23*p2q*p3q - 18*s12^3*s13*s23*p1q*
         p3q - 18*s12^3*s13*s23*p1q*p2q - 18*s12^3*s13^2*p2q*p3q + 9*
         s12^3*s13^2*p2q^2 + 9*s12^4*s23*p3q^2 - 18*s12^4*s23*p1q*p3q
          + 9*s12^4*s13*p3q^2 - 18*s12^4*s13*p2q*p3q + 9*s12^5*p3q^2]
          + rat[s23^3*p1q^2 + 4*s13*s23^2*p2q*p3q + 2*s13*s23^2*p1q*p3q
          + 3*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q*p3q - s13^2*s23*p2q^2
          - 4*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 + 2*s12*s13*s23*p2q*p3q
          - 3*s12*s13*s23*p1q*p3q - s12*s13*s23*p1q*p2q + s12*s13*s23*
         p1q^2 - s12*s13^2*p2q*p3q - s12*s13^2*p1q*p2q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q - s12^2*s13*p2q*p3q - s12^2*s13*
         p1q*p3q + s12^3*p3q^2,18*s12*s23^4*p1q^2 - 36*s12*s13*s23^3*
         p1q*p2q + 18*s12*s13*s23^3*p1q^2 + 18*s12*s13^2*s23^2*p2q^2 - 
         36*s12*s13^2*s23^2*p1q*p2q + 18*s12*s13^3*s23*p2q^2 - 36*s12^2
         *s23^3*p1q*p3q + 36*s12^2*s23^3*p1q^2 - 36*s12^2*s13*s23^2*p2q
         *p3q - 36*s12^2*s13*s23^2*p1q*p3q - 72*s12^2*s13*s23^2*p1q*p2q
          + 18*s12^2*s13*s23^2*p1q^2 - 36*s12^2*s13^2*s23*p2q*p3q + 36*
         s12^2*s13^2*s23*p2q^2 - 36*s12^2*s13^2*s23*p1q*p2q + 18*s12^2*
         s13^3*p2q^2 + 18*s12^3*s23^2*p3q^2 - 72*s12^3*s23^2*p1q*p3q + 
         18*s12^3*s23^2*p1q^2 + 18*s12^3*s13*s23*p3q^2 - 72*s12^3*s13*
         s23*p2q*p3q - 36*s12^3*s13*s23*p1q*p3q - 36*s12^3*s13*s23*p1q*
         p2q - 36*s12^3*s13^2*p2q*p3q + 18*s12^3*s13^2*p2q^2 + 36*s12^4
         *s23*p3q^2 - 36*s12^4*s23*p1q*p3q + 18*s12^4*s13*p3q^2 - 36*
         s12^4*s13*p2q*p3q + 18*s12^5*p3q^2] + rat[s23,36*s12^3 + 36*
         s12^2*s23]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*
         s12*s23^2*p1q*p2q*p3q^2 - 10*s12*s23^2*p1q*p2q^2*p3q - 5*s12*
         s23^2*p1q*p2q^3 - 5*s12*s23^2*p1q^2*p3q^2 - 10*s12*s23^2*p1q^2
         *p2q*p3q - 5*s12*s23^2*p1q^2*p2q^2 + 10*s12*s13*s23*p2q*p3q^3
          + 25*s12*s13*s23*p2q^2*p3q^2 + 20*s12*s13*s23*p2q^3*p3q + 5*
         s12*s13*s23*p2q^4 + 5*s12*s13*s23*p1q*p3q^3 + 15*s12*s13*s23*
         p1q*p2q*p3q^2 + 15*s12*s13*s23*p1q*p2q^2*p3q + 5*s12*s13*s23*
         p1q*p2q^3 + 5*s12*s13^2*p2q*p3q^3 + 10*s12*s13^2*p2q^2*p3q^2
          + 5*s12*s13^2*p2q^3*p3q + 5*s12^2*s23*p2q*p3q^3 + 10*s12^2*
         s23*p2q^2*p3q^2 + 5*s12^2*s23*p2q^3*p3q + 10*s12^2*s23*p1q*
         p3q^3 + 20*s12^2*s23*p1q*p2q*p3q^2 + 10*s12^2*s23*p1q*p2q^2*
         p3q - 5*s12^2*s13*p3q^4 - 5*s12^2*s13*p2q*p3q^3 + 5*s12^2*s13*
         p2q^2*p3q^2 + 5*s12^2*s13*p2q^3*p3q - 5*s12^3*p3q^4 - 10*s12^3
         *p2q*p3q^3 - 5*s12^3*p2q^2*p3q^2,18*s23^4*p1q^3 - 18*s13*s23^3
         *p1q^2*p3q - 54*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*p1q*p2q*
         p3q + 54*s13^2*s23^2*p1q*p2q^2 - 18*s13^3*s23*p2q^2*p3q - 18*
         s13^3*s23*p2q^3 - 54*s12*s23^3*p1q^2*p3q - 18*s12*s23^3*p1q^2*
         p2q + 36*s12*s13*s23^2*p1q*p3q^2 + 36*s12*s13*s23^2*p1q*p2q*
         p3q + 36*s12*s13*s23^2*p1q*p2q^2 + 36*s12*s13^2*s23*p2q*p3q^2
          + 18*s12*s13^2*s23*p2q^2*p3q - 18*s12*s13^2*s23*p2q^3 + 54*
         s12^2*s23^2*p1q*p3q^2 + 36*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*
         s13*s23*p3q^3 + 18*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*
         p2q^2*p3q - 18*s12^3*s23*p3q^3 - 18*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s23^3*p1q*p2q^2*p3q - s23^3*p1q*p2q^3 - s23^3*p1q^2*p2q*p3q - 
         3*s23^3*p1q^2*p2q^2 - 2*s23^3*p1q^3*p2q + 2*s13*s23^2*p2q^2*
         p3q^2 + 3*s13*s23^2*p2q^3*p3q + s13*s23^2*p2q^4 + s13*s23^2*
         p1q*p2q*p3q^2 + 7*s13*s23^2*p1q*p2q^2*p3q + 4*s13*s23^2*p1q*
         p2q^3 + 3*s13*s23^2*p1q^2*p2q*p3q + 3*s13*s23^2*p1q^2*p2q^2 - 
         s13^2*s23*p2q^2*p3q^2 - 2*s13^2*s23*p2q^3*p3q - s13^2*s23*
         p2q^4 - s13^2*s23*p1q*p2q*p3q^2 - s13^2*s23*p1q*p2q^3 - s13^3*
         p2q^2*p3q^2 - s13^3*p2q^3*p3q + s12*s23^2*p2q^2*p3q^2 + s12*
         s23^2*p2q^3*p3q + 2*s12*s23^2*p1q*p2q*p3q^2 + 5*s12*s23^2*p1q*
         p2q^2*p3q + s12*s23^2*p1q*p2q^3 + 5*s12*s23^2*p1q^2*p2q*p3q + 
         s12*s23^2*p1q^2*p2q^2 - s12*s13*s23*p2q*p3q^3 - 3*s12*s13*s23*
         p2q^2*p3q^2 - 3*s12*s13*s23*p2q^3*p3q - s12*s13*s23*p2q^4 - 5*
         s12*s13*s23*p1q*p2q*p3q^2 - 2*s12*s13*s23*p1q*p2q^2*p3q - s12*
         s13*s23*p1q*p2q^3 + s12*s13^2*p2q*p3q^3 - s12*s13^2*p2q^2*
         p3q^2 - 2*s12*s13^2*p2q^3*p3q - s12^2*s23*p2q*p3q^3 - 2*s12^2*
         s23*p2q^2*p3q^2 - s12^2*s23*p2q^3*p3q - 4*s12^2*s23*p1q*p2q*
         p3q^2 - 2*s12^2*s23*p1q*p2q^2*p3q + 2*s12^2*s13*p2q*p3q^3 + 
         s12^2*s13*p2q^2*p3q^2 - s12^2*s13*p2q^3*p3q + s12^3*p2q*p3q^3
          + s12^3*p2q^2*p3q^2,36*s23^4*p1q^3 - 36*s13*s23^3*p1q^2*p3q
          - 108*s13*s23^3*p1q^2*p2q + 72*s13^2*s23^2*p1q*p2q*p3q + 108*
         s13^2*s23^2*p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*
         p2q^3 - 108*s12*s23^3*p1q^2*p3q - 36*s12*s23^3*p1q^2*p2q + 72*
         s12*s13*s23^2*p1q*p3q^2 + 72*s12*s13*s23^2*p1q*p2q*p3q + 72*
         s12*s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*s23*p2q*p3q^2 + 36*s12*
         s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q^3 + 108*s12^2*s23^2
         *p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s13*s23*
         p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*s12^2*s13*s23*p2q^2*
         p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - s23^3*p1q^2*p2q^2 + s23^3*p1q^3*p3q - s23^3*
         p1q^3*p2q - s13*s23^2*p1q*p2q*p3q^2 + 2*s13*s23^2*p1q*p2q^2*
         p3q + 2*s13*s23^2*p1q*p2q^3 - s13*s23^2*p1q^2*p3q^2 - s13*
         s23^2*p1q^2*p2q*p3q + 2*s13*s23^2*p1q^2*p2q^2 - s13^2*s23*
         p2q^2*p3q^2 - 2*s13^2*s23*p2q^3*p3q - s13^2*s23*p2q^4 + s13^2*
         s23*p1q*p2q^2*p3q - s13^2*s23*p1q*p2q^3 - s13^3*p2q^2*p3q^2 - 
         s13^3*p2q^3*p3q + s12*s23^2*p1q*p2q^2*p3q - 3*s12*s23^2*p1q^2*
         p3q^2 + s12*s23^2*p1q^2*p2q*p3q + s12*s13*s23*p2q*p3q^3 + 2*
         s12*s13*s23*p2q^2*p3q^2 + s12*s13*s23*p2q^3*p3q + 2*s12*s13*
         s23*p1q*p3q^3 + 2*s12*s13*s23*p1q*p2q^2*p3q + 2*s12*s13^2*p2q*
         p3q^3 + s12*s13^2*p2q^2*p3q^2 - s12*s13^2*p2q^3*p3q + 3*s12^2*
         s23*p1q*p3q^3 + s12^2*s23*p1q*p2q*p3q^2 - s12^2*s13*p3q^4 + 
         s12^2*s13*p2q*p3q^3 + 2*s12^2*s13*p2q^2*p3q^2 - s12^3*p3q^4 - 
         s12^3*p2q*p3q^3, - 9*s23^4*p1q^3 + 9*s13*s23^3*p1q^2*p3q + 27*
         s13*s23^3*p1q^2*p2q - 18*s13^2*s23^2*p1q*p2q*p3q - 27*s13^2*
         s23^2*p1q*p2q^2 + 9*s13^3*s23*p2q^2*p3q + 9*s13^3*s23*p2q^3 + 
         27*s12*s23^3*p1q^2*p3q + 9*s12*s23^3*p1q^2*p2q - 18*s12*s13*
         s23^2*p1q*p3q^2 - 18*s12*s13*s23^2*p1q*p2q*p3q - 18*s12*s13*
         s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*p3q^2 - 9*s12*s13^2*s23
         *p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 - 27*s12^2*s23^2*p1q*p3q^2
          - 18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3 - 9*
         s12^2*s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*s12^3
         *s23*p3q^3 + 9*s12^3*s23*p2q*p3q^2] + rat[ - s23^3*p1q^2*p2q^2
          + s23^3*p1q^3*p3q - s23^3*p1q^3*p2q - s13*s23^2*p1q*p2q*p3q^2
          + 2*s13*s23^2*p1q*p2q^2*p3q + 2*s13*s23^2*p1q*p2q^3 - s13*
         s23^2*p1q^2*p3q^2 - s13*s23^2*p1q^2*p2q*p3q + 2*s13*s23^2*
         p1q^2*p2q^2 - s13^2*s23*p2q^2*p3q^2 - 2*s13^2*s23*p2q^3*p3q - 
         s13^2*s23*p2q^4 + s13^2*s23*p1q*p2q^2*p3q - s13^2*s23*p1q*
         p2q^3 - s13^3*p2q^2*p3q^2 - s13^3*p2q^3*p3q + s12*s23^2*p1q*
         p2q^2*p3q - 3*s12*s23^2*p1q^2*p3q^2 + s12*s23^2*p1q^2*p2q*p3q
          + s12*s13*s23*p2q*p3q^3 + 2*s12*s13*s23*p2q^2*p3q^2 + s12*s13
         *s23*p2q^3*p3q + 2*s12*s13*s23*p1q*p3q^3 + 2*s12*s13*s23*p1q*
         p2q^2*p3q + 2*s12*s13^2*p2q*p3q^3 + s12*s13^2*p2q^2*p3q^2 - 
         s12*s13^2*p2q^3*p3q + 3*s12^2*s23*p1q*p3q^3 + s12^2*s23*p1q*
         p2q*p3q^2 - s12^2*s13*p3q^4 + s12^2*s13*p2q*p3q^3 + 2*s12^2*
         s13*p2q^2*p3q^2 - s12^3*p3q^4 - s12^3*p2q*p3q^3,36*s23^4*p1q^3
          - 36*s13*s23^3*p1q^2*p3q - 108*s13*s23^3*p1q^2*p2q + 72*s13^2
         *s23^2*p1q*p2q*p3q + 108*s13^2*s23^2*p1q*p2q^2 - 36*s13^3*s23*
         p2q^2*p3q - 36*s13^3*s23*p2q^3 - 108*s12*s23^3*p1q^2*p3q - 36*
         s12*s23^3*p1q^2*p2q + 72*s12*s13*s23^2*p1q*p3q^2 + 72*s12*s13*
         s23^2*p1q*p2q*p3q + 72*s12*s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*
         s23*p2q*p3q^2 + 36*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*
         p2q^3 + 108*s12^2*s23^2*p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q
          - 36*s12^2*s13*s23*p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*
         s12^2*s13*s23*p2q^2*p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*
         p2q*p3q^2]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^2*
         p1q*p2q^2*p3q - s23^2*p1q*p2q^3 - s23^2*p1q^2*p2q*p3q - s23^2*
         p1q^2*p2q^2 + 2*s13*s23*p2q^2*p3q^2 + 3*s13*s23*p2q^3*p3q + 
         s13*s23*p2q^4 + s13*s23*p1q*p2q*p3q^2 + 2*s13*s23*p1q*p2q^2*
         p3q + s13*s23*p1q*p2q^3 + s13^2*p2q^2*p3q^2 + s13^2*p2q^3*p3q
          + s12*s23*p2q^2*p3q^2 + s12*s23*p2q^3*p3q + 2*s12*s23*p1q*p2q
         *p3q^2 + 2*s12*s23*p1q*p2q^2*p3q - s12*s13*p2q*p3q^3 + s12*s13
         *p2q^3*p3q - s12^2*p2q*p3q^3 - s12^2*p2q^2*p3q^2, - 36*s23^3*
         p1q^3 + 36*s13*s23^2*p1q^2*p3q + 108*s13*s23^2*p1q^2*p2q - 72*
         s13^2*s23*p1q*p2q*p3q - 108*s13^2*s23*p1q*p2q^2 + 36*s13^3*
         p2q^2*p3q + 36*s13^3*p2q^3 + 108*s12*s23^2*p1q^2*p3q + 36*s12*
         s23^2*p1q^2*p2q - 72*s12*s13*s23*p1q*p3q^2 - 72*s12*s13*s23*
         p1q*p2q*p3q - 72*s12*s13*s23*p1q*p2q^2 - 72*s12*s13^2*p2q*
         p3q^2 - 36*s12*s13^2*p2q^2*p3q + 36*s12*s13^2*p2q^3 - 108*
         s12^2*s23*p1q*p3q^2 - 72*s12^2*s23*p1q*p2q*p3q + 36*s12^2*s13*
         p3q^3 - 36*s12^2*s13*p2q*p3q^2 - 72*s12^2*s13*p2q^2*p3q + 36*
         s12^3*p3q^3 + 36*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[s12^2*p3q^2
          - s12*s13*p2q*p3q + s12*s13*p3q^2 - 2*s12*s23*p1q*p3q - s12*
         s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*p1q*p2q - s13*s23*p1q*
         p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q + s23^2*p1q^2 + s23^2*
         p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2
         *s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2
          + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*
         s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*
         s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*
         s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2
          + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]
          + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2 + 2*
         s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*s23*
         p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*p3q
          - s23^2*p1q^2 - s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2*
         s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*
         p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*
         s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 2*s13*s23^5*
         p1q^3 + 2*s13^2*s23^4*p1q^2*p3q + 6*s13^2*s23^4*p1q^2*p2q - 2*
         s13^2*s23^4*p1q^3 - 4*s13^3*s23^3*p1q*p2q*p3q - 6*s13^3*s23^3*
         p1q*p2q^2 + 2*s13^3*s23^3*p1q^2*p3q + 6*s13^3*s23^3*p1q^2*p2q
          + 2*s13^4*s23^2*p2q^2*p3q + 2*s13^4*s23^2*p2q^3 - 4*s13^4*
         s23^2*p1q*p2q*p3q - 6*s13^4*s23^2*p1q*p2q^2 + 2*s13^5*s23*
         p2q^2*p3q + 2*s13^5*s23*p2q^3 + 6*s12*s13*s23^4*p1q^2*p3q - 4*
         s12*s13*s23^4*p1q^3 - 4*s12*s13^2*s23^3*p1q*p3q^2 - 6*s12*
         s13^2*s23^3*p1q*p2q*p3q + 8*s12*s13^2*s23^3*p1q^2*p3q + 8*s12*
         s13^2*s23^3*p1q^2*p2q - 4*s12*s13^2*s23^3*p1q^3 - 2*s12*s13^3*
         s23^2*p1q*p3q^2 - 6*s12*s13^3*s23^2*p1q*p2q*p3q - 4*s12*s13^3*
         s23^2*p1q*p2q^2 + 4*s12*s13^3*s23^2*p1q^2*p3q + 8*s12*s13^3*
         s23^2*p1q^2*p2q - 2*s12*s13^4*s23*p2q*p3q^2 - 2*s12*s13^4*s23*
         p2q^2*p3q - 4*s12*s13^4*s23*p1q*p2q*p3q - 4*s12*s13^4*s23*p1q*
         p2q^2 - 20*s12^2*s23^4*p1q^2*p2q - 20*s12^2*s23^4*p1q^3 - 6*
         s12^2*s13*s23^3*p1q*p3q^2 - 19*s12^2*s13*s23^3*p1q*p2q*p3q + 
         43*s12^2*s13*s23^3*p1q*p2q^2 + 13*s12^2*s13*s23^3*p1q^2*p3q + 
         45*s12^2*s13*s23^3*p1q^2*p2q + 2*s12^2*s13^2*s23^2*p3q^3 + 38*
         s12^2*s13^2*s23^2*p2q*p3q^2 + 13*s12^2*s13^2*s23^2*p2q^2*p3q
          - 23*s12^2*s13^2*s23^2*p2q^3 + 9*s12^2*s13^2*s23^2*p1q*p3q^2
          - 111*s12^2*s13^2*s23^2*p1q*p2q*p3q - 22*s12^2*s13^2*s23^2*
         p1q*p2q^2 - 31*s12^2*s13^2*s23^2*p1q^2*p3q + 5*s12^2*s13^2*
         s23^2*p1q^2*p2q + 93*s12^2*s13^3*s23*p2q*p3q^2 + 90*s12^2*
         s13^3*s23*p2q^2*p3q - 3*s12^2*s13^3*s23*p2q^3 + 35*s12^2*s13^3
         *s23*p1q*p3q^2 - 10*s12^2*s13^3*s23*p1q*p2q*p3q - 5*s12^2*
         s13^3*s23*p1q*p2q^2 + 39*s12^2*s13^4*p2q*p3q^2 + 39*s12^2*
         s13^4*p2q^2*p3q + 40*s12^3*s23^3*p1q*p2q*p3q + 20*s12^3*s23^3*
         p1q*p2q^2 + 60*s12^3*s23^3*p1q^2*p3q + 20*s12^3*s23^3*p1q^2*
         p2q + 2*s12^3*s13*s23^2*p3q^3 + 19*s12^3*s13*s23^2*p2q*p3q^2
          - 3*s12^3*s13*s23^2*p2q^2*p3q - 20*s12^3*s13*s23^2*p2q^3 - 14
         *s12^3*s13*s23^2*p1q*p3q^2 - 109*s12^3*s13*s23^2*p1q*p2q*p3q
          - 19*s12^3*s13*s23^2*p1q*p2q^2 - 39*s12^3*s13*s23^2*p1q^2*p3q
          + s12^3*s13*s23^2*p1q^2*p2q - 15*s12^3*s13^2*s23*p3q^3 + 139*
         s12^3*s13^2*s23*p2q*p3q^2 + 153*s12^3*s13^2*s23*p2q^2*p3q - 
         s12^3*s13^2*s23*p2q^3 + 113*s12^3*s13^2*s23*p1q*p3q^2 + 32*
         s12^3*s13^2*s23*p1q*p2q*p3q - s12^3*s13^2*s23*p1q*p2q^2 - 39*
         s12^3*s13^3*p3q^3 + 39*s12^3*s13^3*p2q*p3q^2 + 78*s12^3*s13^3*
         p2q^2*p3q - 20*s12^4*s23^2*p2q*p3q^2 - 20*s12^4*s23^2*p2q^2*
         p3q - 60*s12^4*s23^2*p1q*p3q^2 - 40*s12^4*s23^2*p1q*p2q*p3q + 
         5*s12^4*s13*s23*p3q^3 + 64*s12^4*s13*s23*p2q*p3q^2 + 59*s12^4*
         s13*s23*p2q^2*p3q + 78*s12^4*s13*s23*p1q*p3q^2 + 38*s12^4*s13*
         s23*p1q*p2q*p3q - 78*s12^4*s13^2*p3q^3 - 39*s12^4*s13^2*p2q*
         p3q^2 + 39*s12^4*s13^2*p2q^2*p3q + 20*s12^5*s23*p3q^3 + 20*
         s12^5*s23*p2q*p3q^2 - 39*s12^5*s13*p3q^3 - 39*s12^5*s13*p2q*
         p3q^2, - 18*s12^2*s13*s23^5*p1q^3 + 18*s12^2*s13^2*s23^4*p1q^2
         *p3q + 54*s12^2*s13^2*s23^4*p1q^2*p2q - 18*s12^2*s13^2*s23^4*
         p1q^3 - 36*s12^2*s13^3*s23^3*p1q*p2q*p3q - 54*s12^2*s13^3*
         s23^3*p1q*p2q^2 + 18*s12^2*s13^3*s23^3*p1q^2*p3q + 54*s12^2*
         s13^3*s23^3*p1q^2*p2q + 18*s12^2*s13^4*s23^2*p2q^2*p3q + 18*
         s12^2*s13^4*s23^2*p2q^3 - 36*s12^2*s13^4*s23^2*p1q*p2q*p3q - 
         54*s12^2*s13^4*s23^2*p1q*p2q^2 + 18*s12^2*s13^5*s23*p2q^2*p3q
          + 18*s12^2*s13^5*s23*p2q^3 + 54*s12^3*s13*s23^4*p1q^2*p3q + 
         18*s12^3*s13*s23^4*p1q^2*p2q - 18*s12^3*s13*s23^4*p1q^3 - 36*
         s12^3*s13^2*s23^3*p1q*p3q^2 - 36*s12^3*s13^2*s23^3*p1q*p2q*p3q
          - 36*s12^3*s13^2*s23^3*p1q*p2q^2 + 72*s12^3*s13^2*s23^3*p1q^2
         *p3q + 72*s12^3*s13^2*s23^3*p1q^2*p2q - 36*s12^3*s13^3*s23^2*
         p2q*p3q^2 - 18*s12^3*s13^3*s23^2*p2q^2*p3q + 18*s12^3*s13^3*
         s23^2*p2q^3 - 36*s12^3*s13^3*s23^2*p1q*p3q^2 - 72*s12^3*s13^3*
         s23^2*p1q*p2q*p3q - 90*s12^3*s13^3*s23^2*p1q*p2q^2 - 36*s12^3*
         s13^4*s23*p2q*p3q^2 + 36*s12^3*s13^4*s23*p2q^3 - 54*s12^4*s13*
         s23^3*p1q*p3q^2 - 36*s12^4*s13*s23^3*p1q*p2q*p3q + 54*s12^4*
         s13*s23^3*p1q^2*p3q + 18*s12^4*s13*s23^3*p1q^2*p2q + 18*s12^4*
         s13^2*s23^2*p3q^3 - 18*s12^4*s13^2*s23^2*p2q*p3q^2 - 36*s12^4*
         s13^2*s23^2*p2q^2*p3q - 90*s12^4*s13^2*s23^2*p1q*p3q^2 - 72*
         s12^4*s13^2*s23^2*p1q*p2q*p3q - 36*s12^4*s13^2*s23^2*p1q*p2q^2
          + 18*s12^4*s13^3*s23*p3q^3 - 54*s12^4*s13^3*s23*p2q*p3q^2 - 
         54*s12^4*s13^3*s23*p2q^2*p3q + 18*s12^4*s13^3*s23*p2q^3 + 18*
         s12^5*s13*s23^2*p3q^3 + 18*s12^5*s13*s23^2*p2q*p3q^2 - 54*
         s12^5*s13*s23^2*p1q*p3q^2 - 36*s12^5*s13*s23^2*p1q*p2q*p3q + 
         36*s12^5*s13^2*s23*p3q^3 - 36*s12^5*s13^2*s23*p2q^2*p3q + 18*
         s12^6*s13*s23*p3q^3 + 18*s12^6*s13*s23*p2q*p3q^2] + den[ - 1
          + d]*rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2 - 2*
         s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*
         p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q
          + s23^2*p1q^2 + s23^2*p1q*p2q,4*s12^3*s23*p3q^2 - 8*s12^2*s13
         *s23*p2q*p3q + 4*s12^2*s13*s23*p3q^2 - 8*s12^2*s23^2*p1q*p3q
          + 4*s12^2*s23^2*p3q^2 + 4*s12*s13^2*s23*p2q^2 - 8*s12*s13^2*
         s23*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q - 8*s12*s13*s23^2*p1q*
         p3q - 8*s12*s13*s23^2*p2q*p3q + 4*s12*s23^3*p1q^2 - 8*s12*
         s23^3*p1q*p3q + 4*s13^3*s23*p2q^2 - 8*s13^2*s23^2*p1q*p2q + 4*
         s13^2*s23^2*p2q^2 + 4*s13*s23^3*p1q^2 - 8*s13*s23^3*p1q*p2q + 
         4*s23^4*p1q^2] + rat[s13*s23^4*p1q^2 - 2*s13^2*s23^3*p1q*p2q
          + s13^2*s23^3*p1q^2 + s13^3*s23^2*p2q^2 - 2*s13^3*s23^2*p1q*
         p2q + s13^4*s23*p2q^2 - 2*s12*s13*s23^3*p1q*p3q + s12*s13*
         s23^3*p1q^2 - 2*s12*s13^2*s23^2*p2q*p3q - 2*s12*s13^2*s23^2*
         p1q*p3q - 2*s12*s13^2*s23^2*p1q*p2q - 2*s12*s13^3*s23*p2q*p3q
          + s12*s13^3*s23*p2q^2 + s12^2*s23^3*p1q*p2q + s12^2*s23^3*
         p1q^2 + s12^2*s13*s23^2*p3q^2 - 2*s12^2*s13*s23^2*p2q*p3q - 
         s12^2*s13*s23^2*p2q^2 - 3*s12^2*s13*s23^2*p1q*p3q - 2*s12^2*
         s13*s23^2*p1q*p2q - s12^2*s13*s23^2*p1q^2 + s12^2*s13^2*s23*
         p3q^2 - s12^2*s13^2*s23*p2q*p3q + s12^2*s13^2*s23*p2q^2 + 
         s12^2*s13^2*s23*p1q*p3q + s12^2*s13^2*s23*p1q*p2q + s12^2*
         s13^3*p2q*p3q - s12^3*s23^2*p2q*p3q - 2*s12^3*s23^2*p1q*p3q - 
         s12^3*s23^2*p1q*p2q - s12^3*s23^2*p1q^2 + 2*s12^3*s13*s23*
         p3q^2 + 2*s12^3*s13*s23*p2q*p3q + s12^3*s13*s23*p2q^2 + 3*
         s12^3*s13*s23*p1q*p3q + s12^3*s13*s23*p1q*p2q - s12^3*s13^2*
         p3q^2 + 2*s12^3*s13^2*p2q*p3q + s12^4*s23*p3q^2 + s12^4*s23*
         p2q*p3q + 2*s12^4*s23*p1q*p3q - 2*s12^4*s13*p3q^2 + s12^4*s13*
         p2q*p3q - s12^5*p3q^2,36*s12^2*s13*s23^4*p1q^2 - 72*s12^2*
         s13^2*s23^3*p1q*p2q + 36*s12^2*s13^2*s23^3*p1q^2 + 36*s12^2*
         s13^3*s23^2*p2q^2 - 72*s12^2*s13^3*s23^2*p1q*p2q + 36*s12^2*
         s13^4*s23*p2q^2 + 36*s12^3*s23^4*p1q^2 - 72*s12^3*s13*s23^3*
         p1q*p3q - 72*s12^3*s13*s23^3*p1q*p2q + 72*s12^3*s13*s23^3*
         p1q^2 - 72*s12^3*s13^2*s23^2*p2q*p3q + 36*s12^3*s13^2*s23^2*
         p2q^2 - 72*s12^3*s13^2*s23^2*p1q*p3q - 144*s12^3*s13^2*s23^2*
         p1q*p2q - 72*s12^3*s13^3*s23*p2q*p3q + 72*s12^3*s13^3*s23*
         p2q^2 - 72*s12^4*s23^3*p1q*p3q + 36*s12^4*s23^3*p1q^2 + 36*
         s12^4*s13*s23^2*p3q^2 - 72*s12^4*s13*s23^2*p2q*p3q - 144*s12^4
         *s13*s23^2*p1q*p3q - 72*s12^4*s13*s23^2*p1q*p2q + 36*s12^4*
         s13^2*s23*p3q^2 - 144*s12^4*s13^2*s23*p2q*p3q + 36*s12^4*s13^2
         *s23*p2q^2 + 36*s12^5*s23^2*p3q^2 - 72*s12^5*s23^2*p1q*p3q + 
         72*s12^5*s13*s23*p3q^2 - 72*s12^5*s13*s23*p2q*p3q + 36*s12^6*
         s23*p3q^2]*d + rat[ - 2*s13^2*s23^5*p1q^3 + 2*s13^3*s23^4*
         p1q^2*p3q + 6*s13^3*s23^4*p1q^2*p2q - 2*s13^3*s23^4*p1q^3 - 12
         *s13^4*s23^3*p1q*p2q*p3q - 6*s13^4*s23^3*p1q*p2q^2 - 2*s13^4*
         s23^3*p1q^2*p3q + 2*s13^4*s23^3*p1q^2*p2q - 4*s13^4*s23^3*
         p1q^3 + 8*s13^5*s23^2*p2q*p3q^2 + 10*s13^5*s23^2*p2q^2*p3q + 2
         *s13^5*s23^2*p2q^3 + 4*s13^5*s23^2*p1q*p3q^2 + 2*s13^5*s23^2*
         p1q*p2q^2 + 4*s13^5*s23^2*p1q^2*p3q + 8*s13^5*s23^2*p1q^2*p2q
          + 4*s13^6*s23*p2q*p3q^2 + 2*s13^6*s23*p2q^2*p3q - 2*s13^6*s23
         *p2q^3 - 4*s13^6*s23*p1q*p2q*p3q - 4*s13^6*s23*p1q*p2q^2 - 12*
         s12*s13*s23^5*p1q^3 + 18*s12*s13^2*s23^4*p1q^2*p3q + 56*s12*
         s13^2*s23^4*p1q^2*p2q + 4*s12*s13^2*s23^4*p1q^3 - 4*s12*s13^3*
         s23^3*p1q*p3q^2 - 176*s12*s13^3*s23^3*p1q*p2q*p3q - 74*s12*
         s13^3*s23^3*p1q*p2q^2 - 62*s12*s13^3*s23^3*p1q^2*p3q - s12*
         s13^3*s23^3*p1q^2*p2q - 11*s12*s13^3*s23^3*p1q^3 + 132*s12*
         s13^4*s23^2*p2q*p3q^2 + 162*s12*s13^4*s23^2*p2q^2*p3q + 30*s12
         *s13^4*s23^2*p2q^3 + 68*s12*s13^4*s23^2*p1q*p3q^2 - 75*s12*
         s13^4*s23^2*p1q*p2q*p3q - 2*s12*s13^4*s23^2*p1q*p2q^2 - 16*s12
         *s13^4*s23^2*p1q^2*p3q + 28*s12*s13^4*s23^2*p1q^2*p2q - 4*s12*
         s13^5*s23*p3q^3 + 134*s12*s13^5*s23*p2q*p3q^2 + 137*s12*s13^5*
         s23*p2q^2*p3q - s12*s13^5*s23*p2q^3 + 31*s12*s13^5*s23*p1q*
         p3q^2 - 23*s12*s13^5*s23*p1q*p2q*p3q - 17*s12*s13^5*s23*p1q*
         p2q^2 + 35*s12*s13^6*p2q*p3q^2 + 35*s12*s13^6*p2q^2*p3q + 36*
         s12^2*s13*s23^4*p1q^2*p3q + 50*s12^2*s13*s23^4*p1q^2*p2q + 26*
         s12^2*s13*s23^4*p1q^3 - 30*s12^2*s13^2*s23^3*p1q*p3q^2 - 342*
         s12^2*s13^2*s23^3*p1q*p2q*p3q - 114*s12^2*s13^2*s23^3*p1q*
         p2q^2 - 156*s12^2*s13^2*s23^3*p1q^2*p3q - 50*s12^2*s13^2*s23^3
         *p1q^2*p2q - 10*s12^2*s13^2*s23^3*p1q^3 + 2*s12^2*s13^3*s23^2*
         p3q^3 + 358*s12^2*s13^3*s23^2*p2q*p3q^2 + 420*s12^2*s13^3*
         s23^2*p2q^2*p3q + 64*s12^2*s13^3*s23^2*p2q^3 + 248*s12^2*s13^3
         *s23^2*p1q*p3q^2 - 134*s12^2*s13^3*s23^2*p1q*p2q*p3q + 25*
         s12^2*s13^3*s23^2*p1q*p2q^2 - 73*s12^2*s13^3*s23^2*p1q^2*p3q
          + 37*s12^2*s13^3*s23^2*p1q^2*p2q - 66*s12^2*s13^4*s23*p3q^3
          + 399*s12^2*s13^4*s23*p2q*p3q^2 + 464*s12^2*s13^4*s23*p2q^2*
         p3q - s12^2*s13^4*s23*p2q^3 + 160*s12^2*s13^4*s23*p1q*p3q^2 - 
         15*s12^2*s13^4*s23*p1q*p2q*p3q - 27*s12^2*s13^4*s23*p1q*p2q^2
          - 35*s12^2*s13^5*p3q^3 + 105*s12^2*s13^5*p2q*p3q^2 + 140*
         s12^2*s13^5*p2q^2*p3q + 20*s12^3*s23^4*p1q^2*p2q + 20*s12^3*
         s23^4*p1q^3 - 36*s12^3*s13*s23^3*p1q*p3q^2 - 238*s12^3*s13*
         s23^3*p1q*p2q*p3q - 76*s12^3*s13*s23^3*p1q*p2q^2 - 156*s12^3*
         s13*s23^3*p1q^2*p3q - 67*s12^3*s13*s23^3*p1q^2*p2q - 3*s12^3*
         s13*s23^3*p1q^3 + 14*s12^3*s13^2*s23^2*p3q^3 + 402*s12^3*s13^2
         *s23^2*p2q*p3q^2 + 444*s12^3*s13^2*s23^2*p2q^2*p3q + 56*s12^3*
         s13^2*s23^2*p2q^3 + 358*s12^3*s13^2*s23^2*p1q*p3q^2 - 23*s12^3
         *s13^2*s23^2*p1q*p2q*p3q + 54*s12^3*s13^2*s23^2*p1q*p2q^2 - 82
         *s12^3*s13^2*s23^2*p1q^2*p3q + 22*s12^3*s13^2*s23^2*p1q^2*p2q
          - 184*s12^3*s13^3*s23*p3q^3 + 443*s12^3*s13^3*s23*p2q*p3q^2
          + 620*s12^3*s13^3*s23*p2q^2*p3q - 7*s12^3*s13^3*s23*p2q^3 + 
         294*s12^3*s13^3*s23*p1q*p3q^2 + 53*s12^3*s13^3*s23*p1q*p2q*p3q
          - 19*s12^3*s13^3*s23*p1q*p2q^2 - 140*s12^3*s13^4*p3q^3 + 70*
         s12^3*s13^4*p2q*p3q^2 + 210*s12^3*s13^4*p2q^2*p3q - 40*s12^4*
         s23^3*p1q*p2q*p3q - 20*s12^4*s23^3*p1q*p2q^2 - 60*s12^4*s23^3*
         p1q^2*p3q - 20*s12^4*s23^3*p1q^2*p2q + 12*s12^4*s13*s23^2*
         p3q^3 + 188*s12^4*s13*s23^2*p2q*p3q^2 + 196*s12^4*s13*s23^2*
         p2q^2*p3q + 20*s12^4*s13*s23^2*p2q^3 + 234*s12^4*s13*s23^2*p1q
         *p3q^2 + 76*s12^4*s13*s23^2*p1q*p2q*p3q + 25*s12^4*s13*s23^2*
         p1q*p2q^2 - 29*s12^4*s13*s23^2*p1q^2*p3q + 5*s12^4*s13*s23^2*
         p1q^2*p2q - 206*s12^4*s13^2*s23*p3q^3 + 185*s12^4*s13^2*s23*
         p2q*p3q^2 + 386*s12^4*s13^2*s23*p2q^2*p3q - 5*s12^4*s13^2*s23*
         p2q^3 + 232*s12^4*s13^2*s23*p1q*p3q^2 + 79*s12^4*s13^2*s23*p1q
         *p2q*p3q - 5*s12^4*s13^2*s23*p1q*p2q^2 - 210*s12^4*s13^3*p3q^3
          - 70*s12^4*s13^3*p2q*p3q^2 + 140*s12^4*s13^3*p2q^2*p3q + 20*
         s12^5*s23^2*p2q*p3q^2 + 20*s12^5*s23^2*p2q^2*p3q + 60*s12^5*
         s23^2*p1q*p3q^2 + 40*s12^5*s23^2*p1q*p2q*p3q - 104*s12^5*s13*
         s23*p3q^3 - 9*s12^5*s13*s23*p2q*p3q^2 + 95*s12^5*s13*s23*p2q^2
         *p3q + 67*s12^5*s13*s23*p1q*p3q^2 + 30*s12^5*s13*s23*p1q*p2q*
         p3q - 140*s12^5*s13^2*p3q^3 - 105*s12^5*s13^2*p2q*p3q^2 + 35*
         s12^5*s13^2*p2q^2*p3q - 20*s12^6*s23*p3q^3 - 20*s12^6*s23*p2q*
         p3q^2 - 35*s12^6*s13*p3q^3 - 35*s12^6*s13*p2q*p3q^2, - 36*s12*
         s13^3*s23^5*p1q^3 + 36*s12*s13^4*s23^4*p1q^2*p3q + 108*s12*
         s13^4*s23^4*p1q^2*p2q - 36*s12*s13^4*s23^4*p1q^3 - 72*s12*
         s13^5*s23^3*p1q*p2q*p3q - 108*s12*s13^5*s23^3*p1q*p2q^2 + 36*
         s12*s13^5*s23^3*p1q^2*p3q + 108*s12*s13^5*s23^3*p1q^2*p2q + 36
         *s12*s13^6*s23^2*p2q^2*p3q + 36*s12*s13^6*s23^2*p2q^3 - 72*s12
         *s13^6*s23^2*p1q*p2q*p3q - 108*s12*s13^6*s23^2*p1q*p2q^2 + 36*
         s12*s13^7*s23*p2q^2*p3q + 36*s12*s13^7*s23*p2q^3 - 72*s12^2*
         s13^2*s23^5*p1q^3 + 180*s12^2*s13^3*s23^4*p1q^2*p3q + 252*
         s12^2*s13^3*s23^4*p1q^2*p2q - 108*s12^2*s13^3*s23^4*p1q^3 - 72
         *s12^2*s13^4*s23^3*p1q*p3q^2 - 216*s12^2*s13^4*s23^3*p1q*p2q*
         p3q - 288*s12^2*s13^4*s23^3*p1q*p2q^2 + 216*s12^2*s13^4*s23^3*
         p1q^2*p3q + 360*s12^2*s13^4*s23^3*p1q^2*p2q - 72*s12^2*s13^5*
         s23^2*p2q*p3q^2 + 36*s12^2*s13^5*s23^2*p2q^2*p3q + 108*s12^2*
         s13^5*s23^2*p2q^3 - 72*s12^2*s13^5*s23^2*p1q*p3q^2 - 288*s12^2
         *s13^5*s23^2*p1q*p2q*p3q - 396*s12^2*s13^5*s23^2*p1q*p2q^2 - 
         72*s12^2*s13^6*s23*p2q*p3q^2 + 72*s12^2*s13^6*s23*p2q^2*p3q + 
         144*s12^2*s13^6*s23*p2q^3 - 36*s12^3*s13*s23^5*p1q^3 + 252*
         s12^3*s13^2*s23^4*p1q^2*p3q + 180*s12^3*s13^2*s23^4*p1q^2*p2q
          - 108*s12^3*s13^2*s23^4*p1q^3 - 252*s12^3*s13^3*s23^3*p1q*
         p3q^2 - 288*s12^3*s13^3*s23^3*p1q*p2q*p3q - 252*s12^3*s13^3*
         s23^3*p1q*p2q^2 + 432*s12^3*s13^3*s23^3*p1q^2*p3q + 432*s12^3*
         s13^3*s23^3*p1q^2*p2q + 36*s12^3*s13^4*s23^2*p3q^3 - 180*s12^3
         *s13^4*s23^2*p2q*p3q^2 - 108*s12^3*s13^4*s23^2*p2q^2*p3q + 108
         *s12^3*s13^4*s23^2*p2q^3 - 324*s12^3*s13^4*s23^2*p1q*p3q^2 - 
         504*s12^3*s13^4*s23^2*p1q*p2q*p3q - 540*s12^3*s13^4*s23^2*p1q*
         p2q^2 + 36*s12^3*s13^5*s23*p3q^3 - 252*s12^3*s13^5*s23*p2q*
         p3q^2 - 72*s12^3*s13^5*s23*p2q^2*p3q + 216*s12^3*s13^5*s23*
         p2q^3 + 108*s12^4*s13*s23^4*p1q^2*p3q + 36*s12^4*s13*s23^4*
         p1q^2*p2q - 36*s12^4*s13*s23^4*p1q^3 - 288*s12^4*s13^2*s23^3*
         p1q*p3q^2 - 216*s12^4*s13^2*s23^3*p1q*p2q*p3q - 72*s12^4*s13^2
         *s23^3*p1q*p2q^2 + 360*s12^4*s13^2*s23^3*p1q^2*p3q + 216*s12^4
         *s13^2*s23^3*p1q^2*p2q + 108*s12^4*s13^3*s23^2*p3q^3 - 108*
         s12^4*s13^3*s23^2*p2q*p3q^2 - 180*s12^4*s13^3*s23^2*p2q^2*p3q
          + 36*s12^4*s13^3*s23^2*p2q^3 - 540*s12^4*s13^3*s23^2*p1q*
         p3q^2 - 504*s12^4*s13^3*s23^2*p1q*p2q*p3q - 324*s12^4*s13^3*
         s23^2*p1q*p2q^2 + 144*s12^4*s13^4*s23*p3q^3 - 288*s12^4*s13^4*
         s23*p2q*p3q^2 - 288*s12^4*s13^4*s23*p2q^2*p3q + 144*s12^4*
         s13^4*s23*p2q^3 - 108*s12^5*s13*s23^3*p1q*p3q^2 - 72*s12^5*s13
         *s23^3*p1q*p2q*p3q + 108*s12^5*s13*s23^3*p1q^2*p3q + 36*s12^5*
         s13*s23^3*p1q^2*p2q + 108*s12^5*s13^2*s23^2*p3q^3 + 36*s12^5*
         s13^2*s23^2*p2q*p3q^2 - 72*s12^5*s13^2*s23^2*p2q^2*p3q - 396*
         s12^5*s13^2*s23^2*p1q*p3q^2 - 288*s12^5*s13^2*s23^2*p1q*p2q*
         p3q - 72*s12^5*s13^2*s23^2*p1q*p2q^2 + 216*s12^5*s13^3*s23*
         p3q^3 - 72*s12^5*s13^3*s23*p2q*p3q^2 - 252*s12^5*s13^3*s23*
         p2q^2*p3q + 36*s12^5*s13^3*s23*p2q^3 + 36*s12^6*s13*s23^2*
         p3q^3 + 36*s12^6*s13*s23^2*p2q*p3q^2 - 108*s12^6*s13*s23^2*p1q
         *p3q^2 - 72*s12^6*s13*s23^2*p1q*p2q*p3q + 144*s12^6*s13^2*s23*
         p3q^3 + 72*s12^6*s13^2*s23*p2q*p3q^2 - 72*s12^6*s13^2*s23*
         p2q^2*p3q + 36*s12^7*s13*s23*p3q^3 + 36*s12^7*s13*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12^2*p2q^2*
         p3q^2 - 2*s12^2*p2q*p3q^3 - s12^2*p3q^4 + s12*s13*p2q^3*p3q + 
         s12*s13*p2q^2*p3q^2 - s12*s13*p2q*p3q^3 - s12*s13*p3q^4 + 2*
         s12*s23*p1q*p2q^2*p3q + 4*s12*s23*p1q*p2q*p3q^2 + 2*s12*s23*
         p1q*p3q^3 + s12*s23*p2q^3*p3q + 2*s12*s23*p2q^2*p3q^2 + s12*
         s23*p2q*p3q^3 + s13^2*p2q^3*p3q + 2*s13^2*p2q^2*p3q^2 + s13^2*
         p2q*p3q^3 + s13*s23*p1q*p2q^3 + 3*s13*s23*p1q*p2q^2*p3q + 3*
         s13*s23*p1q*p2q*p3q^2 + s13*s23*p1q*p3q^3 + s13*s23*p2q^4 + 4*
         s13*s23*p2q^3*p3q + 5*s13*s23*p2q^2*p3q^2 + 2*s13*s23*p2q*
         p3q^3 - s23^2*p1q^2*p2q^2 - 2*s23^2*p1q^2*p2q*p3q - s23^2*
         p1q^2*p3q^2 - s23^2*p1q*p2q^3 - 2*s23^2*p1q*p2q^2*p3q - s23^2*
         p1q*p2q*p3q^2,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72
         *s12^2*s13*s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*
         s12^2*s13*s23*p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*
         s23^2*p1q*p3q^2 + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*
         p2q^2*p3q - 72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*
         p3q^2 + 36*s12*s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*
         s13^3*s23*p2q^3 + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q
         *p2q^2 - 72*s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q
          + 36*s13*s23^3*p1q^2*p3q - 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 5*
         s23^3*p1q*p2q*p3q^2 - 5*s23^3*p1q*p2q^2*p3q - 5*s23^3*p1q^2*
         p3q^2 - 15*s23^3*p1q^2*p2q*p3q - 10*s23^3*p1q^3*p3q + 10*s13*
         s23^2*p2q*p3q^3 + 15*s13*s23^2*p2q^2*p3q^2 + 5*s13*s23^2*p2q^3
         *p3q + 5*s13*s23^2*p1q*p3q^3 + 35*s13*s23^2*p1q*p2q*p3q^2 + 20
         *s13*s23^2*p1q*p2q^2*p3q + 15*s13*s23^2*p1q^2*p3q^2 + 15*s13*
         s23^2*p1q^2*p2q*p3q - 5*s13^2*s23*p2q*p3q^3 - 10*s13^2*s23*
         p2q^2*p3q^2 - 5*s13^2*s23*p2q^3*p3q - 5*s13^2*s23*p1q*p3q^3 - 
         5*s13^2*s23*p1q*p2q^2*p3q - 5*s13^3*p2q*p3q^3 - 5*s13^3*p2q^2*
         p3q^2 + 5*s12*s23^2*p2q*p3q^3 + 5*s12*s23^2*p2q^2*p3q^2 + 10*
         s12*s23^2*p1q*p3q^3 + 25*s12*s23^2*p1q*p2q*p3q^2 + 5*s12*s23^2
         *p1q*p2q^2*p3q + 25*s12*s23^2*p1q^2*p3q^2 + 5*s12*s23^2*p1q^2*
         p2q*p3q - 5*s12*s13*s23*p3q^4 - 15*s12*s13*s23*p2q*p3q^3 - 15*
         s12*s13*s23*p2q^2*p3q^2 - 5*s12*s13*s23*p2q^3*p3q - 25*s12*s13
         *s23*p1q*p3q^3 - 10*s12*s13*s23*p1q*p2q*p3q^2 - 5*s12*s13*s23*
         p1q*p2q^2*p3q + 5*s12*s13^2*p3q^4 - 5*s12*s13^2*p2q*p3q^3 - 10
         *s12*s13^2*p2q^2*p3q^2 - 5*s12^2*s23*p3q^4 - 10*s12^2*s23*p2q*
         p3q^3 - 5*s12^2*s23*p2q^2*p3q^2 - 20*s12^2*s23*p1q*p3q^3 - 10*
         s12^2*s23*p1q*p2q*p3q^2 + 10*s12^2*s13*p3q^4 + 5*s12^2*s13*p2q
         *p3q^3 - 5*s12^2*s13*p2q^2*p3q^2 + 5*s12^3*p3q^4 + 5*s12^3*p2q
         *p3q^3, - 18*s23^4*p1q^3 + 18*s13*s23^3*p1q^2*p3q + 54*s13*
         s23^3*p1q^2*p2q - 36*s13^2*s23^2*p1q*p2q*p3q - 54*s13^2*s23^2*
         p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 + 54*
         s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*
         s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*
         s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*
         s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 - 54*s12^2*s23^2*p1q*
         p3q^2 - 36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 
         18*s12^2*s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*
         s12^3*s23*p3q^3 + 18*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s13*
         s23^2*p1q*p2q*p3q^2 + 2*s13*s23^2*p1q*p2q^2*p3q + s13*s23^2*
         p1q*p2q^3 + s13*s23^2*p1q^2*p3q^2 + 2*s13*s23^2*p1q^2*p2q*p3q
          + s13*s23^2*p1q^2*p2q^2 - 2*s13^2*s23*p2q*p3q^3 - 5*s13^2*s23
         *p2q^2*p3q^2 - 4*s13^2*s23*p2q^3*p3q - s13^2*s23*p2q^4 - s13^2
         *s23*p1q*p3q^3 - 3*s13^2*s23*p1q*p2q*p3q^2 - 3*s13^2*s23*p1q*
         p2q^2*p3q - s13^2*s23*p1q*p2q^3 - s13^3*p2q*p3q^3 - 2*s13^3*
         p2q^2*p3q^2 - s13^3*p2q^3*p3q - s12*s13*s23*p2q*p3q^3 - 2*s12*
         s13*s23*p2q^2*p3q^2 - s12*s13*s23*p2q^3*p3q - 2*s12*s13*s23*
         p1q*p3q^3 - 4*s12*s13*s23*p1q*p2q*p3q^2 - 2*s12*s13*s23*p1q*
         p2q^2*p3q + s12*s13^2*p3q^4 + s12*s13^2*p2q*p3q^3 - s12*s13^2*
         p2q^2*p3q^2 - s12*s13^2*p2q^3*p3q + s12^2*s13*p3q^4 + 2*s12^2*
         s13*p2q*p3q^3 + s12^2*s13*p2q^2*p3q^2,36*s23^4*p1q^3 - 36*s13*
         s23^3*p1q^2*p3q - 108*s13*s23^3*p1q^2*p2q + 72*s13^2*s23^2*p1q
         *p2q*p3q + 108*s13^2*s23^2*p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q
          - 36*s13^3*s23*p2q^3 - 108*s12*s23^3*p1q^2*p3q - 36*s12*s23^3
         *p1q^2*p2q + 72*s12*s13*s23^2*p1q*p3q^2 + 72*s12*s13*s23^2*p1q
         *p2q*p3q + 72*s12*s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*s23*p2q*
         p3q^2 + 36*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q^3 + 
         108*s12^2*s23^2*p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q - 36*
         s12^2*s13*s23*p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*s12^2*
         s13*s23*p2q^2*p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[5*s23^3*p1q^2*p2q^2 - 5*s23^3*p1q^3*p3q + 5*s23^3
         *p1q^3*p2q + 5*s13*s23^2*p1q*p2q*p3q^2 - 10*s13*s23^2*p1q*
         p2q^2*p3q - 10*s13*s23^2*p1q*p2q^3 + 5*s13*s23^2*p1q^2*p3q^2
          + 5*s13*s23^2*p1q^2*p2q*p3q - 10*s13*s23^2*p1q^2*p2q^2 + 5*
         s13^2*s23*p2q^2*p3q^2 + 10*s13^2*s23*p2q^3*p3q + 5*s13^2*s23*
         p2q^4 - 5*s13^2*s23*p1q*p2q^2*p3q + 5*s13^2*s23*p1q*p2q^3 + 5*
         s13^3*p2q^2*p3q^2 + 5*s13^3*p2q^3*p3q - 5*s12*s23^2*p1q*p2q^2*
         p3q + 15*s12*s23^2*p1q^2*p3q^2 - 5*s12*s23^2*p1q^2*p2q*p3q - 5
         *s12*s13*s23*p2q*p3q^3 - 10*s12*s13*s23*p2q^2*p3q^2 - 5*s12*
         s13*s23*p2q^3*p3q - 10*s12*s13*s23*p1q*p3q^3 - 10*s12*s13*s23*
         p1q*p2q^2*p3q - 10*s12*s13^2*p2q*p3q^3 - 5*s12*s13^2*p2q^2*
         p3q^2 + 5*s12*s13^2*p2q^3*p3q - 15*s12^2*s23*p1q*p3q^3 - 5*
         s12^2*s23*p1q*p2q*p3q^2 + 5*s12^2*s13*p3q^4 - 5*s12^2*s13*p2q*
         p3q^3 - 10*s12^2*s13*p2q^2*p3q^2 + 5*s12^3*p3q^4 + 5*s12^3*p2q
         *p3q^3, - 18*s23^4*p1q^3 + 18*s13*s23^3*p1q^2*p3q + 54*s13*
         s23^3*p1q^2*p2q - 36*s13^2*s23^2*p1q*p2q*p3q - 54*s13^2*s23^2*
         p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 + 54*
         s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*
         s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*
         s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*
         s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 - 54*s12^2*s23^2*p1q*
         p3q^2 - 36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 
         18*s12^2*s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*
         s12^3*s23*p3q^3 + 18*s12^3*s23*p2q*p3q^2]*d + rat[10*s23^3*
         p1q^2*p2q^2 - 10*s23^3*p1q^3*p3q + 10*s23^3*p1q^3*p2q + 10*s13
         *s23^2*p1q*p2q*p3q^2 - 20*s13*s23^2*p1q*p2q^2*p3q - 20*s13*
         s23^2*p1q*p2q^3 + 10*s13*s23^2*p1q^2*p3q^2 + 10*s13*s23^2*
         p1q^2*p2q*p3q - 20*s13*s23^2*p1q^2*p2q^2 + 10*s13^2*s23*p2q^2*
         p3q^2 + 20*s13^2*s23*p2q^3*p3q + 10*s13^2*s23*p2q^4 - 10*s13^2
         *s23*p1q*p2q^2*p3q + 10*s13^2*s23*p1q*p2q^3 + 10*s13^3*p2q^2*
         p3q^2 + 10*s13^3*p2q^3*p3q - 10*s12*s23^2*p1q*p2q^2*p3q + 30*
         s12*s23^2*p1q^2*p3q^2 - 10*s12*s23^2*p1q^2*p2q*p3q - 10*s12*
         s13*s23*p2q*p3q^3 - 20*s12*s13*s23*p2q^2*p3q^2 - 10*s12*s13*
         s23*p2q^3*p3q - 20*s12*s13*s23*p1q*p3q^3 - 20*s12*s13*s23*p1q*
         p2q^2*p3q - 20*s12*s13^2*p2q*p3q^3 - 10*s12*s13^2*p2q^2*p3q^2
          + 10*s12*s13^2*p2q^3*p3q - 30*s12^2*s23*p1q*p3q^3 - 10*s12^2*
         s23*p1q*p2q*p3q^2 + 10*s12^2*s13*p3q^4 - 10*s12^2*s13*p2q*
         p3q^3 - 20*s12^2*s13*p2q^2*p3q^2 + 10*s12^3*p3q^4 + 10*s12^3*
         p2q*p3q^3,9*s23^4*p1q^3 - 9*s13*s23^3*p1q^2*p3q - 27*s13*s23^3
         *p1q^2*p2q + 18*s13^2*s23^2*p1q*p2q*p3q + 27*s13^2*s23^2*p1q*
         p2q^2 - 9*s13^3*s23*p2q^2*p3q - 9*s13^3*s23*p2q^3 - 27*s12*
         s23^3*p1q^2*p3q - 9*s12*s23^3*p1q^2*p2q + 18*s12*s13*s23^2*p1q
         *p3q^2 + 18*s12*s13*s23^2*p1q*p2q*p3q + 18*s12*s13*s23^2*p1q*
         p2q^2 + 18*s12*s13^2*s23*p2q*p3q^2 + 9*s12*s13^2*s23*p2q^2*p3q
          - 9*s12*s13^2*s23*p2q^3 + 27*s12^2*s23^2*p1q*p3q^2 + 18*s12^2
         *s23^2*p1q*p2q*p3q - 9*s12^2*s13*s23*p3q^3 + 9*s12^2*s13*s23*
         p2q*p3q^2 + 18*s12^2*s13*s23*p2q^2*p3q - 9*s12^3*s23*p3q^3 - 9
         *s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s23^2*p1q
         *p2q*p3q^2 + 5*s23^2*p1q*p2q^2*p3q + 5*s23^2*p1q^2*p3q^2 + 5*
         s23^2*p1q^2*p2q*p3q - 10*s13*s23*p2q*p3q^3 - 15*s13*s23*p2q^2*
         p3q^2 - 5*s13*s23*p2q^3*p3q - 5*s13*s23*p1q*p3q^3 - 10*s13*s23
         *p1q*p2q*p3q^2 - 5*s13*s23*p1q*p2q^2*p3q - 5*s13^2*p2q*p3q^3
          - 5*s13^2*p2q^2*p3q^2 - 5*s12*s23*p2q*p3q^3 - 5*s12*s23*p2q^2
         *p3q^2 - 10*s12*s23*p1q*p3q^3 - 10*s12*s23*p1q*p2q*p3q^2 + 5*
         s12*s13*p3q^4 - 5*s12*s13*p2q^2*p3q^2 + 5*s12^2*p3q^4 + 5*
         s12^2*p2q*p3q^3, - 18*s23^3*p1q^3 + 18*s13*s23^2*p1q^2*p3q + 
         54*s13*s23^2*p1q^2*p2q - 36*s13^2*s23*p1q*p2q*p3q - 54*s13^2*
         s23*p1q*p2q^2 + 18*s13^3*p2q^2*p3q + 18*s13^3*p2q^3 + 54*s12*
         s23^2*p1q^2*p3q + 18*s12*s23^2*p1q^2*p2q - 36*s12*s13*s23*p1q*
         p3q^2 - 36*s12*s13*s23*p1q*p2q*p3q - 36*s12*s13*s23*p1q*p2q^2
          - 36*s12*s13^2*p2q*p3q^2 - 18*s12*s13^2*p2q^2*p3q + 18*s12*
         s13^2*p2q^3 - 54*s12^2*s23*p1q*p3q^2 - 36*s12^2*s23*p1q*p2q*
         p3q + 18*s12^2*s13*p3q^3 - 18*s12^2*s13*p2q*p3q^2 - 36*s12^2*
         s13*p2q^2*p3q + 18*s12^3*p3q^3 + 18*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 3*s12*s23^3*p1q*p2q - 3*s12*s23^3*p1q^2
          + 2*s12*s13*s23^2*p2q*p3q + 3*s12*s13*s23^2*p2q^2 + s12*s13*
         s23^2*p1q*p3q + s12*s13*s23^2*p1q*p2q - 2*s12*s13*s23^2*p1q^2
          + s12*s13^2*s23*p2q*p3q + 2*s12*s13^2*s23*p2q^2 + 2*s12*s13^2
         *s23*p1q*p2q + 3*s12^2*s23^2*p2q*p3q + 6*s12^2*s23^2*p1q*p3q
          - s12^2*s13*s23*p3q^2 + s12^2*s13*s23*p2q*p3q + 2*s12^2*s13*
         s23*p1q*p3q - 3*s12^3*s23*p3q^2,12*s13*s23^3*p1q^2 - 24*s13^2*
         s23^2*p1q*p2q + 12*s13^2*s23^2*p1q^2 + 12*s13^3*s23*p2q^2 - 24
         *s13^3*s23*p1q*p2q + 12*s13^4*p2q^2 - 24*s12*s13*s23^2*p1q*p3q
          + 12*s12*s13*s23^2*p1q^2 - 24*s12*s13^2*s23*p2q*p3q - 24*s12*
         s13^2*s23*p1q*p3q - 24*s12*s13^2*s23*p1q*p2q - 24*s12*s13^3*
         p2q*p3q + 12*s12*s13^3*p2q^2 + 12*s12^2*s13*s23*p3q^2 - 24*
         s12^2*s13*s23*p1q*p3q + 12*s12^2*s13^2*p3q^2 - 24*s12^2*s13^2*
         p2q*p3q + 12*s12^3*s13*p3q^2] + rat[ - s12*s23^4*p1q^2*p2q - 
         s12*s23^4*p1q^3 + 5*s12*s13*s23^3*p1q*p2q*p3q + 2*s12*s13*
         s23^3*p1q^2*p3q - 2*s12*s13*s23^3*p1q^2*p2q - 2*s12*s13*s23^3*
         p1q^3 - 2*s12*s13^2*s23^2*p2q*p3q^2 - s12*s13^2*s23^2*p2q^2*
         p3q + s12*s13^2*s23^2*p2q^3 - s12*s13^2*s23^2*p1q*p3q^2 + 11*
         s12*s13^2*s23^2*p1q*p2q*p3q + 3*s12*s13^2*s23^2*p1q*p2q^2 + 4*
         s12*s13^2*s23^2*p1q^2*p3q + 2*s12*s13^2*s23^2*p1q^2*p2q - 5*
         s12*s13^3*s23*p2q*p3q^2 - 5*s12*s13^3*s23*p2q^2*p3q - 2*s12*
         s13^3*s23*p1q*p3q^2 + 2*s12*s13^3*s23*p1q*p2q*p3q - 2*s12*
         s13^4*p2q*p3q^2 - 2*s12*s13^4*p2q^2*p3q + 2*s12^2*s23^3*p1q*
         p2q*p3q + s12^2*s23^3*p1q*p2q^2 + 3*s12^2*s23^3*p1q^2*p3q + 
         s12^2*s23^3*p1q^2*p2q - 5*s12^2*s13*s23^2*p2q*p3q^2 - 6*s12^2*
         s13*s23^2*p2q^2*p3q - s12^2*s13*s23^2*p2q^3 - 4*s12^2*s13*
         s23^2*p1q*p3q^2 + 5*s12^2*s13*s23^2*p1q*p2q*p3q - s12^2*s13*
         s23^2*p1q*p2q^2 + 6*s12^2*s13*s23^2*p1q^2*p3q + s12^2*s13^2*
         s23*p3q^3 - 9*s12^2*s13^2*s23*p2q*p3q^2 - 10*s12^2*s13^2*s23*
         p2q^2*p3q - 8*s12^2*s13^2*s23*p1q*p3q^2 + 2*s12^2*s13^3*p3q^3
          - 2*s12^2*s13^3*p2q*p3q^2 - 4*s12^2*s13^3*p2q^2*p3q - s12^3*
         s23^2*p2q*p3q^2 - s12^3*s23^2*p2q^2*p3q - 3*s12^3*s23^2*p1q*
         p3q^2 - 2*s12^3*s23^2*p1q*p2q*p3q + 2*s12^3*s13*s23*p3q^3 - 3*
         s12^3*s13*s23*p2q*p3q^2 - 5*s12^3*s13*s23*p2q^2*p3q - 6*s12^3*
         s13*s23*p1q*p3q^2 - 2*s12^3*s13*s23*p1q*p2q*p3q + 4*s12^3*
         s13^2*p3q^3 + 2*s12^3*s13^2*p2q*p3q^2 - 2*s12^3*s13^2*p2q^2*
         p3q + s12^4*s23*p3q^3 + s12^4*s23*p2q*p3q^2 + 2*s12^4*s13*
         p3q^3 + 2*s12^4*s13*p2q*p3q^2, - 12*s13*s23^4*p1q^3 + 12*s13^2
         *s23^3*p1q^2*p3q + 36*s13^2*s23^3*p1q^2*p2q - 12*s13^2*s23^3*
         p1q^3 - 24*s13^3*s23^2*p1q*p2q*p3q - 36*s13^3*s23^2*p1q*p2q^2
          + 12*s13^3*s23^2*p1q^2*p3q + 36*s13^3*s23^2*p1q^2*p2q + 12*
         s13^4*s23*p2q^2*p3q + 12*s13^4*s23*p2q^3 - 24*s13^4*s23*p1q*
         p2q*p3q - 36*s13^4*s23*p1q*p2q^2 + 12*s13^5*p2q^2*p3q + 12*
         s13^5*p2q^3 + 36*s12*s13*s23^3*p1q^2*p3q + 12*s12*s13*s23^3*
         p1q^2*p2q - 12*s12*s13*s23^3*p1q^3 - 24*s12*s13^2*s23^2*p1q*
         p3q^2 - 24*s12*s13^2*s23^2*p1q*p2q*p3q - 24*s12*s13^2*s23^2*
         p1q*p2q^2 + 48*s12*s13^2*s23^2*p1q^2*p3q + 48*s12*s13^2*s23^2*
         p1q^2*p2q - 24*s12*s13^3*s23*p2q*p3q^2 - 12*s12*s13^3*s23*
         p2q^2*p3q + 12*s12*s13^3*s23*p2q^3 - 24*s12*s13^3*s23*p1q*
         p3q^2 - 48*s12*s13^3*s23*p1q*p2q*p3q - 60*s12*s13^3*s23*p1q*
         p2q^2 - 24*s12*s13^4*p2q*p3q^2 + 24*s12*s13^4*p2q^3 - 36*s12^2
         *s13*s23^2*p1q*p3q^2 - 24*s12^2*s13*s23^2*p1q*p2q*p3q + 36*
         s12^2*s13*s23^2*p1q^2*p3q + 12*s12^2*s13*s23^2*p1q^2*p2q + 12*
         s12^2*s13^2*s23*p3q^3 - 12*s12^2*s13^2*s23*p2q*p3q^2 - 24*
         s12^2*s13^2*s23*p2q^2*p3q - 60*s12^2*s13^2*s23*p1q*p3q^2 - 48*
         s12^2*s13^2*s23*p1q*p2q*p3q - 24*s12^2*s13^2*s23*p1q*p2q^2 + 
         12*s12^2*s13^3*p3q^3 - 36*s12^2*s13^3*p2q*p3q^2 - 36*s12^2*
         s13^3*p2q^2*p3q + 12*s12^2*s13^3*p2q^3 + 12*s12^3*s13*s23*
         p3q^3 + 12*s12^3*s13*s23*p2q*p3q^2 - 36*s12^3*s13*s23*p1q*
         p3q^2 - 24*s12^3*s13*s23*p1q*p2q*p3q + 24*s12^3*s13^2*p3q^3 - 
         24*s12^3*s13^2*p2q^2*p3q + 12*s12^4*s13*p3q^3 + 12*s12^4*s13*
         p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^3*p1q*p2q*p3q^2 - s12^3*p1q*p3q^3 + s12^2*s13*p1q*p2q^2*
         p3q - s12^2*s13*p1q*p2q*p3q^2 - 2*s12^2*s13*p1q*p3q^3 + 2*
         s12^2*s23*p1q^2*p2q*p3q + 4*s12^2*s23*p1q^2*p3q^2 + s12^2*s23*
         p1q*p2q^2*p3q + 2*s12^2*s23*p1q*p2q*p3q^2 + s12^2*s23*p1q*
         p3q^3 + 2*s12*s13^2*p1q*p2q^2*p3q + s12*s13^2*p1q*p2q*p3q^2 - 
         s12*s13^2*p1q*p3q^3 + s12*s13*s23*p1q^2*p2q^2 + 2*s12*s13*s23*
         p1q^2*p2q*p3q + 5*s12*s13*s23*p1q^2*p3q^2 + s12*s13*s23*p1q*
         p2q^3 + 3*s12*s13*s23*p1q*p2q^2*p3q + 3*s12*s13*s23*p1q*p2q*
         p3q^2 + s12*s13*s23*p1q*p3q^3 - s12*s23^2*p1q^3*p2q - 5*s12*
         s23^2*p1q^3*p3q - s12*s23^2*p1q^2*p2q^2 - 5*s12*s23^2*p1q^2*
         p2q*p3q - 2*s12*s23^2*p1q^2*p3q^2 - s12*s23^2*p1q*p2q^2*p3q - 
         s12*s23^2*p1q*p2q*p3q^2 + s13^3*p1q*p2q^2*p3q + s13^3*p1q*p2q*
         p3q^2 + s13^2*s23*p1q^2*p2q^2 + s13^2*s23*p1q^2*p3q^2 + s13^2*
         s23*p1q*p2q^3 + 2*s13^2*s23*p1q*p2q^2*p3q + s13^2*s23*p1q*p2q*
         p3q^2 - 3*s13*s23^2*p1q^3*p2q - 3*s13*s23^2*p1q^3*p3q - 4*s13*
         s23^2*p1q^2*p2q^2 - 7*s13*s23^2*p1q^2*p2q*p3q - s13*s23^2*
         p1q^2*p3q^2 - s13*s23^2*p1q*p2q^3 - 3*s13*s23^2*p1q*p2q^2*p3q
          - 2*s13*s23^2*p1q*p2q*p3q^2 + 2*s23^3*p1q^4 + 3*s23^3*p1q^3*
         p2q + s23^3*p1q^3*p3q + s23^3*p1q^2*p2q^2 + s23^3*p1q^2*p2q*
         p3q, - 12*s12^3*s23*p2q*p3q^2 - 12*s12^3*s23*p3q^3 + 24*s12^2*
         s13*s23*p2q^2*p3q + 12*s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*
         s23*p3q^3 + 24*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s23^2*p1q*
         p3q^2 - 12*s12*s13^2*s23*p2q^3 + 12*s12*s13^2*s23*p2q^2*p3q + 
         24*s12*s13^2*s23*p2q*p3q^2 + 24*s12*s13*s23^2*p1q*p2q^2 + 24*
         s12*s13*s23^2*p1q*p2q*p3q + 24*s12*s13*s23^2*p1q*p3q^2 - 12*
         s12*s23^3*p1q^2*p2q - 36*s12*s23^3*p1q^2*p3q - 12*s13^3*s23*
         p2q^3 - 12*s13^3*s23*p2q^2*p3q + 36*s13^2*s23^2*p1q*p2q^2 + 24
         *s13^2*s23^2*p1q*p2q*p3q - 36*s13*s23^3*p1q^2*p2q - 12*s13*
         s23^3*p1q^2*p3q + 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[7*s13*s23^4*p1q^2 - 14*s13^2*s23^3*p1q*p2q
          + 7*s13^2*s23^3*p1q^2 + 7*s13^3*s23^2*p2q^2 - 14*s13^3*s23^2*
         p1q*p2q + 7*s13^4*s23*p2q^2 - 14*s12*s13*s23^3*p1q*p3q + 28*
         s12*s13*s23^3*p1q*p2q + 35*s12*s13*s23^3*p1q^2 - 14*s12*s13^2*
         s23^2*p2q*p3q - 28*s12*s13^2*s23^2*p2q^2 - 14*s12*s13^2*s23^2*
         p1q*p3q - 14*s12*s13^2*s23^2*p1q*p2q + 28*s12*s13^2*s23^2*
         p1q^2 - 14*s12*s13^3*s23*p2q*p3q - 21*s12*s13^3*s23*p2q^2 - 28
         *s12*s13^3*s23*p1q*p2q + 7*s12^2*s13*s23^2*p3q^2 - 28*s12^2*
         s13*s23^2*p2q*p3q - 70*s12^2*s13*s23^2*p1q*p3q + 7*s12^2*s13^2
         *s23*p3q^2 - 14*s12^2*s13^2*s23*p2q*p3q - 28*s12^2*s13^2*s23*
         p1q*p3q + 35*s12^3*s13*s23*p3q^2,48*s12^2*s23^3*p1q^2 - 96*
         s12^2*s13*s23^2*p1q*p2q + 48*s12^2*s13*s23^2*p1q^2 + 48*s12^2*
         s13^2*s23*p2q^2 - 96*s12^2*s13^2*s23*p1q*p2q + 48*s12^2*s13^3*
         p2q^2 - 96*s12^3*s23^2*p1q*p3q + 48*s12^3*s23^2*p1q^2 - 96*
         s12^3*s13*s23*p2q*p3q - 96*s12^3*s13*s23*p1q*p3q - 96*s12^3*
         s13*s23*p1q*p2q - 96*s12^3*s13^2*p2q*p3q + 48*s12^3*s13^2*
         p2q^2 + 48*s12^4*s23*p3q^2 - 96*s12^4*s23*p1q*p3q + 48*s12^4*
         s13*p3q^2 - 96*s12^4*s13*p2q*p3q + 48*s12^5*p3q^2] + rat[7*s13
         *s23,48*s12^2]*d + rat[7*s13*s23^5*p1q^3 - 7*s13^2*s23^4*p1q^2
         *p3q - 21*s13^2*s23^4*p1q^2*p2q + 7*s13^2*s23^4*p1q^3 + 14*
         s13^3*s23^3*p1q*p2q*p3q + 21*s13^3*s23^3*p1q*p2q^2 - 7*s13^3*
         s23^3*p1q^2*p3q - 21*s13^3*s23^3*p1q^2*p2q - 7*s13^4*s23^2*
         p2q^2*p3q - 7*s13^4*s23^2*p2q^3 + 14*s13^4*s23^2*p1q*p2q*p3q
          + 21*s13^4*s23^2*p1q*p2q^2 - 7*s13^5*s23*p2q^2*p3q - 7*s13^5*
         s23*p2q^3 - 21*s12*s13*s23^4*p1q^2*p3q - 7*s12*s13*s23^4*p1q^2
         *p2q + 7*s12*s13*s23^4*p1q^3 + 14*s12*s13^2*s23^3*p1q*p3q^2 - 
         42*s12*s13^2*s23^3*p1q*p2q*p3q + 14*s12*s13^2*s23^3*p1q*p2q^2
          - 56*s12*s13^2*s23^3*p1q^2*p3q - 56*s12*s13^2*s23^3*p1q^2*p2q
          - 28*s12*s13^2*s23^3*p1q^3 + 70*s12*s13^3*s23^2*p2q*p3q^2 + 
         63*s12*s13^3*s23^2*p2q^2*p3q - 7*s12*s13^3*s23^2*p2q^3 + 42*
         s12*s13^3*s23^2*p1q*p3q^2 + 56*s12*s13^3*s23^2*p1q*p2q*p3q + 
         91*s12*s13^3*s23^2*p1q*p2q^2 + 28*s12*s13^3*s23^2*p1q^2*p3q + 
         56*s12*s13^3*s23^2*p1q^2*p2q + 42*s12*s13^4*s23*p2q*p3q^2 - 42
         *s12*s13^4*s23*p2q^3 - 28*s12*s13^4*s23*p1q*p2q*p3q - 28*s12*
         s13^4*s23*p1q*p2q^2 + 21*s12^2*s13*s23^3*p1q*p3q^2 - 14*s12^2*
         s13*s23^3*p1q*p2q*p3q - 28*s12^2*s13*s23^3*p1q*p2q^2 - 49*
         s12^2*s13*s23^3*p1q^2*p3q - 91*s12^2*s13*s23^3*p1q^2*p2q - 56*
         s12^2*s13*s23^3*p1q^3 - 7*s12^2*s13^2*s23^2*p3q^3 + 119*s12^2*
         s13^2*s23^2*p2q*p3q^2 + 154*s12^2*s13^2*s23^2*p2q^2*p3q + 28*
         s12^2*s13^2*s23^2*p2q^3 + 119*s12^2*s13^2*s23^2*p1q*p3q^2 + 
         252*s12^2*s13^2*s23^2*p1q*p2q*p3q + 154*s12^2*s13^2*s23^2*p1q*
         p2q^2 + 140*s12^2*s13^2*s23^2*p1q^2*p3q + 112*s12^2*s13^2*
         s23^2*p1q^2*p2q - 35*s12^2*s13^3*s23*p3q^3 + 21*s12^2*s13^3*
         s23*p2q*p3q^2 - 7*s12^2*s13^3*s23*p2q^2*p3q - 63*s12^2*s13^3*
         s23*p2q^3 - 56*s12^2*s13^3*s23*p1q*p3q^2 - 56*s12^2*s13^3*s23*
         p1q*p2q*p3q - 56*s12^2*s13^3*s23*p1q*p2q^2 - 28*s12^2*s13^4*
         p2q*p3q^2 - 28*s12^2*s13^4*p2q^2*p3q - 7*s12^3*s13*s23^2*p3q^3
          + 21*s12^3*s13*s23^2*p2q*p3q^2 + 28*s12^3*s13*s23^2*p2q^2*p3q
          + 77*s12^3*s13*s23^2*p1q*p3q^2 + 154*s12^3*s13*s23^2*p1q*p2q*
         p3q + 28*s12^3*s13*s23^2*p1q*p2q^2 + 140*s12^3*s13*s23^2*p1q^2
         *p3q + 28*s12^3*s13*s23^2*p1q^2*p2q - 70*s12^3*s13^2*s23*p3q^3
          - 84*s12^3*s13^2*s23*p2q*p3q^2 - 42*s12^3*s13^2*s23*p2q^2*p3q
          - 28*s12^3*s13^2*s23*p2q^3 - 168*s12^3*s13^2*s23*p1q*p3q^2 - 
         84*s12^3*s13^2*s23*p1q*p2q*p3q - 28*s12^3*s13^2*s23*p1q*p2q^2
          + 28*s12^3*s13^3*p3q^3 - 28*s12^3*s13^3*p2q*p3q^2 - 56*s12^3*
         s13^3*p2q^2*p3q - 35*s12^4*s13*s23*p3q^3 - 63*s12^4*s13*s23*
         p2q*p3q^2 - 28*s12^4*s13*s23*p2q^2*p3q - 112*s12^4*s13*s23*p1q
         *p3q^2 - 56*s12^4*s13*s23*p1q*p2q*p3q + 56*s12^4*s13^2*p3q^3
          + 28*s12^4*s13^2*p2q*p3q^2 - 28*s12^4*s13^2*p2q^2*p3q + 28*
         s12^5*s13*p3q^3 + 28*s12^5*s13*p2q*p3q^2, - 48*s12^2*s23^4*
         p1q^3 + 48*s12^2*s13*s23^3*p1q^2*p3q + 144*s12^2*s13*s23^3*
         p1q^2*p2q - 48*s12^2*s13*s23^3*p1q^3 - 96*s12^2*s13^2*s23^2*
         p1q*p2q*p3q - 144*s12^2*s13^2*s23^2*p1q*p2q^2 + 48*s12^2*s13^2
         *s23^2*p1q^2*p3q + 144*s12^2*s13^2*s23^2*p1q^2*p2q + 48*s12^2*
         s13^3*s23*p2q^2*p3q + 48*s12^2*s13^3*s23*p2q^3 - 96*s12^2*
         s13^3*s23*p1q*p2q*p3q - 144*s12^2*s13^3*s23*p1q*p2q^2 + 48*
         s12^2*s13^4*p2q^2*p3q + 48*s12^2*s13^4*p2q^3 + 144*s12^3*s23^3
         *p1q^2*p3q + 48*s12^3*s23^3*p1q^2*p2q - 48*s12^3*s23^3*p1q^3
          - 96*s12^3*s13*s23^2*p1q*p3q^2 - 96*s12^3*s13*s23^2*p1q*p2q*
         p3q - 96*s12^3*s13*s23^2*p1q*p2q^2 + 192*s12^3*s13*s23^2*p1q^2
         *p3q + 192*s12^3*s13*s23^2*p1q^2*p2q - 96*s12^3*s13^2*s23*p2q*
         p3q^2 - 48*s12^3*s13^2*s23*p2q^2*p3q + 48*s12^3*s13^2*s23*
         p2q^3 - 96*s12^3*s13^2*s23*p1q*p3q^2 - 192*s12^3*s13^2*s23*p1q
         *p2q*p3q - 240*s12^3*s13^2*s23*p1q*p2q^2 - 96*s12^3*s13^3*p2q*
         p3q^2 + 96*s12^3*s13^3*p2q^3 - 144*s12^4*s23^2*p1q*p3q^2 - 96*
         s12^4*s23^2*p1q*p2q*p3q + 144*s12^4*s23^2*p1q^2*p3q + 48*s12^4
         *s23^2*p1q^2*p2q + 48*s12^4*s13*s23*p3q^3 - 48*s12^4*s13*s23*
         p2q*p3q^2 - 96*s12^4*s13*s23*p2q^2*p3q - 240*s12^4*s13*s23*p1q
         *p3q^2 - 192*s12^4*s13*s23*p1q*p2q*p3q - 96*s12^4*s13*s23*p1q*
         p2q^2 + 48*s12^4*s13^2*p3q^3 - 144*s12^4*s13^2*p2q*p3q^2 - 144
         *s12^4*s13^2*p2q^2*p3q + 48*s12^4*s13^2*p2q^3 + 48*s12^5*s23*
         p3q^3 + 48*s12^5*s23*p2q*p3q^2 - 144*s12^5*s23*p1q*p3q^2 - 96*
         s12^5*s23*p1q*p2q*p3q + 96*s12^5*s13*p3q^3 - 96*s12^5*s13*
         p2q^2*p3q + 48*s12^6*p3q^3 + 48*s12^6*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 2*s23^2*p1q*
         p2q - 2*s23^2*p1q^2 - 4*s13*s23*p2q*p3q + 2*s13*s23*p2q^2 - 2*
         s13*s23*p1q*p3q - 2*s13*s23*p1q*p2q - 4*s13*s23*p1q^2 - 2*
         s13^2*p2q*p3q + 4*s13^2*p2q^2 + 4*s13^2*p1q*p2q + 2*s12*s23*
         p2q*p3q + 4*s12*s23*p1q*p3q + 2*s12*s13*p3q^2 - 2*s12*s13*p2q*
         p3q + 4*s12*s13*p1q*p3q - 2*s12^2*p3q^2,3*s13*s23^3*p1q^2 - 6*
         s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p1q^2 + 3*s13^3*s23*p2q^2
          - 6*s13^3*s23*p1q*p2q + 3*s13^4*p2q^2 - 6*s12*s13*s23^2*p1q*
         p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*
         s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p1q*p2q - 6*s12*s13^3*p2q*
         p3q + 3*s12*s13^3*p2q^2 + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*s13*
         s23*p1q*p3q + 3*s12^2*s13^2*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*
         s12^3*s13*p3q^2] + rat[s23^3*p1q*p2q + s23^3*p1q^2 - 6*s13*
         s23^2*p2q*p3q - s13*s23^2*p2q^2 - 3*s13*s23^2*p1q*p3q - s13*
         s23^2*p1q*p2q - 9*s13^2*s23*p2q*p3q - 3*s13^2*s23*p1q*p3q - 
         s13^2*s23*p1q*p2q - s13^2*s23*p1q^2 - 3*s13^3*p2q*p3q + s13^3*
         p2q^2 + s13^3*p1q*p2q - s12*s23^2*p2q*p3q - 2*s12*s23^2*p1q*
         p3q + 3*s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 2*s12*s13*
         s23*p1q*p3q + 3*s12*s13^2*p3q^2 - 3*s12*s13^2*p2q*p3q + s12*
         s13^2*p1q*p3q + s12^2*s23*p3q^2 + 2*s12^2*s13*p3q^2,3*s13*
         s23^4*p1q^2 - 6*s13^2*s23^3*p1q*p2q + 6*s13^2*s23^3*p1q^2 + 3*
         s13^3*s23^2*p2q^2 - 12*s13^3*s23^2*p1q*p2q + 3*s13^3*s23^2*
         p1q^2 + 6*s13^4*s23*p2q^2 - 6*s13^4*s23*p1q*p2q + 3*s13^5*
         p2q^2 - 6*s12*s13*s23^3*p1q*p3q + 3*s12*s13*s23^3*p1q^2 - 6*
         s12*s13^2*s23^2*p2q*p3q - 12*s12*s13^2*s23^2*p1q*p3q - 6*s12*
         s13^2*s23^2*p1q*p2q + 3*s12*s13^2*s23^2*p1q^2 - 12*s12*s13^3*
         s23*p2q*p3q + 3*s12*s13^3*s23*p2q^2 - 6*s12*s13^3*s23*p1q*p3q
          - 6*s12*s13^3*s23*p1q*p2q - 6*s12*s13^4*p2q*p3q + 3*s12*s13^4
         *p2q^2 + 3*s12^2*s13*s23^2*p3q^2 - 6*s12^2*s13*s23^2*p1q*p3q
          + 6*s12^2*s13^2*s23*p3q^2 - 6*s12^2*s13^2*s23*p2q*p3q - 6*
         s12^2*s13^2*s23*p1q*p3q + 3*s12^2*s13^3*p3q^2 - 6*s12^2*s13^3*
         p2q*p3q + 3*s12^3*s13*s23*p3q^2 + 3*s12^3*s13^2*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[7*s13*
         s23^5*p1q^3 - 7*s13^2*s23^4*p1q^2*p3q - 21*s13^2*s23^4*p1q^2*
         p2q + 7*s13^2*s23^4*p1q^3 + 14*s13^3*s23^3*p1q*p2q*p3q + 21*
         s13^3*s23^3*p1q*p2q^2 - 7*s13^3*s23^3*p1q^2*p3q - 21*s13^3*
         s23^3*p1q^2*p2q - 7*s13^4*s23^2*p2q^2*p3q - 7*s13^4*s23^2*
         p2q^3 + 14*s13^4*s23^2*p1q*p2q*p3q + 21*s13^4*s23^2*p1q*p2q^2
          - 7*s13^5*s23*p2q^2*p3q - 7*s13^5*s23*p2q^3 - 21*s12*s13*
         s23^4*p1q^2*p3q + 14*s12*s13*s23^4*p1q^3 + 14*s12*s13^2*s23^3*
         p1q*p3q^2 + 21*s12*s13^2*s23^3*p1q*p2q*p3q - 28*s12*s13^2*
         s23^3*p1q^2*p3q - 28*s12*s13^2*s23^3*p1q^2*p2q + 14*s12*s13^2*
         s23^3*p1q^3 + 7*s12*s13^3*s23^2*p1q*p3q^2 + 21*s12*s13^3*s23^2
         *p1q*p2q*p3q + 14*s12*s13^3*s23^2*p1q*p2q^2 - 14*s12*s13^3*
         s23^2*p1q^2*p3q - 28*s12*s13^3*s23^2*p1q^2*p2q + 7*s12*s13^4*
         s23*p2q*p3q^2 + 7*s12*s13^4*s23*p2q^2*p3q + 14*s12*s13^4*s23*
         p1q*p2q*p3q + 14*s12*s13^4*s23*p1q*p2q^2 - 2*s12^2*s23^4*p1q^2
         *p2q - 2*s12^2*s23^4*p1q^3 + 21*s12^2*s13*s23^3*p1q*p3q^2 - 
         s12^2*s13*s23^3*p1q*p2q*p3q - 2*s12^2*s13*s23^3*p1q*p2q^2 - 41
         *s12^2*s13*s23^3*p1q^2*p3q - 11*s12^2*s13*s23^3*p1q^2*p2q - 2*
         s12^2*s13*s23^3*p1q^3 - 7*s12^2*s13^2*s23^2*p3q^3 + 2*s12^2*
         s13^2*s23^2*p2q*p3q^2 + 13*s12^2*s13^2*s23^2*p2q^2*p3q + 4*
         s12^2*s13^2*s23^2*p2q^3 + 36*s12^2*s13^2*s23^2*p1q*p3q^2 + 30*
         s12^2*s13^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13^2*s23^2*p1q*p2q^2
          - 27*s12^2*s13^2*s23^2*p1q^2*p3q - 9*s12^2*s13^2*s23^2*p1q^2*
         p2q + 17*s12^2*s13^3*s23*p2q*p3q^2 + 21*s12^2*s13^3*s23*p2q^2*
         p3q + 4*s12^2*s13^3*s23*p2q^3 + 15*s12^2*s13^3*s23*p1q*p3q^2
          + 24*s12^2*s13^3*s23*p1q*p2q*p3q + 11*s12^2*s13^3*s23*p1q*
         p2q^2 + s12^2*s13^4*p2q*p3q^2 + s12^2*s13^4*p2q^2*p3q + 4*
         s12^3*s23^3*p1q*p2q*p3q + 2*s12^3*s23^3*p1q*p2q^2 + 6*s12^3*
         s23^3*p1q^2*p3q + 2*s12^3*s23^3*p1q^2*p2q - 7*s12^3*s13*s23^2*
         p3q^3 + s12^3*s13*s23^2*p2q*p3q^2 + 6*s12^3*s13*s23^2*p2q^2*
         p3q - 2*s12^3*s13*s23^2*p2q^3 + 40*s12^3*s13*s23^2*p1q*p3q^2
          + 21*s12^3*s13*s23^2*p1q*p2q*p3q + s12^3*s13*s23^2*p1q*p2q^2
          + 3*s12^3*s13*s23^2*p1q^2*p3q + 3*s12^3*s13*s23^2*p1q^2*p2q
          - 15*s12^3*s13^2*s23*p3q^3 - 2*s12^3*s13^2*s23*p2q*p3q^2 + 10
         *s12^3*s13^2*s23*p2q^2*p3q - 3*s12^3*s13^2*s23*p2q^3 + 15*
         s12^3*s13^2*s23*p1q*p3q^2 + 8*s12^3*s13^2*s23*p1q*p2q*p3q - 3*
         s12^3*s13^2*s23*p1q*p2q^2 - s12^3*s13^3*p3q^3 + s12^3*s13^3*
         p2q*p3q^2 + 2*s12^3*s13^3*p2q^2*p3q - 2*s12^4*s23^2*p2q*p3q^2
          - 2*s12^4*s23^2*p2q^2*p3q - 6*s12^4*s23^2*p1q*p3q^2 - 4*s12^4
         *s23^2*p1q*p2q*p3q - 13*s12^4*s13*s23*p3q^3 - 10*s12^4*s13*s23
         *p2q*p3q^2 + 3*s12^4*s13*s23*p2q^2*p3q - 2*s12^4*s13*s23*p1q*
         p2q*p3q - 2*s12^4*s13^2*p3q^3 - s12^4*s13^2*p2q*p3q^2 + s12^4*
         s13^2*p2q^2*p3q + 2*s12^5*s23*p3q^3 + 2*s12^5*s23*p2q*p3q^2 - 
         s12^5*s13*p3q^3 - s12^5*s13*p2q*p3q^2, - 3*s12^2*s13*s23^5*
         p1q^3 + 3*s12^2*s13^2*s23^4*p1q^2*p3q + 9*s12^2*s13^2*s23^4*
         p1q^2*p2q - 3*s12^2*s13^2*s23^4*p1q^3 - 6*s12^2*s13^3*s23^3*
         p1q*p2q*p3q - 9*s12^2*s13^3*s23^3*p1q*p2q^2 + 3*s12^2*s13^3*
         s23^3*p1q^2*p3q + 9*s12^2*s13^3*s23^3*p1q^2*p2q + 3*s12^2*
         s13^4*s23^2*p2q^2*p3q + 3*s12^2*s13^4*s23^2*p2q^3 - 6*s12^2*
         s13^4*s23^2*p1q*p2q*p3q - 9*s12^2*s13^4*s23^2*p1q*p2q^2 + 3*
         s12^2*s13^5*s23*p2q^2*p3q + 3*s12^2*s13^5*s23*p2q^3 + 9*s12^3*
         s13*s23^4*p1q^2*p3q + 3*s12^3*s13*s23^4*p1q^2*p2q - 3*s12^3*
         s13*s23^4*p1q^3 - 6*s12^3*s13^2*s23^3*p1q*p3q^2 - 6*s12^3*
         s13^2*s23^3*p1q*p2q*p3q - 6*s12^3*s13^2*s23^3*p1q*p2q^2 + 12*
         s12^3*s13^2*s23^3*p1q^2*p3q + 12*s12^3*s13^2*s23^3*p1q^2*p2q
          - 6*s12^3*s13^3*s23^2*p2q*p3q^2 - 3*s12^3*s13^3*s23^2*p2q^2*
         p3q + 3*s12^3*s13^3*s23^2*p2q^3 - 6*s12^3*s13^3*s23^2*p1q*
         p3q^2 - 12*s12^3*s13^3*s23^2*p1q*p2q*p3q - 15*s12^3*s13^3*
         s23^2*p1q*p2q^2 - 6*s12^3*s13^4*s23*p2q*p3q^2 + 6*s12^3*s13^4*
         s23*p2q^3 - 9*s12^4*s13*s23^3*p1q*p3q^2 - 6*s12^4*s13*s23^3*
         p1q*p2q*p3q + 9*s12^4*s13*s23^3*p1q^2*p3q + 3*s12^4*s13*s23^3*
         p1q^2*p2q + 3*s12^4*s13^2*s23^2*p3q^3 - 3*s12^4*s13^2*s23^2*
         p2q*p3q^2 - 6*s12^4*s13^2*s23^2*p2q^2*p3q - 15*s12^4*s13^2*
         s23^2*p1q*p3q^2 - 12*s12^4*s13^2*s23^2*p1q*p2q*p3q - 6*s12^4*
         s13^2*s23^2*p1q*p2q^2 + 3*s12^4*s13^3*s23*p3q^3 - 9*s12^4*
         s13^3*s23*p2q*p3q^2 - 9*s12^4*s13^3*s23*p2q^2*p3q + 3*s12^4*
         s13^3*s23*p2q^3 + 3*s12^5*s13*s23^2*p3q^3 + 3*s12^5*s13*s23^2*
         p2q*p3q^2 - 9*s12^5*s13*s23^2*p1q*p3q^2 - 6*s12^5*s13*s23^2*
         p1q*p2q*p3q + 6*s12^5*s13^2*s23*p3q^3 - 6*s12^5*s13^2*s23*
         p2q^2*p3q + 3*s12^6*s13*s23*p3q^3 + 3*s12^6*s13*s23*p2q*p3q^2]
          + rat[ - 7*s13*s23^5*p1q^2 + 14*s13^2*s23^4*p1q*p2q - 7*s13^2
         *s23^4*p1q^2 - 7*s13^3*s23^3*p2q^2 + 14*s13^3*s23^3*p1q*p2q - 
         7*s13^4*s23^2*p2q^2 + 14*s12*s13*s23^4*p1q*p3q - 7*s12*s13*
         s23^4*p1q^2 + 14*s12*s13^2*s23^3*p2q*p3q + 14*s12*s13^2*s23^3*
         p1q*p3q + 14*s12*s13^2*s23^3*p1q*p2q + 14*s12*s13^3*s23^2*p2q*
         p3q - 7*s12*s13^3*s23^2*p2q^2 + s12^2*s23^4*p1q*p2q + 3*s12^2*
         s23^4*p1q^2 - 7*s12^2*s13*s23^3*p3q^2 - 2*s12^2*s13*s23^3*p2q*
         p3q - s12^2*s13*s23^3*p2q^2 + 13*s12^2*s13*s23^3*p1q*p3q + 7*
         s12^2*s13*s23^3*p1q^2 - 7*s12^2*s13^2*s23^2*p3q^2 + 3*s12^2*
         s13^2*s23^2*p2q*p3q - 3*s12^2*s13^2*s23^2*p2q^2 - 5*s12^2*
         s13^2*s23^2*p1q*p3q - 9*s12^2*s13^2*s23^2*p1q*p2q - 5*s12^2*
         s13^3*s23*p2q*p3q + 2*s12^2*s13^3*s23*p2q^2 - s12^3*s23^3*p2q*
         p3q - 6*s12^3*s23^3*p1q*p3q + 6*s12^3*s23^3*p1q*p2q + 3*s12^3*
         s23^3*p1q^2 - 6*s12^3*s13*s23^2*p3q^2 - 22*s12^3*s13*s23^2*p2q
         *p3q - 6*s12^3*s13*s23^2*p2q^2 - 20*s12^3*s13*s23^2*p1q*p3q + 
         5*s12^3*s13*s23^2*p1q*p2q + 5*s12^3*s13^2*s23*p3q^2 - 25*s12^3
         *s13^2*s23*p2q*p3q - 8*s12^3*s13^2*s23*p2q^2 - 5*s12^3*s13^2*
         s23*p1q*p3q + 5*s12^3*s13^2*s23*p1q*p2q - 5*s12^3*s13^3*p2q*
         p3q - 5*s12^3*s13^3*p2q^2 + 3*s12^4*s23^2*p3q^2 - 6*s12^4*
         s23^2*p2q*p3q - 6*s12^4*s23^2*p1q*p3q + 5*s12^4*s23^2*p1q*p2q
          + 13*s12^4*s13*s23*p3q^2 - 15*s12^4*s13*s23*p2q*p3q - 5*s12^4
         *s13*s23*p2q^2 - 5*s12^4*s13*s23*p1q*p3q + 5*s12^4*s13*s23*p1q
         *p2q + 5*s12^4*s13^2*p3q^2 - 5*s12^4*s13^2*p2q^2 + 3*s12^5*s23
         *p3q^2 - 5*s12^5*s23*p2q*p3q + 5*s12^5*s13*p3q^2 + 5*s12^5*s13
         *p2q*p3q,12*s12^2*s13*s23^5*p1q^2 - 24*s12^2*s13^2*s23^4*p1q*
         p2q + 12*s12^2*s13^2*s23^4*p1q^2 + 12*s12^2*s13^3*s23^3*p2q^2
          - 24*s12^2*s13^3*s23^3*p1q*p2q + 12*s12^2*s13^4*s23^2*p2q^2
          + 12*s12^3*s23^5*p1q^2 - 24*s12^3*s13*s23^4*p1q*p3q - 24*
         s12^3*s13*s23^4*p1q*p2q + 36*s12^3*s13*s23^4*p1q^2 - 24*s12^3*
         s13^2*s23^3*p2q*p3q + 12*s12^3*s13^2*s23^3*p2q^2 - 24*s12^3*
         s13^2*s23^3*p1q*p3q - 72*s12^3*s13^2*s23^3*p1q*p2q + 12*s12^3*
         s13^2*s23^3*p1q^2 - 24*s12^3*s13^3*s23^2*p2q*p3q + 36*s12^3*
         s13^3*s23^2*p2q^2 - 24*s12^3*s13^3*s23^2*p1q*p2q + 12*s12^3*
         s13^4*s23*p2q^2 - 24*s12^4*s23^4*p1q*p3q + 24*s12^4*s23^4*
         p1q^2 + 12*s12^4*s13*s23^3*p3q^2 - 24*s12^4*s13*s23^3*p2q*p3q
          - 72*s12^4*s13*s23^3*p1q*p3q - 48*s12^4*s13*s23^3*p1q*p2q + 
         24*s12^4*s13*s23^3*p1q^2 + 12*s12^4*s13^2*s23^2*p3q^2 - 72*
         s12^4*s13^2*s23^2*p2q*p3q + 24*s12^4*s13^2*s23^2*p2q^2 - 24*
         s12^4*s13^2*s23^2*p1q*p3q - 48*s12^4*s13^2*s23^2*p1q*p2q - 24*
         s12^4*s13^3*s23*p2q*p3q + 24*s12^4*s13^3*s23*p2q^2 + 12*s12^5*
         s23^3*p3q^2 - 48*s12^5*s23^3*p1q*p3q + 12*s12^5*s23^3*p1q^2 + 
         36*s12^5*s13*s23^2*p3q^2 - 48*s12^5*s13*s23^2*p2q*p3q - 48*
         s12^5*s13*s23^2*p1q*p3q - 24*s12^5*s13*s23^2*p1q*p2q + 12*
         s12^5*s13^2*s23*p3q^2 - 48*s12^5*s13^2*s23*p2q*p3q + 12*s12^5*
         s13^2*s23*p2q^2 + 24*s12^6*s23^2*p3q^2 - 24*s12^6*s23^2*p1q*
         p3q + 24*s12^6*s13*s23*p3q^2 - 24*s12^6*s13*s23*p2q*p3q + 12*
         s12^7*s23*p3q^2]*d + rat[7*s13^2*s23^7*p1q^3 - 7*s13^3*s23^6*
         p1q^2*p3q - 21*s13^3*s23^6*p1q^2*p2q + 21*s13^3*s23^6*p1q^3 + 
         42*s13^4*s23^5*p1q*p2q*p3q + 21*s13^4*s23^5*p1q*p2q^2 - 7*
         s13^4*s23^5*p1q^2*p3q - 49*s13^4*s23^5*p1q^2*p2q + 35*s13^4*
         s23^5*p1q^3 - 28*s13^5*s23^4*p2q*p3q^2 - 35*s13^5*s23^4*p2q^2*
         p3q - 7*s13^5*s23^4*p2q^3 - 14*s13^5*s23^4*p1q*p3q^2 + 56*
         s13^5*s23^4*p1q*p2q*p3q + 35*s13^5*s23^4*p1q*p2q^2 - 21*s13^5*
         s23^4*p1q^2*p3q - 77*s13^5*s23^4*p1q^2*p2q + 21*s13^5*s23^4*
         p1q^3 - 42*s13^6*s23^3*p2q*p3q^2 - 49*s13^6*s23^3*p2q^2*p3q - 
         7*s13^6*s23^3*p2q^3 - 14*s13^6*s23^3*p1q*p3q^2 + 42*s13^6*
         s23^3*p1q*p2q*p3q + 49*s13^6*s23^3*p1q*p2q^2 - 21*s13^6*s23^3*
         p1q^2*p3q - 49*s13^6*s23^3*p1q^2*p2q - 14*s13^7*s23^2*p2q*
         p3q^2 - 21*s13^7*s23^2*p2q^2*p3q - 7*s13^7*s23^2*p2q^3 + 28*
         s13^7*s23^2*p1q*p2q*p3q + 35*s13^7*s23^2*p1q*p2q^2 - 7*s13^8*
         s23*p2q^2*p3q - 7*s13^8*s23*p2q^3 + 2*s12*s13*s23^7*p1q^3 - 23
         *s12*s13^2*s23^6*p1q^2*p3q - 12*s12*s13^2*s23^6*p1q^2*p2q + 23
         *s12*s13^2*s23^6*p1q^3 + 14*s12*s13^3*s23^5*p1q*p3q^2 + 65*s12
         *s13^3*s23^5*p1q*p2q*p3q + 20*s12*s13^3*s23^5*p1q*p2q^2 - 61*
         s12*s13^3*s23^5*p1q^2*p3q - 46*s12*s13^3*s23^5*p1q^2*p2q + 79*
         s12*s13^3*s23^5*p1q^3 - 64*s12*s13^4*s23^4*p2q*p3q^2 - 74*s12*
         s13^4*s23^4*p2q^2*p3q - 10*s12*s13^4*s23^4*p2q^3 - 11*s12*
         s13^4*s23^4*p1q*p3q^2 + 64*s12*s13^4*s23^4*p1q*p2q*p3q + 15*
         s12*s13^4*s23^4*p1q*p2q^2 - 150*s12*s13^4*s23^4*p1q^2*p3q - 
         180*s12*s13^4*s23^4*p1q^2*p2q + 65*s12*s13^4*s23^4*p1q^3 + 14*
         s12*s13^5*s23^3*p3q^3 - 65*s12*s13^5*s23^3*p2q*p3q^2 - 71*s12*
         s13^5*s23^3*p2q^2*p3q + 8*s12*s13^5*s23^3*p2q^3 + 8*s12*s13^5*
         s23^3*p1q*p3q^2 + 106*s12*s13^5*s23^3*p1q*p2q*p3q + 101*s12*
         s13^5*s23^3*p1q*p2q^2 - 119*s12*s13^5*s23^3*p1q^2*p3q - 160*
         s12*s13^5*s23^3*p1q^2*p2q + 7*s12*s13^5*s23^3*p1q^3 + 14*s12*
         s13^6*s23^2*p3q^3 + 18*s12*s13^6*s23^2*p2q*p3q^2 + 4*s12*s13^6
         *s23^2*p2q^2*p3q + 33*s12*s13^6*s23^2*p1q*p3q^2 + 114*s12*
         s13^6*s23^2*p1q*p2q*p3q + 113*s12*s13^6*s23^2*p1q*p2q^2 - 7*
         s12*s13^6*s23^2*p1q^2*p3q - 14*s12*s13^6*s23^2*p1q^2*p2q + 19*
         s12*s13^7*s23*p2q*p3q^2 + s12*s13^7*s23*p2q^2*p3q - 18*s12*
         s13^7*s23*p2q^3 + 7*s12*s13^7*s23*p1q*p2q*p3q + 7*s12*s13^7*
         s23*p1q*p2q^2 - 6*s12^2*s13*s23^6*p1q^2*p3q + s12^2*s13*s23^6*
         p1q^2*p2q + 4*s12^2*s13*s23^6*p1q^3 + 25*s12^2*s13^2*s23^5*p1q
         *p3q^2 + 23*s12^2*s13^2*s23^5*p1q*p2q*p3q + s12^2*s13^2*s23^5*
         p1q*p2q^2 - 66*s12^2*s13^2*s23^5*p1q^2*p3q + 14*s12^2*s13^2*
         s23^5*p1q^2*p2q + 43*s12^2*s13^2*s23^5*p1q^3 - 7*s12^2*s13^3*
         s23^4*p3q^3 - 50*s12^2*s13^3*s23^4*p2q*p3q^2 - 45*s12^2*s13^3*
         s23^4*p2q^2*p3q - 2*s12^2*s13^3*s23^4*p2q^3 + 52*s12^2*s13^3*
         s23^4*p1q*p3q^2 - 38*s12^2*s13^3*s23^4*p1q*p2q*p3q - 66*s12^2*
         s13^3*s23^4*p1q*p2q^2 - 260*s12^2*s13^3*s23^4*p1q^2*p3q - 89*
         s12^2*s13^3*s23^4*p1q^2*p2q + 55*s12^2*s13^3*s23^4*p1q^3 + 18*
         s12^2*s13^4*s23^3*p3q^3 + 24*s12^2*s13^4*s23^3*p2q*p3q^2 + 54*
         s12^2*s13^4*s23^3*p2q^2*p3q + 48*s12^2*s13^4*s23^3*p2q^3 + 175
         *s12^2*s13^4*s23^3*p1q*p3q^2 + 61*s12^2*s13^4*s23^3*p1q*p2q*
         p3q - 17*s12^2*s13^4*s23^3*p1q*p2q^2 - 240*s12^2*s13^4*s23^3*
         p1q^2*p3q - 129*s12^2*s13^4*s23^3*p1q^2*p2q + 16*s12^2*s13^4*
         s23^3*p1q^3 + 13*s12^2*s13^5*s23^2*p3q^3 + 157*s12^2*s13^5*
         s23^2*p2q*p3q^2 + 207*s12^2*s13^5*s23^2*p2q^2*p3q + 63*s12^2*
         s13^5*s23^2*p2q^3 + 165*s12^2*s13^5*s23^2*p1q*p3q^2 + 134*
         s12^2*s13^5*s23^2*p1q*p2q*p3q + 51*s12^2*s13^5*s23^2*p1q*p2q^2
          - 42*s12^2*s13^5*s23^2*p1q^2*p3q - 27*s12^2*s13^5*s23^2*p1q^2
         *p2q - 12*s12^2*s13^6*s23*p3q^3 + 97*s12^2*s13^6*s23*p2q*p3q^2
          + 132*s12^2*s13^6*s23*p2q^2*p3q + 23*s12^2*s13^6*s23*p2q^3 + 
         19*s12^2*s13^6*s23*p1q*p3q^2 + 16*s12^2*s13^6*s23*p1q*p2q*p3q
          + s12^2*s13^6*s23*p1q*p2q^2 + 12*s12^2*s13^7*p2q*p3q^2 + 22*
         s12^2*s13^7*p2q^2*p3q + 10*s12^2*s13^7*p2q^3 + 2*s12^3*s23^6*
         p1q^2*p2q + 2*s12^3*s23^6*p1q^3 + 6*s12^3*s13*s23^5*p1q*p3q^2
          - 14*s12^3*s13*s23^5*p1q*p2q*p3q - 5*s12^3*s13*s23^5*p1q*
         p2q^2 - 18*s12^3*s13*s23^5*p1q^2*p3q + 11*s12^3*s13*s23^5*
         p1q^2*p2q + 6*s12^3*s13*s23^5*p1q^3 - 9*s12^3*s13^2*s23^4*
         p3q^3 - 3*s12^3*s13^2*s23^4*p2q*p3q^2 + 9*s12^3*s13^2*s23^4*
         p2q^2*p3q + 3*s12^3*s13^2*s23^4*p2q^3 + 67*s12^3*s13^2*s23^4*
         p1q*p3q^2 - 84*s12^3*s13^2*s23^4*p1q*p2q*p3q - 59*s12^3*s13^2*
         s23^4*p1q*p2q^2 - 141*s12^3*s13^2*s23^4*p1q^2*p3q + 14*s12^3*
         s13^2*s23^4*p1q^2*p2q + 15*s12^3*s13^2*s23^4*p1q^3 - 12*s12^3*
         s13^3*s23^3*p3q^3 + 102*s12^3*s13^3*s23^3*p2q*p3q^2 + 160*
         s12^3*s13^3*s23^3*p2q^2*p3q + 46*s12^3*s13^3*s23^3*p2q^3 + 289
         *s12^3*s13^3*s23^3*p1q*p3q^2 - 29*s12^3*s13^3*s23^3*p1q*p2q*
         p3q - 125*s12^3*s13^3*s23^3*p1q*p2q^2 - 190*s12^3*s13^3*s23^3*
         p1q^2*p3q - 7*s12^3*s13^3*s23^3*p1q^2*p2q + 11*s12^3*s13^3*
         s23^3*p1q^3 - 60*s12^3*s13^4*s23^2*p3q^3 + 209*s12^3*s13^4*
         s23^2*p2q*p3q^2 + 374*s12^3*s13^4*s23^2*p2q^2*p3q + 105*s12^3*
         s13^4*s23^2*p2q^3 + 295*s12^3*s13^4*s23^2*p1q*p3q^2 + 63*s12^3
         *s13^4*s23^2*p1q*p2q*p3q - 100*s12^3*s13^4*s23^2*p1q*p2q^2 - 
         69*s12^3*s13^4*s23^2*p1q^2*p3q - 12*s12^3*s13^4*s23^2*p1q^2*
         p2q - 67*s12^3*s13^5*s23*p3q^3 + 126*s12^3*s13^5*s23*p2q*p3q^2
          + 285*s12^3*s13^5*s23*p2q^2*p3q + 92*s12^3*s13^5*s23*p2q^3 + 
         73*s12^3*s13^5*s23*p1q*p3q^2 + 28*s12^3*s13^5*s23*p1q*p2q*p3q
          - 29*s12^3*s13^5*s23*p1q*p2q^2 - 12*s12^3*s13^6*p3q^3 + 16*
         s12^3*s13^6*p2q*p3q^2 + 58*s12^3*s13^6*p2q^2*p3q + 30*s12^3*
         s13^6*p2q^3 - 4*s12^4*s23^5*p1q*p2q*p3q - 2*s12^4*s23^5*p1q*
         p2q^2 - 6*s12^4*s23^5*p1q^2*p3q + 2*s12^4*s23^5*p1q^3 - 2*
         s12^4*s13*s23^4*p3q^3 + 13*s12^4*s13*s23^4*p2q*p3q^2 + 17*
         s12^4*s13*s23^4*p2q^2*p3q + 2*s12^4*s13*s23^4*p2q^3 + 24*s12^4
         *s13*s23^4*p1q*p3q^2 - 38*s12^4*s13*s23^4*p1q*p2q*p3q - 15*
         s12^4*s13*s23^4*p1q*p2q^2 - 26*s12^4*s13*s23^4*p1q^2*p3q + 8*
         s12^4*s13*s23^4*p1q^2*p2q + 4*s12^4*s13*s23^4*p1q^3 - 24*s12^4
         *s13^2*s23^3*p3q^3 + 82*s12^4*s13^2*s23^3*p2q*p3q^2 + 121*
         s12^4*s13^2*s23^3*p2q^2*p3q + 15*s12^4*s13^2*s23^3*p2q^3 + 159
         *s12^4*s13^2*s23^3*p1q*p3q^2 - 56*s12^4*s13^2*s23^3*p1q*p2q*
         p3q - 71*s12^4*s13^2*s23^3*p1q*p2q^2 - 62*s12^4*s13^2*s23^3*
         p1q^2*p3q + 9*s12^4*s13^2*s23^3*p1q^2*p2q + 2*s12^4*s13^2*
         s23^3*p1q^3 - 108*s12^4*s13^3*s23^2*p3q^3 + 116*s12^4*s13^3*
         s23^2*p2q*p3q^2 + 285*s12^4*s13^3*s23^2*p2q^2*p3q + 61*s12^4*
         s13^3*s23^2*p2q^3 + 228*s12^4*s13^3*s23^2*p1q*p3q^2 + 18*s12^4
         *s13^3*s23^2*p1q*p2q*p3q - 91*s12^4*s13^3*s23^2*p1q*p2q^2 - 40
         *s12^4*s13^3*s23^2*p1q^2*p3q + s12^4*s13^3*s23^2*p1q^2*p2q - 
         120*s12^4*s13^4*s23*p3q^3 + 25*s12^4*s13^4*s23*p2q*p3q^2 + 223
         *s12^4*s13^4*s23*p2q^2*p3q + 78*s12^4*s13^4*s23*p2q^3 + 95*
         s12^4*s13^4*s23*p1q*p3q^2 + 38*s12^4*s13^4*s23*p1q*p2q*p3q - 
         33*s12^4*s13^4*s23*p1q*p2q^2 - 38*s12^4*s13^5*p3q^3 - 26*s12^4
         *s13^5*p2q*p3q^2 + 42*s12^4*s13^5*p2q^2*p3q + 30*s12^4*s13^5*
         p2q^3 + 2*s12^5*s23^4*p2q*p3q^2 + 2*s12^5*s23^4*p2q^2*p3q + 6*
         s12^5*s23^4*p1q*p3q^2 - 2*s12^5*s23^4*p1q*p2q^2 - 6*s12^5*
         s23^4*p1q^2*p3q - 2*s12^5*s23^4*p1q^2*p2q - 10*s12^5*s13*s23^3
         *p3q^3 + 27*s12^5*s13*s23^3*p2q*p3q^2 + 39*s12^5*s13*s23^3*
         p2q^2*p3q + 2*s12^5*s13*s23^3*p2q^3 + 34*s12^5*s13*s23^3*p1q*
         p3q^2 - 16*s12^5*s13*s23^3*p1q*p2q*p3q - 10*s12^5*s13*s23^3*
         p1q*p2q^2 - 14*s12^5*s13*s23^3*p1q^2*p3q - 2*s12^5*s13*s23^3*
         p1q^2*p2q - 61*s12^5*s13^2*s23^2*p3q^3 + 42*s12^5*s13^2*s23^2*
         p2q*p3q^2 + 115*s12^5*s13^2*s23^2*p2q^2*p3q + 12*s12^5*s13^2*
         s23^2*p2q^3 + 81*s12^5*s13^2*s23^2*p1q*p3q^2 + 11*s12^5*s13^2*
         s23^2*p1q*p2q*p3q - 18*s12^5*s13^2*s23^2*p1q*p2q^2 - 6*s12^5*
         s13^2*s23^2*p1q^2*p3q - 93*s12^5*s13^3*s23*p3q^3 - 41*s12^5*
         s13^3*s23*p2q*p3q^2 + 72*s12^5*s13^3*s23*p2q^2*p3q + 20*s12^5*
         s13^3*s23*p2q^3 + 47*s12^5*s13^3*s23*p1q*p3q^2 + 21*s12^5*
         s13^3*s23*p1q*p2q*p3q - 10*s12^5*s13^3*s23*p1q*p2q^2 - 42*
         s12^5*s13^4*p3q^3 - 54*s12^5*s13^4*p2q*p3q^2 - 2*s12^5*s13^4*
         p2q^2*p3q + 10*s12^5*s13^4*p2q^3 - 2*s12^6*s23^3*p3q^3 + 2*
         s12^6*s23^3*p2q^2*p3q + 6*s12^6*s23^3*p1q*p3q^2 + 4*s12^6*
         s23^3*p1q*p2q*p3q - 14*s12^6*s13*s23^2*p3q^3 + 8*s12^6*s13*
         s23^2*p2q*p3q^2 + 22*s12^6*s13*s23^2*p2q^2*p3q + 16*s12^6*s13*
         s23^2*p1q*p3q^2 + 8*s12^6*s13*s23^2*p1q*p2q*p3q - 34*s12^6*
         s13^2*s23*p3q^3 - 24*s12^6*s13^2*s23*p2q*p3q^2 + 10*s12^6*
         s13^2*s23*p2q^2*p3q + 6*s12^6*s13^2*s23*p1q*p3q^2 + 2*s12^6*
         s13^2*s23*p1q*p2q*p3q - 18*s12^6*s13^3*p3q^3 - 26*s12^6*s13^3*
         p2q*p3q^2 - 8*s12^6*s13^3*p2q^2*p3q - 2*s12^7*s23^2*p3q^3 - 2*
         s12^7*s23^2*p2q*p3q^2 - 6*s12^7*s13*s23*p3q^3 - 6*s12^7*s13*
         s23*p2q*p3q^2 - 2*s12^7*s13^2*p3q^3 - 2*s12^7*s13^2*p2q*p3q^2,
          - 6*s12*s13^3*s23^7*p1q^3 + 6*s12*s13^4*s23^6*p1q^2*p3q + 18*
         s12*s13^4*s23^6*p1q^2*p2q - 12*s12*s13^4*s23^6*p1q^3 - 12*s12*
         s13^5*s23^5*p1q*p2q*p3q - 18*s12*s13^5*s23^5*p1q*p2q^2 + 12*
         s12*s13^5*s23^5*p1q^2*p3q + 36*s12*s13^5*s23^5*p1q^2*p2q - 6*
         s12*s13^5*s23^5*p1q^3 + 6*s12*s13^6*s23^4*p2q^2*p3q + 6*s12*
         s13^6*s23^4*p2q^3 - 24*s12*s13^6*s23^4*p1q*p2q*p3q - 36*s12*
         s13^6*s23^4*p1q*p2q^2 + 6*s12*s13^6*s23^4*p1q^2*p3q + 18*s12*
         s13^6*s23^4*p1q^2*p2q + 12*s12*s13^7*s23^3*p2q^2*p3q + 12*s12*
         s13^7*s23^3*p2q^3 - 12*s12*s13^7*s23^3*p1q*p2q*p3q - 18*s12*
         s13^7*s23^3*p1q*p2q^2 + 6*s12*s13^8*s23^2*p2q^2*p3q + 6*s12*
         s13^8*s23^2*p2q^3 - 12*s12^2*s13^2*s23^7*p1q^3 + 30*s12^2*
         s13^3*s23^6*p1q^2*p3q + 42*s12^2*s13^3*s23^6*p1q^2*p2q - 36*
         s12^2*s13^3*s23^6*p1q^3 - 12*s12^2*s13^4*s23^5*p1q*p3q^2 - 36*
         s12^2*s13^4*s23^5*p1q*p2q*p3q - 48*s12^2*s13^4*s23^5*p1q*p2q^2
          + 72*s12^2*s13^4*s23^5*p1q^2*p3q + 120*s12^2*s13^4*s23^5*
         p1q^2*p2q - 30*s12^2*s13^4*s23^5*p1q^3 - 12*s12^2*s13^5*s23^4*
         p2q*p3q^2 + 6*s12^2*s13^5*s23^4*p2q^2*p3q + 18*s12^2*s13^5*
         s23^4*p2q^3 - 24*s12^2*s13^5*s23^4*p1q*p3q^2 - 96*s12^2*s13^5*
         s23^4*p1q*p2q*p3q - 132*s12^2*s13^5*s23^4*p1q*p2q^2 + 48*s12^2
         *s13^5*s23^4*p1q^2*p3q + 96*s12^2*s13^5*s23^4*p1q^2*p2q - 6*
         s12^2*s13^5*s23^4*p1q^3 - 24*s12^2*s13^6*s23^3*p2q*p3q^2 + 24*
         s12^2*s13^6*s23^3*p2q^2*p3q + 48*s12^2*s13^6*s23^3*p2q^3 - 12*
         s12^2*s13^6*s23^3*p1q*p3q^2 - 72*s12^2*s13^6*s23^3*p1q*p2q*p3q
          - 102*s12^2*s13^6*s23^3*p1q*p2q^2 + 6*s12^2*s13^6*s23^3*p1q^2
         *p3q + 18*s12^2*s13^6*s23^3*p1q^2*p2q - 12*s12^2*s13^7*s23^2*
         p2q*p3q^2 + 24*s12^2*s13^7*s23^2*p2q^2*p3q + 36*s12^2*s13^7*
         s23^2*p2q^3 - 12*s12^2*s13^7*s23^2*p1q*p2q*p3q - 18*s12^2*
         s13^7*s23^2*p1q*p2q^2 + 6*s12^2*s13^8*s23*p2q^2*p3q + 6*s12^2*
         s13^8*s23*p2q^3 - 6*s12^3*s13*s23^7*p1q^3 + 42*s12^3*s13^2*
         s23^6*p1q^2*p3q + 30*s12^3*s13^2*s23^6*p1q^2*p2q - 36*s12^3*
         s13^2*s23^6*p1q^3 - 42*s12^3*s13^3*s23^5*p1q*p3q^2 - 48*s12^3*
         s13^3*s23^5*p1q*p2q*p3q - 42*s12^3*s13^3*s23^5*p1q*p2q^2 + 144
         *s12^3*s13^3*s23^5*p1q^2*p3q + 144*s12^3*s13^3*s23^5*p1q^2*p2q
          - 48*s12^3*s13^3*s23^5*p1q^3 + 6*s12^3*s13^4*s23^4*p3q^3 - 30
         *s12^3*s13^4*s23^4*p2q*p3q^2 - 18*s12^3*s13^4*s23^4*p2q^2*p3q
          + 18*s12^3*s13^4*s23^4*p2q^3 - 108*s12^3*s13^4*s23^4*p1q*
         p3q^2 - 168*s12^3*s13^4*s23^4*p1q*p2q*p3q - 180*s12^3*s13^4*
         s23^4*p1q*p2q^2 + 138*s12^3*s13^4*s23^4*p1q^2*p3q + 174*s12^3*
         s13^4*s23^4*p1q^2*p2q - 18*s12^3*s13^4*s23^4*p1q^3 + 12*s12^3*
         s13^5*s23^3*p3q^3 - 84*s12^3*s13^5*s23^3*p2q*p3q^2 - 24*s12^3*
         s13^5*s23^3*p2q^2*p3q + 72*s12^3*s13^5*s23^3*p2q^3 - 78*s12^3*
         s13^5*s23^3*p1q*p3q^2 - 168*s12^3*s13^5*s23^3*p1q*p2q*p3q - 
         204*s12^3*s13^5*s23^3*p1q*p2q^2 + 36*s12^3*s13^5*s23^3*p1q^2*
         p3q + 60*s12^3*s13^5*s23^3*p1q^2*p2q + 6*s12^3*s13^6*s23^2*
         p3q^3 - 66*s12^3*s13^6*s23^2*p2q*p3q^2 + 6*s12^3*s13^6*s23^2*
         p2q^2*p3q + 78*s12^3*s13^6*s23^2*p2q^3 - 12*s12^3*s13^6*s23^2*
         p1q*p3q^2 - 48*s12^3*s13^6*s23^2*p1q*p2q*p3q - 66*s12^3*s13^6*
         s23^2*p1q*p2q^2 - 12*s12^3*s13^7*s23*p2q*p3q^2 + 12*s12^3*
         s13^7*s23*p2q^2*p3q + 24*s12^3*s13^7*s23*p2q^3 + 18*s12^4*s13*
         s23^6*p1q^2*p3q + 6*s12^4*s13*s23^6*p1q^2*p2q - 12*s12^4*s13*
         s23^6*p1q^3 - 48*s12^4*s13^2*s23^5*p1q*p3q^2 - 36*s12^4*s13^2*
         s23^5*p1q*p2q*p3q - 12*s12^4*s13^2*s23^5*p1q*p2q^2 + 120*s12^4
         *s13^2*s23^5*p1q^2*p3q + 72*s12^4*s13^2*s23^5*p1q^2*p2q - 30*
         s12^4*s13^2*s23^5*p1q^3 + 18*s12^4*s13^3*s23^4*p3q^3 - 18*
         s12^4*s13^3*s23^4*p2q*p3q^2 - 30*s12^4*s13^3*s23^4*p2q^2*p3q
          + 6*s12^4*s13^3*s23^4*p2q^3 - 180*s12^4*s13^3*s23^4*p1q*p3q^2
          - 168*s12^4*s13^3*s23^4*p1q*p2q*p3q - 108*s12^4*s13^3*s23^4*
         p1q*p2q^2 + 174*s12^4*s13^3*s23^4*p1q^2*p3q + 138*s12^4*s13^3*
         s23^4*p1q^2*p2q - 18*s12^4*s13^3*s23^4*p1q^3 + 48*s12^4*s13^4*
         s23^3*p3q^3 - 96*s12^4*s13^4*s23^3*p2q*p3q^2 - 96*s12^4*s13^4*
         s23^3*p2q^2*p3q + 48*s12^4*s13^4*s23^3*p2q^3 - 186*s12^4*s13^4
         *s23^3*p1q*p3q^2 - 216*s12^4*s13^4*s23^3*p1q*p2q*p3q - 186*
         s12^4*s13^4*s23^3*p1q*p2q^2 + 72*s12^4*s13^4*s23^3*p1q^2*p3q
          + 72*s12^4*s13^4*s23^3*p1q^2*p2q + 36*s12^4*s13^5*s23^2*p3q^3
          - 120*s12^4*s13^5*s23^2*p2q*p3q^2 - 78*s12^4*s13^5*s23^2*
         p2q^2*p3q + 78*s12^4*s13^5*s23^2*p2q^3 - 54*s12^4*s13^5*s23^2*
         p1q*p3q^2 - 84*s12^4*s13^5*s23^2*p1q*p2q*p3q - 90*s12^4*s13^5*
         s23^2*p1q*p2q^2 + 6*s12^4*s13^6*s23*p3q^3 - 42*s12^4*s13^6*s23
         *p2q*p3q^2 - 12*s12^4*s13^6*s23*p2q^2*p3q + 36*s12^4*s13^6*s23
         *p2q^3 - 18*s12^5*s13*s23^5*p1q*p3q^2 - 12*s12^5*s13*s23^5*p1q
         *p2q*p3q + 36*s12^5*s13*s23^5*p1q^2*p3q + 12*s12^5*s13*s23^5*
         p1q^2*p2q - 6*s12^5*s13*s23^5*p1q^3 + 18*s12^5*s13^2*s23^4*
         p3q^3 + 6*s12^5*s13^2*s23^4*p2q*p3q^2 - 12*s12^5*s13^2*s23^4*
         p2q^2*p3q - 132*s12^5*s13^2*s23^4*p1q*p3q^2 - 96*s12^5*s13^2*
         s23^4*p1q*p2q*p3q - 24*s12^5*s13^2*s23^4*p1q*p2q^2 + 96*s12^5*
         s13^2*s23^4*p1q^2*p3q + 48*s12^5*s13^2*s23^4*p1q^2*p2q - 6*
         s12^5*s13^2*s23^4*p1q^3 + 72*s12^5*s13^3*s23^3*p3q^3 - 24*
         s12^5*s13^3*s23^3*p2q*p3q^2 - 84*s12^5*s13^3*s23^3*p2q^2*p3q
          + 12*s12^5*s13^3*s23^3*p2q^3 - 204*s12^5*s13^3*s23^3*p1q*
         p3q^2 - 168*s12^5*s13^3*s23^3*p1q*p2q*p3q - 78*s12^5*s13^3*
         s23^3*p1q*p2q^2 + 60*s12^5*s13^3*s23^3*p1q^2*p3q + 36*s12^5*
         s13^3*s23^3*p1q^2*p2q + 78*s12^5*s13^4*s23^2*p3q^3 - 78*s12^5*
         s13^4*s23^2*p2q*p3q^2 - 120*s12^5*s13^4*s23^2*p2q^2*p3q + 36*
         s12^5*s13^4*s23^2*p2q^3 - 90*s12^5*s13^4*s23^2*p1q*p3q^2 - 84*
         s12^5*s13^4*s23^2*p1q*p2q*p3q - 54*s12^5*s13^4*s23^2*p1q*p2q^2
          + 24*s12^5*s13^5*s23*p3q^3 - 48*s12^5*s13^5*s23*p2q*p3q^2 - 
         48*s12^5*s13^5*s23*p2q^2*p3q + 24*s12^5*s13^5*s23*p2q^3 + 6*
         s12^6*s13*s23^4*p3q^3 + 6*s12^6*s13*s23^4*p2q*p3q^2 - 36*s12^6
         *s13*s23^4*p1q*p3q^2 - 24*s12^6*s13*s23^4*p1q*p2q*p3q + 18*
         s12^6*s13*s23^4*p1q^2*p3q + 6*s12^6*s13*s23^4*p1q^2*p2q + 48*
         s12^6*s13^2*s23^3*p3q^3 + 24*s12^6*s13^2*s23^3*p2q*p3q^2 - 24*
         s12^6*s13^2*s23^3*p2q^2*p3q - 102*s12^6*s13^2*s23^3*p1q*p3q^2
          - 72*s12^6*s13^2*s23^3*p1q*p2q*p3q - 12*s12^6*s13^2*s23^3*p1q
         *p2q^2 + 18*s12^6*s13^2*s23^3*p1q^2*p3q + 6*s12^6*s13^2*s23^3*
         p1q^2*p2q + 78*s12^6*s13^3*s23^2*p3q^3 + 6*s12^6*s13^3*s23^2*
         p2q*p3q^2 - 66*s12^6*s13^3*s23^2*p2q^2*p3q + 6*s12^6*s13^3*
         s23^2*p2q^3 - 66*s12^6*s13^3*s23^2*p1q*p3q^2 - 48*s12^6*s13^3*
         s23^2*p1q*p2q*p3q - 12*s12^6*s13^3*s23^2*p1q*p2q^2 + 36*s12^6*
         s13^4*s23*p3q^3 - 12*s12^6*s13^4*s23*p2q*p3q^2 - 42*s12^6*
         s13^4*s23*p2q^2*p3q + 6*s12^6*s13^4*s23*p2q^3 + 12*s12^7*s13*
         s23^3*p3q^3 + 12*s12^7*s13*s23^3*p2q*p3q^2 - 18*s12^7*s13*
         s23^3*p1q*p3q^2 - 12*s12^7*s13*s23^3*p1q*p2q*p3q + 36*s12^7*
         s13^2*s23^2*p3q^3 + 24*s12^7*s13^2*s23^2*p2q*p3q^2 - 12*s12^7*
         s13^2*s23^2*p2q^2*p3q - 18*s12^7*s13^2*s23^2*p1q*p3q^2 - 12*
         s12^7*s13^2*s23^2*p1q*p2q*p3q + 24*s12^7*s13^3*s23*p3q^3 + 12*
         s12^7*s13^3*s23*p2q*p3q^2 - 12*s12^7*s13^3*s23*p2q^2*p3q + 6*
         s12^8*s13*s23^2*p3q^3 + 6*s12^8*s13*s23^2*p2q*p3q^2 + 6*s12^8*
         s13^2*s23*p3q^3 + 6*s12^8*s13^2*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[7*s23^3*p1q^2
          - 14*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q^2 + 7*s13^2*s23*
         p2q^2 - 14*s13^2*s23*p1q*p2q + 7*s13^3*p2q^2 - 14*s12*s23^2*
         p1q*p3q + 7*s12*s23^2*p1q*p2q + 14*s12*s23^2*p1q^2 - 7*s12*s13
         *s23*p2q^2 - 7*s12*s13*s23*p1q*p3q - 7*s12*s13*s23*p1q*p2q + 
         14*s12*s13*s23*p1q^2 - 7*s12*s13^2*p2q*p3q - 7*s12*s13^2*p2q^2
          - 14*s12*s13^2*p1q*p2q + 7*s12^2*s23*p3q^2 - 7*s12^2*s23*p2q*
         p3q - 28*s12^2*s23*p1q*p3q - 7*s12^2*s13*p2q*p3q - 14*s12^2*
         s13*p1q*p3q + 14*s12^3*p3q^2,3*s12^2*s23^3*p1q^2 - 6*s12^2*s13
         *s23^2*p1q*p2q + 3*s12^2*s13*s23^2*p1q^2 + 3*s12^2*s13^2*s23*
         p2q^2 - 6*s12^2*s13^2*s23*p1q*p2q + 3*s12^2*s13^3*p2q^2 - 6*
         s12^3*s23^2*p1q*p3q + 3*s12^3*s23^2*p1q^2 - 6*s12^3*s13*s23*
         p2q*p3q - 6*s12^3*s13*s23*p1q*p3q - 6*s12^3*s13*s23*p1q*p2q - 
         6*s12^3*s13^2*p2q*p3q + 3*s12^3*s13^2*p2q^2 + 3*s12^4*s23*
         p3q^2 - 6*s12^4*s23*p1q*p3q + 3*s12^4*s13*p3q^2 - 6*s12^4*s13*
         p2q*p3q + 3*s12^5*p3q^2] + rat[7*s23,12*s12^3 + 12*s12^2*s23]*
         d + rat[7*s23^3*p1q^2 + 28*s13*s23^2*p2q*p3q + 14*s13*s23^2*
         p1q*p3q + 21*s13*s23^2*p1q^2 + 14*s13^2*s23*p2q*p3q - 7*s13^2*
         s23*p2q^2 - 28*s13^2*s23*p1q*p2q + 7*s13^3*p2q^2 - 14*s12*
         s23^2*p1q*p3q + 7*s12*s23^2*p1q^2 - 14*s12*s13*s23*p3q^2 + 14*
         s12*s13*s23*p2q*p3q - 21*s12*s13*s23*p1q*p3q - 7*s12*s13*s23*
         p1q*p2q + 7*s12*s13*s23*p1q^2 - 7*s12*s13^2*p2q*p3q - 7*s12*
         s13^2*p1q*p2q + 7*s12^2*s23*p3q^2 - 14*s12^2*s23*p1q*p3q - 7*
         s12^2*s13*p2q*p3q - 7*s12^2*s13*p1q*p3q + 7*s12^3*p3q^2,6*s12*
         s23^4*p1q^2 - 12*s12*s13*s23^3*p1q*p2q + 6*s12*s13*s23^3*p1q^2
          + 6*s12*s13^2*s23^2*p2q^2 - 12*s12*s13^2*s23^2*p1q*p2q + 6*
         s12*s13^3*s23*p2q^2 - 12*s12^2*s23^3*p1q*p3q + 12*s12^2*s23^3*
         p1q^2 - 12*s12^2*s13*s23^2*p2q*p3q - 12*s12^2*s13*s23^2*p1q*
         p3q - 24*s12^2*s13*s23^2*p1q*p2q + 6*s12^2*s13*s23^2*p1q^2 - 
         12*s12^2*s13^2*s23*p2q*p3q + 12*s12^2*s13^2*s23*p2q^2 - 12*
         s12^2*s13^2*s23*p1q*p2q + 6*s12^2*s13^3*p2q^2 + 6*s12^3*s23^2*
         p3q^2 - 24*s12^3*s23^2*p1q*p3q + 6*s12^3*s23^2*p1q^2 + 6*s12^3
         *s13*s23*p3q^2 - 24*s12^3*s13*s23*p2q*p3q - 12*s12^3*s13*s23*
         p1q*p3q - 12*s12^3*s13*s23*p1q*p2q - 12*s12^3*s13^2*p2q*p3q + 
         6*s12^3*s13^2*p2q^2 + 12*s12^4*s23*p3q^2 - 12*s12^4*s23*p1q*
         p3q + 6*s12^4*s13*p3q^2 - 12*s12^4*s13*p2q*p3q + 6*s12^5*p3q^2
         ] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12*
         s23^2*p1q*p2q*p3q^2 + 2*s12*s23^2*p1q*p2q^2*p3q + s12*s23^2*
         p1q*p2q^3 + s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q^2*p2q*p3q
          + s12*s23^2*p1q^2*p2q^2 - 2*s12*s13*s23*p2q*p3q^3 - 5*s12*s13
         *s23*p2q^2*p3q^2 - 4*s12*s13*s23*p2q^3*p3q - s12*s13*s23*p2q^4
          - s12*s13*s23*p1q*p3q^3 - 3*s12*s13*s23*p1q*p2q*p3q^2 - 3*s12
         *s13*s23*p1q*p2q^2*p3q - s12*s13*s23*p1q*p2q^3 - s12*s13^2*p2q
         *p3q^3 - 2*s12*s13^2*p2q^2*p3q^2 - s12*s13^2*p2q^3*p3q - s12^2
         *s23*p2q*p3q^3 - 2*s12^2*s23*p2q^2*p3q^2 - s12^2*s23*p2q^3*p3q
          - 2*s12^2*s23*p1q*p3q^3 - 4*s12^2*s23*p1q*p2q*p3q^2 - 2*s12^2
         *s23*p1q*p2q^2*p3q + s12^2*s13*p3q^4 + s12^2*s13*p2q*p3q^3 - 
         s12^2*s13*p2q^2*p3q^2 - s12^2*s13*p2q^3*p3q + s12^3*p3q^4 + 2*
         s12^3*p2q*p3q^3 + s12^3*p2q^2*p3q^2,6*s23^4*p1q^3 - 6*s13*
         s23^3*p1q^2*p3q - 18*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p1q*
         p2q*p3q + 18*s13^2*s23^2*p1q*p2q^2 - 6*s13^3*s23*p2q^2*p3q - 6
         *s13^3*s23*p2q^3 - 18*s12*s23^3*p1q^2*p3q - 6*s12*s23^3*p1q^2*
         p2q + 12*s12*s13*s23^2*p1q*p3q^2 + 12*s12*s13*s23^2*p1q*p2q*
         p3q + 12*s12*s13*s23^2*p1q*p2q^2 + 12*s12*s13^2*s23*p2q*p3q^2
          + 6*s12*s13^2*s23*p2q^2*p3q - 6*s12*s13^2*s23*p2q^3 + 18*
         s12^2*s23^2*p1q*p3q^2 + 12*s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*
         s13*s23*p3q^3 + 6*s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*
         p2q^2*p3q - 6*s12^3*s23*p3q^3 - 6*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 7*
         s23^3*p1q*p2q^2*p3q - 7*s23^3*p1q*p2q^3 - 7*s23^3*p1q^2*p2q*
         p3q - 21*s23^3*p1q^2*p2q^2 - 14*s23^3*p1q^3*p2q + 14*s13*s23^2
         *p2q^2*p3q^2 + 21*s13*s23^2*p2q^3*p3q + 7*s13*s23^2*p2q^4 + 7*
         s13*s23^2*p1q*p2q*p3q^2 + 49*s13*s23^2*p1q*p2q^2*p3q + 28*s13*
         s23^2*p1q*p2q^3 + 21*s13*s23^2*p1q^2*p2q*p3q + 21*s13*s23^2*
         p1q^2*p2q^2 - 7*s13^2*s23*p2q^2*p3q^2 - 14*s13^2*s23*p2q^3*p3q
          - 7*s13^2*s23*p2q^4 - 7*s13^2*s23*p1q*p2q*p3q^2 - 7*s13^2*s23
         *p1q*p2q^3 - 7*s13^3*p2q^2*p3q^2 - 7*s13^3*p2q^3*p3q + 7*s12*
         s23^2*p2q^2*p3q^2 + 7*s12*s23^2*p2q^3*p3q + 14*s12*s23^2*p1q*
         p2q*p3q^2 + 35*s12*s23^2*p1q*p2q^2*p3q + 7*s12*s23^2*p1q*p2q^3
          + 35*s12*s23^2*p1q^2*p2q*p3q + 7*s12*s23^2*p1q^2*p2q^2 - 7*
         s12*s13*s23*p2q*p3q^3 - 21*s12*s13*s23*p2q^2*p3q^2 - 21*s12*
         s13*s23*p2q^3*p3q - 7*s12*s13*s23*p2q^4 - 35*s12*s13*s23*p1q*
         p2q*p3q^2 - 14*s12*s13*s23*p1q*p2q^2*p3q - 7*s12*s13*s23*p1q*
         p2q^3 + 7*s12*s13^2*p2q*p3q^3 - 7*s12*s13^2*p2q^2*p3q^2 - 14*
         s12*s13^2*p2q^3*p3q - 7*s12^2*s23*p2q*p3q^3 - 14*s12^2*s23*
         p2q^2*p3q^2 - 7*s12^2*s23*p2q^3*p3q - 28*s12^2*s23*p1q*p2q*
         p3q^2 - 14*s12^2*s23*p1q*p2q^2*p3q + 14*s12^2*s13*p2q*p3q^3 + 
         7*s12^2*s13*p2q^2*p3q^2 - 7*s12^2*s13*p2q^3*p3q + 7*s12^3*p2q*
         p3q^3 + 7*s12^3*p2q^2*p3q^2,12*s23^4*p1q^3 - 12*s13*s23^3*
         p1q^2*p3q - 36*s13*s23^3*p1q^2*p2q + 24*s13^2*s23^2*p1q*p2q*
         p3q + 36*s13^2*s23^2*p1q*p2q^2 - 12*s13^3*s23*p2q^2*p3q - 12*
         s13^3*s23*p2q^3 - 36*s12*s23^3*p1q^2*p3q - 12*s12*s23^3*p1q^2*
         p2q + 24*s12*s13*s23^2*p1q*p3q^2 + 24*s12*s13*s23^2*p1q*p2q*
         p3q + 24*s12*s13*s23^2*p1q*p2q^2 + 24*s12*s13^2*s23*p2q*p3q^2
          + 12*s12*s13^2*s23*p2q^2*p3q - 12*s12*s13^2*s23*p2q^3 + 36*
         s12^2*s23^2*p1q*p3q^2 + 24*s12^2*s23^2*p1q*p2q*p3q - 12*s12^2*
         s13*s23*p3q^3 + 12*s12^2*s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*
         p2q^2*p3q - 12*s12^3*s23*p3q^3 - 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 7*s23^3*p1q^2*p2q^2 + 7*s23^3*p1q^3*p3q - 7*
         s23^3*p1q^3*p2q - 7*s13*s23^2*p1q*p2q*p3q^2 + 14*s13*s23^2*p1q
         *p2q^2*p3q + 14*s13*s23^2*p1q*p2q^3 - 7*s13*s23^2*p1q^2*p3q^2
          - 7*s13*s23^2*p1q^2*p2q*p3q + 14*s13*s23^2*p1q^2*p2q^2 - 7*
         s13^2*s23*p2q^2*p3q^2 - 14*s13^2*s23*p2q^3*p3q - 7*s13^2*s23*
         p2q^4 + 7*s13^2*s23*p1q*p2q^2*p3q - 7*s13^2*s23*p1q*p2q^3 - 7*
         s13^3*p2q^2*p3q^2 - 7*s13^3*p2q^3*p3q + 7*s12*s23^2*p1q*p2q^2*
         p3q - 21*s12*s23^2*p1q^2*p3q^2 + 7*s12*s23^2*p1q^2*p2q*p3q + 7
         *s12*s13*s23*p2q*p3q^3 + 14*s12*s13*s23*p2q^2*p3q^2 + 7*s12*
         s13*s23*p2q^3*p3q + 14*s12*s13*s23*p1q*p3q^3 + 14*s12*s13*s23*
         p1q*p2q^2*p3q + 14*s12*s13^2*p2q*p3q^3 + 7*s12*s13^2*p2q^2*
         p3q^2 - 7*s12*s13^2*p2q^3*p3q + 21*s12^2*s23*p1q*p3q^3 + 7*
         s12^2*s23*p1q*p2q*p3q^2 - 7*s12^2*s13*p3q^4 + 7*s12^2*s13*p2q*
         p3q^3 + 14*s12^2*s13*p2q^2*p3q^2 - 7*s12^3*p3q^4 - 7*s12^3*p2q
         *p3q^3,12*s23^4*p1q^3 - 12*s13*s23^3*p1q^2*p3q - 36*s13*s23^3*
         p1q^2*p2q + 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q*
         p2q^2 - 12*s13^3*s23*p2q^2*p3q - 12*s13^3*s23*p2q^3 - 36*s12*
         s23^3*p1q^2*p3q - 12*s12*s23^3*p1q^2*p2q + 24*s12*s13*s23^2*
         p1q*p3q^2 + 24*s12*s13*s23^2*p1q*p2q*p3q + 24*s12*s13*s23^2*
         p1q*p2q^2 + 24*s12*s13^2*s23*p2q*p3q^2 + 12*s12*s13^2*s23*
         p2q^2*p3q - 12*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*p1q*p3q^2
          + 24*s12^2*s23^2*p1q*p2q*p3q - 12*s12^2*s13*s23*p3q^3 + 12*
         s12^2*s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*p2q^2*p3q - 12*
         s12^3*s23*p3q^3 - 12*s12^3*s23*p2q*p3q^2]*d + rat[7*s23^3*
         p1q^2*p2q^2 - 7*s23^3*p1q^3*p3q + 7*s23^3*p1q^3*p2q + 7*s13*
         s23^2*p1q*p2q*p3q^2 - 14*s13*s23^2*p1q*p2q^2*p3q - 14*s13*
         s23^2*p1q*p2q^3 + 7*s13*s23^2*p1q^2*p3q^2 + 7*s13*s23^2*p1q^2*
         p2q*p3q - 14*s13*s23^2*p1q^2*p2q^2 + 7*s13^2*s23*p2q^2*p3q^2
          + 14*s13^2*s23*p2q^3*p3q + 7*s13^2*s23*p2q^4 - 7*s13^2*s23*
         p1q*p2q^2*p3q + 7*s13^2*s23*p1q*p2q^3 + 7*s13^3*p2q^2*p3q^2 + 
         7*s13^3*p2q^3*p3q - 7*s12*s23^2*p1q*p2q^2*p3q + 21*s12*s23^2*
         p1q^2*p3q^2 - 7*s12*s23^2*p1q^2*p2q*p3q - 7*s12*s13*s23*p2q*
         p3q^3 - 14*s12*s13*s23*p2q^2*p3q^2 - 7*s12*s13*s23*p2q^3*p3q
          - 14*s12*s13*s23*p1q*p3q^3 - 14*s12*s13*s23*p1q*p2q^2*p3q - 
         14*s12*s13^2*p2q*p3q^3 - 7*s12*s13^2*p2q^2*p3q^2 + 7*s12*s13^2
         *p2q^3*p3q - 21*s12^2*s23*p1q*p3q^3 - 7*s12^2*s23*p1q*p2q*
         p3q^2 + 7*s12^2*s13*p3q^4 - 7*s12^2*s13*p2q*p3q^3 - 14*s12^2*
         s13*p2q^2*p3q^2 + 7*s12^3*p3q^4 + 7*s12^3*p2q*p3q^3,3*s23^4*
         p1q^3 - 3*s13*s23^3*p1q^2*p3q - 9*s13*s23^3*p1q^2*p2q + 6*
         s13^2*s23^2*p1q*p2q*p3q + 9*s13^2*s23^2*p1q*p2q^2 - 3*s13^3*
         s23*p2q^2*p3q - 3*s13^3*s23*p2q^3 - 9*s12*s23^3*p1q^2*p3q - 3*
         s12*s23^3*p1q^2*p2q + 6*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s13*
         s23^2*p1q*p2q*p3q + 6*s12*s13*s23^2*p1q*p2q^2 + 6*s12*s13^2*
         s23*p2q*p3q^2 + 3*s12*s13^2*s23*p2q^2*p3q - 3*s12*s13^2*s23*
         p2q^3 + 9*s12^2*s23^2*p1q*p3q^2 + 6*s12^2*s23^2*p1q*p2q*p3q - 
         3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*
         s13*s23*p2q^2*p3q - 3*s12^3*s23*p3q^3 - 3*s12^3*s23*p2q*p3q^2]
          )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*s23^2*
         p1q*p2q^2*p3q - 7*s23^2*p1q*p2q^3 - 7*s23^2*p1q^2*p2q*p3q - 7*
         s23^2*p1q^2*p2q^2 + 14*s13*s23*p2q^2*p3q^2 + 21*s13*s23*p2q^3*
         p3q + 7*s13*s23*p2q^4 + 7*s13*s23*p1q*p2q*p3q^2 + 14*s13*s23*
         p1q*p2q^2*p3q + 7*s13*s23*p1q*p2q^3 + 7*s13^2*p2q^2*p3q^2 + 7*
         s13^2*p2q^3*p3q + 7*s12*s23*p2q^2*p3q^2 + 7*s12*s23*p2q^3*p3q
          + 14*s12*s23*p1q*p2q*p3q^2 + 14*s12*s23*p1q*p2q^2*p3q - 7*s12
         *s13*p2q*p3q^3 + 7*s12*s13*p2q^3*p3q - 7*s12^2*p2q*p3q^3 - 7*
         s12^2*p2q^2*p3q^2, - 12*s23^3*p1q^3 + 12*s13*s23^2*p1q^2*p3q
          + 36*s13*s23^2*p1q^2*p2q - 24*s13^2*s23*p1q*p2q*p3q - 36*
         s13^2*s23*p1q*p2q^2 + 12*s13^3*p2q^2*p3q + 12*s13^3*p2q^3 + 36
         *s12*s23^2*p1q^2*p3q + 12*s12*s23^2*p1q^2*p2q - 24*s12*s13*s23
         *p1q*p3q^2 - 24*s12*s13*s23*p1q*p2q*p3q - 24*s12*s13*s23*p1q*
         p2q^2 - 24*s12*s13^2*p2q*p3q^2 - 12*s12*s13^2*p2q^2*p3q + 12*
         s12*s13^2*p2q^3 - 36*s12^2*s23*p1q*p3q^2 - 24*s12^2*s23*p1q*
         p2q*p3q + 12*s12^2*s13*p3q^3 - 12*s12^2*s13*p2q*p3q^2 - 24*
         s12^2*s13*p2q^2*p3q + 12*s12^3*p3q^3 + 12*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[ - s12^2*
         p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + 
         s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*s23*p1q*p2q + s13*s23*
         p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p2q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*p3q + 2*
         s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*
         p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q - 4*
         s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*s13*
         s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 2*
         s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p2q^2
          + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*p1q^2] + 
         rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2 - 2*s12*s23*
         p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*p1q*p2q - 
         s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q + s23^2*
         p1q^2 + s23^2*p1q*p2q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*
         p3q + 2*s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*
         s23^2*p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q
          - 4*s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*
         s13*s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 
         2*s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*
         p2q^2 + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*
         p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[ - 14*s13*s23^5
         *p1q^3 + 14*s13^2*s23^4*p1q^2*p3q + 42*s13^2*s23^4*p1q^2*p2q
          - 14*s13^2*s23^4*p1q^3 - 28*s13^3*s23^3*p1q*p2q*p3q - 42*
         s13^3*s23^3*p1q*p2q^2 + 14*s13^3*s23^3*p1q^2*p3q + 42*s13^3*
         s23^3*p1q^2*p2q + 14*s13^4*s23^2*p2q^2*p3q + 14*s13^4*s23^2*
         p2q^3 - 28*s13^4*s23^2*p1q*p2q*p3q - 42*s13^4*s23^2*p1q*p2q^2
          + 14*s13^5*s23*p2q^2*p3q + 14*s13^5*s23*p2q^3 + 42*s12*s13*
         s23^4*p1q^2*p3q - 28*s12*s13*s23^4*p1q^3 - 28*s12*s13^2*s23^3*
         p1q*p3q^2 - 42*s12*s13^2*s23^3*p1q*p2q*p3q + 56*s12*s13^2*
         s23^3*p1q^2*p3q + 56*s12*s13^2*s23^3*p1q^2*p2q - 28*s12*s13^2*
         s23^3*p1q^3 - 14*s12*s13^3*s23^2*p1q*p3q^2 - 42*s12*s13^3*
         s23^2*p1q*p2q*p3q - 28*s12*s13^3*s23^2*p1q*p2q^2 + 28*s12*
         s13^3*s23^2*p1q^2*p3q + 56*s12*s13^3*s23^2*p1q^2*p2q - 14*s12*
         s13^4*s23*p2q*p3q^2 - 14*s12*s13^4*s23*p2q^2*p3q - 28*s12*
         s13^4*s23*p1q*p2q*p3q - 28*s12*s13^4*s23*p1q*p2q^2 + 4*s12^2*
         s23^4*p1q^2*p2q + 4*s12^2*s23^4*p1q^3 - 42*s12^2*s13*s23^3*p1q
         *p3q^2 + 3*s12^2*s13*s23^3*p1q*p2q*p3q + 5*s12^2*s13*s23^3*p1q
         *p2q^2 + 83*s12^2*s13*s23^3*p1q^2*p3q - 13*s12^2*s13*s23^3*
         p1q^2*p2q - 32*s12^2*s13*s23^3*p1q^3 + 14*s12^2*s13^2*s23^2*
         p3q^3 - 6*s12^2*s13^2*s23^2*p2q*p3q^2 - 29*s12^2*s13^2*s23^2*
         p2q^2*p3q - 9*s12^2*s13^2*s23^2*p2q^3 - 73*s12^2*s13^2*s23^2*
         p1q*p3q^2 + 47*s12^2*s13^2*s23^2*p1q*p2q*p3q + 54*s12^2*s13^2*
         s23^2*p1q*p2q^2 + 127*s12^2*s13^2*s23^2*p1q^2*p3q + 91*s12^2*
         s13^2*s23^2*p1q^2*p2q - 109*s12^2*s13^3*s23*p2q*p3q^2 - 154*
         s12^2*s13^3*s23*p2q^2*p3q - 45*s12^2*s13^3*s23*p2q^3 - 67*
         s12^2*s13^3*s23*p1q*p3q^2 - 86*s12^2*s13^3*s23*p1q*p2q*p3q - 
         59*s12^2*s13^3*s23*p1q*p2q^2 - 39*s12^2*s13^4*p2q*p3q^2 - 39*
         s12^2*s13^4*p2q^2*p3q - 8*s12^3*s23^3*p1q*p2q*p3q - 4*s12^3*
         s23^3*p1q*p2q^2 - 12*s12^3*s23^3*p1q^2*p3q - 4*s12^3*s23^3*
         p1q^2*p2q + 14*s12^3*s13*s23^2*p3q^3 - 3*s12^3*s13*s23^2*p2q*
         p3q^2 - 13*s12^3*s13*s23^2*p2q^2*p3q + 4*s12^3*s13*s23^2*p2q^3
          - 82*s12^3*s13*s23^2*p1q*p3q^2 + 29*s12^3*s13*s23^2*p1q*p2q*
         p3q + 35*s12^3*s13*s23^2*p1q*p2q^2 + 103*s12^3*s13*s23^2*p1q^2
         *p3q + 31*s12^3*s13*s23^2*p1q^2*p2q + 31*s12^3*s13^2*s23*p3q^3
          - 107*s12^3*s13^2*s23*p2q*p3q^2 - 169*s12^3*s13^2*s23*p2q^2*
         p3q - 31*s12^3*s13^2*s23*p2q^3 - 177*s12^3*s13^2*s23*p1q*p3q^2
          - 128*s12^3*s13^2*s23*p1q*p2q*p3q - 31*s12^3*s13^2*s23*p1q*
         p2q^2 + 39*s12^3*s13^3*p3q^3 - 39*s12^3*s13^3*p2q*p3q^2 - 78*
         s12^3*s13^3*p2q^2*p3q + 4*s12^4*s23^2*p2q*p3q^2 + 4*s12^4*
         s23^2*p2q^2*p3q + 12*s12^4*s23^2*p1q*p3q^2 + 8*s12^4*s23^2*p1q
         *p2q*p3q + 27*s12^4*s13*s23*p3q^3 - 16*s12^4*s13*s23*p2q*p3q^2
          - 43*s12^4*s13*s23*p2q^2*p3q - 110*s12^4*s13*s23*p1q*p3q^2 - 
         70*s12^4*s13*s23*p1q*p2q*p3q + 78*s12^4*s13^2*p3q^3 + 39*s12^4
         *s13^2*p2q*p3q^2 - 39*s12^4*s13^2*p2q^2*p3q - 4*s12^5*s23*
         p3q^3 - 4*s12^5*s23*p2q*p3q^2 + 39*s12^5*s13*p3q^3 + 39*s12^5*
         s13*p2q*p3q^2, - 6*s12^2*s13*s23^5*p1q^3 + 6*s12^2*s13^2*s23^4
         *p1q^2*p3q + 18*s12^2*s13^2*s23^4*p1q^2*p2q - 6*s12^2*s13^2*
         s23^4*p1q^3 - 12*s12^2*s13^3*s23^3*p1q*p2q*p3q - 18*s12^2*
         s13^3*s23^3*p1q*p2q^2 + 6*s12^2*s13^3*s23^3*p1q^2*p3q + 18*
         s12^2*s13^3*s23^3*p1q^2*p2q + 6*s12^2*s13^4*s23^2*p2q^2*p3q + 
         6*s12^2*s13^4*s23^2*p2q^3 - 12*s12^2*s13^4*s23^2*p1q*p2q*p3q
          - 18*s12^2*s13^4*s23^2*p1q*p2q^2 + 6*s12^2*s13^5*s23*p2q^2*
         p3q + 6*s12^2*s13^5*s23*p2q^3 + 18*s12^3*s13*s23^4*p1q^2*p3q
          + 6*s12^3*s13*s23^4*p1q^2*p2q - 6*s12^3*s13*s23^4*p1q^3 - 12*
         s12^3*s13^2*s23^3*p1q*p3q^2 - 12*s12^3*s13^2*s23^3*p1q*p2q*p3q
          - 12*s12^3*s13^2*s23^3*p1q*p2q^2 + 24*s12^3*s13^2*s23^3*p1q^2
         *p3q + 24*s12^3*s13^2*s23^3*p1q^2*p2q - 12*s12^3*s13^3*s23^2*
         p2q*p3q^2 - 6*s12^3*s13^3*s23^2*p2q^2*p3q + 6*s12^3*s13^3*
         s23^2*p2q^3 - 12*s12^3*s13^3*s23^2*p1q*p3q^2 - 24*s12^3*s13^3*
         s23^2*p1q*p2q*p3q - 30*s12^3*s13^3*s23^2*p1q*p2q^2 - 12*s12^3*
         s13^4*s23*p2q*p3q^2 + 12*s12^3*s13^4*s23*p2q^3 - 18*s12^4*s13*
         s23^3*p1q*p3q^2 - 12*s12^4*s13*s23^3*p1q*p2q*p3q + 18*s12^4*
         s13*s23^3*p1q^2*p3q + 6*s12^4*s13*s23^3*p1q^2*p2q + 6*s12^4*
         s13^2*s23^2*p3q^3 - 6*s12^4*s13^2*s23^2*p2q*p3q^2 - 12*s12^4*
         s13^2*s23^2*p2q^2*p3q - 30*s12^4*s13^2*s23^2*p1q*p3q^2 - 24*
         s12^4*s13^2*s23^2*p1q*p2q*p3q - 12*s12^4*s13^2*s23^2*p1q*p2q^2
          + 6*s12^4*s13^3*s23*p3q^3 - 18*s12^4*s13^3*s23*p2q*p3q^2 - 18
         *s12^4*s13^3*s23*p2q^2*p3q + 6*s12^4*s13^3*s23*p2q^3 + 6*s12^5
         *s13*s23^2*p3q^3 + 6*s12^5*s13*s23^2*p2q*p3q^2 - 18*s12^5*s13*
         s23^2*p1q*p3q^2 - 12*s12^5*s13*s23^2*p1q*p2q*p3q + 12*s12^5*
         s13^2*s23*p3q^3 - 12*s12^5*s13^2*s23*p2q^2*p3q + 6*s12^6*s13*
         s23*p3q^3 + 6*s12^6*s13*s23*p2q*p3q^2] + den[ - 1 + d]*rat[ - 
         3*s12^2*p3q^2 + 3*s12*s13*p2q*p3q - 3*s12*s13*p3q^2 + 6*s12*
         s23*p1q*p3q + 3*s12*s23*p2q*p3q + 3*s13^2*p2q*p3q + 3*s13*s23*
         p1q*p2q + 3*s13*s23*p1q*p3q + 3*s13*s23*p2q^2 + 6*s13*s23*p2q*
         p3q - 3*s23^2*p1q^2 - 3*s23^2*p1q*p2q,4*s12^3*s23*p3q^2 - 8*
         s12^2*s13*s23*p2q*p3q + 4*s12^2*s13*s23*p3q^2 - 8*s12^2*s23^2*
         p1q*p3q + 4*s12^2*s23^2*p3q^2 + 4*s12*s13^2*s23*p2q^2 - 8*s12*
         s13^2*s23*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q - 8*s12*s13*s23^2*
         p1q*p3q - 8*s12*s13*s23^2*p2q*p3q + 4*s12*s23^3*p1q^2 - 8*s12*
         s23^3*p1q*p3q + 4*s13^3*s23*p2q^2 - 8*s13^2*s23^2*p1q*p2q + 4*
         s13^2*s23^2*p2q^2 + 4*s13*s23^3*p1q^2 - 8*s13*s23^3*p1q*p2q + 
         4*s23^4*p1q^2] + rat[7*s13*s23^4*p1q^2 - 14*s13^2*s23^3*p1q*
         p2q + 7*s13^2*s23^3*p1q^2 + 7*s13^3*s23^2*p2q^2 - 14*s13^3*
         s23^2*p1q*p2q + 7*s13^4*s23*p2q^2 - 14*s12*s13*s23^3*p1q*p3q
          + 7*s12*s13*s23^3*p1q^2 - 14*s12*s13^2*s23^2*p2q*p3q - 14*s12
         *s13^2*s23^2*p1q*p3q - 14*s12*s13^2*s23^2*p1q*p2q - 14*s12*
         s13^3*s23*p2q*p3q + 7*s12*s13^3*s23*p2q^2 - s12^2*s23^3*p1q*
         p2q - s12^2*s23^3*p1q^2 + 7*s12^2*s13*s23^2*p3q^2 + 2*s12^2*
         s13*s23^2*p2q*p3q + s12^2*s13*s23^2*p2q^2 - 13*s12^2*s13*s23^2
         *p1q*p3q + 2*s12^2*s13*s23^2*p1q*p2q + s12^2*s13*s23^2*p1q^2
          + 7*s12^2*s13^2*s23*p3q^2 - 15*s12^2*s13^2*s23*p2q*p3q - 
         s12^2*s13^2*s23*p2q^2 - s12^2*s13^2*s23*p1q*p3q - s12^2*s13^2*
         s23*p1q*p2q - s12^2*s13^3*p2q*p3q + s12^3*s23^2*p2q*p3q + 2*
         s12^3*s23^2*p1q*p3q + s12^3*s23^2*p1q*p2q + s12^3*s23^2*p1q^2
          + 6*s12^3*s13*s23*p3q^2 - 2*s12^3*s13*s23*p2q*p3q - s12^3*s13
         *s23*p2q^2 - 3*s12^3*s13*s23*p1q*p3q - s12^3*s13*s23*p1q*p2q
          + s12^3*s13^2*p3q^2 - 2*s12^3*s13^2*p2q*p3q - s12^4*s23*p3q^2
          - s12^4*s23*p2q*p3q - 2*s12^4*s23*p1q*p3q + 2*s12^4*s13*p3q^2
          - s12^4*s13*p2q*p3q + s12^5*p3q^2,12*s12^2*s13*s23^4*p1q^2 - 
         24*s12^2*s13^2*s23^3*p1q*p2q + 12*s12^2*s13^2*s23^3*p1q^2 + 12
         *s12^2*s13^3*s23^2*p2q^2 - 24*s12^2*s13^3*s23^2*p1q*p2q + 12*
         s12^2*s13^4*s23*p2q^2 + 12*s12^3*s23^4*p1q^2 - 24*s12^3*s13*
         s23^3*p1q*p3q - 24*s12^3*s13*s23^3*p1q*p2q + 24*s12^3*s13*
         s23^3*p1q^2 - 24*s12^3*s13^2*s23^2*p2q*p3q + 12*s12^3*s13^2*
         s23^2*p2q^2 - 24*s12^3*s13^2*s23^2*p1q*p3q - 48*s12^3*s13^2*
         s23^2*p1q*p2q - 24*s12^3*s13^3*s23*p2q*p3q + 24*s12^3*s13^3*
         s23*p2q^2 - 24*s12^4*s23^3*p1q*p3q + 12*s12^4*s23^3*p1q^2 + 12
         *s12^4*s13*s23^2*p3q^2 - 24*s12^4*s13*s23^2*p2q*p3q - 48*s12^4
         *s13*s23^2*p1q*p3q - 24*s12^4*s13*s23^2*p1q*p2q + 12*s12^4*
         s13^2*s23*p3q^2 - 48*s12^4*s13^2*s23*p2q*p3q + 12*s12^4*s13^2*
         s23*p2q^2 + 12*s12^5*s23^2*p3q^2 - 24*s12^5*s23^2*p1q*p3q + 24
         *s12^5*s13*s23*p3q^2 - 24*s12^5*s13*s23*p2q*p3q + 12*s12^6*s23
         *p3q^2]*d + rat[ - 14*s13^2*s23^5*p1q^3 + 14*s13^3*s23^4*p1q^2
         *p3q + 42*s13^3*s23^4*p1q^2*p2q - 14*s13^3*s23^4*p1q^3 - 84*
         s13^4*s23^3*p1q*p2q*p3q - 42*s13^4*s23^3*p1q*p2q^2 - 14*s13^4*
         s23^3*p1q^2*p3q + 14*s13^4*s23^3*p1q^2*p2q - 28*s13^4*s23^3*
         p1q^3 + 56*s13^5*s23^2*p2q*p3q^2 + 70*s13^5*s23^2*p2q^2*p3q + 
         14*s13^5*s23^2*p2q^3 + 28*s13^5*s23^2*p1q*p3q^2 + 14*s13^5*
         s23^2*p1q*p2q^2 + 28*s13^5*s23^2*p1q^2*p3q + 56*s13^5*s23^2*
         p1q^2*p2q + 28*s13^6*s23*p2q*p3q^2 + 14*s13^6*s23*p2q^2*p3q - 
         14*s13^6*s23*p2q^3 - 28*s13^6*s23*p1q*p2q*p3q - 28*s13^6*s23*
         p1q*p2q^2 - 4*s12*s13*s23^5*p1q^3 + 46*s12*s13^2*s23^4*p1q^2*
         p3q + 24*s12*s13^2*s23^4*p1q^2*p2q - 20*s12*s13^2*s23^4*p1q^3
          - 28*s12*s13^3*s23^3*p1q*p3q^2 - 128*s12*s13^3*s23^3*p1q*p2q*
         p3q - 38*s12*s13^3*s23^3*p1q*p2q^2 + 14*s12*s13^3*s23^3*p1q^2*
         p3q - 15*s12*s13^3*s23^3*p1q^2*p2q - 85*s12*s13^3*s23^3*p1q^3
          + 124*s12*s13^4*s23^2*p2q*p3q^2 + 142*s12*s13^4*s23^2*p2q^2*
         p3q + 18*s12*s13^4*s23^2*p2q^3 + 76*s12*s13^4*s23^2*p1q*p3q^2
          + 123*s12*s13^4*s23^2*p1q*p2q*p3q + 114*s12*s13^4*s23^2*p1q*
         p2q^2 + 176*s12*s13^4*s23^2*p1q^2*p3q + 196*s12*s13^4*s23^2*
         p1q^2*p2q - 28*s12*s13^5*s23*p3q^3 - 22*s12*s13^5*s23*p2q*
         p3q^2 - 73*s12*s13^5*s23*p2q^2*p3q - 79*s12*s13^5*s23*p2q^3 - 
         63*s12*s13^5*s23*p1q*p3q^2 - 137*s12*s13^5*s23*p1q*p2q*p3q - 
         111*s12*s13^5*s23*p1q*p2q^2 - 35*s12*s13^6*p2q*p3q^2 - 35*s12*
         s13^6*p2q^2*p3q + 12*s12^2*s13*s23^4*p1q^2*p3q - 2*s12^2*s13*
         s23^4*p1q^2*p2q - 10*s12^2*s13*s23^4*p1q^3 - 50*s12^2*s13^2*
         s23^3*p1q*p3q^2 - 42*s12^2*s13^2*s23^3*p1q*p2q*p3q + 2*s12^2*
         s13^2*s23^3*p1q*p2q^2 + 60*s12^2*s13^2*s23^3*p1q^2*p3q - 46*
         s12^2*s13^2*s23^3*p1q^2*p2q - 86*s12^2*s13^2*s23^3*p1q^3 + 14*
         s12^2*s13^3*s23^2*p3q^3 + 90*s12^2*s13^3*s23^2*p2q*p3q^2 + 76*
         s12^2*s13^3*s23^2*p2q^2*p3q + 24*s12^2*s13^3*s23^2*p1q*p3q^2
          + 278*s12^2*s13^3*s23^2*p1q*p2q*p3q + 199*s12^2*s13^3*s23^2*
         p1q*p2q^2 + 361*s12^2*s13^3*s23^2*p1q^2*p3q + 251*s12^2*s13^3*
         s23^2*p1q^2*p2q - 62*s12^2*s13^4*s23*p3q^3 - 239*s12^2*s13^4*
         s23*p2q*p3q^2 - 320*s12^2*s13^4*s23*p2q^2*p3q - 143*s12^2*
         s13^4*s23*p2q^3 - 288*s12^2*s13^4*s23*p1q*p3q^2 - 305*s12^2*
         s13^4*s23*p1q*p2q*p3q - 165*s12^2*s13^4*s23*p1q*p2q^2 + 35*
         s12^2*s13^5*p3q^3 - 105*s12^2*s13^5*p2q*p3q^2 - 140*s12^2*
         s13^5*p2q^2*p3q - 4*s12^3*s23^4*p1q^2*p2q - 4*s12^3*s23^4*
         p1q^3 - 12*s12^3*s13*s23^3*p1q*p3q^2 + 30*s12^3*s13*s23^3*p1q*
         p2q*p3q + 12*s12^3*s13*s23^3*p1q*p2q^2 + 44*s12^3*s13*s23^3*
         p1q^2*p3q - 13*s12^3*s13*s23^3*p1q^2*p2q - 29*s12^3*s13*s23^3*
         p1q^3 + 18*s12^3*s13^2*s23^2*p3q^3 - 2*s12^3*s13^2*s23^2*p2q*
         p3q^2 - 28*s12^3*s13^2*s23^2*p2q^2*p3q - 8*s12^3*s13^2*s23^2*
         p2q^3 - 70*s12^3*s13^2*s23^2*p1q*p3q^2 + 199*s12^3*s13^2*s23^2
         *p1q*p2q*p3q + 122*s12^3*s13^2*s23^2*p1q*p2q^2 + 306*s12^3*
         s13^2*s23^2*p1q^2*p3q + 138*s12^3*s13^2*s23^2*p1q^2*p2q - 24*
         s12^3*s13^3*s23*p3q^3 - 331*s12^3*s13^3*s23*p2q*p3q^2 - 412*
         s12^3*s13^3*s23*p2q^2*p3q - 105*s12^3*s13^3*s23*p2q^3 - 486*
         s12^3*s13^3*s23*p1q*p3q^2 - 373*s12^3*s13^3*s23*p1q*p2q*p3q - 
         109*s12^3*s13^3*s23*p1q*p2q^2 + 140*s12^3*s13^4*p3q^3 - 70*
         s12^3*s13^4*p2q*p3q^2 - 210*s12^3*s13^4*p2q^2*p3q + 8*s12^4*
         s23^3*p1q*p2q*p3q + 4*s12^4*s23^3*p1q*p2q^2 + 12*s12^4*s23^3*
         p1q^2*p3q + 4*s12^4*s23^3*p1q^2*p2q + 4*s12^4*s13*s23^2*p3q^3
          - 28*s12^4*s13*s23^2*p2q*p3q^2 - 36*s12^4*s13*s23^2*p2q^2*p3q
          - 4*s12^4*s13*s23^2*p2q^3 - 58*s12^4*s13*s23^2*p1q*p3q^2 + 36
         *s12^4*s13*s23^2*p1q*p2q*p3q + 23*s12^4*s13*s23^2*p1q*p2q^2 + 
         93*s12^4*s13*s23^2*p1q^2*p3q + 27*s12^4*s13*s23^2*p1q^2*p2q + 
         30*s12^4*s13^2*s23*p3q^3 - 169*s12^4*s13^2*s23*p2q*p3q^2 - 226
         *s12^4*s13^2*s23*p2q^2*p3q - 27*s12^4*s13^2*s23*p2q^3 - 360*
         s12^4*s13^2*s23*p1q*p3q^2 - 239*s12^4*s13^2*s23*p1q*p2q*p3q - 
         27*s12^4*s13^2*s23*p1q*p2q^2 + 210*s12^4*s13^3*p3q^3 + 70*
         s12^4*s13^3*p2q*p3q^2 - 140*s12^4*s13^3*p2q^2*p3q - 4*s12^5*
         s23^2*p2q*p3q^2 - 4*s12^5*s23^2*p2q^2*p3q - 12*s12^5*s23^2*p1q
         *p3q^2 - 8*s12^5*s23^2*p1q*p2q*p3q + 24*s12^5*s13*s23*p3q^3 - 
         23*s12^5*s13*s23*p2q*p3q^2 - 47*s12^5*s13*s23*p2q^2*p3q - 99*
         s12^5*s13*s23*p1q*p3q^2 - 62*s12^5*s13*s23*p1q*p2q*p3q + 140*
         s12^5*s13^2*p3q^3 + 105*s12^5*s13^2*p2q*p3q^2 - 35*s12^5*s13^2
         *p2q^2*p3q + 4*s12^6*s23*p3q^3 + 4*s12^6*s23*p2q*p3q^2 + 35*
         s12^6*s13*p3q^3 + 35*s12^6*s13*p2q*p3q^2, - 12*s12*s13^3*s23^5
         *p1q^3 + 12*s12*s13^4*s23^4*p1q^2*p3q + 36*s12*s13^4*s23^4*
         p1q^2*p2q - 12*s12*s13^4*s23^4*p1q^3 - 24*s12*s13^5*s23^3*p1q*
         p2q*p3q - 36*s12*s13^5*s23^3*p1q*p2q^2 + 12*s12*s13^5*s23^3*
         p1q^2*p3q + 36*s12*s13^5*s23^3*p1q^2*p2q + 12*s12*s13^6*s23^2*
         p2q^2*p3q + 12*s12*s13^6*s23^2*p2q^3 - 24*s12*s13^6*s23^2*p1q*
         p2q*p3q - 36*s12*s13^6*s23^2*p1q*p2q^2 + 12*s12*s13^7*s23*
         p2q^2*p3q + 12*s12*s13^7*s23*p2q^3 - 24*s12^2*s13^2*s23^5*
         p1q^3 + 60*s12^2*s13^3*s23^4*p1q^2*p3q + 84*s12^2*s13^3*s23^4*
         p1q^2*p2q - 36*s12^2*s13^3*s23^4*p1q^3 - 24*s12^2*s13^4*s23^3*
         p1q*p3q^2 - 72*s12^2*s13^4*s23^3*p1q*p2q*p3q - 96*s12^2*s13^4*
         s23^3*p1q*p2q^2 + 72*s12^2*s13^4*s23^3*p1q^2*p3q + 120*s12^2*
         s13^4*s23^3*p1q^2*p2q - 24*s12^2*s13^5*s23^2*p2q*p3q^2 + 12*
         s12^2*s13^5*s23^2*p2q^2*p3q + 36*s12^2*s13^5*s23^2*p2q^3 - 24*
         s12^2*s13^5*s23^2*p1q*p3q^2 - 96*s12^2*s13^5*s23^2*p1q*p2q*p3q
          - 132*s12^2*s13^5*s23^2*p1q*p2q^2 - 24*s12^2*s13^6*s23*p2q*
         p3q^2 + 24*s12^2*s13^6*s23*p2q^2*p3q + 48*s12^2*s13^6*s23*
         p2q^3 - 12*s12^3*s13*s23^5*p1q^3 + 84*s12^3*s13^2*s23^4*p1q^2*
         p3q + 60*s12^3*s13^2*s23^4*p1q^2*p2q - 36*s12^3*s13^2*s23^4*
         p1q^3 - 84*s12^3*s13^3*s23^3*p1q*p3q^2 - 96*s12^3*s13^3*s23^3*
         p1q*p2q*p3q - 84*s12^3*s13^3*s23^3*p1q*p2q^2 + 144*s12^3*s13^3
         *s23^3*p1q^2*p3q + 144*s12^3*s13^3*s23^3*p1q^2*p2q + 12*s12^3*
         s13^4*s23^2*p3q^3 - 60*s12^3*s13^4*s23^2*p2q*p3q^2 - 36*s12^3*
         s13^4*s23^2*p2q^2*p3q + 36*s12^3*s13^4*s23^2*p2q^3 - 108*s12^3
         *s13^4*s23^2*p1q*p3q^2 - 168*s12^3*s13^4*s23^2*p1q*p2q*p3q - 
         180*s12^3*s13^4*s23^2*p1q*p2q^2 + 12*s12^3*s13^5*s23*p3q^3 - 
         84*s12^3*s13^5*s23*p2q*p3q^2 - 24*s12^3*s13^5*s23*p2q^2*p3q + 
         72*s12^3*s13^5*s23*p2q^3 + 36*s12^4*s13*s23^4*p1q^2*p3q + 12*
         s12^4*s13*s23^4*p1q^2*p2q - 12*s12^4*s13*s23^4*p1q^3 - 96*
         s12^4*s13^2*s23^3*p1q*p3q^2 - 72*s12^4*s13^2*s23^3*p1q*p2q*p3q
          - 24*s12^4*s13^2*s23^3*p1q*p2q^2 + 120*s12^4*s13^2*s23^3*
         p1q^2*p3q + 72*s12^4*s13^2*s23^3*p1q^2*p2q + 36*s12^4*s13^3*
         s23^2*p3q^3 - 36*s12^4*s13^3*s23^2*p2q*p3q^2 - 60*s12^4*s13^3*
         s23^2*p2q^2*p3q + 12*s12^4*s13^3*s23^2*p2q^3 - 180*s12^4*s13^3
         *s23^2*p1q*p3q^2 - 168*s12^4*s13^3*s23^2*p1q*p2q*p3q - 108*
         s12^4*s13^3*s23^2*p1q*p2q^2 + 48*s12^4*s13^4*s23*p3q^3 - 96*
         s12^4*s13^4*s23*p2q*p3q^2 - 96*s12^4*s13^4*s23*p2q^2*p3q + 48*
         s12^4*s13^4*s23*p2q^3 - 36*s12^5*s13*s23^3*p1q*p3q^2 - 24*
         s12^5*s13*s23^3*p1q*p2q*p3q + 36*s12^5*s13*s23^3*p1q^2*p3q + 
         12*s12^5*s13*s23^3*p1q^2*p2q + 36*s12^5*s13^2*s23^2*p3q^3 + 12
         *s12^5*s13^2*s23^2*p2q*p3q^2 - 24*s12^5*s13^2*s23^2*p2q^2*p3q
          - 132*s12^5*s13^2*s23^2*p1q*p3q^2 - 96*s12^5*s13^2*s23^2*p1q*
         p2q*p3q - 24*s12^5*s13^2*s23^2*p1q*p2q^2 + 72*s12^5*s13^3*s23*
         p3q^3 - 24*s12^5*s13^3*s23*p2q*p3q^2 - 84*s12^5*s13^3*s23*
         p2q^2*p3q + 12*s12^5*s13^3*s23*p2q^3 + 12*s12^6*s13*s23^2*
         p3q^3 + 12*s12^6*s13*s23^2*p2q*p3q^2 - 36*s12^6*s13*s23^2*p1q*
         p3q^2 - 24*s12^6*s13*s23^2*p1q*p2q*p3q + 48*s12^6*s13^2*s23*
         p3q^3 + 24*s12^6*s13^2*s23*p2q*p3q^2 - 24*s12^6*s13^2*s23*
         p2q^2*p3q + 12*s12^7*s13*s23*p3q^3 + 12*s12^7*s13*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12^2*p2q^2*p3q^2
          + 2*s12^2*p2q*p3q^3 + s12^2*p3q^4 - s12*s13*p2q^3*p3q - s12*
         s13*p2q^2*p3q^2 + s12*s13*p2q*p3q^3 + s12*s13*p3q^4 - 2*s12*
         s23*p1q*p2q^2*p3q - 4*s12*s23*p1q*p2q*p3q^2 - 2*s12*s23*p1q*
         p3q^3 - s12*s23*p2q^3*p3q - 2*s12*s23*p2q^2*p3q^2 - s12*s23*
         p2q*p3q^3 - s13^2*p2q^3*p3q - 2*s13^2*p2q^2*p3q^2 - s13^2*p2q*
         p3q^3 - s13*s23*p1q*p2q^3 - 3*s13*s23*p1q*p2q^2*p3q - 3*s13*
         s23*p1q*p2q*p3q^2 - s13*s23*p1q*p3q^3 - s13*s23*p2q^4 - 4*s13*
         s23*p2q^3*p3q - 5*s13*s23*p2q^2*p3q^2 - 2*s13*s23*p2q*p3q^3 + 
         s23^2*p1q^2*p2q^2 + 2*s23^2*p1q^2*p2q*p3q + s23^2*p1q^2*p3q^2
          + s23^2*p1q*p2q^3 + 2*s23^2*p1q*p2q^2*p3q + s23^2*p1q*p2q*
         p3q^2,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 24*s12^2*
         s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*
         s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s23^2*p1q*
         p3q^2 + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*p2q^2*p3q - 
         24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q^2 - 24*
         s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p3q^2 + 12*
         s12*s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*p3q + 12*s13^3*s23*
         p2q^3 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q*p2q^2 - 24
         *s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*p1q^2*p2q + 12*s13*
         s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^3*
         p1q*p2q*p3q^2 + s23^3*p1q*p2q^2*p3q + s23^3*p1q^2*p3q^2 + 3*
         s23^3*p1q^2*p2q*p3q + 2*s23^3*p1q^3*p3q - 2*s13*s23^2*p2q*
         p3q^3 - 3*s13*s23^2*p2q^2*p3q^2 - s13*s23^2*p2q^3*p3q - s13*
         s23^2*p1q*p3q^3 - 7*s13*s23^2*p1q*p2q*p3q^2 - 4*s13*s23^2*p1q*
         p2q^2*p3q - 3*s13*s23^2*p1q^2*p3q^2 - 3*s13*s23^2*p1q^2*p2q*
         p3q + s13^2*s23*p2q*p3q^3 + 2*s13^2*s23*p2q^2*p3q^2 + s13^2*
         s23*p2q^3*p3q + s13^2*s23*p1q*p3q^3 + s13^2*s23*p1q*p2q^2*p3q
          + s13^3*p2q*p3q^3 + s13^3*p2q^2*p3q^2 - s12*s23^2*p2q*p3q^3
          - s12*s23^2*p2q^2*p3q^2 - 2*s12*s23^2*p1q*p3q^3 - 5*s12*s23^2
         *p1q*p2q*p3q^2 - s12*s23^2*p1q*p2q^2*p3q - 5*s12*s23^2*p1q^2*
         p3q^2 - s12*s23^2*p1q^2*p2q*p3q + s12*s13*s23*p3q^4 + 3*s12*
         s13*s23*p2q*p3q^3 + 3*s12*s13*s23*p2q^2*p3q^2 + s12*s13*s23*
         p2q^3*p3q + 5*s12*s13*s23*p1q*p3q^3 + 2*s12*s13*s23*p1q*p2q*
         p3q^2 + s12*s13*s23*p1q*p2q^2*p3q - s12*s13^2*p3q^4 + s12*
         s13^2*p2q*p3q^3 + 2*s12*s13^2*p2q^2*p3q^2 + s12^2*s23*p3q^4 + 
         2*s12^2*s23*p2q*p3q^3 + s12^2*s23*p2q^2*p3q^2 + 4*s12^2*s23*
         p1q*p3q^3 + 2*s12^2*s23*p1q*p2q*p3q^2 - 2*s12^2*s13*p3q^4 - 
         s12^2*s13*p2q*p3q^3 + s12^2*s13*p2q^2*p3q^2 - s12^3*p3q^4 - 
         s12^3*p2q*p3q^3, - 6*s23^4*p1q^3 + 6*s13*s23^3*p1q^2*p3q + 18*
         s13*s23^3*p1q^2*p2q - 12*s13^2*s23^2*p1q*p2q*p3q - 18*s13^2*
         s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*p2q^3 + 
         18*s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*
         s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*
         s23^2*p1q*p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23
         *p2q^2*p3q + 6*s12*s13^2*s23*p2q^3 - 18*s12^2*s23^2*p1q*p3q^2
          - 12*s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23*p3q^3 - 6*
         s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*s23*p2q^2*p3q + 6*s12^3
         *s23*p3q^3 + 6*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*s13*
         s23^2*p1q*p2q*p3q^2 + 14*s13*s23^2*p1q*p2q^2*p3q + 7*s13*s23^2
         *p1q*p2q^3 + 7*s13*s23^2*p1q^2*p3q^2 + 14*s13*s23^2*p1q^2*p2q*
         p3q + 7*s13*s23^2*p1q^2*p2q^2 - 14*s13^2*s23*p2q*p3q^3 - 35*
         s13^2*s23*p2q^2*p3q^2 - 28*s13^2*s23*p2q^3*p3q - 7*s13^2*s23*
         p2q^4 - 7*s13^2*s23*p1q*p3q^3 - 21*s13^2*s23*p1q*p2q*p3q^2 - 
         21*s13^2*s23*p1q*p2q^2*p3q - 7*s13^2*s23*p1q*p2q^3 - 7*s13^3*
         p2q*p3q^3 - 14*s13^3*p2q^2*p3q^2 - 7*s13^3*p2q^3*p3q - 7*s12*
         s13*s23*p2q*p3q^3 - 14*s12*s13*s23*p2q^2*p3q^2 - 7*s12*s13*s23
         *p2q^3*p3q - 14*s12*s13*s23*p1q*p3q^3 - 28*s12*s13*s23*p1q*p2q
         *p3q^2 - 14*s12*s13*s23*p1q*p2q^2*p3q + 7*s12*s13^2*p3q^4 + 7*
         s12*s13^2*p2q*p3q^3 - 7*s12*s13^2*p2q^2*p3q^2 - 7*s12*s13^2*
         p2q^3*p3q + 7*s12^2*s13*p3q^4 + 14*s12^2*s13*p2q*p3q^3 + 7*
         s12^2*s13*p2q^2*p3q^2,12*s23^4*p1q^3 - 12*s13*s23^3*p1q^2*p3q
          - 36*s13*s23^3*p1q^2*p2q + 24*s13^2*s23^2*p1q*p2q*p3q + 36*
         s13^2*s23^2*p1q*p2q^2 - 12*s13^3*s23*p2q^2*p3q - 12*s13^3*s23*
         p2q^3 - 36*s12*s23^3*p1q^2*p3q - 12*s12*s23^3*p1q^2*p2q + 24*
         s12*s13*s23^2*p1q*p3q^2 + 24*s12*s13*s23^2*p1q*p2q*p3q + 24*
         s12*s13*s23^2*p1q*p2q^2 + 24*s12*s13^2*s23*p2q*p3q^2 + 12*s12*
         s13^2*s23*p2q^2*p3q - 12*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p1q*p3q^2 + 24*s12^2*s23^2*p1q*p2q*p3q - 12*s12^2*s13*s23*
         p3q^3 + 12*s12^2*s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*p2q^2*
         p3q - 12*s12^3*s23*p3q^3 - 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 2*s23^3*p1q^2*p2q^2 + 2*s23^3*p1q^3*p3q - 2*
         s23^3*p1q^3*p2q - 2*s13*s23^2*p1q*p2q*p3q^2 + 4*s13*s23^2*p1q*
         p2q^2*p3q + 4*s13*s23^2*p1q*p2q^3 - 2*s13*s23^2*p1q^2*p3q^2 - 
         2*s13*s23^2*p1q^2*p2q*p3q + 4*s13*s23^2*p1q^2*p2q^2 - 2*s13^2*
         s23*p2q^2*p3q^2 - 4*s13^2*s23*p2q^3*p3q - 2*s13^2*s23*p2q^4 + 
         2*s13^2*s23*p1q*p2q^2*p3q - 2*s13^2*s23*p1q*p2q^3 - 2*s13^3*
         p2q^2*p3q^2 - 2*s13^3*p2q^3*p3q + 2*s12*s23^2*p1q*p2q^2*p3q - 
         6*s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q^2*p2q*p3q + 2*s12*
         s13*s23*p2q*p3q^3 + 4*s12*s13*s23*p2q^2*p3q^2 + 2*s12*s13*s23*
         p2q^3*p3q + 4*s12*s13*s23*p1q*p3q^3 + 4*s12*s13*s23*p1q*p2q^2*
         p3q + 4*s12*s13^2*p2q*p3q^3 + 2*s12*s13^2*p2q^2*p3q^2 - 2*s12*
         s13^2*p2q^3*p3q + 6*s12^2*s23*p1q*p3q^3 + 2*s12^2*s23*p1q*p2q*
         p3q^2 - 2*s12^2*s13*p3q^4 + 2*s12^2*s13*p2q*p3q^3 + 4*s12^2*
         s13*p2q^2*p3q^2 - 2*s12^3*p3q^4 - 2*s12^3*p2q*p3q^3,3*s23^4*
         p1q^3 - 3*s13*s23^3*p1q^2*p3q - 9*s13*s23^3*p1q^2*p2q + 6*
         s13^2*s23^2*p1q*p2q*p3q + 9*s13^2*s23^2*p1q*p2q^2 - 3*s13^3*
         s23*p2q^2*p3q - 3*s13^3*s23*p2q^3 - 9*s12*s23^3*p1q^2*p3q - 3*
         s12*s23^3*p1q^2*p2q + 6*s12*s13*s23^2*p1q*p3q^2 + 6*s12*s13*
         s23^2*p1q*p2q*p3q + 6*s12*s13*s23^2*p1q*p2q^2 + 6*s12*s13^2*
         s23*p2q*p3q^2 + 3*s12*s13^2*s23*p2q^2*p3q - 3*s12*s13^2*s23*
         p2q^3 + 9*s12^2*s23^2*p1q*p3q^2 + 6*s12^2*s23^2*p1q*p2q*p3q - 
         3*s12^2*s13*s23*p3q^3 + 3*s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*
         s13*s23*p2q^2*p3q - 3*s12^3*s23*p3q^3 - 3*s12^3*s23*p2q*p3q^2]
          + rat[s23^3*p1q^2*p2q^2 - s23^3*p1q^3*p3q + s23^3*p1q^3*p2q
          + s13*s23^2*p1q*p2q*p3q^2 - 2*s13*s23^2*p1q*p2q^2*p3q - 2*s13
         *s23^2*p1q*p2q^3 + s13*s23^2*p1q^2*p3q^2 + s13*s23^2*p1q^2*p2q
         *p3q - 2*s13*s23^2*p1q^2*p2q^2 + s13^2*s23*p2q^2*p3q^2 + 2*
         s13^2*s23*p2q^3*p3q + s13^2*s23*p2q^4 - s13^2*s23*p1q*p2q^2*
         p3q + s13^2*s23*p1q*p2q^3 + s13^3*p2q^2*p3q^2 + s13^3*p2q^3*
         p3q - s12*s23^2*p1q*p2q^2*p3q + 3*s12*s23^2*p1q^2*p3q^2 - s12*
         s23^2*p1q^2*p2q*p3q - s12*s13*s23*p2q*p3q^3 - 2*s12*s13*s23*
         p2q^2*p3q^2 - s12*s13*s23*p2q^3*p3q - 2*s12*s13*s23*p1q*p3q^3
          - 2*s12*s13*s23*p1q*p2q^2*p3q - 2*s12*s13^2*p2q*p3q^3 - s12*
         s13^2*p2q^2*p3q^2 + s12*s13^2*p2q^3*p3q - 3*s12^2*s23*p1q*
         p3q^3 - s12^2*s23*p1q*p2q*p3q^2 + s12^2*s13*p3q^4 - s12^2*s13*
         p2q*p3q^3 - 2*s12^2*s13*p2q^2*p3q^2 + s12^3*p3q^4 + s12^3*p2q*
         p3q^3,6*s23^4*p1q^3 - 6*s13*s23^3*p1q^2*p3q - 18*s13*s23^3*
         p1q^2*p2q + 12*s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*p1q*
         p2q^2 - 6*s13^3*s23*p2q^2*p3q - 6*s13^3*s23*p2q^3 - 18*s12*
         s23^3*p1q^2*p3q - 6*s12*s23^3*p1q^2*p2q + 12*s12*s13*s23^2*p1q
         *p3q^2 + 12*s12*s13*s23^2*p1q*p2q*p3q + 12*s12*s13*s23^2*p1q*
         p2q^2 + 12*s12*s13^2*s23*p2q*p3q^2 + 6*s12*s13^2*s23*p2q^2*p3q
          - 6*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*p1q*p3q^2 + 12*s12^2
         *s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23*p3q^3 + 6*s12^2*s13*s23*
         p2q*p3q^2 + 12*s12^2*s13*s23*p2q^2*p3q - 6*s12^3*s23*p3q^3 - 6
         *s12^3*s23*p2q*p3q^2]*d )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^2*
         p1q*p2q*p3q^2 - s23^2*p1q*p2q^2*p3q - s23^2*p1q^2*p3q^2 - 
         s23^2*p1q^2*p2q*p3q + 2*s13*s23*p2q*p3q^3 + 3*s13*s23*p2q^2*
         p3q^2 + s13*s23*p2q^3*p3q + s13*s23*p1q*p3q^3 + 2*s13*s23*p1q*
         p2q*p3q^2 + s13*s23*p1q*p2q^2*p3q + s13^2*p2q*p3q^3 + s13^2*
         p2q^2*p3q^2 + s12*s23*p2q*p3q^3 + s12*s23*p2q^2*p3q^2 + 2*s12*
         s23*p1q*p3q^3 + 2*s12*s23*p1q*p2q*p3q^2 - s12*s13*p3q^4 + s12*
         s13*p2q^2*p3q^2 - s12^2*p3q^4 - s12^2*p2q*p3q^3, - 6*s23^3*
         p1q^3 + 6*s13*s23^2*p1q^2*p3q + 18*s13*s23^2*p1q^2*p2q - 12*
         s13^2*s23*p1q*p2q*p3q - 18*s13^2*s23*p1q*p2q^2 + 6*s13^3*p2q^2
         *p3q + 6*s13^3*p2q^3 + 18*s12*s23^2*p1q^2*p3q + 6*s12*s23^2*
         p1q^2*p2q - 12*s12*s13*s23*p1q*p3q^2 - 12*s12*s13*s23*p1q*p2q*
         p3q - 12*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*p2q*p3q^2 - 6*
         s12*s13^2*p2q^2*p3q + 6*s12*s13^2*p2q^3 - 18*s12^2*s23*p1q*
         p3q^2 - 12*s12^2*s23*p1q*p2q*p3q + 6*s12^2*s13*p3q^3 - 6*s12^2
         *s13*p2q*p3q^2 - 12*s12^2*s13*p2q^2*p3q + 6*s12^3*p3q^3 + 6*
         s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 15*s12^2*s23^3*p1q + 10*s12^2*s13*s23^2*
         p3q + 15*s12^2*s13*s23^2*p2q - 5*s12^2*s13*s23^2*p1q + 5*s12^2
         *s13^2*s23*p2q + 15*s12^3*s23^2*p3q - 15*s12^3*s23^2*p1q - 5*
         s12^3*s13*s23*p3q - 15*s12^3*s13*s23*p2q - 20*s12^3*s13*s23*
         p1q + 15*s12^4*s23*p3q,72*s13*s23^3*p1q^2 - 144*s13^2*s23^2*
         p1q*p2q + 72*s13^2*s23^2*p1q^2 + 72*s13^3*s23*p2q^2 - 144*
         s13^3*s23*p1q*p2q + 72*s13^4*p2q^2 - 144*s12*s13*s23^2*p1q*p3q
          + 72*s12*s13*s23^2*p1q^2 - 144*s12*s13^2*s23*p2q*p3q - 144*
         s12*s13^2*s23*p1q*p3q - 144*s12*s13^2*s23*p1q*p2q - 144*s12*
         s13^3*p2q*p3q + 72*s12*s13^3*p2q^2 + 72*s12^2*s13*s23*p3q^2 - 
         144*s12^2*s13*s23*p1q*p3q + 72*s12^2*s13^2*p3q^2 - 144*s12^2*
         s13^2*p2q*p3q + 72*s12^3*s13*p3q^2] + rat[10*s12*s13*s23^4*
         p1q^2 - 20*s12*s13^2*s23^3*p1q*p2q + 20*s12*s13^2*s23^3*p1q^2
          + 10*s12*s13^3*s23^2*p2q^2 - 40*s12*s13^3*s23^2*p1q*p2q + 10*
         s12*s13^3*s23^2*p1q^2 + 20*s12*s13^4*s23*p2q^2 - 20*s12*s13^4*
         s23*p1q*p2q + 10*s12*s13^5*p2q^2 - 5*s12^2*s23^4*p1q^2 + 5*
         s12^2*s13*s23^3*p1q*p3q + 25*s12^2*s13*s23^3*p1q^2 - 10*s12^2*
         s13^2*s23^2*p3q^2 - 25*s12^2*s13^2*s23^2*p2q*p3q + 5*s12^2*
         s13^2*s23^2*p2q^2 - 5*s12^2*s13^2*s23^2*p1q*p3q - 50*s12^2*
         s13^2*s23^2*p1q*p2q + 40*s12^2*s13^2*s23^2*p1q^2 - 20*s12^2*
         s13^3*s23*p3q^2 - 55*s12^2*s13^3*s23*p2q*p3q + 25*s12^2*s13^3*
         s23*p2q^2 - 30*s12^2*s13^3*s23*p1q*p3q - 70*s12^2*s13^3*s23*
         p1q*p2q - 10*s12^2*s13^4*p2q*p3q + 30*s12^2*s13^4*p2q^2 + 10*
         s12^3*s23^3*p1q*p3q + 5*s12^3*s23^3*p1q*p2q - 5*s12^3*s23^3*
         p1q^2 - 15*s12^3*s13*s23^2*p3q^2 - 30*s12^3*s13*s23^2*p2q*p3q
          - 5*s12^3*s13*s23^2*p2q^2 - 15*s12^3*s13*s23^2*p1q*p3q - 25*
         s12^3*s13*s23^2*p1q*p2q + 10*s12^3*s13*s23^2*p1q^2 - 25*s12^3*
         s13^2*s23*p3q^2 - 75*s12^3*s13^2*s23*p2q*p3q + 10*s12^3*s13^2*
         s23*p2q^2 - 40*s12^3*s13^2*s23*p1q*p3q - 60*s12^3*s13^2*s23*
         p1q*p2q - 30*s12^3*s13^3*p2q*p3q + 30*s12^3*s13^3*p2q^2 - 5*
         s12^4*s23^2*p3q^2 - 5*s12^4*s23^2*p2q*p3q + 10*s12^4*s23^2*p1q
         *p3q + 5*s12^4*s23^2*p1q*p2q - 10*s12^4*s13*s23*p3q^2 - 25*
         s12^4*s13*s23*p2q*p3q + 5*s12^4*s13*s23*p2q^2 - 10*s12^4*s13*
         s23*p1q*p3q - 10*s12^4*s13*s23*p1q*p2q - 30*s12^4*s13^2*p2q*
         p3q + 10*s12^4*s13^2*p2q^2 - 5*s12^5*s23*p3q^2 - 5*s12^5*s23*
         p2q*p3q - 10*s12^5*s13*p2q*p3q, - 72*s13*s23^4*p1q^3 + 72*
         s13^2*s23^3*p1q^2*p3q + 216*s13^2*s23^3*p1q^2*p2q - 72*s13^2*
         s23^3*p1q^3 - 144*s13^3*s23^2*p1q*p2q*p3q - 216*s13^3*s23^2*
         p1q*p2q^2 + 72*s13^3*s23^2*p1q^2*p3q + 216*s13^3*s23^2*p1q^2*
         p2q + 72*s13^4*s23*p2q^2*p3q + 72*s13^4*s23*p2q^3 - 144*s13^4*
         s23*p1q*p2q*p3q - 216*s13^4*s23*p1q*p2q^2 + 72*s13^5*p2q^2*p3q
          + 72*s13^5*p2q^3 + 216*s12*s13*s23^3*p1q^2*p3q + 72*s12*s13*
         s23^3*p1q^2*p2q - 72*s12*s13*s23^3*p1q^3 - 144*s12*s13^2*s23^2
         *p1q*p3q^2 - 144*s12*s13^2*s23^2*p1q*p2q*p3q - 144*s12*s13^2*
         s23^2*p1q*p2q^2 + 288*s12*s13^2*s23^2*p1q^2*p3q + 288*s12*
         s13^2*s23^2*p1q^2*p2q - 144*s12*s13^3*s23*p2q*p3q^2 - 72*s12*
         s13^3*s23*p2q^2*p3q + 72*s12*s13^3*s23*p2q^3 - 144*s12*s13^3*
         s23*p1q*p3q^2 - 288*s12*s13^3*s23*p1q*p2q*p3q - 360*s12*s13^3*
         s23*p1q*p2q^2 - 144*s12*s13^4*p2q*p3q^2 + 144*s12*s13^4*p2q^3
          - 216*s12^2*s13*s23^2*p1q*p3q^2 - 144*s12^2*s13*s23^2*p1q*p2q
         *p3q + 216*s12^2*s13*s23^2*p1q^2*p3q + 72*s12^2*s13*s23^2*
         p1q^2*p2q + 72*s12^2*s13^2*s23*p3q^3 - 72*s12^2*s13^2*s23*p2q*
         p3q^2 - 144*s12^2*s13^2*s23*p2q^2*p3q - 360*s12^2*s13^2*s23*
         p1q*p3q^2 - 288*s12^2*s13^2*s23*p1q*p2q*p3q - 144*s12^2*s13^2*
         s23*p1q*p2q^2 + 72*s12^2*s13^3*p3q^3 - 216*s12^2*s13^3*p2q*
         p3q^2 - 216*s12^2*s13^3*p2q^2*p3q + 72*s12^2*s13^3*p2q^3 + 72*
         s12^3*s13*s23*p3q^3 + 72*s12^3*s13*s23*p2q*p3q^2 - 216*s12^3*
         s13*s23*p1q*p3q^2 - 144*s12^3*s13*s23*p1q*p2q*p3q + 144*s12^3*
         s13^2*p3q^3 - 144*s12^3*s13^2*p2q^2*p3q + 72*s12^4*s13*p3q^3
          + 72*s12^4*s13*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^4*
         p1q^3 - 2*s13*s23^3*p1q^2*p2q + 2*s13*s23^3*p1q^3 + s13^2*
         s23^2*p1q*p2q^2 - 4*s13^2*s23^2*p1q^2*p2q + s13^2*s23^2*p1q^3
          + 2*s13^3*s23*p1q*p2q^2 - 2*s13^3*s23*p1q^2*p2q + s13^4*p1q*
         p2q^2 - 3*s12*s23^3*p1q^2*p3q - s12*s23^3*p1q^2*p2q + 2*s12*
         s13*s23^2*p1q*p3q^2 + s12*s13*s23^2*p1q*p2q*p3q + s12*s13*
         s23^2*p1q*p2q^2 + 2*s12*s13*s23^2*p1q^2*p3q + 4*s12*s13*s23^2*
         p1q^3 - 2*s12*s13^2*s23*p1q*p3q^2 - 8*s12*s13^2*s23*p1q*p2q*
         p3q - 3*s12*s13^2*s23*p1q^2*p3q - 7*s12*s13^2*s23*p1q^2*p2q - 
         s12*s13^3*p1q*p2q*p3q + 3*s12*s13^3*p1q*p2q^2 + 2*s12^2*s23^2*
         p1q*p3q^2 + s12^2*s23^2*p1q*p2q*p3q - 2*s12^2*s23^2*p1q^2*p3q
          - s12^2*s23^2*p1q^3 - 8*s12^2*s13*s23*p1q*p2q*p3q - 2*s12^2*
         s13*s23*p1q*p2q^2 - 2*s12^2*s13*s23*p1q^2*p3q - 4*s12^2*s13*
         s23*p1q^2*p2q - 3*s12^2*s13^2*p1q*p2q*p3q + 3*s12^2*s13^2*p1q*
         p2q^2 + 2*s12^3*s23*p1q*p3q^2 + s12^3*s23*p1q^2*p3q + s12^3*
         s23*p1q^2*p2q - 3*s12^3*s13*p1q*p2q*p3q + s12^3*s13*p1q*p2q^2
          - s12^4*p1q*p2q*p3q, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*
         p3q + 216*s13*s23^3*p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*p3q - 
         216*s13^2*s23^2*p1q*p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*
         s23*p2q^3 + 216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q
          - 144*s12*s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q
          - 144*s12*s13*s23^2*p1q*p2q^2 - 144*s12*s13^2*s23*p2q*p3q^2
          - 72*s12*s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 216*
         s12^2*s23^2*p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 72*s12^2
         *s13*s23*p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*
         s23*p2q^2*p3q + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - s13*s23^3*p1q + s13^2*s23^2*p2q - s13^2*
         s23^2*p1q + s13^3*s23*p2q + s12*s13*s23^2*p3q - s12*s13*s23^2*
         p1q - s12*s13^2*s23*p3q - s12*s13^2*s23*p2q - 2*s12*s13^2*s23*
         p1q + s12^2*s13*s23*p3q,72*s23^3*p1q^2 - 144*s13*s23^2*p1q*p2q
          + 72*s13*s23^2*p1q^2 + 72*s13^2*s23*p2q^2 - 144*s13^2*s23*p1q
         *p2q + 72*s13^3*p2q^2 - 144*s12*s23^2*p1q*p3q + 72*s12*s23^2*
         p1q^2 - 144*s12*s13*s23*p2q*p3q - 144*s12*s13*s23*p1q*p3q - 
         144*s12*s13*s23*p1q*p2q - 144*s12*s13^2*p2q*p3q + 72*s12*s13^2
         *p2q^2 + 72*s12^2*s23*p3q^2 - 144*s12^2*s23*p1q*p3q + 72*s12^2
         *s13*p3q^2 - 144*s12^2*s13*p2q*p3q + 72*s12^3*p3q^2] + rat[ - 
         s13*s23^4*p1q^2 + 2*s13^2*s23^3*p1q*p3q + 2*s13^2*s23^3*p1q*
         p2q - 2*s13^3*s23^2*p3q^2 - 2*s13^3*s23^2*p2q*p3q - s13^3*
         s23^2*p2q^2 - 2*s13^3*s23^2*p1q*p3q - s13^3*s23^2*p1q^2 + 2*
         s13^4*s23*p2q*p3q + 2*s13^4*s23*p1q*p2q - s13^5*p2q^2 + 3*s12*
         s13*s23^3*p1q*p3q + s12*s13*s23^3*p1q*p2q - 4*s12*s13^2*s23^2*
         p3q^2 - 3*s12*s13^2*s23^2*p2q*p3q - s12*s13^2*s23^2*p2q^2 - 2*
         s12*s13^2*s23^2*p1q*p3q - 2*s12*s13^2*s23^2*p1q*p2q - 2*s12*
         s13^2*s23^2*p1q^2 + 8*s12*s13^3*s23*p2q*p3q + 2*s12*s13^3*s23*
         p2q^2 + s12*s13^3*s23*p1q*p3q + 5*s12*s13^3*s23*p1q*p2q + s12*
         s13^4*p2q*p3q - 3*s12*s13^4*p2q^2 - 2*s12^2*s13*s23^2*p3q^2 - 
         s12^2*s13*s23^2*p2q*p3q + 2*s12^2*s13*s23^2*p1q*p3q + s12^2*
         s13*s23^2*p1q^2 - 2*s12^2*s13^2*s23*p3q^2 + 6*s12^2*s13^2*s23*
         p2q*p3q + 2*s12^2*s13^2*s23*p2q^2 + 2*s12^2*s13^2*s23*p1q*p2q
          + 3*s12^2*s13^3*p2q*p3q - 3*s12^2*s13^3*p2q^2 - 2*s12^3*s13*
         s23*p3q^2 - s12^3*s13*s23*p1q*p3q - s12^3*s13*s23*p1q*p2q + 3*
         s12^3*s13^2*p2q*p3q - s12^3*s13^2*p2q^2 + s12^4*s13*p2q*p3q,
          - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q + 216*s13*s23^3*
         p1q^2*p2q - 72*s13*s23^3*p1q^3 - 144*s13^2*s23^2*p1q*p2q*p3q
          - 216*s13^2*s23^2*p1q*p2q^2 + 72*s13^2*s23^2*p1q^2*p3q + 216*
         s13^2*s23^2*p1q^2*p2q + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*s23*
         p2q^3 - 144*s13^3*s23*p1q*p2q*p3q - 216*s13^3*s23*p1q*p2q^2 + 
         72*s13^4*p2q^2*p3q + 72*s13^4*p2q^3 + 216*s12*s23^3*p1q^2*p3q
          + 72*s12*s23^3*p1q^2*p2q - 72*s12*s23^3*p1q^3 - 144*s12*s13*
         s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*s13*
         s23^2*p1q*p2q^2 + 288*s12*s13*s23^2*p1q^2*p3q + 288*s12*s13*
         s23^2*p1q^2*p2q - 144*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13^2*
         s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 144*s12*s13^2*s23*p1q
         *p3q^2 - 288*s12*s13^2*s23*p1q*p2q*p3q - 360*s12*s13^2*s23*p1q
         *p2q^2 - 144*s12*s13^3*p2q*p3q^2 + 144*s12*s13^3*p2q^3 - 216*
         s12^2*s23^2*p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 216*
         s12^2*s23^2*p1q^2*p3q + 72*s12^2*s23^2*p1q^2*p2q + 72*s12^2*
         s13*s23*p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*s23
         *p2q^2*p3q - 360*s12^2*s13*s23*p1q*p3q^2 - 288*s12^2*s13*s23*
         p1q*p2q*p3q - 144*s12^2*s13*s23*p1q*p2q^2 + 72*s12^2*s13^2*
         p3q^3 - 216*s12^2*s13^2*p2q*p3q^2 - 216*s12^2*s13^2*p2q^2*p3q
          + 72*s12^2*s13^2*p2q^3 + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*
         p2q*p3q^2 - 216*s12^3*s23*p1q*p3q^2 - 144*s12^3*s23*p1q*p2q*
         p3q + 144*s12^3*s13*p3q^3 - 144*s12^3*s13*p2q^2*p3q + 72*s12^4
         *p3q^3 + 72*s12^4*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 5*s12*s23^2*
         p1q - 10*s12*s13*s23*p3q + 5*s12*s13*s23*p2q - 15*s12*s13*s23*
         p1q + 15*s12*s13^2*p2q + 5*s12^2*s23*p3q - 5*s12^2*s23*p1q - 
         15*s12^2*s13*p3q - 5*s12^2*s13*p2q - 20*s12^2*s13*p1q + 5*
         s12^3*p3q,9*s13*s23^3*p1q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2
         *s23^2*p1q^2 + 9*s13^3*s23*p2q^2 - 18*s13^3*s23*p1q*p2q + 9*
         s13^4*p2q^2 - 18*s12*s13*s23^2*p1q*p3q + 9*s12*s13*s23^2*p1q^2
          - 18*s12*s13^2*s23*p2q*p3q - 18*s12*s13^2*s23*p1q*p3q - 18*
         s12*s13^2*s23*p1q*p2q - 18*s12*s13^3*p2q*p3q + 9*s12*s13^3*
         p2q^2 + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s13*s23*p1q*p3q + 9*
         s12^2*s13^2*p3q^2 - 18*s12^2*s13^2*p2q*p3q + 9*s12^3*s13*p3q^2
         ] + rat[5*s12*s23^3*p1q - 30*s12*s13*s23^2*p3q - 5*s12*s13*
         s23^2*p2q - 15*s12*s13*s23^2*p1q - 30*s12*s13^2*s23*p3q + 15*
         s12*s13^2*s23*p2q - 20*s12*s13^2*s23*p1q + 20*s12*s13^3*p2q - 
         5*s12^2*s23^2*p3q + 5*s12^2*s23^2*p1q - 35*s12^2*s13*s23*p3q
          + 5*s12^2*s13*s23*p2q - 10*s12^2*s13*s23*p1q - 20*s12^2*s13^2
         *p3q + 10*s12^2*s13^2*p2q - 10*s12^2*s13^2*p1q - 5*s12^3*s23*
         p3q - 10*s12^3*s13*p3q,18*s13*s23^4*p1q^2 - 36*s13^2*s23^3*p1q
         *p2q + 36*s13^2*s23^3*p1q^2 + 18*s13^3*s23^2*p2q^2 - 72*s13^3*
         s23^2*p1q*p2q + 18*s13^3*s23^2*p1q^2 + 36*s13^4*s23*p2q^2 - 36
         *s13^4*s23*p1q*p2q + 18*s13^5*p2q^2 - 36*s12*s13*s23^3*p1q*p3q
          + 18*s12*s13*s23^3*p1q^2 - 36*s12*s13^2*s23^2*p2q*p3q - 72*
         s12*s13^2*s23^2*p1q*p3q - 36*s12*s13^2*s23^2*p1q*p2q + 18*s12*
         s13^2*s23^2*p1q^2 - 72*s12*s13^3*s23*p2q*p3q + 18*s12*s13^3*
         s23*p2q^2 - 36*s12*s13^3*s23*p1q*p3q - 36*s12*s13^3*s23*p1q*
         p2q - 36*s12*s13^4*p2q*p3q + 18*s12*s13^4*p2q^2 + 18*s12^2*s13
         *s23^2*p3q^2 - 36*s12^2*s13*s23^2*p1q*p3q + 36*s12^2*s13^2*s23
         *p3q^2 - 36*s12^2*s13^2*s23*p2q*p3q - 36*s12^2*s13^2*s23*p1q*
         p3q + 18*s12^2*s13^3*p3q^2 - 36*s12^2*s13^3*p2q*p3q + 18*s12^3
         *s13*s23*p3q^2 + 18*s12^3*s13^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 2*s13*
         s23^4*p1q^2 - s13^2*s23^3*p1q*p3q + 4*s13^2*s23^3*p1q*p2q - 5*
         s13^2*s23^3*p1q^2 + 2*s13^3*s23^2*p3q^2 + s13^3*s23^2*p2q*p3q
          - 2*s13^3*s23^2*p2q^2 + 3*s13^3*s23^2*p1q*p3q + 10*s13^3*
         s23^2*p1q*p2q - s13^3*s23^2*p1q^2 - 3*s13^4*s23*p2q*p3q - 5*
         s13^4*s23*p2q^2 + 2*s13^4*s23*p1q*p2q - s13^5*p2q^2 - 10*s12*
         s23^4*p1q^2 - 5*s12*s13*s23^3*p1q*p3q + 22*s12*s13*s23^3*p1q*
         p2q - 31*s12*s13*s23^3*p1q^2 + 19*s12*s13^2*s23^2*p3q^2 + 9*
         s12*s13^2*s23^2*p2q*p3q - 12*s12*s13^2*s23^2*p2q^2 + 29*s12*
         s13^2*s23^2*p1q*p3q + 63*s12*s13^2*s23^2*p1q*p2q - 8*s12*s13^2
         *s23^2*p1q^2 + 5*s12*s13^3*s23*p3q^2 - 21*s12*s13^3*s23*p2q*
         p3q - 32*s12*s13^3*s23*p2q^2 + 7*s12*s13^3*s23*p1q*p3q + 11*
         s12*s13^3*s23*p1q*p2q + s12*s13^4*p2q*p3q - 3*s12*s13^4*p2q^2
          + 20*s12^2*s23^3*p1q*p3q + 10*s12^2*s23^3*p1q*p2q - 10*s12^2*
         s23^3*p1q^2 + 7*s12^2*s13*s23^2*p3q^2 - 2*s12^2*s13*s23^2*p2q*
         p3q - 10*s12^2*s13*s23^2*p2q^2 + 14*s12^2*s13*s23^2*p1q*p3q + 
         31*s12^2*s13*s23^2*p1q*p2q - 39*s12^2*s13*s23^2*p1q^2 + 32*
         s12^2*s13^2*s23*p3q^2 + 21*s12^2*s13^2*s23*p2q*p3q - 17*s12^2*
         s13^2*s23*p2q^2 + 46*s12^2*s13^2*s23*p1q*p3q + 48*s12^2*s13^2*
         s23*p1q*p2q + 3*s12^2*s13^3*p2q*p3q - 3*s12^2*s13^3*p2q^2 - 10
         *s12^3*s23^2*p3q^2 - 10*s12^3*s23^2*p2q*p3q + 20*s12^3*s23^2*
         p1q*p3q + 10*s12^3*s23^2*p1q*p2q + 17*s12^3*s13*s23*p3q^2 + 29
         *s12^3*s13*s23*p2q*p3q + 10*s12^3*s13*s23*p2q^2 + 39*s12^3*s13
         *s23*p1q*p3q + 39*s12^3*s13*s23*p1q*p2q + 3*s12^3*s13^2*p2q*
         p3q - s12^3*s13^2*p2q^2 - 10*s12^4*s23*p3q^2 - 10*s12^4*s23*
         p2q*p3q + s12^4*s13*p2q*p3q, - 18*s13*s23^5*p1q^3 + 18*s13^2*
         s23^4*p1q^2*p3q + 54*s13^2*s23^4*p1q^2*p2q - 18*s13^2*s23^4*
         p1q^3 - 36*s13^3*s23^3*p1q*p2q*p3q - 54*s13^3*s23^3*p1q*p2q^2
          + 18*s13^3*s23^3*p1q^2*p3q + 54*s13^3*s23^3*p1q^2*p2q + 18*
         s13^4*s23^2*p2q^2*p3q + 18*s13^4*s23^2*p2q^3 - 36*s13^4*s23^2*
         p1q*p2q*p3q - 54*s13^4*s23^2*p1q*p2q^2 + 18*s13^5*s23*p2q^2*
         p3q + 18*s13^5*s23*p2q^3 + 54*s12*s13*s23^4*p1q^2*p3q + 18*s12
         *s13*s23^4*p1q^2*p2q - 18*s12*s13*s23^4*p1q^3 - 36*s12*s13^2*
         s23^3*p1q*p3q^2 - 36*s12*s13^2*s23^3*p1q*p2q*p3q - 36*s12*
         s13^2*s23^3*p1q*p2q^2 + 72*s12*s13^2*s23^3*p1q^2*p3q + 72*s12*
         s13^2*s23^3*p1q^2*p2q - 36*s12*s13^3*s23^2*p2q*p3q^2 - 18*s12*
         s13^3*s23^2*p2q^2*p3q + 18*s12*s13^3*s23^2*p2q^3 - 36*s12*
         s13^3*s23^2*p1q*p3q^2 - 72*s12*s13^3*s23^2*p1q*p2q*p3q - 90*
         s12*s13^3*s23^2*p1q*p2q^2 - 36*s12*s13^4*s23*p2q*p3q^2 + 36*
         s12*s13^4*s23*p2q^3 - 54*s12^2*s13*s23^3*p1q*p3q^2 - 36*s12^2*
         s13*s23^3*p1q*p2q*p3q + 54*s12^2*s13*s23^3*p1q^2*p3q + 18*
         s12^2*s13*s23^3*p1q^2*p2q + 18*s12^2*s13^2*s23^2*p3q^3 - 18*
         s12^2*s13^2*s23^2*p2q*p3q^2 - 36*s12^2*s13^2*s23^2*p2q^2*p3q
          - 90*s12^2*s13^2*s23^2*p1q*p3q^2 - 72*s12^2*s13^2*s23^2*p1q*
         p2q*p3q - 36*s12^2*s13^2*s23^2*p1q*p2q^2 + 18*s12^2*s13^3*s23*
         p3q^3 - 54*s12^2*s13^3*s23*p2q*p3q^2 - 54*s12^2*s13^3*s23*
         p2q^2*p3q + 18*s12^2*s13^3*s23*p2q^3 + 18*s12^3*s13*s23^2*
         p3q^3 + 18*s12^3*s13*s23^2*p2q*p3q^2 - 54*s12^3*s13*s23^2*p1q*
         p3q^2 - 36*s12^3*s13*s23^2*p1q*p2q*p3q + 36*s12^3*s13^2*s23*
         p3q^3 - 36*s12^3*s13^2*s23*p2q^2*p3q + 18*s12^4*s13*s23*p3q^3
          + 18*s12^4*s13*s23*p2q*p3q^2] + rat[ - 2*s13^2*s23^6*p1q^2 - 
         4*s13^3*s23^5*p1q*p3q + 4*s13^3*s23^5*p1q*p2q - 10*s13^3*s23^5
         *p1q^2 + 4*s13^4*s23^4*p3q^2 + 4*s13^4*s23^4*p2q*p3q - 2*s13^4
         *s23^4*p2q^2 + 20*s13^4*s23^4*p1q*p2q - 10*s13^4*s23^4*p1q^2
          + 4*s13^5*s23^3*p3q^2 - 10*s13^5*s23^3*p2q^2 + 4*s13^5*s23^3*
         p1q*p3q + 20*s13^5*s23^3*p1q*p2q - 2*s13^5*s23^3*p1q^2 - 4*
         s13^6*s23^2*p2q*p3q - 10*s13^6*s23^2*p2q^2 + 4*s13^6*s23^2*p1q
         *p2q - 2*s13^7*s23*p2q^2 + 7*s12*s13*s23^6*p1q^2 - 65*s12*
         s13^2*s23^5*p1q*p3q - 12*s12*s13^2*s23^5*p1q*p2q - 32*s12*
         s13^2*s23^5*p1q^2 + 62*s12*s13^3*s23^4*p3q^2 + 73*s12*s13^3*
         s23^4*p2q*p3q + 5*s12*s13^3*s23^4*p2q^2 - 58*s12*s13^3*s23^4*
         p1q*p3q + 70*s12*s13^3*s23^4*p1q*p2q - 69*s12*s13^3*s23^4*
         p1q^2 + 92*s12*s13^4*s23^3*p3q^2 + 78*s12*s13^4*s23^3*p2q*p3q
          - 38*s12*s13^4*s23^3*p2q^2 + 29*s12*s13^4*s23^3*p1q*p3q + 136
         *s12*s13^4*s23^3*p1q*p2q - 32*s12*s13^4*s23^3*p1q^2 + 30*s12*
         s13^5*s23^2*p3q^2 - 5*s12*s13^5*s23^2*p2q*p3q - 67*s12*s13^5*
         s23^2*p2q^2 + 22*s12*s13^5*s23^2*p1q*p3q + 58*s12*s13^5*s23^2*
         p1q*p2q - 2*s12*s13^5*s23^2*p1q^2 - 10*s12*s13^6*s23*p2q*p3q
          - 26*s12*s13^6*s23*p2q^2 + 4*s12*s13^6*s23*p1q*p2q - 2*s12*
         s13^7*p2q^2 + 10*s12^2*s23^6*p1q^2 - 82*s12^2*s13*s23^5*p1q*
         p3q - 27*s12^2*s13*s23^5*p1q*p2q - 4*s12^2*s13*s23^5*p1q^2 + 
         123*s12^2*s13^2*s23^4*p3q^2 + 146*s12^2*s13^2*s23^4*p2q*p3q + 
         17*s12^2*s13^2*s23^4*p2q^2 - 184*s12^2*s13^2*s23^4*p1q*p3q + 
         54*s12^2*s13^2*s23^4*p1q*p2q - 89*s12^2*s13^2*s23^4*p1q^2 + 
         302*s12^2*s13^3*s23^3*p3q^2 + 292*s12^2*s13^3*s23^3*p2q*p3q - 
         46*s12^2*s13^3*s23^3*p2q^2 - 27*s12^2*s13^3*s23^3*p1q*p3q + 
         253*s12^2*s13^3*s23^3*p1q*p2q - 87*s12^2*s13^3*s23^3*p1q^2 + 
         195*s12^2*s13^4*s23^2*p3q^2 + 109*s12^2*s13^4*s23^2*p2q*p3q - 
         152*s12^2*s13^4*s23^2*p2q^2 + 63*s12^2*s13^4*s23^2*p1q*p3q + 
         192*s12^2*s13^4*s23^2*p1q*p2q - 22*s12^2*s13^4*s23^2*p1q^2 + 
         36*s12^2*s13^5*s23*p3q^2 - 15*s12^2*s13^5*s23*p2q*p3q - 97*
         s12^2*s13^5*s23*p2q^2 + 18*s12^2*s13^5*s23*p1q*p3q + 40*s12^2*
         s13^5*s23*p1q*p2q - 8*s12^2*s13^6*p2q*p3q - 18*s12^2*s13^6*
         p2q^2 - 20*s12^3*s23^5*p1q*p3q - 10*s12^3*s23^5*p1q*p2q + 20*
         s12^3*s23^5*p1q^2 + 75*s12^3*s13*s23^4*p3q^2 + 87*s12^3*s13*
         s23^4*p2q*p3q + 10*s12^3*s13*s23^4*p2q^2 - 166*s12^3*s13*s23^4
         *p1q*p3q - 16*s12^3*s13*s23^4*p1q*p2q - 19*s12^3*s13*s23^4*
         p1q^2 + 364*s12^3*s13^2*s23^3*p3q^2 + 370*s12^3*s13^2*s23^3*
         p2q*p3q - 18*s12^3*s13^2*s23^3*p2q^2 - 139*s12^3*s13^2*s23^3*
         p1q*p3q + 165*s12^3*s13^2*s23^3*p1q*p2q - 67*s12^3*s13^2*s23^3
         *p1q^2 + 406*s12^3*s13^3*s23^2*p3q^2 + 320*s12^3*s13^3*s23^2*
         p2q*p3q - 152*s12^3*s13^3*s23^2*p2q^2 + 41*s12^3*s13^3*s23^2*
         p1q*p3q + 237*s12^3*s13^3*s23^2*p1q*p2q - 28*s12^3*s13^3*s23^2
         *p1q^2 + 137*s12^3*s13^4*s23*p3q^2 + 45*s12^3*s13^4*s23*p2q*
         p3q - 156*s12^3*s13^4*s23*p2q^2 + 34*s12^3*s13^4*s23*p1q*p3q
          + 76*s12^3*s13^4*s23*p1q*p2q + 10*s12^3*s13^5*p3q^2 - 12*
         s12^3*s13^5*p2q*p3q - 42*s12^3*s13^5*p2q^2 + 10*s12^4*s23^4*
         p3q^2 + 10*s12^4*s23^4*p2q*p3q - 40*s12^4*s23^4*p1q*p3q - 20*
         s12^4*s23^4*p1q*p2q + 10*s12^4*s23^4*p1q^2 + 170*s12^4*s13*
         s23^3*p3q^2 + 176*s12^4*s13*s23^3*p2q*p3q - 106*s12^4*s13*
         s23^3*p1q*p3q + 19*s12^4*s13*s23^3*p1q*p2q - 8*s12^4*s13*s23^3
         *p1q^2 + 356*s12^4*s13^2*s23^2*p3q^2 + 321*s12^4*s13^2*s23^2*
         p2q*p3q - 67*s12^4*s13^2*s23^2*p2q^2 - 22*s12^4*s13^2*s23^2*
         p1q*p3q + 107*s12^4*s13^2*s23^2*p1q*p2q - 8*s12^4*s13^2*s23^2*
         p1q^2 + 196*s12^4*s13^3*s23*p3q^2 + 127*s12^4*s13^3*s23*p2q*
         p3q - 115*s12^4*s13^3*s23*p2q^2 + 14*s12^4*s13^3*s23*p1q*p3q
          + 48*s12^4*s13^3*s23*p1q*p2q + 30*s12^4*s13^4*p3q^2 + 12*
         s12^4*s13^4*p2q*p3q - 38*s12^4*s13^4*p2q^2 + 20*s12^5*s23^3*
         p3q^2 + 20*s12^5*s23^3*p2q*p3q - 20*s12^5*s23^3*p1q*p3q - 10*
         s12^5*s23^3*p1q*p2q + 125*s12^5*s13*s23^2*p3q^2 + 121*s12^5*
         s13*s23^2*p2q*p3q - 10*s12^5*s13*s23^2*p2q^2 - 22*s12^5*s13*
         s23^2*p1q*p3q + 8*s12^5*s13*s23^2*p1q*p2q + 125*s12^5*s13^2*
         s23*p3q^2 + 109*s12^5*s13^2*s23*p2q*p3q - 32*s12^5*s13^2*s23*
         p2q^2 - 2*s12^5*s13^2*s23*p1q*p3q + 8*s12^5*s13^2*s23*p1q*p2q
          + 30*s12^5*s13^3*p3q^2 + 28*s12^5*s13^3*p2q*p3q - 12*s12^5*
         s13^3*p2q^2 + 10*s12^6*s23^2*p3q^2 + 10*s12^6*s23^2*p2q*p3q + 
         30*s12^6*s13*s23*p3q^2 + 32*s12^6*s13*s23*p2q*p3q + 10*s12^6*
         s13^2*p3q^2 + 12*s12^6*s13^2*p2q*p3q, - 36*s13^2*s23^7*p1q^3
          + 36*s13^3*s23^6*p1q^2*p3q + 108*s13^3*s23^6*p1q^2*p2q - 72*
         s13^3*s23^6*p1q^3 - 72*s13^4*s23^5*p1q*p2q*p3q - 108*s13^4*
         s23^5*p1q*p2q^2 + 72*s13^4*s23^5*p1q^2*p3q + 216*s13^4*s23^5*
         p1q^2*p2q - 36*s13^4*s23^5*p1q^3 + 36*s13^5*s23^4*p2q^2*p3q + 
         36*s13^5*s23^4*p2q^3 - 144*s13^5*s23^4*p1q*p2q*p3q - 216*s13^5
         *s23^4*p1q*p2q^2 + 36*s13^5*s23^4*p1q^2*p3q + 108*s13^5*s23^4*
         p1q^2*p2q + 72*s13^6*s23^3*p2q^2*p3q + 72*s13^6*s23^3*p2q^3 - 
         72*s13^6*s23^3*p1q*p2q*p3q - 108*s13^6*s23^3*p1q*p2q^2 + 36*
         s13^7*s23^2*p2q^2*p3q + 36*s13^7*s23^2*p2q^3 - 36*s12*s13*
         s23^7*p1q^3 + 144*s12*s13^2*s23^6*p1q^2*p3q + 144*s12*s13^2*
         s23^6*p1q^2*p2q - 144*s12*s13^2*s23^6*p1q^3 - 72*s12*s13^3*
         s23^5*p1q*p3q^2 - 144*s12*s13^3*s23^5*p1q*p2q*p3q - 180*s12*
         s13^3*s23^5*p1q*p2q^2 + 360*s12*s13^3*s23^5*p1q^2*p3q + 504*
         s12*s13^3*s23^5*p1q^2*p2q - 144*s12*s13^3*s23^5*p1q^3 - 72*s12
         *s13^4*s23^4*p2q*p3q^2 + 72*s12*s13^4*s23^4*p2q^3 - 144*s12*
         s13^4*s23^4*p1q*p3q^2 - 432*s12*s13^4*s23^4*p1q*p2q*p3q - 576*
         s12*s13^4*s23^4*p1q*p2q^2 + 252*s12*s13^4*s23^4*p1q^2*p3q + 
         468*s12*s13^4*s23^4*p1q^2*p2q - 36*s12*s13^4*s23^4*p1q^3 - 144
         *s12*s13^5*s23^3*p2q*p3q^2 + 72*s12*s13^5*s23^3*p2q^2*p3q + 
         216*s12*s13^5*s23^3*p2q^3 - 72*s12*s13^5*s23^3*p1q*p3q^2 - 360
         *s12*s13^5*s23^3*p1q*p2q*p3q - 504*s12*s13^5*s23^3*p1q*p2q^2
          + 36*s12*s13^5*s23^3*p1q^2*p3q + 108*s12*s13^5*s23^3*p1q^2*
         p2q - 72*s12*s13^6*s23^2*p2q*p3q^2 + 108*s12*s13^6*s23^2*p2q^2
         *p3q + 180*s12*s13^6*s23^2*p2q^3 - 72*s12*s13^6*s23^2*p1q*p2q*
         p3q - 108*s12*s13^6*s23^2*p1q*p2q^2 + 36*s12*s13^7*s23*p2q^2*
         p3q + 36*s12*s13^7*s23*p2q^3 + 108*s12^2*s13*s23^6*p1q^2*p3q
          + 36*s12^2*s13*s23^6*p1q^2*p2q - 72*s12^2*s13*s23^6*p1q^3 - 
         180*s12^2*s13^2*s23^5*p1q*p3q^2 - 144*s12^2*s13^2*s23^5*p1q*
         p2q*p3q - 72*s12^2*s13^2*s23^5*p1q*p2q^2 + 504*s12^2*s13^2*
         s23^5*p1q^2*p3q + 360*s12^2*s13^2*s23^5*p1q^2*p2q - 144*s12^2*
         s13^2*s23^5*p1q^3 + 36*s12^2*s13^3*s23^4*p3q^3 - 108*s12^2*
         s13^3*s23^4*p2q*p3q^2 - 108*s12^2*s13^3*s23^4*p2q^2*p3q + 36*
         s12^2*s13^3*s23^4*p2q^3 - 504*s12^2*s13^3*s23^4*p1q*p3q^2 - 
         576*s12^2*s13^3*s23^4*p1q*p2q*p3q - 504*s12^2*s13^3*s23^4*p1q*
         p2q^2 + 576*s12^2*s13^3*s23^4*p1q^2*p3q + 576*s12^2*s13^3*
         s23^4*p1q^2*p2q - 72*s12^2*s13^3*s23^4*p1q^3 + 72*s12^2*s13^4*
         s23^3*p3q^3 - 360*s12^2*s13^4*s23^3*p2q*p3q^2 - 216*s12^2*
         s13^4*s23^3*p2q^2*p3q + 216*s12^2*s13^4*s23^3*p2q^3 - 396*
         s12^2*s13^4*s23^3*p1q*p3q^2 - 648*s12^2*s13^4*s23^3*p1q*p2q*
         p3q - 720*s12^2*s13^4*s23^3*p1q*p2q^2 + 180*s12^2*s13^4*s23^3*
         p1q^2*p3q + 252*s12^2*s13^4*s23^3*p1q^2*p2q + 36*s12^2*s13^5*
         s23^2*p3q^3 - 324*s12^2*s13^5*s23^2*p2q*p3q^2 - 72*s12^2*s13^5
         *s23^2*p2q^2*p3q + 288*s12^2*s13^5*s23^2*p2q^3 - 72*s12^2*
         s13^5*s23^2*p1q*p3q^2 - 216*s12^2*s13^5*s23^2*p1q*p2q*p3q - 
         288*s12^2*s13^5*s23^2*p1q*p2q^2 - 72*s12^2*s13^6*s23*p2q*p3q^2
          + 36*s12^2*s13^6*s23*p2q^2*p3q + 108*s12^2*s13^6*s23*p2q^3 - 
         108*s12^3*s13*s23^5*p1q*p3q^2 - 72*s12^3*s13*s23^5*p1q*p2q*p3q
          + 216*s12^3*s13*s23^5*p1q^2*p3q + 72*s12^3*s13*s23^5*p1q^2*
         p2q - 36*s12^3*s13*s23^5*p1q^3 + 72*s12^3*s13^2*s23^4*p3q^3 - 
         72*s12^3*s13^2*s23^4*p2q^2*p3q - 576*s12^3*s13^2*s23^4*p1q*
         p3q^2 - 432*s12^3*s13^2*s23^4*p1q*p2q*p3q - 144*s12^3*s13^2*
         s23^4*p1q*p2q^2 + 468*s12^3*s13^2*s23^4*p1q^2*p3q + 252*s12^3*
         s13^2*s23^4*p1q^2*p2q - 36*s12^3*s13^2*s23^4*p1q^3 + 216*s12^3
         *s13^3*s23^3*p3q^3 - 216*s12^3*s13^3*s23^3*p2q*p3q^2 - 360*
         s12^3*s13^3*s23^3*p2q^2*p3q + 72*s12^3*s13^3*s23^3*p2q^3 - 720
         *s12^3*s13^3*s23^3*p1q*p3q^2 - 648*s12^3*s13^3*s23^3*p1q*p2q*
         p3q - 396*s12^3*s13^3*s23^3*p1q*p2q^2 + 252*s12^3*s13^3*s23^3*
         p1q^2*p3q + 180*s12^3*s13^3*s23^3*p1q^2*p2q + 180*s12^3*s13^4*
         s23^2*p3q^3 - 396*s12^3*s13^4*s23^2*p2q*p3q^2 - 396*s12^3*
         s13^4*s23^2*p2q^2*p3q + 180*s12^3*s13^4*s23^2*p2q^3 - 252*
         s12^3*s13^4*s23^2*p1q*p3q^2 - 288*s12^3*s13^4*s23^2*p1q*p2q*
         p3q - 252*s12^3*s13^4*s23^2*p1q*p2q^2 + 36*s12^3*s13^5*s23*
         p3q^3 - 180*s12^3*s13^5*s23*p2q*p3q^2 - 108*s12^3*s13^5*s23*
         p2q^2*p3q + 108*s12^3*s13^5*s23*p2q^3 + 36*s12^4*s13*s23^4*
         p3q^3 + 36*s12^4*s13*s23^4*p2q*p3q^2 - 216*s12^4*s13*s23^4*p1q
         *p3q^2 - 144*s12^4*s13*s23^4*p1q*p2q*p3q + 108*s12^4*s13*s23^4
         *p1q^2*p3q + 36*s12^4*s13*s23^4*p1q^2*p2q + 216*s12^4*s13^2*
         s23^3*p3q^3 + 72*s12^4*s13^2*s23^3*p2q*p3q^2 - 144*s12^4*s13^2
         *s23^3*p2q^2*p3q - 504*s12^4*s13^2*s23^3*p1q*p3q^2 - 360*s12^4
         *s13^2*s23^3*p1q*p2q*p3q - 72*s12^4*s13^2*s23^3*p1q*p2q^2 + 
         108*s12^4*s13^2*s23^3*p1q^2*p3q + 36*s12^4*s13^2*s23^3*p1q^2*
         p2q + 288*s12^4*s13^3*s23^2*p3q^3 - 72*s12^4*s13^3*s23^2*p2q*
         p3q^2 - 324*s12^4*s13^3*s23^2*p2q^2*p3q + 36*s12^4*s13^3*s23^2
         *p2q^3 - 288*s12^4*s13^3*s23^2*p1q*p3q^2 - 216*s12^4*s13^3*
         s23^2*p1q*p2q*p3q - 72*s12^4*s13^3*s23^2*p1q*p2q^2 + 108*s12^4
         *s13^4*s23*p3q^3 - 108*s12^4*s13^4*s23*p2q*p3q^2 - 180*s12^4*
         s13^4*s23*p2q^2*p3q + 36*s12^4*s13^4*s23*p2q^3 + 72*s12^5*s13*
         s23^3*p3q^3 + 72*s12^5*s13*s23^3*p2q*p3q^2 - 108*s12^5*s13*
         s23^3*p1q*p3q^2 - 72*s12^5*s13*s23^3*p1q*p2q*p3q + 180*s12^5*
         s13^2*s23^2*p3q^3 + 108*s12^5*s13^2*s23^2*p2q*p3q^2 - 72*s12^5
         *s13^2*s23^2*p2q^2*p3q - 108*s12^5*s13^2*s23^2*p1q*p3q^2 - 72*
         s12^5*s13^2*s23^2*p1q*p2q*p3q + 108*s12^5*s13^3*s23*p3q^3 + 36
         *s12^5*s13^3*s23*p2q*p3q^2 - 72*s12^5*s13^3*s23*p2q^2*p3q + 36
         *s12^6*s13*s23^2*p3q^3 + 36*s12^6*s13*s23^2*p2q*p3q^2 + 36*
         s12^6*s13^2*s23*p3q^3 + 36*s12^6*s13^2*s23*p2q*p3q^2] + rat[
          - 5*s12^4*p3q + 5*s12^3*s13*p2q - 10*s12^3*s13*p3q + 5*s12^3*
         s23*p1q - 6*s12^3*s23*p3q + 10*s12^2*s13^2*p2q - 5*s12^2*s13^2
         *p3q - 4*s12^2*s13*s23*p2q - 16*s12^2*s13*s23*p3q + 6*s12^2*
         s23^2*p1q - s12^2*s23^2*p3q + 5*s12*s13^3*p2q - 5*s12*s13^2*
         s23*p1q - 4*s12*s13^2*s23*p2q - 10*s12*s13^2*s23*p3q + 4*s12*
         s13*s23^2*p1q - s12*s13*s23^2*p2q - 2*s12*s13*s23^2*p3q + s12*
         s23^3*p1q,72*s12^4*s23*p3q^2 - 144*s12^3*s13*s23*p2q*p3q + 144
         *s12^3*s13*s23*p3q^2 - 144*s12^3*s23^2*p1q*p3q + 72*s12^3*
         s23^2*p3q^2 + 72*s12^2*s13^2*s23*p2q^2 - 288*s12^2*s13^2*s23*
         p2q*p3q + 72*s12^2*s13^2*s23*p3q^2 - 144*s12^2*s13*s23^2*p1q*
         p2q - 288*s12^2*s13*s23^2*p1q*p3q - 144*s12^2*s13*s23^2*p2q*
         p3q + 72*s12^2*s13*s23^2*p3q^2 + 72*s12^2*s23^3*p1q^2 - 144*
         s12^2*s23^3*p1q*p3q + 144*s12*s13^3*s23*p2q^2 - 144*s12*s13^3*
         s23*p2q*p3q - 288*s12*s13^2*s23^2*p1q*p2q - 144*s12*s13^2*
         s23^2*p1q*p3q + 72*s12*s13^2*s23^2*p2q^2 - 144*s12*s13^2*s23^2
         *p2q*p3q + 144*s12*s13*s23^3*p1q^2 - 144*s12*s13*s23^3*p1q*p2q
          - 144*s12*s13*s23^3*p1q*p3q + 72*s12*s23^4*p1q^2 + 72*s13^4*
         s23*p2q^2 - 144*s13^3*s23^2*p1q*p2q + 72*s13^3*s23^2*p2q^2 + 
         72*s13^2*s23^3*p1q^2 - 144*s13^2*s23^3*p1q*p2q + 72*s13*s23^4*
         p1q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - s23^2*p1q - 2
         *s13*s23*p3q + s13*s23*p2q - 3*s13*s23*p1q + 3*s13^2*p2q + s12
         *s23*p3q - s12*s23*p1q - 3*s12*s13*p3q - s12*s13*p2q - 4*s12*
         s13*p1q + s12^2*p3q,18*s23^3*p1q^2 - 36*s13*s23^2*p1q*p2q + 18
         *s13*s23^2*p1q^2 + 18*s13^2*s23*p2q^2 - 36*s13^2*s23*p1q*p2q
          + 18*s13^3*p2q^2 - 36*s12*s23^2*p1q*p3q + 18*s12*s23^2*p1q^2
          - 36*s12*s13*s23*p2q*p3q - 36*s12*s13*s23*p1q*p3q - 36*s12*
         s13*s23*p1q*p2q - 36*s12*s13^2*p2q*p3q + 18*s12*s13^2*p2q^2 + 
         18*s12^2*s23*p3q^2 - 36*s12^2*s23*p1q*p3q + 18*s12^2*s13*p3q^2
          - 36*s12^2*s13*p2q*p3q + 18*s12^3*p3q^2] + rat[ - 2*s13*s23^2
         *p3q - 2*s13*s23^2*p1q + 2*s13^2*s23*p2q - 3*s12*s13*s23*p3q
          - 3*s12*s13*s23*p1q + s12*s13^2*p2q - s12^2*s13*p3q - s12^2*
         s13*p1q,18*s23^4*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s13*s23^3*
         p1q^2 + 18*s13^2*s23^2*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*
         s13^3*s23*p2q^2 - 36*s12*s23^3*p1q*p3q + 36*s12*s23^3*p1q^2 - 
         36*s12*s13*s23^2*p2q*p3q - 36*s12*s13*s23^2*p1q*p3q - 72*s12*
         s13*s23^2*p1q*p2q + 18*s12*s13*s23^2*p1q^2 - 36*s12*s13^2*s23*
         p2q*p3q + 36*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p1q*p2q + 
         18*s12*s13^3*p2q^2 + 18*s12^2*s23^2*p3q^2 - 72*s12^2*s23^2*p1q
         *p3q + 18*s12^2*s23^2*p1q^2 + 18*s12^2*s13*s23*p3q^2 - 72*
         s12^2*s13*s23*p2q*p3q - 36*s12^2*s13*s23*p1q*p3q - 36*s12^2*
         s13*s23*p1q*p2q - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*
         p2q^2 + 36*s12^3*s23*p3q^2 - 36*s12^3*s23*p1q*p3q + 18*s12^3*
         s13*p3q^2 - 36*s12^3*s13*p2q*p3q + 18*s12^4*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[5*s12*
         s23^3*p1q^2*p3q + 5*s12*s23^3*p1q^2*p2q + 10*s12*s23^3*p1q^3
          - 10*s12*s13*s23^2*p1q*p2q*p3q - 10*s12*s13*s23^2*p1q*p2q^2
          - 5*s12*s13*s23^2*p1q^2*p3q - 25*s12*s13*s23^2*p1q^2*p2q + 5*
         s12*s13^2*s23*p2q^2*p3q + 5*s12*s13^2*s23*p2q^3 + 10*s12*s13^2
         *s23*p1q*p2q*p3q + 20*s12*s13^2*s23*p1q*p2q^2 - 5*s12*s13^3*
         p2q^2*p3q - 5*s12*s13^3*p2q^3 - 15*s12^2*s23^2*p1q*p3q^2 - 20*
         s12^2*s23^2*p1q*p2q*p3q - 5*s12^2*s23^2*p1q*p2q^2 - 25*s12^2*
         s23^2*p1q^2*p3q - 5*s12^2*s23^2*p1q^2*p2q + 10*s12^2*s13*s23*
         p3q^3 + 15*s12^2*s13*s23*p2q*p3q^2 + 10*s12^2*s13*s23*p2q^2*
         p3q + 5*s12^2*s13*s23*p2q^3 + 15*s12^2*s13*s23*p1q*p3q^2 + 10*
         s12^2*s13*s23*p1q*p2q*p3q + 15*s12^2*s13*s23*p1q*p2q^2 + 5*
         s12^2*s13^2*p2q*p3q^2 - 5*s12^2*s13^2*p2q^2*p3q - 10*s12^2*
         s13^2*p2q^3 + 10*s12^3*s23*p3q^3 + 15*s12^3*s23*p2q*p3q^2 + 5*
         s12^3*s23*p2q^2*p3q + 15*s12^3*s23*p1q*p3q^2 - 5*s12^3*s23*p1q
         *p2q^2 + 10*s12^3*s13*p2q*p3q^2 + 5*s12^3*s13*p2q^2*p3q - 5*
         s12^3*s13*p2q^3 + 5*s12^4*p2q*p3q^2 + 5*s12^4*p2q^2*p3q, - 36*
         s23^4*p1q^3 + 36*s13*s23^3*p1q^2*p3q + 108*s13*s23^3*p1q^2*p2q
          - 72*s13^2*s23^2*p1q*p2q*p3q - 108*s13^2*s23^2*p1q*p2q^2 + 36
         *s13^3*s23*p2q^2*p3q + 36*s13^3*s23*p2q^3 + 108*s12*s23^3*
         p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72*s12*s13*s23^2*p1q*
         p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*
         p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13^2*s23*p2q^2*
         p3q + 36*s12*s13^2*s23*p2q^3 - 108*s12^2*s23^2*p1q*p3q^2 - 72*
         s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2*
         s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23*
         p3q^3 + 36*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^4*
         p1q^2*p2q - 2*s13*s23^3*p1q*p2q^2 + 2*s13*s23^3*p1q^2*p2q + 
         s13^2*s23^2*p2q^3 - 4*s13^2*s23^2*p1q*p2q^2 + s13^2*s23^2*
         p1q^2*p2q + 2*s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q^2 + s13^4*
         p2q^3 - 3*s12*s23^3*p1q*p2q*p3q - s12*s23^3*p1q*p2q^2 + 2*s12*
         s13*s23^2*p2q*p3q^2 + s12*s13*s23^2*p2q^2*p3q + s12*s13*s23^2*
         p2q^3 + 2*s12*s13*s23^2*p1q*p2q*p3q + 4*s12*s13*s23^2*p1q^2*
         p2q - 2*s12*s13^2*s23*p2q*p3q^2 - 8*s12*s13^2*s23*p2q^2*p3q - 
         3*s12*s13^2*s23*p1q*p2q*p3q - 7*s12*s13^2*s23*p1q*p2q^2 - s12*
         s13^3*p2q^2*p3q + 3*s12*s13^3*p2q^3 + 2*s12^2*s23^2*p2q*p3q^2
          + s12^2*s23^2*p2q^2*p3q - 2*s12^2*s23^2*p1q*p2q*p3q - s12^2*
         s23^2*p1q^2*p2q - 8*s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*
         p2q^3 - 2*s12^2*s13*s23*p1q*p2q*p3q - 4*s12^2*s13*s23*p1q*
         p2q^2 - 3*s12^2*s13^2*p2q^2*p3q + 3*s12^2*s13^2*p2q^3 + 2*
         s12^3*s23*p2q*p3q^2 + s12^3*s23*p1q*p2q*p3q + s12^3*s23*p1q*
         p2q^2 - 3*s12^3*s13*p2q^2*p3q + s12^3*s13*p2q^3 - s12^4*p2q^2*
         p3q, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q + 216*s13*s23^3
         *p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*p3q - 216*s13^2*s23^2*p1q
         *p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*s23*p2q^3 + 216*s12
         *s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q - 144*s12*s13*s23^2*
         p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*s13*s23^2*
         p1q*p2q^2 - 144*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13^2*s23*
         p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 216*s12^2*s23^2*p1q*p3q^2
          - 144*s12^2*s23^2*p1q*p2q*p3q + 72*s12^2*s13*s23*p3q^3 - 72*
         s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*s23*p2q^2*p3q + 72*
         s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - s23^4*p1q^3 + 3*s13*s23^3*p1q^2*p2q - s13*s23^3
         *p1q^3 - 3*s13^2*s23^2*p1q*p2q^2 + 3*s13^2*s23^2*p1q^2*p2q + 
         s13^3*s23*p2q^3 - 3*s13^3*s23*p1q*p2q^2 + s13^4*p2q^3 + 3*s12*
         s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - s12*s13*s23^2*p1q*
         p3q^2 - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + 
         2*s12*s13*s23^2*p1q^2*p2q - s12*s13^2*s23*p2q*p3q^2 - 3*s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12*s13^2*s23*p1q*
         p2q*p3q - 4*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q^2*p3q + 
         2*s12*s13^3*p2q^3 - 3*s12^2*s23^2*p1q*p3q^2 - 3*s12^2*s23^2*
         p1q*p2q*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 
         3*s12^2*s13*s23*p2q^2*p3q - s12^2*s13*s23*p1q*p2q^2 + s12^2*
         s13^2*p2q*p3q^2 - 4*s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3
          + s12^3*s23*p3q^3 + 2*s12^3*s23*p2q*p3q^2 - s12^3*s23*p1q*p2q
         *p3q + 2*s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*
         p2q*p3q^2, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q + 216*s13
         *s23^3*p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*p3q - 216*s13^2*
         s23^2*p1q*p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*s23*p2q^3
          + 216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q - 144*s12*
         s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 144*s12*
         s13*s23^2*p1q*p2q^2 - 144*s12*s13^2*s23*p2q*p3q^2 - 72*s12*
         s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 216*s12^2*s23^2
         *p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 72*s12^2*s13*s23*
         p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*s23*p2q^2*
         p3q + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2]*d + rat[
         s23^4*p1q^3 - 3*s13*s23^3*p1q^2*p2q + s13*s23^3*p1q^3 + 3*
         s13^2*s23^2*p1q*p2q^2 - 3*s13^2*s23^2*p1q^2*p2q - s13^3*s23*
         p2q^3 + 3*s13^3*s23*p1q*p2q^2 - s13^4*p2q^3 - 3*s12*s23^3*
         p1q^2*p3q - s12*s23^3*p1q^2*p2q + s12*s13*s23^2*p1q*p3q^2 + 2*
         s12*s13*s23^2*p1q*p2q^2 - s12*s13*s23^2*p1q^2*p3q - 2*s12*s13*
         s23^2*p1q^2*p2q + s12*s13^2*s23*p2q*p3q^2 + 3*s12*s13^2*s23*
         p2q^2*p3q - s12*s13^2*s23*p2q^3 - s12*s13^2*s23*p1q*p2q*p3q + 
         4*s12*s13^2*s23*p1q*p2q^2 + 2*s12*s13^3*p2q^2*p3q - 2*s12*
         s13^3*p2q^3 + 3*s12^2*s23^2*p1q*p3q^2 + 3*s12^2*s23^2*p1q*p2q*
         p3q - s12^2*s13*s23*p3q^3 - s12^2*s13*s23*p2q*p3q^2 + 3*s12^2*
         s13*s23*p2q^2*p3q + s12^2*s13*s23*p1q*p2q^2 - s12^2*s13^2*p2q*
         p3q^2 + 4*s12^2*s13^2*p2q^2*p3q - s12^2*s13^2*p2q^3 - s12^3*
         s23*p3q^3 - 2*s12^3*s23*p2q*p3q^2 + s12^3*s23*p1q*p2q*p3q - 2*
         s12^3*s13*p2q*p3q^2 + 2*s12^3*s13*p2q^2*p3q - s12^4*p2q*p3q^2,
          - 18*s23^4*p1q^3 + 18*s13*s23^3*p1q^2*p3q + 54*s13*s23^3*
         p1q^2*p2q - 36*s13^2*s23^2*p1q*p2q*p3q - 54*s13^2*s23^2*p1q*
         p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 + 54*s12*
         s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*s23^2*
         p1q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*
         p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*
         p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 - 54*s12^2*s23^2*p1q*p3q^2
          - 36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*
         s12^2*s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*
         s12^3*s23*p3q^3 + 18*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^3*
         p1q^2*p2q*p3q - s23^3*p1q^2*p2q^2 - 2*s23^3*p1q^3*p2q + 2*s13*
         s23^2*p1q*p2q^2*p3q + 2*s13*s23^2*p1q*p2q^3 + s13*s23^2*p1q^2*
         p2q*p3q + 5*s13*s23^2*p1q^2*p2q^2 - s13^2*s23*p2q^3*p3q - 
         s13^2*s23*p2q^4 - 2*s13^2*s23*p1q*p2q^2*p3q - 4*s13^2*s23*p1q*
         p2q^3 + s13^3*p2q^3*p3q + s13^3*p2q^4 + 3*s12*s23^2*p1q*p2q*
         p3q^2 + 4*s12*s23^2*p1q*p2q^2*p3q + s12*s23^2*p1q*p2q^3 + 5*
         s12*s23^2*p1q^2*p2q*p3q + s12*s23^2*p1q^2*p2q^2 - 2*s12*s13*
         s23*p2q*p3q^3 - 3*s12*s13*s23*p2q^2*p3q^2 - 2*s12*s13*s23*
         p2q^3*p3q - s12*s13*s23*p2q^4 - 3*s12*s13*s23*p1q*p2q*p3q^2 - 
         2*s12*s13*s23*p1q*p2q^2*p3q - 3*s12*s13*s23*p1q*p2q^3 - s12*
         s13^2*p2q^2*p3q^2 + s12*s13^2*p2q^3*p3q + 2*s12*s13^2*p2q^4 - 
         2*s12^2*s23*p2q*p3q^3 - 3*s12^2*s23*p2q^2*p3q^2 - s12^2*s23*
         p2q^3*p3q - 3*s12^2*s23*p1q*p2q*p3q^2 + s12^2*s23*p1q*p2q^3 - 
         2*s12^2*s13*p2q^2*p3q^2 - s12^2*s13*p2q^3*p3q + s12^2*s13*
         p2q^4 - s12^3*p2q^2*p3q^2 - s12^3*p2q^3*p3q, - 72*s23^3*p1q^3*
         p3q - 72*s23^3*p1q^3*p2q + 72*s13*s23^2*p1q^2*p3q^2 + 288*s13*
         s23^2*p1q^2*p2q*p3q + 216*s13*s23^2*p1q^2*p2q^2 - 144*s13^2*
         s23*p1q*p2q*p3q^2 - 360*s13^2*s23*p1q*p2q^2*p3q - 216*s13^2*
         s23*p1q*p2q^3 + 72*s13^3*p2q^2*p3q^2 + 144*s13^3*p2q^3*p3q + 
         72*s13^3*p2q^4 + 216*s12*s23^2*p1q^2*p3q^2 + 288*s12*s23^2*
         p1q^2*p2q*p3q + 72*s12*s23^2*p1q^2*p2q^2 - 144*s12*s13*s23*p1q
         *p3q^3 - 288*s12*s13*s23*p1q*p2q*p3q^2 - 288*s12*s13*s23*p1q*
         p2q^2*p3q - 144*s12*s13*s23*p1q*p2q^3 - 144*s12*s13^2*p2q*
         p3q^3 - 216*s12*s13^2*p2q^2*p3q^2 + 72*s12*s13^2*p2q^4 - 216*
         s12^2*s23*p1q*p3q^3 - 360*s12^2*s23*p1q*p2q*p3q^2 - 144*s12^2*
         s23*p1q*p2q^2*p3q + 72*s12^2*s13*p3q^4 - 216*s12^2*s13*p2q^2*
         p3q^2 - 144*s12^2*s13*p2q^3*p3q + 72*s12^3*p3q^4 + 144*s12^3*
         p2q*p3q^3 + 72*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[ - s23^3*
         p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 - s13^2*s23*
         p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*s23^2*p1q*p3q
          - s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2
          + 5*s12*s13*s23*p2q*p3q + s12*s13*s23*p2q^2 + 3*s12*s13*s23*
         p1q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*p2q*p3q - 2*s12*
         s13^2*p2q^2 + s12^2*s23*p2q*p3q + s12^2*s23*p1q*p3q - s12^2*
         s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - s12^2*s13*p2q^2 + s12^3*
         p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3
         *p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q
          + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*
         s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*
         s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3
          - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*
         s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*
         p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2] + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q
          + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + 
         s13^3*p2q^2 - s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*
         s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*
         p2q - s12*s13^2*p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*
         p3q - s12^2*s23*p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*
         p3q + s12^2*s13*p2q^2 - s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*
         s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*
         p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*
         s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*
         p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*
         p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*
         s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*
         p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*
         p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*
         p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 
         12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*
         s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*
         s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*
         p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[3*s13*s23^4*
         p1q^2*p3q + 3*s13*s23^4*p1q^2*p2q - 38*s13*s23^4*p1q^3 + 2*
         s13^2*s23^3*p1q*p3q^2 - 4*s13^2*s23^3*p1q*p2q*p3q - 6*s13^2*
         s23^3*p1q*p2q^2 + 46*s13^2*s23^3*p1q^2*p3q + 122*s13^2*s23^3*
         p1q^2*p2q - 38*s13^2*s23^3*p1q^3 - 4*s13^3*s23^2*p3q^3 - 6*
         s13^3*s23^2*p2q*p3q^2 + s13^3*s23^2*p2q^2*p3q + 3*s13^3*s23^2*
         p2q^3 - 6*s13^3*s23^2*p1q*p3q^2 - 98*s13^3*s23^2*p1q*p2q*p3q
          - 130*s13^3*s23^2*p1q*p2q^2 + 39*s13^3*s23^2*p1q^2*p3q + 115*
         s13^3*s23^2*p1q^2*p2q + 6*s13^4*s23*p2q*p3q^2 + 52*s13^4*s23*
         p2q^2*p3q + 46*s13^4*s23*p2q^3 - 78*s13^4*s23*p1q*p2q*p3q - 
         116*s13^4*s23*p1q*p2q^2 + 39*s13^5*p2q^2*p3q + 39*s13^5*p2q^3
          + 20*s12*s23^4*p1q^2*p3q + 20*s12*s23^4*p1q^2*p2q + 13*s12*
         s13*s23^3*p1q*p3q^2 - 30*s12*s13*s23^3*p1q*p2q*p3q - 43*s12*
         s13*s23^3*p1q*p2q^2 + 138*s12*s13*s23^3*p1q^2*p3q + 62*s12*s13
         *s23^3*p1q^2*p2q - 38*s12*s13*s23^3*p1q^3 - 40*s12*s13^2*s23^2
         *p3q^3 - 59*s12*s13^2*s23^2*p2q*p3q^2 + 4*s12*s13^2*s23^2*
         p2q^2*p3q + 23*s12*s13^2*s23^2*p2q^3 - 22*s12*s13^2*s23^2*p1q*
         p3q^2 - 72*s12*s13^2*s23^2*p1q*p2q*p3q - 126*s12*s13^2*s23^2*
         p1q*p2q^2 + 202*s12*s13^2*s23^2*p1q^2*p3q + 202*s12*s13^2*
         s23^2*p1q^2*p2q - 84*s12*s13^3*s23*p3q^3 - 224*s12*s13^3*s23*
         p2q*p3q^2 - 76*s12*s13^3*s23*p2q^2*p3q + 64*s12*s13^3*s23*
         p2q^3 - 125*s12*s13^3*s23*p1q*p3q^2 - 292*s12*s13^3*s23*p1q*
         p2q*p3q - 281*s12*s13^3*s23*p1q*p2q^2 - 39*s12*s13^4*p2q*p3q^2
          + 78*s12*s13^4*p2q^2*p3q + 117*s12*s13^4*p2q^3 - 40*s12^2*
         s23^3*p1q*p3q^2 - 60*s12^2*s23^3*p1q*p2q*p3q - 20*s12^2*s23^3*
         p1q*p2q^2 + 20*s12^2*s23^3*p1q^2*p3q + 20*s12^2*s23^3*p1q^2*
         p2q - 16*s12^2*s13*s23^2*p3q^3 - 13*s12^2*s13*s23^2*p2q*p3q^2
          + 23*s12^2*s13*s23^2*p2q^2*p3q + 20*s12^2*s13*s23^2*p2q^3 - 
         64*s12^2*s13*s23^2*p1q*p3q^2 - 50*s12^2*s13*s23^2*p1q*p2q*p3q
          - 24*s12^2*s13*s23^2*p1q*p2q^2 + 155*s12^2*s13*s23^2*p1q^2*
         p3q + 79*s12^2*s13*s23^2*p1q^2*p2q - 140*s12^2*s13^2*s23*p3q^3
          - 402*s12^2*s13^2*s23*p2q*p3q^2 - 264*s12^2*s13^2*s23*p2q^2*
         p3q - 2*s12^2*s13^2*s23*p2q^3 - 242*s12^2*s13^2*s23*p1q*p3q^2
          - 334*s12^2*s13^2*s23*p1q*p2q*p3q - 206*s12^2*s13^2*s23*p1q*
         p2q^2 - 117*s12^2*s13^3*p2q*p3q^2 + 117*s12^2*s13^3*p2q^3 + 20
         *s12^3*s23^2*p3q^3 + 40*s12^3*s23^2*p2q*p3q^2 + 20*s12^3*s23^2
         *p2q^2*p3q - 40*s12^3*s23^2*p1q*p3q^2 - 60*s12^3*s23^2*p1q*p2q
         *p3q - 20*s12^3*s23^2*p1q*p2q^2 - 36*s12^3*s13*s23*p3q^3 - 132
         *s12^3*s13*s23*p2q*p3q^2 - 116*s12^3*s13*s23*p2q^2*p3q - 20*
         s12^3*s13*s23*p2q^3 - 117*s12^3*s13*s23*p1q*p3q^2 - 120*s12^3*
         s13*s23*p1q*p2q*p3q - 41*s12^3*s13*s23*p1q*p2q^2 - 117*s12^3*
         s13^2*p2q*p3q^2 - 78*s12^3*s13^2*p2q^2*p3q + 39*s12^3*s13^2*
         p2q^3 + 20*s12^4*s23*p3q^3 + 40*s12^4*s23*p2q*p3q^2 + 20*s12^4
         *s23*p2q^2*p3q - 39*s12^4*s13*p2q*p3q^2 - 39*s12^4*s13*p2q^2*
         p3q, - 36*s13*s23^5*p1q^3*p3q - 36*s13*s23^5*p1q^3*p2q + 36*
         s13^2*s23^4*p1q^2*p3q^2 + 144*s13^2*s23^4*p1q^2*p2q*p3q + 108*
         s13^2*s23^4*p1q^2*p2q^2 - 36*s13^2*s23^4*p1q^3*p3q - 36*s13^2*
         s23^4*p1q^3*p2q - 72*s13^3*s23^3*p1q*p2q*p3q^2 - 180*s13^3*
         s23^3*p1q*p2q^2*p3q - 108*s13^3*s23^3*p1q*p2q^3 + 36*s13^3*
         s23^3*p1q^2*p3q^2 + 144*s13^3*s23^3*p1q^2*p2q*p3q + 108*s13^3*
         s23^3*p1q^2*p2q^2 + 36*s13^4*s23^2*p2q^2*p3q^2 + 72*s13^4*
         s23^2*p2q^3*p3q + 36*s13^4*s23^2*p2q^4 - 72*s13^4*s23^2*p1q*
         p2q*p3q^2 - 180*s13^4*s23^2*p1q*p2q^2*p3q - 108*s13^4*s23^2*
         p1q*p2q^3 + 36*s13^5*s23*p2q^2*p3q^2 + 72*s13^5*s23*p2q^3*p3q
          + 36*s13^5*s23*p2q^4 + 108*s12*s13*s23^4*p1q^2*p3q^2 + 144*
         s12*s13*s23^4*p1q^2*p2q*p3q + 36*s12*s13*s23^4*p1q^2*p2q^2 - 
         36*s12*s13*s23^4*p1q^3*p3q - 36*s12*s13*s23^4*p1q^3*p2q - 72*
         s12*s13^2*s23^3*p1q*p3q^3 - 144*s12*s13^2*s23^3*p1q*p2q*p3q^2
          - 144*s12*s13^2*s23^3*p1q*p2q^2*p3q - 72*s12*s13^2*s23^3*p1q*
         p2q^3 + 144*s12*s13^2*s23^3*p1q^2*p3q^2 + 288*s12*s13^2*s23^3*
         p1q^2*p2q*p3q + 144*s12*s13^2*s23^3*p1q^2*p2q^2 - 72*s12*s13^3
         *s23^2*p2q*p3q^3 - 108*s12*s13^3*s23^2*p2q^2*p3q^2 + 36*s12*
         s13^3*s23^2*p2q^4 - 72*s12*s13^3*s23^2*p1q*p3q^3 - 216*s12*
         s13^3*s23^2*p1q*p2q*p3q^2 - 324*s12*s13^3*s23^2*p1q*p2q^2*p3q
          - 180*s12*s13^3*s23^2*p1q*p2q^3 - 72*s12*s13^4*s23*p2q*p3q^3
          - 72*s12*s13^4*s23*p2q^2*p3q^2 + 72*s12*s13^4*s23*p2q^3*p3q
          + 72*s12*s13^4*s23*p2q^4 - 108*s12^2*s13*s23^3*p1q*p3q^3 - 
         180*s12^2*s13*s23^3*p1q*p2q*p3q^2 - 72*s12^2*s13*s23^3*p1q*
         p2q^2*p3q + 108*s12^2*s13*s23^3*p1q^2*p3q^2 + 144*s12^2*s13*
         s23^3*p1q^2*p2q*p3q + 36*s12^2*s13*s23^3*p1q^2*p2q^2 + 36*
         s12^2*s13^2*s23^2*p3q^4 - 108*s12^2*s13^2*s23^2*p2q^2*p3q^2 - 
         72*s12^2*s13^2*s23^2*p2q^3*p3q - 180*s12^2*s13^2*s23^2*p1q*
         p3q^3 - 324*s12^2*s13^2*s23^2*p1q*p2q*p3q^2 - 216*s12^2*s13^2*
         s23^2*p1q*p2q^2*p3q - 72*s12^2*s13^2*s23^2*p1q*p2q^3 + 36*
         s12^2*s13^3*s23*p3q^4 - 72*s12^2*s13^3*s23*p2q*p3q^3 - 216*
         s12^2*s13^3*s23*p2q^2*p3q^2 - 72*s12^2*s13^3*s23*p2q^3*p3q + 
         36*s12^2*s13^3*s23*p2q^4 + 36*s12^3*s13*s23^2*p3q^4 + 72*s12^3
         *s13*s23^2*p2q*p3q^3 + 36*s12^3*s13*s23^2*p2q^2*p3q^2 - 108*
         s12^3*s13*s23^2*p1q*p3q^3 - 180*s12^3*s13*s23^2*p1q*p2q*p3q^2
          - 72*s12^3*s13*s23^2*p1q*p2q^2*p3q + 72*s12^3*s13^2*s23*p3q^4
          + 72*s12^3*s13^2*s23*p2q*p3q^3 - 72*s12^3*s13^2*s23*p2q^2*
         p3q^2 - 72*s12^3*s13^2*s23*p2q^3*p3q + 36*s12^4*s13*s23*p3q^4
          + 72*s12^4*s13*s23*p2q*p3q^3 + 36*s12^4*s13*s23*p2q^2*p3q^2]
          + den[ - 1 + d]*rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - 
         s13*s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - 
         s13^3*p2q^2 + s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*
         s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 
         s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*
         p2q + s12*s13^2*p2q*p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*
         p3q + s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*
         p3q - s12^2*s13*p2q^2 + s12^3*p2q*p3q,8*s23^4*p1q^2*p3q + 8*
         s23^4*p1q^2*p2q - 16*s13*s23^3*p1q*p2q*p3q - 16*s13*s23^3*p1q*
         p2q^2 + 8*s13*s23^3*p1q^2*p3q + 8*s13*s23^3*p1q^2*p2q + 8*
         s13^2*s23^2*p2q^2*p3q + 8*s13^2*s23^2*p2q^3 - 16*s13^2*s23^2*
         p1q*p2q*p3q - 16*s13^2*s23^2*p1q*p2q^2 + 8*s13^3*s23*p2q^2*p3q
          + 8*s13^3*s23*p2q^3 - 16*s12*s23^3*p1q*p3q^2 - 16*s12*s23^3*
         p1q*p2q*p3q + 8*s12*s23^3*p1q^2*p3q + 8*s12*s23^3*p1q^2*p2q - 
         16*s12*s13*s23^2*p2q*p3q^2 - 16*s12*s13*s23^2*p2q^2*p3q - 16*
         s12*s13*s23^2*p1q*p3q^2 - 32*s12*s13*s23^2*p1q*p2q*p3q - 16*
         s12*s13*s23^2*p1q*p2q^2 - 16*s12*s13^2*s23*p2q*p3q^2 - 8*s12*
         s13^2*s23*p2q^2*p3q + 8*s12*s13^2*s23*p2q^3 + 8*s12^2*s23^2*
         p3q^3 + 8*s12^2*s23^2*p2q*p3q^2 - 16*s12^2*s23^2*p1q*p3q^2 - 
         16*s12^2*s23^2*p1q*p2q*p3q + 8*s12^2*s13*s23*p3q^3 - 8*s12^2*
         s13*s23*p2q*p3q^2 - 16*s12^2*s13*s23*p2q^2*p3q + 8*s12^3*s23*
         p3q^3 + 8*s12^3*s23*p2q*p3q^2] + rat[s13*s23^3*p1q^2 - 2*s13^2
         *s23^2*p1q*p2q + s13^2*s23^2*p1q^2 + s13^3*s23*p2q^2 - 2*s13^3
         *s23*p1q*p2q + s13^4*p2q^2 - s12*s23^3*p1q*p3q - s12*s23^3*p1q
         *p2q + s12*s23^3*p1q^2 + 2*s12*s13*s23^2*p3q^2 + 3*s12*s13*
         s23^2*p2q*p3q + s12*s13*s23^2*p2q^2 + 2*s12*s13*s23^2*p1q^2 - 
         2*s12*s13^2*s23*p3q^2 - 6*s12*s13^2*s23*p2q*p3q - s12*s13^2*
         s23*p2q^2 - 3*s12*s13^2*s23*p1q*p3q - 5*s12*s13^2*s23*p1q*p2q
          - s12*s13^3*p2q*p3q + 3*s12*s13^3*p2q^2 + s12^2*s23^2*p3q^2
          + s12^2*s23^2*p2q*p3q - 2*s12^2*s23^2*p1q*p3q + s12^2*s23^2*
         p1q^2 - s12^2*s13*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q - 2*
         s12^2*s13*s23*p2q^2 - 4*s12^2*s13*s23*p1q*p3q - 2*s12^2*s13*
         s23*p1q*p2q - 3*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p2q^2 + 
         s12^3*s23*p3q^2 - s12^3*s23*p1q*p3q + s12^3*s23*p1q*p2q - 3*
         s12^3*s13*p2q*p3q + s12^3*s13*p2q^2 - s12^4*p2q*p3q,72*s13*
         s23^4*p1q^2*p3q + 72*s13*s23^4*p1q^2*p2q - 144*s13^2*s23^3*p1q
         *p2q*p3q - 144*s13^2*s23^3*p1q*p2q^2 + 72*s13^2*s23^3*p1q^2*
         p3q + 72*s13^2*s23^3*p1q^2*p2q + 72*s13^3*s23^2*p2q^2*p3q + 72
         *s13^3*s23^2*p2q^3 - 144*s13^3*s23^2*p1q*p2q*p3q - 144*s13^3*
         s23^2*p1q*p2q^2 + 72*s13^4*s23*p2q^2*p3q + 72*s13^4*s23*p2q^3
          + 72*s12*s23^4*p1q^2*p3q + 72*s12*s23^4*p1q^2*p2q - 144*s12*
         s13*s23^3*p1q*p3q^2 - 288*s12*s13*s23^3*p1q*p2q*p3q - 144*s12*
         s13*s23^3*p1q*p2q^2 + 144*s12*s13*s23^3*p1q^2*p3q + 144*s12*
         s13*s23^3*p1q^2*p2q - 144*s12*s13^2*s23^2*p2q*p3q^2 - 72*s12*
         s13^2*s23^2*p2q^2*p3q + 72*s12*s13^2*s23^2*p2q^3 - 144*s12*
         s13^2*s23^2*p1q*p3q^2 - 432*s12*s13^2*s23^2*p1q*p2q*p3q - 288*
         s12*s13^2*s23^2*p1q*p2q^2 - 144*s12*s13^3*s23*p2q*p3q^2 + 144*
         s12*s13^3*s23*p2q^3 - 144*s12^2*s23^3*p1q*p3q^2 - 144*s12^2*
         s23^3*p1q*p2q*p3q + 72*s12^2*s23^3*p1q^2*p3q + 72*s12^2*s23^3*
         p1q^2*p2q + 72*s12^2*s13*s23^2*p3q^3 - 72*s12^2*s13*s23^2*p2q*
         p3q^2 - 144*s12^2*s13*s23^2*p2q^2*p3q - 288*s12^2*s13*s23^2*
         p1q*p3q^2 - 432*s12^2*s13*s23^2*p1q*p2q*p3q - 144*s12^2*s13*
         s23^2*p1q*p2q^2 + 72*s12^2*s13^2*s23*p3q^3 - 216*s12^2*s13^2*
         s23*p2q*p3q^2 - 216*s12^2*s13^2*s23*p2q^2*p3q + 72*s12^2*s13^2
         *s23*p2q^3 + 72*s12^3*s23^2*p3q^3 + 72*s12^3*s23^2*p2q*p3q^2
          - 144*s12^3*s23^2*p1q*p3q^2 - 144*s12^3*s23^2*p1q*p2q*p3q + 
         144*s12^3*s13*s23*p3q^3 - 144*s12^3*s13*s23*p2q^2*p3q + 72*
         s12^4*s23*p3q^3 + 72*s12^4*s23*p2q*p3q^2]*d + rat[2*s13^2*
         s23^4*p1q^2*p3q + 2*s13^2*s23^4*p1q^2*p2q - 33*s13^2*s23^4*
         p1q^3 + 8*s13^3*s23^3*p1q*p3q^2 + 4*s13^3*s23^3*p1q*p2q*p3q - 
         4*s13^3*s23^3*p1q*p2q^2 + 45*s13^3*s23^3*p1q^2*p3q + 111*s13^3
         *s23^3*p1q^2*p2q - 33*s13^3*s23^3*p1q^3 - 8*s13^4*s23^2*p3q^3
          - 16*s13^4*s23^2*p2q*p3q^2 - 6*s13^4*s23^2*p2q^2*p3q + 2*
         s13^4*s23^2*p2q^3 - 8*s13^4*s23^2*p1q*p3q^2 - 98*s13^4*s23^2*
         p1q*p2q*p3q - 123*s13^4*s23^2*p1q*p2q^2 + 35*s13^4*s23^2*p1q^2
         *p3q + 101*s13^4*s23^2*p1q^2*p2q + 8*s13^5*s23*p2q*p3q^2 + 53*
         s13^5*s23*p2q^2*p3q + 45*s13^5*s23*p2q^3 - 70*s13^5*s23*p1q*
         p2q*p3q - 103*s13^5*s23*p1q*p2q^2 + 35*s13^6*p2q^2*p3q + 35*
         s13^6*p2q^3 - 16*s12*s13*s23^4*p1q^2*p3q - 16*s12*s13*s23^4*
         p1q^2*p2q - 33*s12*s13*s23^4*p1q^3 + 136*s12*s13^2*s23^3*p1q*
         p3q^2 + 166*s12*s13^2*s23^3*p1q*p2q*p3q + 30*s12*s13^2*s23^3*
         p1q*p2q^2 + 209*s12*s13^2*s23^3*p1q^2*p3q + 209*s12*s13^2*
         s23^3*p1q^2*p2q - 66*s12*s13^2*s23^3*p1q^3 - 128*s12*s13^3*
         s23^2*p3q^3 - 276*s12*s13^3*s23^2*p2q*p3q^2 - 162*s12*s13^3*
         s23^2*p2q^2*p3q - 14*s12*s13^3*s23^2*p2q^3 - 69*s12*s13^3*
         s23^2*p1q*p3q^2 - 297*s12*s13^3*s23^2*p1q*p2q*p3q - 327*s12*
         s13^3*s23^2*p1q*p2q^2 + 216*s12*s13^3*s23^2*p1q^2*p3q + 282*
         s12*s13^3*s23^2*p1q^2*p2q - 78*s12*s13^4*s23*p3q^3 - 153*s12*
         s13^4*s23*p2q*p3q^2 + 76*s12*s13^4*s23*p2q^2*p3q + 151*s12*
         s13^4*s23*p2q^3 - 113*s12*s13^4*s23*p1q*p3q^2 - 337*s12*s13^4*
         s23*p1q*p2q*p3q - 356*s12*s13^4*s23*p1q*p2q^2 - 35*s12*s13^5*
         p2q*p3q^2 + 105*s12*s13^5*p2q^2*p3q + 140*s12*s13^5*p2q^3 - 20
         *s12^2*s23^4*p1q^2*p3q - 20*s12^2*s23^4*p1q^2*p2q + 170*s12^2*
         s13*s23^3*p1q*p3q^2 + 226*s12^2*s13*s23^3*p1q*p2q*p3q + 56*
         s12^2*s13*s23^3*p1q*p2q^2 + 148*s12^2*s13*s23^3*p1q^2*p3q + 82
         *s12^2*s13*s23^3*p1q^2*p2q - 33*s12^2*s13*s23^3*p1q^3 - 254*
         s12^2*s13^2*s23^2*p3q^3 - 550*s12^2*s13^2*s23^2*p2q*p3q^2 - 
         332*s12^2*s13^2*s23^2*p2q^2*p3q - 36*s12^2*s13^2*s23^2*p2q^3
          - 82*s12^2*s13^2*s23^2*p1q*p3q^2 - 256*s12^2*s13^2*s23^2*p1q*
         p2q*p3q - 273*s12^2*s13^2*s23^2*p1q*p2q^2 + 325*s12^2*s13^2*
         s23^2*p1q^2*p3q + 259*s12^2*s13^2*s23^2*p1q^2*p2q - 250*s12^2*
         s13^3*s23*p3q^3 - 535*s12^2*s13^3*s23*p2q*p3q^2 - 98*s12^2*
         s13^3*s23*p2q^2*p3q + 187*s12^2*s13^3*s23*p2q^3 - 337*s12^2*
         s13^3*s23*p1q*p3q^2 - 587*s12^2*s13^3*s23*p1q*p2q*p3q - 448*
         s12^2*s13^3*s23*p1q*p2q^2 - 140*s12^2*s13^4*p2q*p3q^2 + 70*
         s12^2*s13^4*p2q^2*p3q + 210*s12^2*s13^4*p2q^3 + 40*s12^3*s23^3
         *p1q*p3q^2 + 60*s12^3*s23^3*p1q*p2q*p3q + 20*s12^3*s23^3*p1q*
         p2q^2 - 20*s12^3*s23^3*p1q^2*p3q - 20*s12^3*s23^3*p1q^2*p2q - 
         154*s12^3*s13*s23^2*p3q^3 - 330*s12^3*s13*s23^2*p2q*p3q^2 - 
         196*s12^3*s13*s23^2*p2q^2*p3q - 20*s12^3*s13*s23^2*p2q^3 + 19*
         s12^3*s13*s23^2*p1q*p3q^2 + 3*s12^3*s13*s23^2*p1q*p2q*p3q - 49
         *s12^3*s13*s23^2*p1q*p2q^2 + 144*s12^3*s13*s23^2*p1q^2*p3q + 
         78*s12^3*s13*s23^2*p1q^2*p2q - 286*s12^3*s13^2*s23*p3q^3 - 619
         *s12^3*s13^2*s23*p2q*p3q^2 - 232*s12^3*s13^2*s23*p2q^2*p3q + 
         101*s12^3*s13^2*s23*p2q^3 - 335*s12^3*s13^2*s23*p1q*p3q^2 - 
         443*s12^3*s13^2*s23*p1q*p2q*p3q - 240*s12^3*s13^2*s23*p1q*
         p2q^2 - 210*s12^3*s13^3*p2q*p3q^2 - 70*s12^3*s13^3*p2q^2*p3q
          + 140*s12^3*s13^3*p2q^3 - 20*s12^4*s23^2*p3q^3 - 40*s12^4*
         s23^2*p2q*p3q^2 - 20*s12^4*s23^2*p2q^2*p3q + 40*s12^4*s23^2*
         p1q*p3q^2 + 60*s12^4*s23^2*p1q*p2q*p3q + 20*s12^4*s23^2*p1q*
         p2q^2 - 134*s12^4*s13*s23*p3q^3 - 285*s12^4*s13*s23*p2q*p3q^2
          - 131*s12^4*s13*s23*p2q^2*p3q + 20*s12^4*s13*s23*p2q^3 - 111*
         s12^4*s13*s23*p1q*p3q^2 - 123*s12^4*s13*s23*p1q*p2q*p3q - 45*
         s12^4*s13*s23*p1q*p2q^2 - 140*s12^4*s13^2*p2q*p3q^2 - 105*
         s12^4*s13^2*p2q^2*p3q + 35*s12^4*s13^2*p2q^3 - 20*s12^5*s23*
         p3q^3 - 40*s12^5*s23*p2q*p3q^2 - 20*s12^5*s23*p2q^2*p3q - 35*
         s12^5*s13*p2q*p3q^2 - 35*s12^5*s13*p2q^2*p3q, - 72*s13^2*s23^5
         *p1q^3*p3q - 72*s13^2*s23^5*p1q^3*p2q + 72*s13^3*s23^4*p1q^2*
         p3q^2 + 288*s13^3*s23^4*p1q^2*p2q*p3q + 216*s13^3*s23^4*p1q^2*
         p2q^2 - 72*s13^3*s23^4*p1q^3*p3q - 72*s13^3*s23^4*p1q^3*p2q - 
         144*s13^4*s23^3*p1q*p2q*p3q^2 - 360*s13^4*s23^3*p1q*p2q^2*p3q
          - 216*s13^4*s23^3*p1q*p2q^3 + 72*s13^4*s23^3*p1q^2*p3q^2 + 
         288*s13^4*s23^3*p1q^2*p2q*p3q + 216*s13^4*s23^3*p1q^2*p2q^2 + 
         72*s13^5*s23^2*p2q^2*p3q^2 + 144*s13^5*s23^2*p2q^3*p3q + 72*
         s13^5*s23^2*p2q^4 - 144*s13^5*s23^2*p1q*p2q*p3q^2 - 360*s13^5*
         s23^2*p1q*p2q^2*p3q - 216*s13^5*s23^2*p1q*p2q^3 + 72*s13^6*s23
         *p2q^2*p3q^2 + 144*s13^6*s23*p2q^3*p3q + 72*s13^6*s23*p2q^4 - 
         72*s12*s13*s23^5*p1q^3*p3q - 72*s12*s13*s23^5*p1q^3*p2q + 288*
         s12*s13^2*s23^4*p1q^2*p3q^2 + 576*s12*s13^2*s23^4*p1q^2*p2q*
         p3q + 288*s12*s13^2*s23^4*p1q^2*p2q^2 - 144*s12*s13^2*s23^4*
         p1q^3*p3q - 144*s12*s13^2*s23^4*p1q^3*p2q - 144*s12*s13^3*
         s23^3*p1q*p3q^3 - 432*s12*s13^3*s23^3*p1q*p2q*p3q^2 - 648*s12*
         s13^3*s23^3*p1q*p2q^2*p3q - 360*s12*s13^3*s23^3*p1q*p2q^3 + 
         360*s12*s13^3*s23^3*p1q^2*p3q^2 + 864*s12*s13^3*s23^3*p1q^2*
         p2q*p3q + 504*s12*s13^3*s23^3*p1q^2*p2q^2 - 144*s12*s13^4*
         s23^2*p2q*p3q^3 - 144*s12*s13^4*s23^2*p2q^2*p3q^2 + 144*s12*
         s13^4*s23^2*p2q^3*p3q + 144*s12*s13^4*s23^2*p2q^4 - 144*s12*
         s13^4*s23^2*p1q*p3q^3 - 576*s12*s13^4*s23^2*p1q*p2q*p3q^2 - 
         1008*s12*s13^4*s23^2*p1q*p2q^2*p3q - 576*s12*s13^4*s23^2*p1q*
         p2q^3 - 144*s12*s13^5*s23*p2q*p3q^3 - 72*s12*s13^5*s23*p2q^2*
         p3q^2 + 288*s12*s13^5*s23*p2q^3*p3q + 216*s12*s13^5*s23*p2q^4
          + 216*s12^2*s13*s23^4*p1q^2*p3q^2 + 288*s12^2*s13*s23^4*p1q^2
         *p2q*p3q + 72*s12^2*s13*s23^4*p1q^2*p2q^2 - 72*s12^2*s13*s23^4
         *p1q^3*p3q - 72*s12^2*s13*s23^4*p1q^3*p2q - 360*s12^2*s13^2*
         s23^3*p1q*p3q^3 - 648*s12^2*s13^2*s23^3*p1q*p2q*p3q^2 - 432*
         s12^2*s13^2*s23^3*p1q*p2q^2*p3q - 144*s12^2*s13^2*s23^3*p1q*
         p2q^3 + 504*s12^2*s13^2*s23^3*p1q^2*p3q^2 + 864*s12^2*s13^2*
         s23^3*p1q^2*p2q*p3q + 360*s12^2*s13^2*s23^3*p1q^2*p2q^2 + 72*
         s12^2*s13^3*s23^2*p3q^4 - 144*s12^2*s13^3*s23^2*p2q*p3q^3 - 
         432*s12^2*s13^3*s23^2*p2q^2*p3q^2 - 144*s12^2*s13^3*s23^2*
         p2q^3*p3q + 72*s12^2*s13^3*s23^2*p2q^4 - 504*s12^2*s13^3*s23^2
         *p1q*p3q^3 - 1080*s12^2*s13^3*s23^2*p1q*p2q*p3q^2 - 1080*s12^2
         *s13^3*s23^2*p1q*p2q^2*p3q - 504*s12^2*s13^3*s23^2*p1q*p2q^3
          + 72*s12^2*s13^4*s23*p3q^4 - 288*s12^2*s13^4*s23*p2q*p3q^3 - 
         576*s12^2*s13^4*s23*p2q^2*p3q^2 + 216*s12^2*s13^4*s23*p2q^4 - 
         216*s12^3*s13*s23^3*p1q*p3q^3 - 360*s12^3*s13*s23^3*p1q*p2q*
         p3q^2 - 144*s12^3*s13*s23^3*p1q*p2q^2*p3q + 216*s12^3*s13*
         s23^3*p1q^2*p3q^2 + 288*s12^3*s13*s23^3*p1q^2*p2q*p3q + 72*
         s12^3*s13*s23^3*p1q^2*p2q^2 + 144*s12^3*s13^2*s23^2*p3q^4 + 
         144*s12^3*s13^2*s23^2*p2q*p3q^3 - 144*s12^3*s13^2*s23^2*p2q^2*
         p3q^2 - 144*s12^3*s13^2*s23^2*p2q^3*p3q - 576*s12^3*s13^2*
         s23^2*p1q*p3q^3 - 1008*s12^3*s13^2*s23^2*p1q*p2q*p3q^2 - 576*
         s12^3*s13^2*s23^2*p1q*p2q^2*p3q - 144*s12^3*s13^2*s23^2*p1q*
         p2q^3 + 216*s12^3*s13^3*s23*p3q^4 - 576*s12^3*s13^3*s23*p2q^2*
         p3q^2 - 288*s12^3*s13^3*s23*p2q^3*p3q + 72*s12^3*s13^3*s23*
         p2q^4 + 72*s12^4*s13*s23^2*p3q^4 + 144*s12^4*s13*s23^2*p2q*
         p3q^3 + 72*s12^4*s13*s23^2*p2q^2*p3q^2 - 216*s12^4*s13*s23^2*
         p1q*p3q^3 - 360*s12^4*s13*s23^2*p1q*p2q*p3q^2 - 144*s12^4*s13*
         s23^2*p1q*p2q^2*p3q + 216*s12^4*s13^2*s23*p3q^4 + 288*s12^4*
         s13^2*s23*p2q*p3q^3 - 72*s12^4*s13^2*s23*p2q^2*p3q^2 - 144*
         s12^4*s13^2*s23*p2q^3*p3q + 72*s12^5*s13*s23*p3q^4 + 144*s12^5
         *s13*s23*p2q*p3q^3 + 72*s12^5*s13*s23*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12^3*p2q^2*p3q + 
         s12^3*p2q*p3q^2 - s12^2*s13*p2q^3 + s12^2*s13*p2q^2*p3q + 2*
         s12^2*s13*p2q*p3q^2 - s12^2*s23*p1q*p2q^2 + 3*s12^2*s23*p1q*
         p3q^2 + s12^2*s23*p2q^2*p3q + 3*s12^2*s23*p2q*p3q^2 + 2*s12^2*
         s23*p3q^3 - 2*s12*s13^2*p2q^3 - s12*s13^2*p2q^2*p3q + s12*
         s13^2*p2q*p3q^2 + 3*s12*s13*s23*p1q*p2q^2 + 2*s12*s13*s23*p1q*
         p2q*p3q + 3*s12*s13*s23*p1q*p3q^2 + s12*s13*s23*p2q^3 + 2*s12*
         s13*s23*p2q^2*p3q + 3*s12*s13*s23*p2q*p3q^2 + 2*s12*s13*s23*
         p3q^3 - s12*s23^2*p1q^2*p2q - 5*s12*s23^2*p1q^2*p3q - s12*
         s23^2*p1q*p2q^2 - 4*s12*s23^2*p1q*p2q*p3q - 3*s12*s23^2*p1q*
         p3q^2 - s13^3*p2q^3 - s13^3*p2q^2*p3q + 4*s13^2*s23*p1q*p2q^2
          + 2*s13^2*s23*p1q*p2q*p3q + s13^2*s23*p2q^3 + s13^2*s23*p2q^2
         *p3q - 5*s13*s23^2*p1q^2*p2q - s13*s23^2*p1q^2*p3q - 2*s13*
         s23^2*p1q*p2q^2 - 2*s13*s23^2*p1q*p2q*p3q + 2*s23^3*p1q^3 + 
         s23^3*p1q^2*p2q + s23^3*p1q^2*p3q, - 72*s12^3*s23*p2q*p3q^2 - 
         72*s12^3*s23*p3q^3 + 144*s12^2*s13*s23*p2q^2*p3q + 72*s12^2*
         s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p3q^3 + 144*s12^2*s23^2*
         p1q*p2q*p3q + 216*s12^2*s23^2*p1q*p3q^2 - 72*s12*s13^2*s23*
         p2q^3 + 72*s12*s13^2*s23*p2q^2*p3q + 144*s12*s13^2*s23*p2q*
         p3q^2 + 144*s12*s13*s23^2*p1q*p2q^2 + 144*s12*s13*s23^2*p1q*
         p2q*p3q + 144*s12*s13*s23^2*p1q*p3q^2 - 72*s12*s23^3*p1q^2*p2q
          - 216*s12*s23^3*p1q^2*p3q - 72*s13^3*s23*p2q^3 - 72*s13^3*s23
         *p2q^2*p3q + 216*s13^2*s23^2*p1q*p2q^2 + 144*s13^2*s23^2*p1q*
         p2q*p3q - 216*s13*s23^3*p1q^2*p2q - 72*s13*s23^3*p1q^2*p3q + 
         72*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[5*s23^4
         *p1q^2*p3q - 10*s13*s23^3*p1q*p2q*p3q + 10*s13*s23^3*p1q^2*p3q
          + 5*s13^2*s23^2*p2q^2*p3q - 20*s13^2*s23^2*p1q*p2q*p3q + 5*
         s13^2*s23^2*p1q^2*p3q + 10*s13^3*s23*p2q^2*p3q - 10*s13^3*s23*
         p1q*p2q*p3q + 5*s13^4*p2q^2*p3q - 15*s12*s23^3*p1q*p3q^2 - 5*
         s12*s23^3*p1q*p2q*p3q + 10*s12*s13*s23^2*p3q^3 + 5*s12*s13*
         s23^2*p2q*p3q^2 + 5*s12*s13*s23^2*p2q^2*p3q + 10*s12*s13*s23^2
         *p1q*p3q^2 + 20*s12*s13*s23^2*p1q^2*p3q - 10*s12*s13^2*s23*
         p3q^3 - 40*s12*s13^2*s23*p2q*p3q^2 - 15*s12*s13^2*s23*p1q*
         p3q^2 - 35*s12*s13^2*s23*p1q*p2q*p3q - 5*s12*s13^3*p2q*p3q^2
          + 15*s12*s13^3*p2q^2*p3q + 10*s12^2*s23^2*p3q^3 + 5*s12^2*
         s23^2*p2q*p3q^2 - 10*s12^2*s23^2*p1q*p3q^2 - 5*s12^2*s23^2*
         p1q^2*p3q - 40*s12^2*s13*s23*p2q*p3q^2 - 10*s12^2*s13*s23*
         p2q^2*p3q - 10*s12^2*s13*s23*p1q*p3q^2 - 20*s12^2*s13*s23*p1q*
         p2q*p3q - 15*s12^2*s13^2*p2q*p3q^2 + 15*s12^2*s13^2*p2q^2*p3q
          + 10*s12^3*s23*p3q^3 + 5*s12^3*s23*p1q*p3q^2 + 5*s12^3*s23*
         p1q*p2q*p3q - 15*s12^3*s13*p2q*p3q^2 + 5*s12^3*s13*p2q^2*p3q
          - 5*s12^4*p2q*p3q^2,36*s23^4*p1q^3 - 36*s13*s23^3*p1q^2*p3q
          - 108*s13*s23^3*p1q^2*p2q + 72*s13^2*s23^2*p1q*p2q*p3q + 108*
         s13^2*s23^2*p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*
         p2q^3 - 108*s12*s23^3*p1q^2*p3q - 36*s12*s23^3*p1q^2*p2q + 72*
         s12*s13*s23^2*p1q*p3q^2 + 72*s12*s13*s23^2*p1q*p2q*p3q + 72*
         s12*s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*s23*p2q*p3q^2 + 36*s12*
         s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q^3 + 108*s12^2*s23^2
         *p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s13*s23*
         p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*s12^2*s13*s23*p2q^2*
         p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - s13*
         s23^3*p1q^2*p3q - s13*s23^3*p1q^2*p2q - 2*s13*s23^3*p1q^3 + 2*
         s13^2*s23^2*p1q*p2q*p3q + 2*s13^2*s23^2*p1q*p2q^2 + s13^2*
         s23^2*p1q^2*p3q + 5*s13^2*s23^2*p1q^2*p2q - s13^3*s23*p2q^2*
         p3q - s13^3*s23*p2q^3 - 2*s13^3*s23*p1q*p2q*p3q - 4*s13^3*s23*
         p1q*p2q^2 + s13^4*p2q^2*p3q + s13^4*p2q^3 + 3*s12*s13*s23^2*
         p1q*p3q^2 + 4*s12*s13*s23^2*p1q*p2q*p3q + s12*s13*s23^2*p1q*
         p2q^2 + 5*s12*s13*s23^2*p1q^2*p3q + s12*s13*s23^2*p1q^2*p2q - 
         2*s12*s13^2*s23*p3q^3 - 3*s12*s13^2*s23*p2q*p3q^2 - 2*s12*
         s13^2*s23*p2q^2*p3q - s12*s13^2*s23*p2q^3 - 3*s12*s13^2*s23*
         p1q*p3q^2 - 2*s12*s13^2*s23*p1q*p2q*p3q - 3*s12*s13^2*s23*p1q*
         p2q^2 - s12*s13^3*p2q*p3q^2 + s12*s13^3*p2q^2*p3q + 2*s12*
         s13^3*p2q^3 - 2*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*
         p3q^2 - s12^2*s13*s23*p2q^2*p3q - 3*s12^2*s13*s23*p1q*p3q^2 + 
         s12^2*s13*s23*p1q*p2q^2 - 2*s12^2*s13^2*p2q*p3q^2 - s12^2*
         s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3 - s12^3*s13*p2q*p3q^2 - 
         s12^3*s13*p2q^2*p3q, - 72*s23^4*p1q^3 + 72*s13*s23^3*p1q^2*p3q
          + 216*s13*s23^3*p1q^2*p2q - 144*s13^2*s23^2*p1q*p2q*p3q - 216
         *s13^2*s23^2*p1q*p2q^2 + 72*s13^3*s23*p2q^2*p3q + 72*s13^3*s23
         *p2q^3 + 216*s12*s23^3*p1q^2*p3q + 72*s12*s23^3*p1q^2*p2q - 
         144*s12*s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 
         144*s12*s13*s23^2*p1q*p2q^2 - 144*s12*s13^2*s23*p2q*p3q^2 - 72
         *s12*s13^2*s23*p2q^2*p3q + 72*s12*s13^2*s23*p2q^3 - 216*s12^2*
         s23^2*p1q*p3q^2 - 144*s12^2*s23^2*p1q*p2q*p3q + 72*s12^2*s13*
         s23*p3q^3 - 72*s12^2*s13*s23*p2q*p3q^2 - 144*s12^2*s13*s23*
         p2q^2*p3q + 72*s12^3*s23*p3q^3 + 72*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 5*s23^4*p1q^3 + 15*s13*s23^3*p1q^2*p2q - 5*s13*
         s23^3*p1q^3 - 15*s13^2*s23^2*p1q*p2q^2 + 15*s13^2*s23^2*p1q^2*
         p2q + 5*s13^3*s23*p2q^3 - 15*s13^3*s23*p1q*p2q^2 + 5*s13^4*
         p2q^3 + 15*s12*s23^3*p1q^2*p3q + 5*s12*s23^3*p1q^2*p2q - 5*s12
         *s13*s23^2*p1q*p3q^2 - 10*s12*s13*s23^2*p1q*p2q^2 + 5*s12*s13*
         s23^2*p1q^2*p3q + 10*s12*s13*s23^2*p1q^2*p2q - 5*s12*s13^2*s23
         *p2q*p3q^2 - 15*s12*s13^2*s23*p2q^2*p3q + 5*s12*s13^2*s23*
         p2q^3 + 5*s12*s13^2*s23*p1q*p2q*p3q - 20*s12*s13^2*s23*p1q*
         p2q^2 - 10*s12*s13^3*p2q^2*p3q + 10*s12*s13^3*p2q^3 - 15*s12^2
         *s23^2*p1q*p3q^2 - 15*s12^2*s23^2*p1q*p2q*p3q + 5*s12^2*s13*
         s23*p3q^3 + 5*s12^2*s13*s23*p2q*p3q^2 - 15*s12^2*s13*s23*p2q^2
         *p3q - 5*s12^2*s13*s23*p1q*p2q^2 + 5*s12^2*s13^2*p2q*p3q^2 - 
         20*s12^2*s13^2*p2q^2*p3q + 5*s12^2*s13^2*p2q^3 + 5*s12^3*s23*
         p3q^3 + 10*s12^3*s23*p2q*p3q^2 - 5*s12^3*s23*p1q*p2q*p3q + 10*
         s12^3*s13*p2q*p3q^2 - 10*s12^3*s13*p2q^2*p3q + 5*s12^4*p2q*
         p3q^2,9*s23^4*p1q^3 - 9*s13*s23^3*p1q^2*p3q - 27*s13*s23^3*
         p1q^2*p2q + 18*s13^2*s23^2*p1q*p2q*p3q + 27*s13^2*s23^2*p1q*
         p2q^2 - 9*s13^3*s23*p2q^2*p3q - 9*s13^3*s23*p2q^3 - 27*s12*
         s23^3*p1q^2*p3q - 9*s12*s23^3*p1q^2*p2q + 18*s12*s13*s23^2*p1q
         *p3q^2 + 18*s12*s13*s23^2*p1q*p2q*p3q + 18*s12*s13*s23^2*p1q*
         p2q^2 + 18*s12*s13^2*s23*p2q*p3q^2 + 9*s12*s13^2*s23*p2q^2*p3q
          - 9*s12*s13^2*s23*p2q^3 + 27*s12^2*s23^2*p1q*p3q^2 + 18*s12^2
         *s23^2*p1q*p2q*p3q - 9*s12^2*s13*s23*p3q^3 + 9*s12^2*s13*s23*
         p2q*p3q^2 + 18*s12^2*s13*s23*p2q^2*p3q - 9*s12^3*s23*p3q^3 - 9
         *s12^3*s23*p2q*p3q^2] + rat[5*s23^4*p1q^3 - 15*s13*s23^3*p1q^2
         *p2q + 5*s13*s23^3*p1q^3 + 15*s13^2*s23^2*p1q*p2q^2 - 15*s13^2
         *s23^2*p1q^2*p2q - 5*s13^3*s23*p2q^3 + 15*s13^3*s23*p1q*p2q^2
          - 5*s13^4*p2q^3 - 15*s12*s23^3*p1q^2*p3q - 5*s12*s23^3*p1q^2*
         p2q + 5*s12*s13*s23^2*p1q*p3q^2 + 10*s12*s13*s23^2*p1q*p2q^2
          - 5*s12*s13*s23^2*p1q^2*p3q - 10*s12*s13*s23^2*p1q^2*p2q + 5*
         s12*s13^2*s23*p2q*p3q^2 + 15*s12*s13^2*s23*p2q^2*p3q - 5*s12*
         s13^2*s23*p2q^3 - 5*s12*s13^2*s23*p1q*p2q*p3q + 20*s12*s13^2*
         s23*p1q*p2q^2 + 10*s12*s13^3*p2q^2*p3q - 10*s12*s13^3*p2q^3 + 
         15*s12^2*s23^2*p1q*p3q^2 + 15*s12^2*s23^2*p1q*p2q*p3q - 5*
         s12^2*s13*s23*p3q^3 - 5*s12^2*s13*s23*p2q*p3q^2 + 15*s12^2*s13
         *s23*p2q^2*p3q + 5*s12^2*s13*s23*p1q*p2q^2 - 5*s12^2*s13^2*p2q
         *p3q^2 + 20*s12^2*s13^2*p2q^2*p3q - 5*s12^2*s13^2*p2q^3 - 5*
         s12^3*s23*p3q^3 - 10*s12^3*s23*p2q*p3q^2 + 5*s12^3*s23*p1q*p2q
         *p3q - 10*s12^3*s13*p2q*p3q^2 + 10*s12^3*s13*p2q^2*p3q - 5*
         s12^4*p2q*p3q^2,36*s23^4*p1q^3 - 36*s13*s23^3*p1q^2*p3q - 108*
         s13*s23^3*p1q^2*p2q + 72*s13^2*s23^2*p1q*p2q*p3q + 108*s13^2*
         s23^2*p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*p2q^3
          - 108*s12*s23^3*p1q^2*p3q - 36*s12*s23^3*p1q^2*p2q + 72*s12*
         s13*s23^2*p1q*p3q^2 + 72*s12*s13*s23^2*p1q*p2q*p3q + 72*s12*
         s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*s23*p2q*p3q^2 + 36*s12*
         s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q^3 + 108*s12^2*s23^2
         *p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s13*s23*
         p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*s12^2*s13*s23*p2q^2*
         p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*p2q*p3q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 5*s23^3*
         p1q^2*p3q^2 - 5*s23^3*p1q^2*p2q*p3q - 10*s23^3*p1q^3*p3q + 10*
         s13*s23^2*p1q*p2q*p3q^2 + 10*s13*s23^2*p1q*p2q^2*p3q + 5*s13*
         s23^2*p1q^2*p3q^2 + 25*s13*s23^2*p1q^2*p2q*p3q - 5*s13^2*s23*
         p2q^2*p3q^2 - 5*s13^2*s23*p2q^3*p3q - 10*s13^2*s23*p1q*p2q*
         p3q^2 - 20*s13^2*s23*p1q*p2q^2*p3q + 5*s13^3*p2q^2*p3q^2 + 5*
         s13^3*p2q^3*p3q + 15*s12*s23^2*p1q*p3q^3 + 20*s12*s23^2*p1q*
         p2q*p3q^2 + 5*s12*s23^2*p1q*p2q^2*p3q + 25*s12*s23^2*p1q^2*
         p3q^2 + 5*s12*s23^2*p1q^2*p2q*p3q - 10*s12*s13*s23*p3q^4 - 15*
         s12*s13*s23*p2q*p3q^3 - 10*s12*s13*s23*p2q^2*p3q^2 - 5*s12*s13
         *s23*p2q^3*p3q - 15*s12*s13*s23*p1q*p3q^3 - 10*s12*s13*s23*p1q
         *p2q*p3q^2 - 15*s12*s13*s23*p1q*p2q^2*p3q - 5*s12*s13^2*p2q*
         p3q^3 + 5*s12*s13^2*p2q^2*p3q^2 + 10*s12*s13^2*p2q^3*p3q - 10*
         s12^2*s23*p3q^4 - 15*s12^2*s23*p2q*p3q^3 - 5*s12^2*s23*p2q^2*
         p3q^2 - 15*s12^2*s23*p1q*p3q^3 + 5*s12^2*s23*p1q*p2q^2*p3q - 
         10*s12^2*s13*p2q*p3q^3 - 5*s12^2*s13*p2q^2*p3q^2 + 5*s12^2*s13
         *p2q^3*p3q - 5*s12^3*p2q*p3q^3 - 5*s12^3*p2q^2*p3q^2,36*s23^3*
         p1q^3*p3q + 36*s23^3*p1q^3*p2q - 36*s13*s23^2*p1q^2*p3q^2 - 
         144*s13*s23^2*p1q^2*p2q*p3q - 108*s13*s23^2*p1q^2*p2q^2 + 72*
         s13^2*s23*p1q*p2q*p3q^2 + 180*s13^2*s23*p1q*p2q^2*p3q + 108*
         s13^2*s23*p1q*p2q^3 - 36*s13^3*p2q^2*p3q^2 - 72*s13^3*p2q^3*
         p3q - 36*s13^3*p2q^4 - 108*s12*s23^2*p1q^2*p3q^2 - 144*s12*
         s23^2*p1q^2*p2q*p3q - 36*s12*s23^2*p1q^2*p2q^2 + 72*s12*s13*
         s23*p1q*p3q^3 + 144*s12*s13*s23*p1q*p2q*p3q^2 + 144*s12*s13*
         s23*p1q*p2q^2*p3q + 72*s12*s13*s23*p1q*p2q^3 + 72*s12*s13^2*
         p2q*p3q^3 + 108*s12*s13^2*p2q^2*p3q^2 - 36*s12*s13^2*p2q^4 + 
         108*s12^2*s23*p1q*p3q^3 + 180*s12^2*s23*p1q*p2q*p3q^2 + 72*
         s12^2*s23*p1q*p2q^2*p3q - 36*s12^2*s13*p3q^4 + 108*s12^2*s13*
         p2q^2*p3q^2 + 72*s12^2*s13*p2q^3*p3q - 36*s12^3*p3q^4 - 72*
         s12^3*p2q*p3q^3 - 36*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[3*s12^2*s23^3*p1q - 2*s12^2*s13*s23^2*p3q - 
         3*s12^2*s13*s23^2*p2q + s12^2*s13*s23^2*p1q - s12^2*s13^2*s23*
         p2q - 3*s12^3*s23^2*p3q + 3*s12^3*s23^2*p1q + s12^3*s13*s23*
         p3q + 3*s12^3*s13*s23*p2q + 4*s12^3*s13*s23*p1q - 3*s12^4*s23*
         p3q,24*s13*s23^3*p1q^2 - 48*s13^2*s23^2*p1q*p2q + 24*s13^2*
         s23^2*p1q^2 + 24*s13^3*s23*p2q^2 - 48*s13^3*s23*p1q*p2q + 24*
         s13^4*p2q^2 - 48*s12*s13*s23^2*p1q*p3q + 24*s12*s13*s23^2*
         p1q^2 - 48*s12*s13^2*s23*p2q*p3q - 48*s12*s13^2*s23*p1q*p3q - 
         48*s12*s13^2*s23*p1q*p2q - 48*s12*s13^3*p2q*p3q + 24*s12*s13^3
         *p2q^2 + 24*s12^2*s13*s23*p3q^2 - 48*s12^2*s13*s23*p1q*p3q + 
         24*s12^2*s13^2*p3q^2 - 48*s12^2*s13^2*p2q*p3q + 24*s12^3*s13*
         p3q^2] + rat[ - 2*s12*s13*s23^4*p1q^2 + 4*s12*s13^2*s23^3*p1q*
         p2q - 4*s12*s13^2*s23^3*p1q^2 - 2*s12*s13^3*s23^2*p2q^2 + 8*
         s12*s13^3*s23^2*p1q*p2q - 2*s12*s13^3*s23^2*p1q^2 - 4*s12*
         s13^4*s23*p2q^2 + 4*s12*s13^4*s23*p1q*p2q - 2*s12*s13^5*p2q^2
          + s12^2*s23^4*p1q^2 - s12^2*s13*s23^3*p1q*p3q - 5*s12^2*s13*
         s23^3*p1q^2 + 2*s12^2*s13^2*s23^2*p3q^2 + 5*s12^2*s13^2*s23^2*
         p2q*p3q - s12^2*s13^2*s23^2*p2q^2 + s12^2*s13^2*s23^2*p1q*p3q
          + 10*s12^2*s13^2*s23^2*p1q*p2q - 8*s12^2*s13^2*s23^2*p1q^2 + 
         4*s12^2*s13^3*s23*p3q^2 + 11*s12^2*s13^3*s23*p2q*p3q - 5*s12^2
         *s13^3*s23*p2q^2 + 6*s12^2*s13^3*s23*p1q*p3q + 14*s12^2*s13^3*
         s23*p1q*p2q + 2*s12^2*s13^4*p2q*p3q - 6*s12^2*s13^4*p2q^2 - 2*
         s12^3*s23^3*p1q*p3q - s12^3*s23^3*p1q*p2q + s12^3*s23^3*p1q^2
          + 3*s12^3*s13*s23^2*p3q^2 + 6*s12^3*s13*s23^2*p2q*p3q + s12^3
         *s13*s23^2*p2q^2 + 3*s12^3*s13*s23^2*p1q*p3q + 5*s12^3*s13*
         s23^2*p1q*p2q - 2*s12^3*s13*s23^2*p1q^2 + 5*s12^3*s13^2*s23*
         p3q^2 + 15*s12^3*s13^2*s23*p2q*p3q - 2*s12^3*s13^2*s23*p2q^2
          + 8*s12^3*s13^2*s23*p1q*p3q + 12*s12^3*s13^2*s23*p1q*p2q + 6*
         s12^3*s13^3*p2q*p3q - 6*s12^3*s13^3*p2q^2 + s12^4*s23^2*p3q^2
          + s12^4*s23^2*p2q*p3q - 2*s12^4*s23^2*p1q*p3q - s12^4*s23^2*
         p1q*p2q + 2*s12^4*s13*s23*p3q^2 + 5*s12^4*s13*s23*p2q*p3q - 
         s12^4*s13*s23*p2q^2 + 2*s12^4*s13*s23*p1q*p3q + 2*s12^4*s13*
         s23*p1q*p2q + 6*s12^4*s13^2*p2q*p3q - 2*s12^4*s13^2*p2q^2 + 
         s12^5*s23*p3q^2 + s12^5*s23*p2q*p3q + 2*s12^5*s13*p2q*p3q, - 
         24*s13*s23^4*p1q^3 + 24*s13^2*s23^3*p1q^2*p3q + 72*s13^2*s23^3
         *p1q^2*p2q - 24*s13^2*s23^3*p1q^3 - 48*s13^3*s23^2*p1q*p2q*p3q
          - 72*s13^3*s23^2*p1q*p2q^2 + 24*s13^3*s23^2*p1q^2*p3q + 72*
         s13^3*s23^2*p1q^2*p2q + 24*s13^4*s23*p2q^2*p3q + 24*s13^4*s23*
         p2q^3 - 48*s13^4*s23*p1q*p2q*p3q - 72*s13^4*s23*p1q*p2q^2 + 24
         *s13^5*p2q^2*p3q + 24*s13^5*p2q^3 + 72*s12*s13*s23^3*p1q^2*p3q
          + 24*s12*s13*s23^3*p1q^2*p2q - 24*s12*s13*s23^3*p1q^3 - 48*
         s12*s13^2*s23^2*p1q*p3q^2 - 48*s12*s13^2*s23^2*p1q*p2q*p3q - 
         48*s12*s13^2*s23^2*p1q*p2q^2 + 96*s12*s13^2*s23^2*p1q^2*p3q + 
         96*s12*s13^2*s23^2*p1q^2*p2q - 48*s12*s13^3*s23*p2q*p3q^2 - 24
         *s12*s13^3*s23*p2q^2*p3q + 24*s12*s13^3*s23*p2q^3 - 48*s12*
         s13^3*s23*p1q*p3q^2 - 96*s12*s13^3*s23*p1q*p2q*p3q - 120*s12*
         s13^3*s23*p1q*p2q^2 - 48*s12*s13^4*p2q*p3q^2 + 48*s12*s13^4*
         p2q^3 - 72*s12^2*s13*s23^2*p1q*p3q^2 - 48*s12^2*s13*s23^2*p1q*
         p2q*p3q + 72*s12^2*s13*s23^2*p1q^2*p3q + 24*s12^2*s13*s23^2*
         p1q^2*p2q + 24*s12^2*s13^2*s23*p3q^3 - 24*s12^2*s13^2*s23*p2q*
         p3q^2 - 48*s12^2*s13^2*s23*p2q^2*p3q - 120*s12^2*s13^2*s23*p1q
         *p3q^2 - 96*s12^2*s13^2*s23*p1q*p2q*p3q - 48*s12^2*s13^2*s23*
         p1q*p2q^2 + 24*s12^2*s13^3*p3q^3 - 72*s12^2*s13^3*p2q*p3q^2 - 
         72*s12^2*s13^3*p2q^2*p3q + 24*s12^2*s13^3*p2q^3 + 24*s12^3*s13
         *s23*p3q^3 + 24*s12^3*s13*s23*p2q*p3q^2 - 72*s12^3*s13*s23*p1q
         *p3q^2 - 48*s12^3*s13*s23*p1q*p2q*p3q + 48*s12^3*s13^2*p3q^3
          - 48*s12^3*s13^2*p2q^2*p3q + 24*s12^4*s13*p3q^3 + 24*s12^4*
         s13*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s23^4*p1q^3 + 2*s13*s23^3*p1q^2*p2q - 2*s13*s23^3*p1q^3 - 
         s13^2*s23^2*p1q*p2q^2 + 4*s13^2*s23^2*p1q^2*p2q - s13^2*s23^2*
         p1q^3 - 2*s13^3*s23*p1q*p2q^2 + 2*s13^3*s23*p1q^2*p2q - s13^4*
         p1q*p2q^2 + 3*s12*s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - 2*
         s12*s13*s23^2*p1q*p3q^2 - s12*s13*s23^2*p1q*p2q*p3q - s12*s13*
         s23^2*p1q*p2q^2 - 2*s12*s13*s23^2*p1q^2*p3q - 4*s12*s13*s23^2*
         p1q^3 + 2*s12*s13^2*s23*p1q*p3q^2 + 8*s12*s13^2*s23*p1q*p2q*
         p3q + 3*s12*s13^2*s23*p1q^2*p3q + 7*s12*s13^2*s23*p1q^2*p2q + 
         s12*s13^3*p1q*p2q*p3q - 3*s12*s13^3*p1q*p2q^2 - 2*s12^2*s23^2*
         p1q*p3q^2 - s12^2*s23^2*p1q*p2q*p3q + 2*s12^2*s23^2*p1q^2*p3q
          + s12^2*s23^2*p1q^3 + 8*s12^2*s13*s23*p1q*p2q*p3q + 2*s12^2*
         s13*s23*p1q*p2q^2 + 2*s12^2*s13*s23*p1q^2*p3q + 4*s12^2*s13*
         s23*p1q^2*p2q + 3*s12^2*s13^2*p1q*p2q*p3q - 3*s12^2*s13^2*p1q*
         p2q^2 - 2*s12^3*s23*p1q*p3q^2 - s12^3*s23*p1q^2*p3q - s12^3*
         s23*p1q^2*p2q + 3*s12^3*s13*p1q*p2q*p3q - s12^3*s13*p1q*p2q^2
          + s12^4*p1q*p2q*p3q, - 24*s23^4*p1q^3 + 24*s13*s23^3*p1q^2*
         p3q + 72*s13*s23^3*p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*p3q - 72
         *s13^2*s23^2*p1q*p2q^2 + 24*s13^3*s23*p2q^2*p3q + 24*s13^3*s23
         *p2q^3 + 72*s12*s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q - 48*
         s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*
         s12*s13*s23^2*p1q*p2q^2 - 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*
         s13^2*s23*p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 72*s12^2*s23^2*
         p1q*p3q^2 - 48*s12^2*s23^2*p1q*p2q*p3q + 24*s12^2*s13*s23*
         p3q^3 - 24*s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*p2q^2*
         p3q + 24*s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 7*s13*s23^3*p1q + 7*s13^2*s23^2*p2q - 7*
         s13^2*s23^2*p1q + 7*s13^3*s23*p2q + 7*s12*s13*s23^2*p3q - 7*
         s12*s13*s23^2*p1q - 7*s12*s13^2*s23*p3q - 7*s12*s13^2*s23*p2q
          - 14*s12*s13^2*s23*p1q + 7*s12^2*s13*s23*p3q,24*s23^3*p1q^2
          - 48*s13*s23^2*p1q*p2q + 24*s13*s23^2*p1q^2 + 24*s13^2*s23*
         p2q^2 - 48*s13^2*s23*p1q*p2q + 24*s13^3*p2q^2 - 48*s12*s23^2*
         p1q*p3q + 24*s12*s23^2*p1q^2 - 48*s12*s13*s23*p2q*p3q - 48*s12
         *s13*s23*p1q*p3q - 48*s12*s13*s23*p1q*p2q - 48*s12*s13^2*p2q*
         p3q + 24*s12*s13^2*p2q^2 + 24*s12^2*s23*p3q^2 - 48*s12^2*s23*
         p1q*p3q + 24*s12^2*s13*p3q^2 - 48*s12^2*s13*p2q*p3q + 24*s12^3
         *p3q^2] + rat[ - 7*s13*s23^4*p1q^2 + 14*s13^2*s23^3*p1q*p3q + 
         14*s13^2*s23^3*p1q*p2q - 14*s13^3*s23^2*p3q^2 - 14*s13^3*s23^2
         *p2q*p3q - 7*s13^3*s23^2*p2q^2 - 14*s13^3*s23^2*p1q*p3q - 7*
         s13^3*s23^2*p1q^2 + 14*s13^4*s23*p2q*p3q + 14*s13^4*s23*p1q*
         p2q - 7*s13^5*p2q^2 + 21*s12*s13*s23^3*p1q*p3q + 7*s12*s13*
         s23^3*p1q*p2q - 28*s12*s13^2*s23^2*p3q^2 - 21*s12*s13^2*s23^2*
         p2q*p3q - 7*s12*s13^2*s23^2*p2q^2 - 14*s12*s13^2*s23^2*p1q*p3q
          - 14*s12*s13^2*s23^2*p1q*p2q - 14*s12*s13^2*s23^2*p1q^2 + 56*
         s12*s13^3*s23*p2q*p3q + 14*s12*s13^3*s23*p2q^2 + 7*s12*s13^3*
         s23*p1q*p3q + 35*s12*s13^3*s23*p1q*p2q + 7*s12*s13^4*p2q*p3q
          - 21*s12*s13^4*p2q^2 - 14*s12^2*s13*s23^2*p3q^2 - 7*s12^2*s13
         *s23^2*p2q*p3q + 14*s12^2*s13*s23^2*p1q*p3q + 7*s12^2*s13*
         s23^2*p1q^2 - 14*s12^2*s13^2*s23*p3q^2 + 42*s12^2*s13^2*s23*
         p2q*p3q + 14*s12^2*s13^2*s23*p2q^2 + 14*s12^2*s13^2*s23*p1q*
         p2q + 21*s12^2*s13^3*p2q*p3q - 21*s12^2*s13^3*p2q^2 - 14*s12^3
         *s13*s23*p3q^2 - 7*s12^3*s13*s23*p1q*p3q - 7*s12^3*s13*s23*p1q
         *p2q + 21*s12^3*s13^2*p2q*p3q - 7*s12^3*s13^2*p2q^2 + 7*s12^4*
         s13*p2q*p3q, - 24*s23^4*p1q^3 + 24*s13*s23^3*p1q^2*p3q + 72*
         s13*s23^3*p1q^2*p2q - 24*s13*s23^3*p1q^3 - 48*s13^2*s23^2*p1q*
         p2q*p3q - 72*s13^2*s23^2*p1q*p2q^2 + 24*s13^2*s23^2*p1q^2*p3q
          + 72*s13^2*s23^2*p1q^2*p2q + 24*s13^3*s23*p2q^2*p3q + 24*
         s13^3*s23*p2q^3 - 48*s13^3*s23*p1q*p2q*p3q - 72*s13^3*s23*p1q*
         p2q^2 + 24*s13^4*p2q^2*p3q + 24*s13^4*p2q^3 + 72*s12*s23^3*
         p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q - 24*s12*s23^3*p1q^3 - 48*
         s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*
         s12*s13*s23^2*p1q*p2q^2 + 96*s12*s13*s23^2*p1q^2*p3q + 96*s12*
         s13*s23^2*p1q^2*p2q - 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*
         s13^2*s23*p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 48*s12*s13^2*
         s23*p1q*p3q^2 - 96*s12*s13^2*s23*p1q*p2q*p3q - 120*s12*s13^2*
         s23*p1q*p2q^2 - 48*s12*s13^3*p2q*p3q^2 + 48*s12*s13^3*p2q^3 - 
         72*s12^2*s23^2*p1q*p3q^2 - 48*s12^2*s23^2*p1q*p2q*p3q + 72*
         s12^2*s23^2*p1q^2*p3q + 24*s12^2*s23^2*p1q^2*p2q + 24*s12^2*
         s13*s23*p3q^3 - 24*s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*
         p2q^2*p3q - 120*s12^2*s13*s23*p1q*p3q^2 - 96*s12^2*s13*s23*p1q
         *p2q*p3q - 48*s12^2*s13*s23*p1q*p2q^2 + 24*s12^2*s13^2*p3q^3
          - 72*s12^2*s13^2*p2q*p3q^2 - 72*s12^2*s13^2*p2q^2*p3q + 24*
         s12^2*s13^2*p2q^3 + 24*s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*
         p3q^2 - 72*s12^3*s23*p1q*p3q^2 - 48*s12^3*s23*p1q*p2q*p3q + 48
         *s12^3*s13*p3q^3 - 48*s12^3*s13*p2q^2*p3q + 24*s12^4*p3q^3 + 
         24*s12^4*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[s12*s23^2*p1q + 
         2*s12*s13*s23*p3q - s12*s13*s23*p2q + 3*s12*s13*s23*p1q - 3*
         s12*s13^2*p2q - s12^2*s23*p3q + s12^2*s23*p1q + 3*s12^2*s13*
         p3q + s12^2*s13*p2q + 4*s12^2*s13*p1q - s12^3*p3q,3*s13*s23^3*
         p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p1q^2 + 3*s13^3*
         s23*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*s13^4*p2q^2 - 6*s12*s13*
         s23^2*p1q*p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*s13^2*s23*p2q*
         p3q - 6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p1q*p2q - 6*
         s12*s13^3*p2q*p3q + 3*s12*s13^3*p2q^2 + 3*s12^2*s13*s23*p3q^2
          - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13^2*p3q^2 - 6*s12^2*
         s13^2*p2q*p3q + 3*s12^3*s13*p3q^2] + rat[ - s12*s23^3*p1q + 6*
         s12*s13*s23^2*p3q + s12*s13*s23^2*p2q + 3*s12*s13*s23^2*p1q + 
         6*s12*s13^2*s23*p3q - 3*s12*s13^2*s23*p2q + 4*s12*s13^2*s23*
         p1q - 4*s12*s13^3*p2q + s12^2*s23^2*p3q - s12^2*s23^2*p1q + 7*
         s12^2*s13*s23*p3q - s12^2*s13*s23*p2q + 2*s12^2*s13*s23*p1q + 
         4*s12^2*s13^2*p3q - 2*s12^2*s13^2*p2q + 2*s12^2*s13^2*p1q + 
         s12^3*s23*p3q + 2*s12^3*s13*p3q,6*s13*s23^4*p1q^2 - 12*s13^2*
         s23^3*p1q*p2q + 12*s13^2*s23^3*p1q^2 + 6*s13^3*s23^2*p2q^2 - 
         24*s13^3*s23^2*p1q*p2q + 6*s13^3*s23^2*p1q^2 + 12*s13^4*s23*
         p2q^2 - 12*s13^4*s23*p1q*p2q + 6*s13^5*p2q^2 - 12*s12*s13*
         s23^3*p1q*p3q + 6*s12*s13*s23^3*p1q^2 - 12*s12*s13^2*s23^2*p2q
         *p3q - 24*s12*s13^2*s23^2*p1q*p3q - 12*s12*s13^2*s23^2*p1q*p2q
          + 6*s12*s13^2*s23^2*p1q^2 - 24*s12*s13^3*s23*p2q*p3q + 6*s12*
         s13^3*s23*p2q^2 - 12*s12*s13^3*s23*p1q*p3q - 12*s12*s13^3*s23*
         p1q*p2q - 12*s12*s13^4*p2q*p3q + 6*s12*s13^4*p2q^2 + 6*s12^2*
         s13*s23^2*p3q^2 - 12*s12^2*s13*s23^2*p1q*p3q + 12*s12^2*s13^2*
         s23*p3q^2 - 12*s12^2*s13^2*s23*p2q*p3q - 12*s12^2*s13^2*s23*
         p1q*p3q + 6*s12^2*s13^3*p3q^2 - 12*s12^2*s13^3*p2q*p3q + 6*
         s12^3*s13*s23*p3q^2 + 6*s12^3*s13^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 6*s13*
         s23^4*p1q^2 - 7*s13^2*s23^3*p1q*p3q + 12*s13^2*s23^3*p1q*p2q
          - 19*s13^2*s23^3*p1q^2 + 14*s13^3*s23^2*p3q^2 + 7*s13^3*s23^2
         *p2q*p3q - 6*s13^3*s23^2*p2q^2 + 21*s13^3*s23^2*p1q*p3q + 38*
         s13^3*s23^2*p1q*p2q + s13^3*s23^2*p1q^2 - 21*s13^4*s23*p2q*p3q
          - 19*s13^4*s23*p2q^2 - 2*s13^4*s23*p1q*p2q + s13^5*p2q^2 + 2*
         s12*s23^4*p1q^2 + 13*s12*s13*s23^3*p1q*p3q + 2*s12*s13*s23^3*
         p1q*p2q - s12*s13*s23^3*p1q^2 + 5*s12*s13^2*s23^2*p3q^2 - s12*
         s13^2*s23^2*p2q*p3q - 4*s12*s13^2*s23^2*p2q^2 + 3*s12*s13^2*
         s23^2*p1q*p3q + 9*s12*s13^2*s23^2*p1q*p2q - 24*s12*s13^2*s23^2
         *p1q^2 + 19*s12*s13^3*s23*p3q^2 + 5*s12*s13^3*s23*p2q*p3q - 8*
         s12*s13^3*s23*p2q^2 + 25*s12*s13^3*s23*p1q*p3q + 21*s12*s13^3*
         s23*p1q*p2q - s12*s13^4*p2q*p3q + 3*s12*s13^4*p2q^2 - 4*s12^2*
         s23^3*p1q*p3q - 2*s12^2*s23^3*p1q*p2q + 2*s12^2*s23^3*p1q^2 - 
         7*s12^2*s13*s23^2*p3q^2 - 6*s12^2*s13*s23^2*p2q*p3q + 2*s12^2*
         s13*s23^2*p2q^2 + 10*s12^2*s13*s23^2*p1q*p3q + s12^2*s13*s23^2
         *p1q*p2q + 7*s12^2*s13*s23^2*p1q^2 + 8*s12^2*s13^2*s23*p3q^2
          + 11*s12^2*s13^2*s23*p2q*p3q + 9*s12^2*s13^2*s23*p2q^2 + 18*
         s12^2*s13^2*s23*p1q*p3q + 16*s12^2*s13^2*s23*p1q*p2q - 3*s12^2
         *s13^3*p2q*p3q + 3*s12^2*s13^3*p2q^2 + 2*s12^3*s23^2*p3q^2 + 2
         *s12^3*s23^2*p2q*p3q - 4*s12^3*s23^2*p1q*p3q - 2*s12^3*s23^2*
         p1q*p2q - 9*s12^3*s13*s23*p3q^2 - 13*s12^3*s13*s23*p2q*p3q - 2
         *s12^3*s13*s23*p2q^2 - 7*s12^3*s13*s23*p1q*p3q - 7*s12^3*s13*
         s23*p1q*p2q - 3*s12^3*s13^2*p2q*p3q + s12^3*s13^2*p2q^2 + 2*
         s12^4*s23*p3q^2 + 2*s12^4*s23*p2q*p3q - s12^4*s13*p2q*p3q, - 6
         *s13*s23^5*p1q^3 + 6*s13^2*s23^4*p1q^2*p3q + 18*s13^2*s23^4*
         p1q^2*p2q - 6*s13^2*s23^4*p1q^3 - 12*s13^3*s23^3*p1q*p2q*p3q
          - 18*s13^3*s23^3*p1q*p2q^2 + 6*s13^3*s23^3*p1q^2*p3q + 18*
         s13^3*s23^3*p1q^2*p2q + 6*s13^4*s23^2*p2q^2*p3q + 6*s13^4*
         s23^2*p2q^3 - 12*s13^4*s23^2*p1q*p2q*p3q - 18*s13^4*s23^2*p1q*
         p2q^2 + 6*s13^5*s23*p2q^2*p3q + 6*s13^5*s23*p2q^3 + 18*s12*s13
         *s23^4*p1q^2*p3q + 6*s12*s13*s23^4*p1q^2*p2q - 6*s12*s13*s23^4
         *p1q^3 - 12*s12*s13^2*s23^3*p1q*p3q^2 - 12*s12*s13^2*s23^3*p1q
         *p2q*p3q - 12*s12*s13^2*s23^3*p1q*p2q^2 + 24*s12*s13^2*s23^3*
         p1q^2*p3q + 24*s12*s13^2*s23^3*p1q^2*p2q - 12*s12*s13^3*s23^2*
         p2q*p3q^2 - 6*s12*s13^3*s23^2*p2q^2*p3q + 6*s12*s13^3*s23^2*
         p2q^3 - 12*s12*s13^3*s23^2*p1q*p3q^2 - 24*s12*s13^3*s23^2*p1q*
         p2q*p3q - 30*s12*s13^3*s23^2*p1q*p2q^2 - 12*s12*s13^4*s23*p2q*
         p3q^2 + 12*s12*s13^4*s23*p2q^3 - 18*s12^2*s13*s23^3*p1q*p3q^2
          - 12*s12^2*s13*s23^3*p1q*p2q*p3q + 18*s12^2*s13*s23^3*p1q^2*
         p3q + 6*s12^2*s13*s23^3*p1q^2*p2q + 6*s12^2*s13^2*s23^2*p3q^3
          - 6*s12^2*s13^2*s23^2*p2q*p3q^2 - 12*s12^2*s13^2*s23^2*p2q^2*
         p3q - 30*s12^2*s13^2*s23^2*p1q*p3q^2 - 24*s12^2*s13^2*s23^2*
         p1q*p2q*p3q - 12*s12^2*s13^2*s23^2*p1q*p2q^2 + 6*s12^2*s13^3*
         s23*p3q^3 - 18*s12^2*s13^3*s23*p2q*p3q^2 - 18*s12^2*s13^3*s23*
         p2q^2*p3q + 6*s12^2*s13^3*s23*p2q^3 + 6*s12^3*s13*s23^2*p3q^3
          + 6*s12^3*s13*s23^2*p2q*p3q^2 - 18*s12^3*s13*s23^2*p1q*p3q^2
          - 12*s12^3*s13*s23^2*p1q*p2q*p3q + 12*s12^3*s13^2*s23*p3q^3
          - 12*s12^3*s13^2*s23*p2q^2*p3q + 6*s12^4*s13*s23*p3q^3 + 6*
         s12^4*s13*s23*p2q*p3q^2] + rat[2*s13^2*s23^6*p1q^2 - 28*s13^3*
         s23^5*p1q*p3q - 4*s13^3*s23^5*p1q*p2q - 22*s13^3*s23^5*p1q^2
          + 28*s13^4*s23^4*p3q^2 + 28*s13^4*s23^4*p2q*p3q + 2*s13^4*
         s23^4*p2q^2 + 44*s13^4*s23^4*p1q*p2q - 22*s13^4*s23^4*p1q^2 + 
         28*s13^5*s23^3*p3q^2 - 22*s13^5*s23^3*p2q^2 + 28*s13^5*s23^3*
         p1q*p3q + 44*s13^5*s23^3*p1q*p2q + 2*s13^5*s23^3*p1q^2 - 28*
         s13^6*s23^2*p2q*p3q - 22*s13^6*s23^2*p2q^2 - 4*s13^6*s23^2*p1q
         *p2q + 2*s13^7*s23*p2q^2 + s12*s13*s23^6*p1q^2 - 23*s12*s13^2*
         s23^5*p1q*p3q - 4*s12*s13^2*s23^5*p1q*p2q - 24*s12*s13^2*s23^5
         *p1q^2 + 50*s12*s13^3*s23^4*p3q^2 + 47*s12*s13^3*s23^4*p2q*p3q
          + 3*s12*s13^3*s23^4*p2q^2 + 18*s12*s13^3*s23^4*p1q*p3q + 74*
         s12*s13^3*s23^4*p1q*p2q - 43*s12*s13^3*s23^4*p1q^2 + 68*s12*
         s13^4*s23^3*p3q^2 - 6*s12*s13^4*s23^3*p2q*p3q - 50*s12*s13^4*
         s23^3*p2q^2 + 67*s12*s13^4*s23^3*p1q*p3q + 88*s12*s13^4*s23^3*
         p1q*p2q - 16*s12*s13^4*s23^3*p1q^2 + 18*s12*s13^5*s23^2*p3q^2
          - 59*s12*s13^5*s23^2*p2q*p3q - 45*s12*s13^5*s23^2*p2q^2 + 26*
         s12*s13^5*s23^2*p1q*p3q + 6*s12*s13^5*s23^2*p1q*p2q + 2*s12*
         s13^5*s23^2*p1q^2 - 6*s12*s13^6*s23*p2q*p3q + 10*s12*s13^6*s23
         *p2q^2 - 4*s12*s13^6*s23*p1q*p2q + 2*s12*s13^7*p2q^2 - 2*s12^2
         *s23^6*p1q^2 + 10*s12^2*s13*s23^5*p1q*p3q + 3*s12^2*s13*s23^5*
         p1q*p2q - 4*s12^2*s13*s23^5*p1q^2 + 13*s12^2*s13^2*s23^4*p3q^2
          + 6*s12^2*s13^2*s23^4*p2q*p3q - s12^2*s13^2*s23^4*p2q^2 + 48*
         s12^2*s13^2*s23^4*p1q*p3q + 34*s12^2*s13^2*s23^4*p1q*p2q - 31*
         s12^2*s13^2*s23^4*p1q^2 + 26*s12^2*s13^3*s23^3*p3q^2 - 44*
         s12^2*s13^3*s23^3*p2q*p3q - 34*s12^2*s13^3*s23^3*p2q^2 + 115*
         s12^2*s13^3*s23^3*p1q*p3q + 67*s12^2*s13^3*s23^3*p1q*p2q - 25*
         s12^2*s13^3*s23^3*p1q^2 - 3*s12^2*s13^4*s23^2*p3q^2 - 85*s12^2
         *s13^4*s23^2*p2q*p3q - 16*s12^2*s13^4*s23^2*p2q^2 + 81*s12^2*
         s13^4*s23^2*p1q*p3q + 16*s12^2*s13^4*s23^2*p1q*p2q + 6*s12^2*
         s13^4*s23^2*p1q^2 - 20*s12^2*s13^5*s23*p3q^2 - 33*s12^2*s13^5*
         s23*p2q*p3q + 33*s12^2*s13^5*s23*p2q^2 - 2*s12^2*s13^5*s23*p1q
         *p3q - 24*s12^2*s13^5*s23*p1q*p2q + 8*s12^2*s13^6*p2q*p3q + 18
         *s12^2*s13^6*p2q^2 + 4*s12^3*s23^5*p1q*p3q + 2*s12^3*s23^5*p1q
         *p2q - 4*s12^3*s23^5*p1q^2 - 11*s12^3*s13*s23^4*p3q^2 - 15*
         s12^3*s13*s23^4*p2q*p3q - 2*s12^3*s13*s23^4*p2q^2 + 38*s12^3*
         s13*s23^4*p1q*p3q + 8*s12^3*s13*s23^4*p1q*p2q - 13*s12^3*s13*
         s23^4*p1q^2 - 44*s12^3*s13^2*s23^3*p3q^2 - 74*s12^3*s13^2*
         s23^3*p2q*p3q - 6*s12^3*s13^2*s23^3*p2q^2 + 123*s12^3*s13^2*
         s23^3*p1q*p3q + 35*s12^3*s13^2*s23^3*p1q*p2q - 13*s12^3*s13^2*
         s23^3*p1q^2 - 94*s12^3*s13^3*s23^2*p3q^2 - 144*s12^3*s13^3*
         s23^2*p2q*p3q + 16*s12^3*s13^3*s23^2*p2q^2 + 103*s12^3*s13^3*
         s23^2*p1q*p3q + 3*s12^3*s13^3*s23^2*p1q*p2q - 4*s12^3*s13^3*
         s23^2*p1q^2 - 73*s12^3*s13^4*s23*p3q^2 - 77*s12^3*s13^4*s23*
         p2q*p3q + 60*s12^3*s13^4*s23*p2q^2 + 14*s12^3*s13^4*s23*p1q*
         p3q - 28*s12^3*s13^4*s23*p1q*p2q - 10*s12^3*s13^5*p3q^2 + 12*
         s12^3*s13^5*p2q*p3q + 42*s12^3*s13^5*p2q^2 - 2*s12^4*s23^4*
         p3q^2 - 2*s12^4*s23^4*p2q*p3q + 8*s12^4*s23^4*p1q*p3q + 4*
         s12^4*s23^4*p1q*p2q - 2*s12^4*s23^4*p1q^2 - 34*s12^4*s13*s23^3
         *p3q^2 - 40*s12^4*s13*s23^3*p2q*p3q + 50*s12^4*s13*s23^3*p1q*
         p3q + 13*s12^4*s13*s23^3*p1q*p2q - 8*s12^4*s13*s23^3*p1q^2 - 
         108*s12^4*s13^2*s23^2*p3q^2 - 129*s12^4*s13^2*s23^2*p2q*p3q + 
         11*s12^4*s13^2*s23^2*p2q^2 + 70*s12^4*s13^2*s23^2*p1q*p3q + 5*
         s12^4*s13^2*s23^2*p1q*p2q - 8*s12^4*s13^2*s23^2*p1q^2 - 100*
         s12^4*s13^3*s23*p3q^2 - 95*s12^4*s13^3*s23*p2q*p3q + 51*s12^4*
         s13^3*s23*p2q^2 + 34*s12^4*s13^3*s23*p1q*p3q - 30*s12^4*s13^4*
         p3q^2 - 12*s12^4*s13^4*p2q*p3q + 38*s12^4*s13^4*p2q^2 - 4*
         s12^5*s23^3*p3q^2 - 4*s12^5*s23^3*p2q*p3q + 4*s12^5*s23^3*p1q*
         p3q + 2*s12^5*s23^3*p1q*p2q - 37*s12^5*s13*s23^2*p3q^2 - 41*
         s12^5*s13*s23^2*p2q*p3q + 2*s12^5*s13*s23^2*p2q^2 + 22*s12^5*
         s13*s23^2*p1q*p3q + 8*s12^5*s13*s23^2*p1q*p2q - 61*s12^5*s13^2
         *s23*p3q^2 - 61*s12^5*s13^2*s23*p2q*p3q + 16*s12^5*s13^2*s23*
         p2q^2 + 18*s12^5*s13^2*s23*p1q*p3q + 8*s12^5*s13^2*s23*p1q*p2q
          - 30*s12^5*s13^3*p3q^2 - 28*s12^5*s13^3*p2q*p3q + 12*s12^5*
         s13^3*p2q^2 - 2*s12^6*s23^2*p3q^2 - 2*s12^6*s23^2*p2q*p3q - 14
         *s12^6*s13*s23*p3q^2 - 16*s12^6*s13*s23*p2q*p3q - 10*s12^6*
         s13^2*p3q^2 - 12*s12^6*s13^2*p2q*p3q, - 12*s13^2*s23^7*p1q^3
          + 12*s13^3*s23^6*p1q^2*p3q + 36*s13^3*s23^6*p1q^2*p2q - 24*
         s13^3*s23^6*p1q^3 - 24*s13^4*s23^5*p1q*p2q*p3q - 36*s13^4*
         s23^5*p1q*p2q^2 + 24*s13^4*s23^5*p1q^2*p3q + 72*s13^4*s23^5*
         p1q^2*p2q - 12*s13^4*s23^5*p1q^3 + 12*s13^5*s23^4*p2q^2*p3q + 
         12*s13^5*s23^4*p2q^3 - 48*s13^5*s23^4*p1q*p2q*p3q - 72*s13^5*
         s23^4*p1q*p2q^2 + 12*s13^5*s23^4*p1q^2*p3q + 36*s13^5*s23^4*
         p1q^2*p2q + 24*s13^6*s23^3*p2q^2*p3q + 24*s13^6*s23^3*p2q^3 - 
         24*s13^6*s23^3*p1q*p2q*p3q - 36*s13^6*s23^3*p1q*p2q^2 + 12*
         s13^7*s23^2*p2q^2*p3q + 12*s13^7*s23^2*p2q^3 - 12*s12*s13*
         s23^7*p1q^3 + 48*s12*s13^2*s23^6*p1q^2*p3q + 48*s12*s13^2*
         s23^6*p1q^2*p2q - 48*s12*s13^2*s23^6*p1q^3 - 24*s12*s13^3*
         s23^5*p1q*p3q^2 - 48*s12*s13^3*s23^5*p1q*p2q*p3q - 60*s12*
         s13^3*s23^5*p1q*p2q^2 + 120*s12*s13^3*s23^5*p1q^2*p3q + 168*
         s12*s13^3*s23^5*p1q^2*p2q - 48*s12*s13^3*s23^5*p1q^3 - 24*s12*
         s13^4*s23^4*p2q*p3q^2 + 24*s12*s13^4*s23^4*p2q^3 - 48*s12*
         s13^4*s23^4*p1q*p3q^2 - 144*s12*s13^4*s23^4*p1q*p2q*p3q - 192*
         s12*s13^4*s23^4*p1q*p2q^2 + 84*s12*s13^4*s23^4*p1q^2*p3q + 156
         *s12*s13^4*s23^4*p1q^2*p2q - 12*s12*s13^4*s23^4*p1q^3 - 48*s12
         *s13^5*s23^3*p2q*p3q^2 + 24*s12*s13^5*s23^3*p2q^2*p3q + 72*s12
         *s13^5*s23^3*p2q^3 - 24*s12*s13^5*s23^3*p1q*p3q^2 - 120*s12*
         s13^5*s23^3*p1q*p2q*p3q - 168*s12*s13^5*s23^3*p1q*p2q^2 + 12*
         s12*s13^5*s23^3*p1q^2*p3q + 36*s12*s13^5*s23^3*p1q^2*p2q - 24*
         s12*s13^6*s23^2*p2q*p3q^2 + 36*s12*s13^6*s23^2*p2q^2*p3q + 60*
         s12*s13^6*s23^2*p2q^3 - 24*s12*s13^6*s23^2*p1q*p2q*p3q - 36*
         s12*s13^6*s23^2*p1q*p2q^2 + 12*s12*s13^7*s23*p2q^2*p3q + 12*
         s12*s13^7*s23*p2q^3 + 36*s12^2*s13*s23^6*p1q^2*p3q + 12*s12^2*
         s13*s23^6*p1q^2*p2q - 24*s12^2*s13*s23^6*p1q^3 - 60*s12^2*
         s13^2*s23^5*p1q*p3q^2 - 48*s12^2*s13^2*s23^5*p1q*p2q*p3q - 24*
         s12^2*s13^2*s23^5*p1q*p2q^2 + 168*s12^2*s13^2*s23^5*p1q^2*p3q
          + 120*s12^2*s13^2*s23^5*p1q^2*p2q - 48*s12^2*s13^2*s23^5*
         p1q^3 + 12*s12^2*s13^3*s23^4*p3q^3 - 36*s12^2*s13^3*s23^4*p2q*
         p3q^2 - 36*s12^2*s13^3*s23^4*p2q^2*p3q + 12*s12^2*s13^3*s23^4*
         p2q^3 - 168*s12^2*s13^3*s23^4*p1q*p3q^2 - 192*s12^2*s13^3*
         s23^4*p1q*p2q*p3q - 168*s12^2*s13^3*s23^4*p1q*p2q^2 + 192*
         s12^2*s13^3*s23^4*p1q^2*p3q + 192*s12^2*s13^3*s23^4*p1q^2*p2q
          - 24*s12^2*s13^3*s23^4*p1q^3 + 24*s12^2*s13^4*s23^3*p3q^3 - 
         120*s12^2*s13^4*s23^3*p2q*p3q^2 - 72*s12^2*s13^4*s23^3*p2q^2*
         p3q + 72*s12^2*s13^4*s23^3*p2q^3 - 132*s12^2*s13^4*s23^3*p1q*
         p3q^2 - 216*s12^2*s13^4*s23^3*p1q*p2q*p3q - 240*s12^2*s13^4*
         s23^3*p1q*p2q^2 + 60*s12^2*s13^4*s23^3*p1q^2*p3q + 84*s12^2*
         s13^4*s23^3*p1q^2*p2q + 12*s12^2*s13^5*s23^2*p3q^3 - 108*s12^2
         *s13^5*s23^2*p2q*p3q^2 - 24*s12^2*s13^5*s23^2*p2q^2*p3q + 96*
         s12^2*s13^5*s23^2*p2q^3 - 24*s12^2*s13^5*s23^2*p1q*p3q^2 - 72*
         s12^2*s13^5*s23^2*p1q*p2q*p3q - 96*s12^2*s13^5*s23^2*p1q*p2q^2
          - 24*s12^2*s13^6*s23*p2q*p3q^2 + 12*s12^2*s13^6*s23*p2q^2*p3q
          + 36*s12^2*s13^6*s23*p2q^3 - 36*s12^3*s13*s23^5*p1q*p3q^2 - 
         24*s12^3*s13*s23^5*p1q*p2q*p3q + 72*s12^3*s13*s23^5*p1q^2*p3q
          + 24*s12^3*s13*s23^5*p1q^2*p2q - 12*s12^3*s13*s23^5*p1q^3 + 
         24*s12^3*s13^2*s23^4*p3q^3 - 24*s12^3*s13^2*s23^4*p2q^2*p3q - 
         192*s12^3*s13^2*s23^4*p1q*p3q^2 - 144*s12^3*s13^2*s23^4*p1q*
         p2q*p3q - 48*s12^3*s13^2*s23^4*p1q*p2q^2 + 156*s12^3*s13^2*
         s23^4*p1q^2*p3q + 84*s12^3*s13^2*s23^4*p1q^2*p2q - 12*s12^3*
         s13^2*s23^4*p1q^3 + 72*s12^3*s13^3*s23^3*p3q^3 - 72*s12^3*
         s13^3*s23^3*p2q*p3q^2 - 120*s12^3*s13^3*s23^3*p2q^2*p3q + 24*
         s12^3*s13^3*s23^3*p2q^3 - 240*s12^3*s13^3*s23^3*p1q*p3q^2 - 
         216*s12^3*s13^3*s23^3*p1q*p2q*p3q - 132*s12^3*s13^3*s23^3*p1q*
         p2q^2 + 84*s12^3*s13^3*s23^3*p1q^2*p3q + 60*s12^3*s13^3*s23^3*
         p1q^2*p2q + 60*s12^3*s13^4*s23^2*p3q^3 - 132*s12^3*s13^4*s23^2
         *p2q*p3q^2 - 132*s12^3*s13^4*s23^2*p2q^2*p3q + 60*s12^3*s13^4*
         s23^2*p2q^3 - 84*s12^3*s13^4*s23^2*p1q*p3q^2 - 96*s12^3*s13^4*
         s23^2*p1q*p2q*p3q - 84*s12^3*s13^4*s23^2*p1q*p2q^2 + 12*s12^3*
         s13^5*s23*p3q^3 - 60*s12^3*s13^5*s23*p2q*p3q^2 - 36*s12^3*
         s13^5*s23*p2q^2*p3q + 36*s12^3*s13^5*s23*p2q^3 + 12*s12^4*s13*
         s23^4*p3q^3 + 12*s12^4*s13*s23^4*p2q*p3q^2 - 72*s12^4*s13*
         s23^4*p1q*p3q^2 - 48*s12^4*s13*s23^4*p1q*p2q*p3q + 36*s12^4*
         s13*s23^4*p1q^2*p3q + 12*s12^4*s13*s23^4*p1q^2*p2q + 72*s12^4*
         s13^2*s23^3*p3q^3 + 24*s12^4*s13^2*s23^3*p2q*p3q^2 - 48*s12^4*
         s13^2*s23^3*p2q^2*p3q - 168*s12^4*s13^2*s23^3*p1q*p3q^2 - 120*
         s12^4*s13^2*s23^3*p1q*p2q*p3q - 24*s12^4*s13^2*s23^3*p1q*p2q^2
          + 36*s12^4*s13^2*s23^3*p1q^2*p3q + 12*s12^4*s13^2*s23^3*p1q^2
         *p2q + 96*s12^4*s13^3*s23^2*p3q^3 - 24*s12^4*s13^3*s23^2*p2q*
         p3q^2 - 108*s12^4*s13^3*s23^2*p2q^2*p3q + 12*s12^4*s13^3*s23^2
         *p2q^3 - 96*s12^4*s13^3*s23^2*p1q*p3q^2 - 72*s12^4*s13^3*s23^2
         *p1q*p2q*p3q - 24*s12^4*s13^3*s23^2*p1q*p2q^2 + 36*s12^4*s13^4
         *s23*p3q^3 - 36*s12^4*s13^4*s23*p2q*p3q^2 - 60*s12^4*s13^4*s23
         *p2q^2*p3q + 12*s12^4*s13^4*s23*p2q^3 + 24*s12^5*s13*s23^3*
         p3q^3 + 24*s12^5*s13*s23^3*p2q*p3q^2 - 36*s12^5*s13*s23^3*p1q*
         p3q^2 - 24*s12^5*s13*s23^3*p1q*p2q*p3q + 60*s12^5*s13^2*s23^2*
         p3q^3 + 36*s12^5*s13^2*s23^2*p2q*p3q^2 - 24*s12^5*s13^2*s23^2*
         p2q^2*p3q - 36*s12^5*s13^2*s23^2*p1q*p3q^2 - 24*s12^5*s13^2*
         s23^2*p1q*p2q*p3q + 36*s12^5*s13^3*s23*p3q^3 + 12*s12^5*s13^3*
         s23*p2q*p3q^2 - 24*s12^5*s13^3*s23*p2q^2*p3q + 12*s12^6*s13*
         s23^2*p3q^3 + 12*s12^6*s13*s23^2*p2q*p3q^2 + 12*s12^6*s13^2*
         s23*p3q^3 + 12*s12^6*s13^2*s23*p2q*p3q^2] + rat[5*s12^4*p3q - 
         5*s12^3*s13*p2q + 10*s12^3*s13*p3q - 5*s12^3*s23*p1q + 6*s12^3
         *s23*p3q - 10*s12^2*s13^2*p2q + 5*s12^2*s13^2*p3q + 4*s12^2*
         s13*s23*p2q + 16*s12^2*s13*s23*p3q - 6*s12^2*s23^2*p1q + s12^2
         *s23^2*p3q - 5*s12*s13^3*p2q + 5*s12*s13^2*s23*p1q + 4*s12*
         s13^2*s23*p2q + 10*s12*s13^2*s23*p3q - 4*s12*s13*s23^2*p1q + 
         s12*s13*s23^2*p2q + 2*s12*s13*s23^2*p3q - s12*s23^3*p1q,24*
         s12^4*s23*p3q^2 - 48*s12^3*s13*s23*p2q*p3q + 48*s12^3*s13*s23*
         p3q^2 - 48*s12^3*s23^2*p1q*p3q + 24*s12^3*s23^2*p3q^2 + 24*
         s12^2*s13^2*s23*p2q^2 - 96*s12^2*s13^2*s23*p2q*p3q + 24*s12^2*
         s13^2*s23*p3q^2 - 48*s12^2*s13*s23^2*p1q*p2q - 96*s12^2*s13*
         s23^2*p1q*p3q - 48*s12^2*s13*s23^2*p2q*p3q + 24*s12^2*s13*
         s23^2*p3q^2 + 24*s12^2*s23^3*p1q^2 - 48*s12^2*s23^3*p1q*p3q + 
         48*s12*s13^3*s23*p2q^2 - 48*s12*s13^3*s23*p2q*p3q - 96*s12*
         s13^2*s23^2*p1q*p2q - 48*s12*s13^2*s23^2*p1q*p3q + 24*s12*
         s13^2*s23^2*p2q^2 - 48*s12*s13^2*s23^2*p2q*p3q + 48*s12*s13*
         s23^3*p1q^2 - 48*s12*s13*s23^3*p1q*p2q - 48*s12*s13*s23^3*p1q*
         p3q + 24*s12*s23^4*p1q^2 + 24*s13^4*s23*p2q^2 - 48*s13^3*s23^2
         *p1q*p2q + 24*s13^3*s23^2*p2q^2 + 24*s13^2*s23^3*p1q^2 - 48*
         s13^2*s23^3*p1q*p2q + 24*s13*s23^4*p1q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - 7*s23^2*p1q
          - 14*s13*s23*p3q + 7*s13*s23*p2q - 21*s13*s23*p1q + 21*s13^2*
         p2q + 7*s12*s23*p3q - 7*s12*s23*p1q - 21*s12*s13*p3q - 7*s12*
         s13*p2q - 28*s12*s13*p1q + 7*s12^2*p3q,6*s23^3*p1q^2 - 12*s13*
         s23^2*p1q*p2q + 6*s13*s23^2*p1q^2 + 6*s13^2*s23*p2q^2 - 12*
         s13^2*s23*p1q*p2q + 6*s13^3*p2q^2 - 12*s12*s23^2*p1q*p3q + 6*
         s12*s23^2*p1q^2 - 12*s12*s13*s23*p2q*p3q - 12*s12*s13*s23*p1q*
         p3q - 12*s12*s13*s23*p1q*p2q - 12*s12*s13^2*p2q*p3q + 6*s12*
         s13^2*p2q^2 + 6*s12^2*s23*p3q^2 - 12*s12^2*s23*p1q*p3q + 6*
         s12^2*s13*p3q^2 - 12*s12^2*s13*p2q*p3q + 6*s12^3*p3q^2] + rat[
          - 14*s13*s23^2*p3q - 14*s13*s23^2*p1q + 14*s13^2*s23*p2q - 21
         *s12*s13*s23*p3q - 21*s12*s13*s23*p1q + 7*s12*s13^2*p2q - 7*
         s12^2*s13*p3q - 7*s12^2*s13*p1q,6*s23^4*p1q^2 - 12*s13*s23^3*
         p1q*p2q + 6*s13*s23^3*p1q^2 + 6*s13^2*s23^2*p2q^2 - 12*s13^2*
         s23^2*p1q*p2q + 6*s13^3*s23*p2q^2 - 12*s12*s23^3*p1q*p3q + 12*
         s12*s23^3*p1q^2 - 12*s12*s13*s23^2*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p3q - 24*s12*s13*s23^2*p1q*p2q + 6*s12*s13*s23^2*p1q^2 - 
         12*s12*s13^2*s23*p2q*p3q + 12*s12*s13^2*s23*p2q^2 - 12*s12*
         s13^2*s23*p1q*p2q + 6*s12*s13^3*p2q^2 + 6*s12^2*s23^2*p3q^2 - 
         24*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p1q^2 + 6*s12^2*s13*s23
         *p3q^2 - 24*s12^2*s13*s23*p2q*p3q - 12*s12^2*s13*s23*p1q*p3q
          - 12*s12^2*s13*s23*p1q*p2q - 12*s12^2*s13^2*p2q*p3q + 6*s12^2
         *s13^2*p2q^2 + 12*s12^3*s23*p3q^2 - 12*s12^3*s23*p1q*p3q + 6*
         s12^3*s13*p3q^2 - 12*s12^3*s13*p2q*p3q + 6*s12^4*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - s12*
         s23^3*p1q^2*p3q - s12*s23^3*p1q^2*p2q - 2*s12*s23^3*p1q^3 + 2*
         s12*s13*s23^2*p1q*p2q*p3q + 2*s12*s13*s23^2*p1q*p2q^2 + s12*
         s13*s23^2*p1q^2*p3q + 5*s12*s13*s23^2*p1q^2*p2q - s12*s13^2*
         s23*p2q^2*p3q - s12*s13^2*s23*p2q^3 - 2*s12*s13^2*s23*p1q*p2q*
         p3q - 4*s12*s13^2*s23*p1q*p2q^2 + s12*s13^3*p2q^2*p3q + s12*
         s13^3*p2q^3 + 3*s12^2*s23^2*p1q*p3q^2 + 4*s12^2*s23^2*p1q*p2q*
         p3q + s12^2*s23^2*p1q*p2q^2 + 5*s12^2*s23^2*p1q^2*p3q + s12^2*
         s23^2*p1q^2*p2q - 2*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*
         p3q^2 - 2*s12^2*s13*s23*p2q^2*p3q - s12^2*s13*s23*p2q^3 - 3*
         s12^2*s13*s23*p1q*p3q^2 - 2*s12^2*s13*s23*p1q*p2q*p3q - 3*
         s12^2*s13*s23*p1q*p2q^2 - s12^2*s13^2*p2q*p3q^2 + s12^2*s13^2*
         p2q^2*p3q + 2*s12^2*s13^2*p2q^3 - 2*s12^3*s23*p3q^3 - 3*s12^3*
         s23*p2q*p3q^2 - s12^3*s23*p2q^2*p3q - 3*s12^3*s23*p1q*p3q^2 + 
         s12^3*s23*p1q*p2q^2 - 2*s12^3*s13*p2q*p3q^2 - s12^3*s13*p2q^2*
         p3q + s12^3*s13*p2q^3 - s12^4*p2q*p3q^2 - s12^4*p2q^2*p3q, - 
         12*s23^4*p1q^3 + 12*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*
         p2q - 24*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2*s23^2*p1q*p2q^2 + 
         12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 + 36*s12*s23^3*
         p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 - 36*s12^2*s23^2*p1q*p3q^2 - 24*
         s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*
         s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*
         p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7*s23^4
         *p1q^2*p2q - 14*s13*s23^3*p1q*p2q^2 + 14*s13*s23^3*p1q^2*p2q
          + 7*s13^2*s23^2*p2q^3 - 28*s13^2*s23^2*p1q*p2q^2 + 7*s13^2*
         s23^2*p1q^2*p2q + 14*s13^3*s23*p2q^3 - 14*s13^3*s23*p1q*p2q^2
          + 7*s13^4*p2q^3 - 21*s12*s23^3*p1q*p2q*p3q - 7*s12*s23^3*p1q*
         p2q^2 + 14*s12*s13*s23^2*p2q*p3q^2 + 7*s12*s13*s23^2*p2q^2*p3q
          + 7*s12*s13*s23^2*p2q^3 + 14*s12*s13*s23^2*p1q*p2q*p3q + 28*
         s12*s13*s23^2*p1q^2*p2q - 14*s12*s13^2*s23*p2q*p3q^2 - 56*s12*
         s13^2*s23*p2q^2*p3q - 21*s12*s13^2*s23*p1q*p2q*p3q - 49*s12*
         s13^2*s23*p1q*p2q^2 - 7*s12*s13^3*p2q^2*p3q + 21*s12*s13^3*
         p2q^3 + 14*s12^2*s23^2*p2q*p3q^2 + 7*s12^2*s23^2*p2q^2*p3q - 
         14*s12^2*s23^2*p1q*p2q*p3q - 7*s12^2*s23^2*p1q^2*p2q - 56*
         s12^2*s13*s23*p2q^2*p3q - 14*s12^2*s13*s23*p2q^3 - 14*s12^2*
         s13*s23*p1q*p2q*p3q - 28*s12^2*s13*s23*p1q*p2q^2 - 21*s12^2*
         s13^2*p2q^2*p3q + 21*s12^2*s13^2*p2q^3 + 14*s12^3*s23*p2q*
         p3q^2 + 7*s12^3*s23*p1q*p2q*p3q + 7*s12^3*s23*p1q*p2q^2 - 21*
         s12^3*s13*p2q^2*p3q + 7*s12^3*s13*p2q^3 - 7*s12^4*p2q^2*p3q,
          - 24*s23^4*p1q^3 + 24*s13*s23^3*p1q^2*p3q + 72*s13*s23^3*
         p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*p3q - 72*s13^2*s23^2*p1q*
         p2q^2 + 24*s13^3*s23*p2q^2*p3q + 24*s13^3*s23*p2q^3 + 72*s12*
         s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q - 48*s12*s13*s23^2*
         p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*
         p1q*p2q^2 - 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*
         p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 72*s12^2*s23^2*p1q*p3q^2
          - 48*s12^2*s23^2*p1q*p2q*p3q + 24*s12^2*s13*s23*p3q^3 - 24*
         s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*p2q^2*p3q + 24*
         s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - 7*s23^4*p1q^3 + 21*s13*s23^3*p1q^2*p2q - 7*s13*
         s23^3*p1q^3 - 21*s13^2*s23^2*p1q*p2q^2 + 21*s13^2*s23^2*p1q^2*
         p2q + 7*s13^3*s23*p2q^3 - 21*s13^3*s23*p1q*p2q^2 + 7*s13^4*
         p2q^3 + 21*s12*s23^3*p1q^2*p3q + 7*s12*s23^3*p1q^2*p2q - 7*s12
         *s13*s23^2*p1q*p3q^2 - 14*s12*s13*s23^2*p1q*p2q^2 + 7*s12*s13*
         s23^2*p1q^2*p3q + 14*s12*s13*s23^2*p1q^2*p2q - 7*s12*s13^2*s23
         *p2q*p3q^2 - 21*s12*s13^2*s23*p2q^2*p3q + 7*s12*s13^2*s23*
         p2q^3 + 7*s12*s13^2*s23*p1q*p2q*p3q - 28*s12*s13^2*s23*p1q*
         p2q^2 - 14*s12*s13^3*p2q^2*p3q + 14*s12*s13^3*p2q^3 - 21*s12^2
         *s23^2*p1q*p3q^2 - 21*s12^2*s23^2*p1q*p2q*p3q + 7*s12^2*s13*
         s23*p3q^3 + 7*s12^2*s13*s23*p2q*p3q^2 - 21*s12^2*s13*s23*p2q^2
         *p3q - 7*s12^2*s13*s23*p1q*p2q^2 + 7*s12^2*s13^2*p2q*p3q^2 - 
         28*s12^2*s13^2*p2q^2*p3q + 7*s12^2*s13^2*p2q^3 + 7*s12^3*s23*
         p3q^3 + 14*s12^3*s23*p2q*p3q^2 - 7*s12^3*s23*p1q*p2q*p3q + 14*
         s12^3*s13*p2q*p3q^2 - 14*s12^3*s13*p2q^2*p3q + 7*s12^4*p2q*
         p3q^2, - 24*s23^4*p1q^3 + 24*s13*s23^3*p1q^2*p3q + 72*s13*
         s23^3*p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*p3q - 72*s13^2*s23^2*
         p1q*p2q^2 + 24*s13^3*s23*p2q^2*p3q + 24*s13^3*s23*p2q^3 + 72*
         s12*s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q - 48*s12*s13*
         s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*s12*s13*
         s23^2*p1q*p2q^2 - 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*
         s23*p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 72*s12^2*s23^2*p1q*
         p3q^2 - 48*s12^2*s23^2*p1q*p2q*p3q + 24*s12^2*s13*s23*p3q^3 - 
         24*s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*p2q^2*p3q + 24*
         s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*p3q^2]*d + rat[7*s23^4*
         p1q^3 - 21*s13*s23^3*p1q^2*p2q + 7*s13*s23^3*p1q^3 + 21*s13^2*
         s23^2*p1q*p2q^2 - 21*s13^2*s23^2*p1q^2*p2q - 7*s13^3*s23*p2q^3
          + 21*s13^3*s23*p1q*p2q^2 - 7*s13^4*p2q^3 - 21*s12*s23^3*p1q^2
         *p3q - 7*s12*s23^3*p1q^2*p2q + 7*s12*s13*s23^2*p1q*p3q^2 + 14*
         s12*s13*s23^2*p1q*p2q^2 - 7*s12*s13*s23^2*p1q^2*p3q - 14*s12*
         s13*s23^2*p1q^2*p2q + 7*s12*s13^2*s23*p2q*p3q^2 + 21*s12*s13^2
         *s23*p2q^2*p3q - 7*s12*s13^2*s23*p2q^3 - 7*s12*s13^2*s23*p1q*
         p2q*p3q + 28*s12*s13^2*s23*p1q*p2q^2 + 14*s12*s13^3*p2q^2*p3q
          - 14*s12*s13^3*p2q^3 + 21*s12^2*s23^2*p1q*p3q^2 + 21*s12^2*
         s23^2*p1q*p2q*p3q - 7*s12^2*s13*s23*p3q^3 - 7*s12^2*s13*s23*
         p2q*p3q^2 + 21*s12^2*s13*s23*p2q^2*p3q + 7*s12^2*s13*s23*p1q*
         p2q^2 - 7*s12^2*s13^2*p2q*p3q^2 + 28*s12^2*s13^2*p2q^2*p3q - 7
         *s12^2*s13^2*p2q^3 - 7*s12^3*s23*p3q^3 - 14*s12^3*s23*p2q*
         p3q^2 + 7*s12^3*s23*p1q*p2q*p3q - 14*s12^3*s13*p2q*p3q^2 + 14*
         s12^3*s13*p2q^2*p3q - 7*s12^4*p2q*p3q^2, - 6*s23^4*p1q^3 + 6*
         s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q - 12*s13^2*s23^2*
         p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q
          + 6*s13^3*s23*p2q^3 + 18*s12*s23^3*p1q^2*p3q + 6*s12*s23^3*
         p1q^2*p2q - 12*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q*
         p2q*p3q - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23*p2q*
         p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q + 6*s12*s13^2*s23*p2q^3 - 18
         *s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*
         s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*s23*
         p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*s23^3*
         p1q^2*p2q*p3q - 7*s23^3*p1q^2*p2q^2 - 14*s23^3*p1q^3*p2q + 14*
         s13*s23^2*p1q*p2q^2*p3q + 14*s13*s23^2*p1q*p2q^3 + 7*s13*s23^2
         *p1q^2*p2q*p3q + 35*s13*s23^2*p1q^2*p2q^2 - 7*s13^2*s23*p2q^3*
         p3q - 7*s13^2*s23*p2q^4 - 14*s13^2*s23*p1q*p2q^2*p3q - 28*
         s13^2*s23*p1q*p2q^3 + 7*s13^3*p2q^3*p3q + 7*s13^3*p2q^4 + 21*
         s12*s23^2*p1q*p2q*p3q^2 + 28*s12*s23^2*p1q*p2q^2*p3q + 7*s12*
         s23^2*p1q*p2q^3 + 35*s12*s23^2*p1q^2*p2q*p3q + 7*s12*s23^2*
         p1q^2*p2q^2 - 14*s12*s13*s23*p2q*p3q^3 - 21*s12*s13*s23*p2q^2*
         p3q^2 - 14*s12*s13*s23*p2q^3*p3q - 7*s12*s13*s23*p2q^4 - 21*
         s12*s13*s23*p1q*p2q*p3q^2 - 14*s12*s13*s23*p1q*p2q^2*p3q - 21*
         s12*s13*s23*p1q*p2q^3 - 7*s12*s13^2*p2q^2*p3q^2 + 7*s12*s13^2*
         p2q^3*p3q + 14*s12*s13^2*p2q^4 - 14*s12^2*s23*p2q*p3q^3 - 21*
         s12^2*s23*p2q^2*p3q^2 - 7*s12^2*s23*p2q^3*p3q - 21*s12^2*s23*
         p1q*p2q*p3q^2 + 7*s12^2*s23*p1q*p2q^3 - 14*s12^2*s13*p2q^2*
         p3q^2 - 7*s12^2*s13*p2q^3*p3q + 7*s12^2*s13*p2q^4 - 7*s12^3*
         p2q^2*p3q^2 - 7*s12^3*p2q^3*p3q, - 24*s23^3*p1q^3*p3q - 24*
         s23^3*p1q^3*p2q + 24*s13*s23^2*p1q^2*p3q^2 + 96*s13*s23^2*
         p1q^2*p2q*p3q + 72*s13*s23^2*p1q^2*p2q^2 - 48*s13^2*s23*p1q*
         p2q*p3q^2 - 120*s13^2*s23*p1q*p2q^2*p3q - 72*s13^2*s23*p1q*
         p2q^3 + 24*s13^3*p2q^2*p3q^2 + 48*s13^3*p2q^3*p3q + 24*s13^3*
         p2q^4 + 72*s12*s23^2*p1q^2*p3q^2 + 96*s12*s23^2*p1q^2*p2q*p3q
          + 24*s12*s23^2*p1q^2*p2q^2 - 48*s12*s13*s23*p1q*p3q^3 - 96*
         s12*s13*s23*p1q*p2q*p3q^2 - 96*s12*s13*s23*p1q*p2q^2*p3q - 48*
         s12*s13*s23*p1q*p2q^3 - 48*s12*s13^2*p2q*p3q^3 - 72*s12*s13^2*
         p2q^2*p3q^2 + 24*s12*s13^2*p2q^4 - 72*s12^2*s23*p1q*p3q^3 - 
         120*s12^2*s23*p1q*p2q*p3q^2 - 48*s12^2*s23*p1q*p2q^2*p3q + 24*
         s12^2*s13*p3q^4 - 72*s12^2*s13*p2q^2*p3q^2 - 48*s12^2*s13*
         p2q^3*p3q + 24*s12^3*p3q^4 + 48*s12^3*p2q*p3q^3 + 24*s12^3*
         p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[ - s12^3*p2q*
         p3q + s12^2*s13*p2q^2 - 2*s12^2*s13*p2q*p3q + s12^2*s23*p1q*
         p2q - s12^2*s23*p1q*p3q - s12^2*s23*p2q*p3q + 2*s12*s13^2*
         p2q^2 - s12*s13^2*p2q*p3q - 3*s12*s13*s23*p1q*p2q - 3*s12*s13*
         s23*p1q*p3q - s12*s13*s23*p2q^2 - 5*s12*s13*s23*p2q*p3q - 2*
         s12*s13*s23*p3q^2 + s12*s23^2*p1q^2 + s12*s23^2*p1q*p2q - s12*
         s23^2*p1q*p3q + s13^3*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^2*s23*
         p2q^2 + s13*s23^2*p1q^2 - 2*s13*s23^2*p1q*p2q + s23^3*p1q^2,4*
         s12^3*s23*p2q*p3q^2 + 4*s12^3*s23*p3q^3 - 8*s12^2*s13*s23*
         p2q^2*p3q - 4*s12^2*s13*s23*p2q*p3q^2 + 4*s12^2*s13*s23*p3q^3
          - 8*s12^2*s23^2*p1q*p2q*p3q - 8*s12^2*s23^2*p1q*p3q^2 + 4*
         s12^2*s23^2*p2q*p3q^2 + 4*s12^2*s23^2*p3q^3 + 4*s12*s13^2*s23*
         p2q^3 - 4*s12*s13^2*s23*p2q^2*p3q - 8*s12*s13^2*s23*p2q*p3q^2
          - 8*s12*s13*s23^2*p1q*p2q^2 - 16*s12*s13*s23^2*p1q*p2q*p3q - 
         8*s12*s13*s23^2*p1q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*
         s13*s23^2*p2q*p3q^2 + 4*s12*s23^3*p1q^2*p2q + 4*s12*s23^3*
         p1q^2*p3q - 8*s12*s23^3*p1q*p2q*p3q - 8*s12*s23^3*p1q*p3q^2 + 
         4*s13^3*s23*p2q^3 + 4*s13^3*s23*p2q^2*p3q - 8*s13^2*s23^2*p1q*
         p2q^2 - 8*s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*s23^2*p2q^3 + 4*
         s13^2*s23^2*p2q^2*p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13*s23^3*
         p1q^2*p3q - 8*s13*s23^3*p1q*p2q^2 - 8*s13*s23^3*p1q*p2q*p3q + 
         4*s23^4*p1q^2*p2q + 4*s23^4*p1q^2*p3q] + rat[s12^3*p2q*p3q - 
         s12^2*s13*p2q^2 + 2*s12^2*s13*p2q*p3q - s12^2*s23*p1q*p2q + 
         s12^2*s23*p1q*p3q + s12^2*s23*p2q*p3q - 2*s12*s13^2*p2q^2 + 
         s12*s13^2*p2q*p3q + 3*s12*s13*s23*p1q*p2q + 3*s12*s13*s23*p1q*
         p3q + s12*s13*s23*p2q^2 + 5*s12*s13*s23*p2q*p3q + 2*s12*s13*
         s23*p3q^2 - s12*s23^2*p1q^2 - s12*s23^2*p1q*p2q + s12*s23^2*
         p1q*p3q - s13^3*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^2*s23*p2q^2
          - s13*s23^2*p1q^2 + 2*s13*s23^2*p1q*p2q - s23^3*p1q^2,4*s12^3
         *s23*p2q*p3q^2 + 4*s12^3*s23*p3q^3 - 8*s12^2*s13*s23*p2q^2*p3q
          - 4*s12^2*s13*s23*p2q*p3q^2 + 4*s12^2*s13*s23*p3q^3 - 8*s12^2
         *s23^2*p1q*p2q*p3q - 8*s12^2*s23^2*p1q*p3q^2 + 4*s12^2*s23^2*
         p2q*p3q^2 + 4*s12^2*s23^2*p3q^3 + 4*s12*s13^2*s23*p2q^3 - 4*
         s12*s13^2*s23*p2q^2*p3q - 8*s12*s13^2*s23*p2q*p3q^2 - 8*s12*
         s13*s23^2*p1q*p2q^2 - 16*s12*s13*s23^2*p1q*p2q*p3q - 8*s12*s13
         *s23^2*p1q*p3q^2 - 8*s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2
         *p2q*p3q^2 + 4*s12*s23^3*p1q^2*p2q + 4*s12*s23^3*p1q^2*p3q - 8
         *s12*s23^3*p1q*p2q*p3q - 8*s12*s23^3*p1q*p3q^2 + 4*s13^3*s23*
         p2q^3 + 4*s13^3*s23*p2q^2*p3q - 8*s13^2*s23^2*p1q*p2q^2 - 8*
         s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*s23^2*p2q^3 + 4*s13^2*s23^2*
         p2q^2*p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13*s23^3*p1q^2*p3q - 8*
         s13*s23^3*p1q*p2q^2 - 8*s13*s23^3*p1q*p2q*p3q + 4*s23^4*p1q^2*
         p2q + 4*s23^4*p1q^2*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[13*s13*s23^4*
         p1q^2*p3q + 13*s13*s23^4*p1q^2*p2q + 38*s13*s23^4*p1q^3 + 14*
         s13^2*s23^3*p1q*p3q^2 - 12*s13^2*s23^3*p1q*p2q*p3q - 26*s13^2*
         s23^3*p1q*p2q^2 + 2*s13^2*s23^3*p1q^2*p3q - 74*s13^2*s23^3*
         p1q^2*p2q + 38*s13^2*s23^3*p1q^3 - 28*s13^3*s23^2*p3q^3 - 42*
         s13^3*s23^2*p2q*p3q^2 - s13^3*s23^2*p2q^2*p3q + 13*s13^3*s23^2
         *p2q^3 - 42*s13^3*s23^2*p1q*p3q^2 - 46*s13^3*s23^2*p1q*p2q*p3q
          + 34*s13^3*s23^2*p1q*p2q^2 - 39*s13^3*s23^2*p1q^2*p3q - 115*
         s13^3*s23^2*p1q^2*p2q + 42*s13^4*s23*p2q*p3q^2 + 44*s13^4*s23*
         p2q^2*p3q + 2*s13^4*s23*p2q^3 + 78*s13^4*s23*p1q*p2q*p3q + 116
         *s13^4*s23*p1q*p2q^2 - 39*s13^5*p2q^2*p3q - 39*s13^5*p2q^3 - 4
         *s12*s23^4*p1q^2*p3q - 4*s12*s23^4*p1q^2*p2q - 29*s12*s13*
         s23^3*p1q*p3q^2 - 34*s12*s13*s23^3*p1q*p2q*p3q - 5*s12*s13*
         s23^3*p1q*p2q^2 - 74*s12*s13*s23^3*p1q^2*p3q + 2*s12*s13*s23^3
         *p1q^2*p2q + 38*s12*s13*s23^3*p1q^3 - 8*s12*s13^2*s23^2*p3q^3
          - 5*s12*s13^2*s23^2*p2q*p3q^2 + 12*s12*s13^2*s23^2*p2q^2*p3q
          + 9*s12*s13^2*s23^2*p2q^3 - 42*s12*s13^2*s23^2*p1q*p3q^2 - 
         136*s12*s13^2*s23^2*p1q*p2q*p3q - 18*s12*s13^2*s23^2*p1q*p2q^2
          - 138*s12*s13^2*s23^2*p1q^2*p3q - 138*s12*s13^2*s23^2*p1q^2*
         p2q + 36*s12*s13^3*s23*p3q^3 + 208*s12*s13^3*s23*p2q*p3q^2 + 
         188*s12*s13^3*s23*p2q^2*p3q + 16*s12*s13^3*s23*p2q^3 + 61*s12*
         s13^3*s23*p1q*p3q^2 + 164*s12*s13^3*s23*p1q*p2q*p3q + 217*s12*
         s13^3*s23*p1q*p2q^2 + 39*s12*s13^4*p2q*p3q^2 - 78*s12*s13^4*
         p2q^2*p3q - 117*s12*s13^4*p2q^3 + 8*s12^2*s23^3*p1q*p3q^2 + 12
         *s12^2*s23^3*p1q*p2q*p3q + 4*s12^2*s23^3*p1q*p2q^2 - 4*s12^2*
         s23^3*p1q^2*p3q - 4*s12^2*s23^3*p1q^2*p2q + 16*s12^2*s13*s23^2
         *p3q^3 + 29*s12^2*s13*s23^2*p2q*p3q^2 + 9*s12^2*s13*s23^2*
         p2q^2*p3q - 4*s12^2*s13*s23^2*p2q^3 + 16*s12^2*s13*s23^2*p1q*
         p3q^2 - 62*s12^2*s13*s23^2*p1q*p2q*p3q - 40*s12^2*s13*s23^2*
         p1q*p2q^2 - 91*s12^2*s13*s23^2*p1q^2*p3q - 15*s12^2*s13*s23^2*
         p1q^2*p2q + 60*s12^2*s13^2*s23*p3q^3 + 258*s12^2*s13^2*s23*p2q
         *p3q^2 + 216*s12^2*s13^2*s23*p2q^2*p3q + 18*s12^2*s13^2*s23*
         p2q^3 + 114*s12^2*s13^2*s23*p1q*p3q^2 + 78*s12^2*s13^2*s23*p1q
         *p2q*p3q + 78*s12^2*s13^2*s23*p1q*p2q^2 + 117*s12^2*s13^3*p2q*
         p3q^2 - 117*s12^2*s13^3*p2q^3 - 4*s12^3*s23^2*p3q^3 - 8*s12^3*
         s23^2*p2q*p3q^2 - 4*s12^3*s23^2*p2q^2*p3q + 8*s12^3*s23^2*p1q*
         p3q^2 + 12*s12^3*s23^2*p1q*p2q*p3q + 4*s12^3*s23^2*p1q*p2q^2
          + 20*s12^3*s13*s23*p3q^3 + 84*s12^3*s13*s23*p2q*p3q^2 + 68*
         s12^3*s13*s23*p2q^2*p3q + 4*s12^3*s13*s23*p2q^3 + 53*s12^3*s13
         *s23*p1q*p3q^2 - 8*s12^3*s13*s23*p1q*p2q*p3q - 23*s12^3*s13*
         s23*p1q*p2q^2 + 117*s12^3*s13^2*p2q*p3q^2 + 78*s12^3*s13^2*
         p2q^2*p3q - 39*s12^3*s13^2*p2q^3 - 4*s12^4*s23*p3q^3 - 8*s12^4
         *s23*p2q*p3q^2 - 4*s12^4*s23*p2q^2*p3q + 39*s12^4*s13*p2q*
         p3q^2 + 39*s12^4*s13*p2q^2*p3q, - 12*s13*s23^5*p1q^3*p3q - 12*
         s13*s23^5*p1q^3*p2q + 12*s13^2*s23^4*p1q^2*p3q^2 + 48*s13^2*
         s23^4*p1q^2*p2q*p3q + 36*s13^2*s23^4*p1q^2*p2q^2 - 12*s13^2*
         s23^4*p1q^3*p3q - 12*s13^2*s23^4*p1q^3*p2q - 24*s13^3*s23^3*
         p1q*p2q*p3q^2 - 60*s13^3*s23^3*p1q*p2q^2*p3q - 36*s13^3*s23^3*
         p1q*p2q^3 + 12*s13^3*s23^3*p1q^2*p3q^2 + 48*s13^3*s23^3*p1q^2*
         p2q*p3q + 36*s13^3*s23^3*p1q^2*p2q^2 + 12*s13^4*s23^2*p2q^2*
         p3q^2 + 24*s13^4*s23^2*p2q^3*p3q + 12*s13^4*s23^2*p2q^4 - 24*
         s13^4*s23^2*p1q*p2q*p3q^2 - 60*s13^4*s23^2*p1q*p2q^2*p3q - 36*
         s13^4*s23^2*p1q*p2q^3 + 12*s13^5*s23*p2q^2*p3q^2 + 24*s13^5*
         s23*p2q^3*p3q + 12*s13^5*s23*p2q^4 + 36*s12*s13*s23^4*p1q^2*
         p3q^2 + 48*s12*s13*s23^4*p1q^2*p2q*p3q + 12*s12*s13*s23^4*
         p1q^2*p2q^2 - 12*s12*s13*s23^4*p1q^3*p3q - 12*s12*s13*s23^4*
         p1q^3*p2q - 24*s12*s13^2*s23^3*p1q*p3q^3 - 48*s12*s13^2*s23^3*
         p1q*p2q*p3q^2 - 48*s12*s13^2*s23^3*p1q*p2q^2*p3q - 24*s12*
         s13^2*s23^3*p1q*p2q^3 + 48*s12*s13^2*s23^3*p1q^2*p3q^2 + 96*
         s12*s13^2*s23^3*p1q^2*p2q*p3q + 48*s12*s13^2*s23^3*p1q^2*p2q^2
          - 24*s12*s13^3*s23^2*p2q*p3q^3 - 36*s12*s13^3*s23^2*p2q^2*
         p3q^2 + 12*s12*s13^3*s23^2*p2q^4 - 24*s12*s13^3*s23^2*p1q*
         p3q^3 - 72*s12*s13^3*s23^2*p1q*p2q*p3q^2 - 108*s12*s13^3*s23^2
         *p1q*p2q^2*p3q - 60*s12*s13^3*s23^2*p1q*p2q^3 - 24*s12*s13^4*
         s23*p2q*p3q^3 - 24*s12*s13^4*s23*p2q^2*p3q^2 + 24*s12*s13^4*
         s23*p2q^3*p3q + 24*s12*s13^4*s23*p2q^4 - 36*s12^2*s13*s23^3*
         p1q*p3q^3 - 60*s12^2*s13*s23^3*p1q*p2q*p3q^2 - 24*s12^2*s13*
         s23^3*p1q*p2q^2*p3q + 36*s12^2*s13*s23^3*p1q^2*p3q^2 + 48*
         s12^2*s13*s23^3*p1q^2*p2q*p3q + 12*s12^2*s13*s23^3*p1q^2*p2q^2
          + 12*s12^2*s13^2*s23^2*p3q^4 - 36*s12^2*s13^2*s23^2*p2q^2*
         p3q^2 - 24*s12^2*s13^2*s23^2*p2q^3*p3q - 60*s12^2*s13^2*s23^2*
         p1q*p3q^3 - 108*s12^2*s13^2*s23^2*p1q*p2q*p3q^2 - 72*s12^2*
         s13^2*s23^2*p1q*p2q^2*p3q - 24*s12^2*s13^2*s23^2*p1q*p2q^3 + 
         12*s12^2*s13^3*s23*p3q^4 - 24*s12^2*s13^3*s23*p2q*p3q^3 - 72*
         s12^2*s13^3*s23*p2q^2*p3q^2 - 24*s12^2*s13^3*s23*p2q^3*p3q + 
         12*s12^2*s13^3*s23*p2q^4 + 12*s12^3*s13*s23^2*p3q^4 + 24*s12^3
         *s13*s23^2*p2q*p3q^3 + 12*s12^3*s13*s23^2*p2q^2*p3q^2 - 36*
         s12^3*s13*s23^2*p1q*p3q^3 - 60*s12^3*s13*s23^2*p1q*p2q*p3q^2
          - 24*s12^3*s13*s23^2*p1q*p2q^2*p3q + 24*s12^3*s13^2*s23*p3q^4
          + 24*s12^3*s13^2*s23*p2q*p3q^3 - 24*s12^3*s13^2*s23*p2q^2*
         p3q^2 - 24*s12^3*s13^2*s23*p2q^3*p3q + 12*s12^4*s13*s23*p3q^4
          + 24*s12^4*s13*s23*p2q*p3q^3 + 12*s12^4*s13*s23*p2q^2*p3q^2]
          + den[ - 1 + d]*rat[3*s23^3*p1q^2 - 6*s13*s23^2*p1q*p2q + 3*
         s13*s23^2*p1q^2 + 3*s13^2*s23*p2q^2 - 6*s13^2*s23*p1q*p2q + 3*
         s13^3*p2q^2 - 3*s12*s23^2*p1q*p3q + 3*s12*s23^2*p1q*p2q + 3*
         s12*s23^2*p1q^2 - 6*s12*s13*s23*p3q^2 - 15*s12*s13*s23*p2q*p3q
          - 3*s12*s13*s23*p2q^2 - 9*s12*s13*s23*p1q*p3q - 9*s12*s13*s23
         *p1q*p2q - 3*s12*s13^2*p2q*p3q + 6*s12*s13^2*p2q^2 - 3*s12^2*
         s23*p2q*p3q - 3*s12^2*s23*p1q*p3q + 3*s12^2*s23*p1q*p2q - 6*
         s12^2*s13*p2q*p3q + 3*s12^2*s13*p2q^2 - 3*s12^3*p2q*p3q,8*
         s23^4*p1q^2*p3q + 8*s23^4*p1q^2*p2q - 16*s13*s23^3*p1q*p2q*p3q
          - 16*s13*s23^3*p1q*p2q^2 + 8*s13*s23^3*p1q^2*p3q + 8*s13*
         s23^3*p1q^2*p2q + 8*s13^2*s23^2*p2q^2*p3q + 8*s13^2*s23^2*
         p2q^3 - 16*s13^2*s23^2*p1q*p2q*p3q - 16*s13^2*s23^2*p1q*p2q^2
          + 8*s13^3*s23*p2q^2*p3q + 8*s13^3*s23*p2q^3 - 16*s12*s23^3*
         p1q*p3q^2 - 16*s12*s23^3*p1q*p2q*p3q + 8*s12*s23^3*p1q^2*p3q
          + 8*s12*s23^3*p1q^2*p2q - 16*s12*s13*s23^2*p2q*p3q^2 - 16*s12
         *s13*s23^2*p2q^2*p3q - 16*s12*s13*s23^2*p1q*p3q^2 - 32*s12*s13
         *s23^2*p1q*p2q*p3q - 16*s12*s13*s23^2*p1q*p2q^2 - 16*s12*s13^2
         *s23*p2q*p3q^2 - 8*s12*s13^2*s23*p2q^2*p3q + 8*s12*s13^2*s23*
         p2q^3 + 8*s12^2*s23^2*p3q^3 + 8*s12^2*s23^2*p2q*p3q^2 - 16*
         s12^2*s23^2*p1q*p3q^2 - 16*s12^2*s23^2*p1q*p2q*p3q + 8*s12^2*
         s13*s23*p3q^3 - 8*s12^2*s13*s23*p2q*p3q^2 - 16*s12^2*s13*s23*
         p2q^2*p3q + 8*s12^3*s23*p3q^3 + 8*s12^3*s23*p2q*p3q^2] + rat[
          - s13*s23^3*p1q^2 + 2*s13^2*s23^2*p1q*p2q - s13^2*s23^2*p1q^2
          - s13^3*s23*p2q^2 + 2*s13^3*s23*p1q*p2q - s13^4*p2q^2 + s12*
         s23^3*p1q*p3q + s12*s23^3*p1q*p2q - s12*s23^3*p1q^2 - 2*s12*
         s13*s23^2*p3q^2 - 3*s12*s13*s23^2*p2q*p3q - s12*s13*s23^2*
         p2q^2 - 2*s12*s13*s23^2*p1q^2 + 2*s12*s13^2*s23*p3q^2 + 6*s12*
         s13^2*s23*p2q*p3q + s12*s13^2*s23*p2q^2 + 3*s12*s13^2*s23*p1q*
         p3q + 5*s12*s13^2*s23*p1q*p2q + s12*s13^3*p2q*p3q - 3*s12*
         s13^3*p2q^2 - s12^2*s23^2*p3q^2 - s12^2*s23^2*p2q*p3q + 2*
         s12^2*s23^2*p1q*p3q - s12^2*s23^2*p1q^2 + s12^2*s13*s23*p3q^2
          + 6*s12^2*s13*s23*p2q*p3q + 2*s12^2*s13*s23*p2q^2 + 4*s12^2*
         s13*s23*p1q*p3q + 2*s12^2*s13*s23*p1q*p2q + 3*s12^2*s13^2*p2q*
         p3q - 3*s12^2*s13^2*p2q^2 - s12^3*s23*p3q^2 + s12^3*s23*p1q*
         p3q - s12^3*s23*p1q*p2q + 3*s12^3*s13*p2q*p3q - s12^3*s13*
         p2q^2 + s12^4*p2q*p3q,24*s13*s23^4*p1q^2*p3q + 24*s13*s23^4*
         p1q^2*p2q - 48*s13^2*s23^3*p1q*p2q*p3q - 48*s13^2*s23^3*p1q*
         p2q^2 + 24*s13^2*s23^3*p1q^2*p3q + 24*s13^2*s23^3*p1q^2*p2q + 
         24*s13^3*s23^2*p2q^2*p3q + 24*s13^3*s23^2*p2q^3 - 48*s13^3*
         s23^2*p1q*p2q*p3q - 48*s13^3*s23^2*p1q*p2q^2 + 24*s13^4*s23*
         p2q^2*p3q + 24*s13^4*s23*p2q^3 + 24*s12*s23^4*p1q^2*p3q + 24*
         s12*s23^4*p1q^2*p2q - 48*s12*s13*s23^3*p1q*p3q^2 - 96*s12*s13*
         s23^3*p1q*p2q*p3q - 48*s12*s13*s23^3*p1q*p2q^2 + 48*s12*s13*
         s23^3*p1q^2*p3q + 48*s12*s13*s23^3*p1q^2*p2q - 48*s12*s13^2*
         s23^2*p2q*p3q^2 - 24*s12*s13^2*s23^2*p2q^2*p3q + 24*s12*s13^2*
         s23^2*p2q^3 - 48*s12*s13^2*s23^2*p1q*p3q^2 - 144*s12*s13^2*
         s23^2*p1q*p2q*p3q - 96*s12*s13^2*s23^2*p1q*p2q^2 - 48*s12*
         s13^3*s23*p2q*p3q^2 + 48*s12*s13^3*s23*p2q^3 - 48*s12^2*s23^3*
         p1q*p3q^2 - 48*s12^2*s23^3*p1q*p2q*p3q + 24*s12^2*s23^3*p1q^2*
         p3q + 24*s12^2*s23^3*p1q^2*p2q + 24*s12^2*s13*s23^2*p3q^3 - 24
         *s12^2*s13*s23^2*p2q*p3q^2 - 48*s12^2*s13*s23^2*p2q^2*p3q - 96
         *s12^2*s13*s23^2*p1q*p3q^2 - 144*s12^2*s13*s23^2*p1q*p2q*p3q
          - 48*s12^2*s13*s23^2*p1q*p2q^2 + 24*s12^2*s13^2*s23*p3q^3 - 
         72*s12^2*s13^2*s23*p2q*p3q^2 - 72*s12^2*s13^2*s23*p2q^2*p3q + 
         24*s12^2*s13^2*s23*p2q^3 + 24*s12^3*s23^2*p3q^3 + 24*s12^3*
         s23^2*p2q*p3q^2 - 48*s12^3*s23^2*p1q*p3q^2 - 48*s12^3*s23^2*
         p1q*p2q*p3q + 48*s12^3*s13*s23*p3q^3 - 48*s12^3*s13*s23*p2q^2*
         p3q + 24*s12^4*s23*p3q^3 + 24*s12^4*s23*p2q*p3q^2]*d + rat[ - 
         2*s13^2*s23^4*p1q^2*p3q - 2*s13^2*s23^4*p1q^2*p2q + 33*s13^2*
         s23^4*p1q^3 + 56*s13^3*s23^3*p1q*p3q^2 + 60*s13^3*s23^3*p1q*
         p2q*p3q + 4*s13^3*s23^3*p1q*p2q^2 + 19*s13^3*s23^3*p1q^2*p3q
          - 47*s13^3*s23^3*p1q^2*p2q + 33*s13^3*s23^3*p1q^3 - 56*s13^4*
         s23^2*p3q^3 - 112*s13^4*s23^2*p2q*p3q^2 - 58*s13^4*s23^2*p2q^2
         *p3q - 2*s13^4*s23^2*p2q^3 - 56*s13^4*s23^2*p1q*p3q^2 - 94*
         s13^4*s23^2*p1q*p2q*p3q - 5*s13^4*s23^2*p1q*p2q^2 - 35*s13^4*
         s23^2*p1q^2*p3q - 101*s13^4*s23^2*p1q^2*p2q + 56*s13^5*s23*p2q
         *p3q^2 + 75*s13^5*s23*p2q^2*p3q + 19*s13^5*s23*p2q^3 + 70*
         s13^5*s23*p1q*p2q*p3q + 103*s13^5*s23*p1q*p2q^2 - 35*s13^6*
         p2q^2*p3q - 35*s13^6*p2q^3 + 33*s12*s13*s23^4*p1q^3 + 40*s12*
         s13^2*s23^3*p1q*p3q^2 + 42*s12*s13^2*s23^3*p1q*p2q*p3q + 2*s12
         *s13^2*s23^3*p1q*p2q^2 - 65*s12*s13^2*s23^3*p1q^2*p3q - 65*s12
         *s13^2*s23^3*p1q^2*p2q + 66*s12*s13^2*s23^3*p1q^3 - 96*s12*
         s13^3*s23^2*p3q^3 - 188*s12*s13^3*s23^2*p2q*p3q^2 - 94*s12*
         s13^3*s23^2*p2q^2*p3q - 2*s12*s13^3*s23^2*p2q^3 - 75*s12*s13^3
         *s23^2*p1q*p3q^2 - 199*s12*s13^3*s23^2*p1q*p2q*p3q - 25*s12*
         s13^3*s23^2*p1q*p2q^2 - 152*s12*s13^3*s23^2*p1q^2*p3q - 218*
         s12*s13^3*s23^2*p1q^2*p2q + 14*s12*s13^4*s23*p3q^3 + 233*s12*
         s13^4*s23*p2q*p3q^2 + 276*s12*s13^4*s23*p2q^2*p3q + 57*s12*
         s13^4*s23*p2q^3 + 49*s12*s13^4*s23*p1q*p3q^2 + 209*s12*s13^4*
         s23*p1q*p2q*p3q + 292*s12*s13^4*s23*p1q*p2q^2 + 35*s12*s13^5*
         p2q*p3q^2 - 105*s12*s13^5*p2q^2*p3q - 140*s12*s13^5*p2q^3 + 4*
         s12^2*s23^4*p1q^2*p3q + 4*s12^2*s23^4*p1q^2*p2q - 26*s12^2*s13
         *s23^3*p1q*p3q^2 - 34*s12^2*s13*s23^3*p1q*p2q*p3q - 8*s12^2*
         s13*s23^3*p1q*p2q^2 - 84*s12^2*s13*s23^3*p1q^2*p3q - 18*s12^2*
         s13*s23^3*p1q^2*p2q + 33*s12^2*s13*s23^3*p1q^3 - 18*s12^2*
         s13^2*s23^2*p3q^3 - 26*s12^2*s13^2*s23^2*p2q*p3q^2 - 4*s12^2*
         s13^2*s23^2*p2q^2*p3q + 4*s12^2*s13^2*s23^2*p2q^3 + 18*s12^2*
         s13^2*s23^2*p1q*p3q^2 - 112*s12^2*s13^2*s23^2*p1q*p2q*p3q - 31
         *s12^2*s13^2*s23^2*p1q*p2q^2 - 197*s12^2*s13^2*s23^2*p1q^2*p3q
          - 131*s12^2*s13^2*s23^2*p1q^2*p2q + 42*s12^2*s13^3*s23*p3q^3
          + 359*s12^2*s13^3*s23*p2q*p3q^2 + 370*s12^2*s13^3*s23*p2q^2*
         p3q + 53*s12^2*s13^3*s23*p2q^3 + 145*s12^2*s13^3*s23*p1q*p3q^2
          + 203*s12^2*s13^3*s23*p1q*p2q*p3q + 256*s12^2*s13^3*s23*p1q*
         p2q^2 + 140*s12^2*s13^4*p2q*p3q^2 - 70*s12^2*s13^4*p2q^2*p3q
          - 210*s12^2*s13^4*p2q^3 - 8*s12^3*s23^3*p1q*p3q^2 - 12*s12^3*
         s23^3*p1q*p2q*p3q - 4*s12^3*s23^3*p1q*p2q^2 + 4*s12^3*s23^3*
         p1q^2*p3q + 4*s12^3*s23^3*p1q^2*p2q + 26*s12^3*s13*s23^2*p3q^3
          + 58*s12^3*s13*s23^2*p2q*p3q^2 + 36*s12^3*s13*s23^2*p2q^2*p3q
          + 4*s12^3*s13*s23^2*p2q^3 + 29*s12^3*s13*s23^2*p1q*p3q^2 - 19
         *s12^3*s13*s23^2*p1q*p2q*p3q - 15*s12^3*s13*s23^2*p1q*p2q^2 - 
         80*s12^3*s13*s23^2*p1q^2*p3q - 14*s12^3*s13*s23^2*p1q^2*p2q + 
         46*s12^3*s13^2*s23*p3q^3 + 251*s12^3*s13^2*s23*p2q*p3q^2 + 216
         *s12^3*s13^2*s23*p2q^2*p3q + 11*s12^3*s13^2*s23*p2q^3 + 143*
         s12^3*s13^2*s23*p1q*p3q^2 + 59*s12^3*s13^2*s23*p1q*p2q*p3q + 
         48*s12^3*s13^2*s23*p1q*p2q^2 + 210*s12^3*s13^3*p2q*p3q^2 + 70*
         s12^3*s13^3*p2q^2*p3q - 140*s12^3*s13^3*p2q^3 + 4*s12^4*s23^2*
         p3q^3 + 8*s12^4*s23^2*p2q*p3q^2 + 4*s12^4*s23^2*p2q^2*p3q - 8*
         s12^4*s23^2*p1q*p3q^2 - 12*s12^4*s23^2*p1q*p2q*p3q - 4*s12^4*
         s23^2*p1q*p2q^2 + 22*s12^4*s13*s23*p3q^3 + 77*s12^4*s13*s23*
         p2q*p3q^2 + 51*s12^4*s13*s23*p2q^2*p3q - 4*s12^4*s13*s23*p2q^3
          + 47*s12^4*s13*s23*p1q*p3q^2 - 5*s12^4*s13*s23*p1q*p2q*p3q - 
         19*s12^4*s13*s23*p1q*p2q^2 + 140*s12^4*s13^2*p2q*p3q^2 + 105*
         s12^4*s13^2*p2q^2*p3q - 35*s12^4*s13^2*p2q^3 + 4*s12^5*s23*
         p3q^3 + 8*s12^5*s23*p2q*p3q^2 + 4*s12^5*s23*p2q^2*p3q + 35*
         s12^5*s13*p2q*p3q^2 + 35*s12^5*s13*p2q^2*p3q, - 24*s13^2*s23^5
         *p1q^3*p3q - 24*s13^2*s23^5*p1q^3*p2q + 24*s13^3*s23^4*p1q^2*
         p3q^2 + 96*s13^3*s23^4*p1q^2*p2q*p3q + 72*s13^3*s23^4*p1q^2*
         p2q^2 - 24*s13^3*s23^4*p1q^3*p3q - 24*s13^3*s23^4*p1q^3*p2q - 
         48*s13^4*s23^3*p1q*p2q*p3q^2 - 120*s13^4*s23^3*p1q*p2q^2*p3q
          - 72*s13^4*s23^3*p1q*p2q^3 + 24*s13^4*s23^3*p1q^2*p3q^2 + 96*
         s13^4*s23^3*p1q^2*p2q*p3q + 72*s13^4*s23^3*p1q^2*p2q^2 + 24*
         s13^5*s23^2*p2q^2*p3q^2 + 48*s13^5*s23^2*p2q^3*p3q + 24*s13^5*
         s23^2*p2q^4 - 48*s13^5*s23^2*p1q*p2q*p3q^2 - 120*s13^5*s23^2*
         p1q*p2q^2*p3q - 72*s13^5*s23^2*p1q*p2q^3 + 24*s13^6*s23*p2q^2*
         p3q^2 + 48*s13^6*s23*p2q^3*p3q + 24*s13^6*s23*p2q^4 - 24*s12*
         s13*s23^5*p1q^3*p3q - 24*s12*s13*s23^5*p1q^3*p2q + 96*s12*
         s13^2*s23^4*p1q^2*p3q^2 + 192*s12*s13^2*s23^4*p1q^2*p2q*p3q + 
         96*s12*s13^2*s23^4*p1q^2*p2q^2 - 48*s12*s13^2*s23^4*p1q^3*p3q
          - 48*s12*s13^2*s23^4*p1q^3*p2q - 48*s12*s13^3*s23^3*p1q*p3q^3
          - 144*s12*s13^3*s23^3*p1q*p2q*p3q^2 - 216*s12*s13^3*s23^3*p1q
         *p2q^2*p3q - 120*s12*s13^3*s23^3*p1q*p2q^3 + 120*s12*s13^3*
         s23^3*p1q^2*p3q^2 + 288*s12*s13^3*s23^3*p1q^2*p2q*p3q + 168*
         s12*s13^3*s23^3*p1q^2*p2q^2 - 48*s12*s13^4*s23^2*p2q*p3q^3 - 
         48*s12*s13^4*s23^2*p2q^2*p3q^2 + 48*s12*s13^4*s23^2*p2q^3*p3q
          + 48*s12*s13^4*s23^2*p2q^4 - 48*s12*s13^4*s23^2*p1q*p3q^3 - 
         192*s12*s13^4*s23^2*p1q*p2q*p3q^2 - 336*s12*s13^4*s23^2*p1q*
         p2q^2*p3q - 192*s12*s13^4*s23^2*p1q*p2q^3 - 48*s12*s13^5*s23*
         p2q*p3q^3 - 24*s12*s13^5*s23*p2q^2*p3q^2 + 96*s12*s13^5*s23*
         p2q^3*p3q + 72*s12*s13^5*s23*p2q^4 + 72*s12^2*s13*s23^4*p1q^2*
         p3q^2 + 96*s12^2*s13*s23^4*p1q^2*p2q*p3q + 24*s12^2*s13*s23^4*
         p1q^2*p2q^2 - 24*s12^2*s13*s23^4*p1q^3*p3q - 24*s12^2*s13*
         s23^4*p1q^3*p2q - 120*s12^2*s13^2*s23^3*p1q*p3q^3 - 216*s12^2*
         s13^2*s23^3*p1q*p2q*p3q^2 - 144*s12^2*s13^2*s23^3*p1q*p2q^2*
         p3q - 48*s12^2*s13^2*s23^3*p1q*p2q^3 + 168*s12^2*s13^2*s23^3*
         p1q^2*p3q^2 + 288*s12^2*s13^2*s23^3*p1q^2*p2q*p3q + 120*s12^2*
         s13^2*s23^3*p1q^2*p2q^2 + 24*s12^2*s13^3*s23^2*p3q^4 - 48*
         s12^2*s13^3*s23^2*p2q*p3q^3 - 144*s12^2*s13^3*s23^2*p2q^2*
         p3q^2 - 48*s12^2*s13^3*s23^2*p2q^3*p3q + 24*s12^2*s13^3*s23^2*
         p2q^4 - 168*s12^2*s13^3*s23^2*p1q*p3q^3 - 360*s12^2*s13^3*
         s23^2*p1q*p2q*p3q^2 - 360*s12^2*s13^3*s23^2*p1q*p2q^2*p3q - 
         168*s12^2*s13^3*s23^2*p1q*p2q^3 + 24*s12^2*s13^4*s23*p3q^4 - 
         96*s12^2*s13^4*s23*p2q*p3q^3 - 192*s12^2*s13^4*s23*p2q^2*p3q^2
          + 72*s12^2*s13^4*s23*p2q^4 - 72*s12^3*s13*s23^3*p1q*p3q^3 - 
         120*s12^3*s13*s23^3*p1q*p2q*p3q^2 - 48*s12^3*s13*s23^3*p1q*
         p2q^2*p3q + 72*s12^3*s13*s23^3*p1q^2*p3q^2 + 96*s12^3*s13*
         s23^3*p1q^2*p2q*p3q + 24*s12^3*s13*s23^3*p1q^2*p2q^2 + 48*
         s12^3*s13^2*s23^2*p3q^4 + 48*s12^3*s13^2*s23^2*p2q*p3q^3 - 48*
         s12^3*s13^2*s23^2*p2q^2*p3q^2 - 48*s12^3*s13^2*s23^2*p2q^3*p3q
          - 192*s12^3*s13^2*s23^2*p1q*p3q^3 - 336*s12^3*s13^2*s23^2*p1q
         *p2q*p3q^2 - 192*s12^3*s13^2*s23^2*p1q*p2q^2*p3q - 48*s12^3*
         s13^2*s23^2*p1q*p2q^3 + 72*s12^3*s13^3*s23*p3q^4 - 192*s12^3*
         s13^3*s23*p2q^2*p3q^2 - 96*s12^3*s13^3*s23*p2q^3*p3q + 24*
         s12^3*s13^3*s23*p2q^4 + 24*s12^4*s13*s23^2*p3q^4 + 48*s12^4*
         s13*s23^2*p2q*p3q^3 + 24*s12^4*s13*s23^2*p2q^2*p3q^2 - 72*
         s12^4*s13*s23^2*p1q*p3q^3 - 120*s12^4*s13*s23^2*p1q*p2q*p3q^2
          - 48*s12^4*s13*s23^2*p1q*p2q^2*p3q + 72*s12^4*s13^2*s23*p3q^4
          + 96*s12^4*s13^2*s23*p2q*p3q^3 - 24*s12^4*s13^2*s23*p2q^2*
         p3q^2 - 48*s12^4*s13^2*s23*p2q^3*p3q + 24*s12^5*s13*s23*p3q^4
          + 48*s12^5*s13*s23*p2q*p3q^3 + 24*s12^5*s13*s23*p2q^2*p3q^2]
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12^3*p2q^2*p3q
          - s12^3*p2q*p3q^2 + s12^2*s13*p2q^3 - s12^2*s13*p2q^2*p3q - 2
         *s12^2*s13*p2q*p3q^2 + s12^2*s23*p1q*p2q^2 - 3*s12^2*s23*p1q*
         p3q^2 - s12^2*s23*p2q^2*p3q - 3*s12^2*s23*p2q*p3q^2 - 2*s12^2*
         s23*p3q^3 + 2*s12*s13^2*p2q^3 + s12*s13^2*p2q^2*p3q - s12*
         s13^2*p2q*p3q^2 - 3*s12*s13*s23*p1q*p2q^2 - 2*s12*s13*s23*p1q*
         p2q*p3q - 3*s12*s13*s23*p1q*p3q^2 - s12*s13*s23*p2q^3 - 2*s12*
         s13*s23*p2q^2*p3q - 3*s12*s13*s23*p2q*p3q^2 - 2*s12*s13*s23*
         p3q^3 + s12*s23^2*p1q^2*p2q + 5*s12*s23^2*p1q^2*p3q + s12*
         s23^2*p1q*p2q^2 + 4*s12*s23^2*p1q*p2q*p3q + 3*s12*s23^2*p1q*
         p3q^2 + s13^3*p2q^3 + s13^3*p2q^2*p3q - 4*s13^2*s23*p1q*p2q^2
          - 2*s13^2*s23*p1q*p2q*p3q - s13^2*s23*p2q^3 - s13^2*s23*p2q^2
         *p3q + 5*s13*s23^2*p1q^2*p2q + s13*s23^2*p1q^2*p3q + 2*s13*
         s23^2*p1q*p2q^2 + 2*s13*s23^2*p1q*p2q*p3q - 2*s23^3*p1q^3 - 
         s23^3*p1q^2*p2q - s23^3*p1q^2*p3q, - 24*s12^3*s23*p2q*p3q^2 - 
         24*s12^3*s23*p3q^3 + 48*s12^2*s13*s23*p2q^2*p3q + 24*s12^2*s13
         *s23*p2q*p3q^2 - 24*s12^2*s13*s23*p3q^3 + 48*s12^2*s23^2*p1q*
         p2q*p3q + 72*s12^2*s23^2*p1q*p3q^2 - 24*s12*s13^2*s23*p2q^3 + 
         24*s12*s13^2*s23*p2q^2*p3q + 48*s12*s13^2*s23*p2q*p3q^2 + 48*
         s12*s13*s23^2*p1q*p2q^2 + 48*s12*s13*s23^2*p1q*p2q*p3q + 48*
         s12*s13*s23^2*p1q*p3q^2 - 24*s12*s23^3*p1q^2*p2q - 72*s12*
         s23^3*p1q^2*p3q - 24*s13^3*s23*p2q^3 - 24*s13^3*s23*p2q^2*p3q
          + 72*s13^2*s23^2*p1q*p2q^2 + 48*s13^2*s23^2*p1q*p2q*p3q - 72*
         s13*s23^3*p1q^2*p2q - 24*s13*s23^3*p1q^2*p3q + 24*s23^4*p1q^3]
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^4*
         p1q^2*p3q - 2*s13*s23^3*p1q*p2q*p3q + 2*s13*s23^3*p1q^2*p3q + 
         s13^2*s23^2*p2q^2*p3q - 4*s13^2*s23^2*p1q*p2q*p3q + s13^2*
         s23^2*p1q^2*p3q + 2*s13^3*s23*p2q^2*p3q - 2*s13^3*s23*p1q*p2q*
         p3q + s13^4*p2q^2*p3q - 3*s12*s23^3*p1q*p3q^2 - s12*s23^3*p1q*
         p2q*p3q + 2*s12*s13*s23^2*p3q^3 + s12*s13*s23^2*p2q*p3q^2 + 
         s12*s13*s23^2*p2q^2*p3q + 2*s12*s13*s23^2*p1q*p3q^2 + 4*s12*
         s13*s23^2*p1q^2*p3q - 2*s12*s13^2*s23*p3q^3 - 8*s12*s13^2*s23*
         p2q*p3q^2 - 3*s12*s13^2*s23*p1q*p3q^2 - 7*s12*s13^2*s23*p1q*
         p2q*p3q - s12*s13^3*p2q*p3q^2 + 3*s12*s13^3*p2q^2*p3q + 2*
         s12^2*s23^2*p3q^3 + s12^2*s23^2*p2q*p3q^2 - 2*s12^2*s23^2*p1q*
         p3q^2 - s12^2*s23^2*p1q^2*p3q - 8*s12^2*s13*s23*p2q*p3q^2 - 2*
         s12^2*s13*s23*p2q^2*p3q - 2*s12^2*s13*s23*p1q*p3q^2 - 4*s12^2*
         s13*s23*p1q*p2q*p3q - 3*s12^2*s13^2*p2q*p3q^2 + 3*s12^2*s13^2*
         p2q^2*p3q + 2*s12^3*s23*p3q^3 + s12^3*s23*p1q*p3q^2 + s12^3*
         s23*p1q*p2q*p3q - 3*s12^3*s13*p2q*p3q^2 + s12^3*s13*p2q^2*p3q
          - s12^4*p2q*p3q^2, - 12*s23^4*p1q^3 + 12*s13*s23^3*p1q^2*p3q
          + 36*s13*s23^3*p1q^2*p2q - 24*s13^2*s23^2*p1q*p2q*p3q - 36*
         s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*
         p2q^3 + 36*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*
         s12*s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*
         s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 - 36*s12^2*s23^2*
         p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*
         p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[ - 7*
         s13*s23^3*p1q^2*p3q - 7*s13*s23^3*p1q^2*p2q - 14*s13*s23^3*
         p1q^3 + 14*s13^2*s23^2*p1q*p2q*p3q + 14*s13^2*s23^2*p1q*p2q^2
          + 7*s13^2*s23^2*p1q^2*p3q + 35*s13^2*s23^2*p1q^2*p2q - 7*
         s13^3*s23*p2q^2*p3q - 7*s13^3*s23*p2q^3 - 14*s13^3*s23*p1q*p2q
         *p3q - 28*s13^3*s23*p1q*p2q^2 + 7*s13^4*p2q^2*p3q + 7*s13^4*
         p2q^3 + 21*s12*s13*s23^2*p1q*p3q^2 + 28*s12*s13*s23^2*p1q*p2q*
         p3q + 7*s12*s13*s23^2*p1q*p2q^2 + 35*s12*s13*s23^2*p1q^2*p3q
          + 7*s12*s13*s23^2*p1q^2*p2q - 14*s12*s13^2*s23*p3q^3 - 21*s12
         *s13^2*s23*p2q*p3q^2 - 14*s12*s13^2*s23*p2q^2*p3q - 7*s12*
         s13^2*s23*p2q^3 - 21*s12*s13^2*s23*p1q*p3q^2 - 14*s12*s13^2*
         s23*p1q*p2q*p3q - 21*s12*s13^2*s23*p1q*p2q^2 - 7*s12*s13^3*p2q
         *p3q^2 + 7*s12*s13^3*p2q^2*p3q + 14*s12*s13^3*p2q^3 - 14*s12^2
         *s13*s23*p3q^3 - 21*s12^2*s13*s23*p2q*p3q^2 - 7*s12^2*s13*s23*
         p2q^2*p3q - 21*s12^2*s13*s23*p1q*p3q^2 + 7*s12^2*s13*s23*p1q*
         p2q^2 - 14*s12^2*s13^2*p2q*p3q^2 - 7*s12^2*s13^2*p2q^2*p3q + 7
         *s12^2*s13^2*p2q^3 - 7*s12^3*s13*p2q*p3q^2 - 7*s12^3*s13*p2q^2
         *p3q, - 24*s23^4*p1q^3 + 24*s13*s23^3*p1q^2*p3q + 72*s13*s23^3
         *p1q^2*p2q - 48*s13^2*s23^2*p1q*p2q*p3q - 72*s13^2*s23^2*p1q*
         p2q^2 + 24*s13^3*s23*p2q^2*p3q + 24*s13^3*s23*p2q^3 + 72*s12*
         s23^3*p1q^2*p3q + 24*s12*s23^3*p1q^2*p2q - 48*s12*s13*s23^2*
         p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 48*s12*s13*s23^2*
         p1q*p2q^2 - 48*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*
         p2q^2*p3q + 24*s12*s13^2*s23*p2q^3 - 72*s12^2*s23^2*p1q*p3q^2
          - 48*s12^2*s23^2*p1q*p2q*p3q + 24*s12^2*s13*s23*p3q^3 - 24*
         s12^2*s13*s23*p2q*p3q^2 - 48*s12^2*s13*s23*p2q^2*p3q + 24*
         s12^3*s23*p3q^3 + 24*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k],
      2 + d] * ( rat[ - s23^4*p1q^3 + 3*s13*s23^3*p1q^2*p2q - s13*s23^3
         *p1q^3 - 3*s13^2*s23^2*p1q*p2q^2 + 3*s13^2*s23^2*p1q^2*p2q + 
         s13^3*s23*p2q^3 - 3*s13^3*s23*p1q*p2q^2 + s13^4*p2q^3 + 3*s12*
         s23^3*p1q^2*p3q + s12*s23^3*p1q^2*p2q - s12*s13*s23^2*p1q*
         p3q^2 - 2*s12*s13*s23^2*p1q*p2q^2 + s12*s13*s23^2*p1q^2*p3q + 
         2*s12*s13*s23^2*p1q^2*p2q - s12*s13^2*s23*p2q*p3q^2 - 3*s12*
         s13^2*s23*p2q^2*p3q + s12*s13^2*s23*p2q^3 + s12*s13^2*s23*p1q*
         p2q*p3q - 4*s12*s13^2*s23*p1q*p2q^2 - 2*s12*s13^3*p2q^2*p3q + 
         2*s12*s13^3*p2q^3 - 3*s12^2*s23^2*p1q*p3q^2 - 3*s12^2*s23^2*
         p1q*p2q*p3q + s12^2*s13*s23*p3q^3 + s12^2*s13*s23*p2q*p3q^2 - 
         3*s12^2*s13*s23*p2q^2*p3q - s12^2*s13*s23*p1q*p2q^2 + s12^2*
         s13^2*p2q*p3q^2 - 4*s12^2*s13^2*p2q^2*p3q + s12^2*s13^2*p2q^3
          + s12^3*s23*p3q^3 + 2*s12^3*s23*p2q*p3q^2 - s12^3*s23*p1q*p2q
         *p3q + 2*s12^3*s13*p2q*p3q^2 - 2*s12^3*s13*p2q^2*p3q + s12^4*
         p2q*p3q^2, - 3*s23^4*p1q^3 + 3*s13*s23^3*p1q^2*p3q + 9*s13*
         s23^3*p1q^2*p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 9*s13^2*s23^2*
         p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 + 9*s12*
         s23^3*p1q^2*p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*
         p3q^2 - 6*s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q
          + 3*s12*s13^2*s23*p2q^3 - 9*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*
         s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*
         p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*
         s12^3*s23*p2q*p3q^2] + rat[s23^4*p1q^3 - 3*s13*s23^3*p1q^2*p2q
          + s13*s23^3*p1q^3 + 3*s13^2*s23^2*p1q*p2q^2 - 3*s13^2*s23^2*
         p1q^2*p2q - s13^3*s23*p2q^3 + 3*s13^3*s23*p1q*p2q^2 - s13^4*
         p2q^3 - 3*s12*s23^3*p1q^2*p3q - s12*s23^3*p1q^2*p2q + s12*s13*
         s23^2*p1q*p3q^2 + 2*s12*s13*s23^2*p1q*p2q^2 - s12*s13*s23^2*
         p1q^2*p3q - 2*s12*s13*s23^2*p1q^2*p2q + s12*s13^2*s23*p2q*
         p3q^2 + 3*s12*s13^2*s23*p2q^2*p3q - s12*s13^2*s23*p2q^3 - s12*
         s13^2*s23*p1q*p2q*p3q + 4*s12*s13^2*s23*p1q*p2q^2 + 2*s12*
         s13^3*p2q^2*p3q - 2*s12*s13^3*p2q^3 + 3*s12^2*s23^2*p1q*p3q^2
          + 3*s12^2*s23^2*p1q*p2q*p3q - s12^2*s13*s23*p3q^3 - s12^2*s13
         *s23*p2q*p3q^2 + 3*s12^2*s13*s23*p2q^2*p3q + s12^2*s13*s23*p1q
         *p2q^2 - s12^2*s13^2*p2q*p3q^2 + 4*s12^2*s13^2*p2q^2*p3q - 
         s12^2*s13^2*p2q^3 - s12^3*s23*p3q^3 - 2*s12^3*s23*p2q*p3q^2 + 
         s12^3*s23*p1q*p2q*p3q - 2*s12^3*s13*p2q*p3q^2 + 2*s12^3*s13*
         p2q^2*p3q - s12^4*p2q*p3q^2, - 12*s23^4*p1q^3 + 12*s13*s23^3*
         p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q - 24*s13^2*s23^2*p1q*p2q*
         p3q - 36*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*
         s13^3*s23*p2q^3 + 36*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*
         p2q - 24*s12*s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*
         p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2
          - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 - 36*
         s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*
         s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*
         p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^3*
         p1q^2*p3q^2 - s23^3*p1q^2*p2q*p3q - 2*s23^3*p1q^3*p3q + 2*s13*
         s23^2*p1q*p2q*p3q^2 + 2*s13*s23^2*p1q*p2q^2*p3q + s13*s23^2*
         p1q^2*p3q^2 + 5*s13*s23^2*p1q^2*p2q*p3q - s13^2*s23*p2q^2*
         p3q^2 - s13^2*s23*p2q^3*p3q - 2*s13^2*s23*p1q*p2q*p3q^2 - 4*
         s13^2*s23*p1q*p2q^2*p3q + s13^3*p2q^2*p3q^2 + s13^3*p2q^3*p3q
          + 3*s12*s23^2*p1q*p3q^3 + 4*s12*s23^2*p1q*p2q*p3q^2 + s12*
         s23^2*p1q*p2q^2*p3q + 5*s12*s23^2*p1q^2*p3q^2 + s12*s23^2*
         p1q^2*p2q*p3q - 2*s12*s13*s23*p3q^4 - 3*s12*s13*s23*p2q*p3q^3
          - 2*s12*s13*s23*p2q^2*p3q^2 - s12*s13*s23*p2q^3*p3q - 3*s12*
         s13*s23*p1q*p3q^3 - 2*s12*s13*s23*p1q*p2q*p3q^2 - 3*s12*s13*
         s23*p1q*p2q^2*p3q - s12*s13^2*p2q*p3q^3 + s12*s13^2*p2q^2*
         p3q^2 + 2*s12*s13^2*p2q^3*p3q - 2*s12^2*s23*p3q^4 - 3*s12^2*
         s23*p2q*p3q^3 - s12^2*s23*p2q^2*p3q^2 - 3*s12^2*s23*p1q*p3q^3
          + s12^2*s23*p1q*p2q^2*p3q - 2*s12^2*s13*p2q*p3q^3 - s12^2*s13
         *p2q^2*p3q^2 + s12^2*s13*p2q^3*p3q - s12^3*p2q*p3q^3 - s12^3*
         p2q^2*p3q^2, - 12*s23^3*p1q^3*p3q - 12*s23^3*p1q^3*p2q + 12*
         s13*s23^2*p1q^2*p3q^2 + 48*s13*s23^2*p1q^2*p2q*p3q + 36*s13*
         s23^2*p1q^2*p2q^2 - 24*s13^2*s23*p1q*p2q*p3q^2 - 60*s13^2*s23*
         p1q*p2q^2*p3q - 36*s13^2*s23*p1q*p2q^3 + 12*s13^3*p2q^2*p3q^2
          + 24*s13^3*p2q^3*p3q + 12*s13^3*p2q^4 + 36*s12*s23^2*p1q^2*
         p3q^2 + 48*s12*s23^2*p1q^2*p2q*p3q + 12*s12*s23^2*p1q^2*p2q^2
          - 24*s12*s13*s23*p1q*p3q^3 - 48*s12*s13*s23*p1q*p2q*p3q^2 - 
         48*s12*s13*s23*p1q*p2q^2*p3q - 24*s12*s13*s23*p1q*p2q^3 - 24*
         s12*s13^2*p2q*p3q^3 - 36*s12*s13^2*p2q^2*p3q^2 + 12*s12*s13^2*
         p2q^4 - 36*s12^2*s23*p1q*p3q^3 - 60*s12^2*s23*p1q*p2q*p3q^2 - 
         24*s12^2*s23*p1q*p2q^2*p3q + 12*s12^2*s13*p3q^4 - 36*s12^2*s13
         *p2q^2*p3q^2 - 24*s12^2*s13*p2q^3*p3q + 12*s12^3*p3q^4 + 24*
         s12^3*p2q*p3q^3 + 12*s12^3*p2q^2*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 5*s12*s23^4*p1q^2 + 5*s12*s13*s23^3*p1q*
         p3q + 10*s12*s13*s23^3*p1q*p2q - 5*s12*s13^2*s23^2*p2q*p3q - 5
         *s12*s13^2*s23^2*p2q^2 + 10*s12^2*s23^3*p1q*p3q - 5*s12^2*
         s23^3*p1q^2 - 5*s12^2*s13*s23^2*p3q^2 - 20*s12^2*s13*s23^2*p2q
         *p3q - 5*s12^2*s13*s23^2*p1q*p3q - 5*s12^2*s13*s23^2*p1q*p2q
          - 10*s12^2*s13*s23^2*p1q^2 - 5*s12^2*s13^2*s23*p2q*p3q + 10*
         s12^2*s13^2*s23*p2q^2 + 10*s12^2*s13^2*s23*p1q*p2q - 5*s12^3*
         s23^2*p3q^2 + 10*s12^3*s23^2*p1q*p3q + 5*s12^3*s13*s23*p3q^2
          - 5*s12^3*s13*s23*p2q*p3q + 10*s12^3*s13*s23*p1q*p3q - 5*
         s12^4*s23*p3q^2,36*s13^2*s23^3*p1q^2 - 72*s13^3*s23^2*p1q*p2q
          + 36*s13^3*s23^2*p1q^2 + 36*s13^4*s23*p2q^2 - 72*s13^4*s23*
         p1q*p2q + 36*s13^5*p2q^2 - 72*s12*s13^2*s23^2*p1q*p3q + 36*s12
         *s13^2*s23^2*p1q^2 - 72*s12*s13^3*s23*p2q*p3q - 72*s12*s13^3*
         s23*p1q*p3q - 72*s12*s13^3*s23*p1q*p2q - 72*s12*s13^4*p2q*p3q
          + 36*s12*s13^4*p2q^2 + 36*s12^2*s13^2*s23*p3q^2 - 72*s12^2*
         s13^2*s23*p1q*p3q + 36*s12^2*s13^3*p3q^2 - 72*s12^2*s13^3*p2q*
         p3q + 36*s12^3*s13^2*p3q^2] + rat[5*s12*s23^5*p1q^3 + 10*s12*
         s13*s23^4*p1q^2*p3q - 15*s12*s13*s23^4*p1q^2*p2q + 20*s12*s13*
         s23^4*p1q^3 - 5*s12*s13^2*s23^3*p1q*p3q^2 - 10*s12*s13^2*s23^3
         *p1q*p2q*p3q + 15*s12*s13^2*s23^3*p1q*p2q^2 + 10*s12*s13^2*
         s23^3*p1q^2*p3q - 50*s12*s13^2*s23^3*p1q^2*p2q + 20*s12*s13^2*
         s23^3*p1q^3 + 5*s12*s13^3*s23^2*p2q*p3q^2 - 5*s12*s13^3*s23^2*
         p2q^3 - 10*s12*s13^3*s23^2*p1q*p3q^2 - 10*s12*s13^3*s23^2*p1q*
         p2q*p3q + 40*s12*s13^3*s23^2*p1q*p2q^2 - 10*s12*s13^3*s23^2*
         p1q^2*p3q - 50*s12*s13^3*s23^2*p1q^2*p2q + 10*s12*s13^4*s23*
         p2q*p3q^2 - 10*s12*s13^4*s23*p2q^3 + 20*s12*s13^4*s23*p1q*p2q*
         p3q + 40*s12*s13^4*s23*p1q*p2q^2 - 10*s12*s13^5*p2q^2*p3q - 10
         *s12*s13^5*p2q^3 - 15*s12^2*s23^4*p1q^2*p3q - 5*s12^2*s23^4*
         p1q^2*p2q + 5*s12^2*s23^4*p1q^3 - 20*s12^2*s13*s23^3*p1q*p3q^2
          - 15*s12^2*s13*s23^3*p1q*p2q*p3q + 10*s12^2*s13*s23^3*p1q*
         p2q^2 - 40*s12^2*s13*s23^3*p1q^2*p3q - 40*s12^2*s13*s23^3*
         p1q^2*p2q + 10*s12^2*s13*s23^3*p1q^3 + 5*s12^2*s13^2*s23^2*
         p3q^3 + 20*s12^2*s13^2*s23^2*p2q*p3q^2 + 10*s12^2*s13^2*s23^2*
         p2q^2*p3q - 5*s12^2*s13^2*s23^2*p2q^3 - 25*s12^2*s13^2*s23^2*
         p1q*p3q^2 - 15*s12^2*s13^2*s23^2*p1q*p2q*p3q + 55*s12^2*s13^2*
         s23^2*p1q*p2q^2 - 40*s12^2*s13^2*s23^2*p1q^2*p3q - 50*s12^2*
         s13^2*s23^2*p1q^2*p2q + 10*s12^2*s13^3*s23*p3q^3 + 45*s12^2*
         s13^3*s23*p2q*p3q^2 + 15*s12^2*s13^3*s23*p2q^2*p3q - 20*s12^2*
         s13^3*s23*p2q^3 + 10*s12^2*s13^3*s23*p1q*p3q^2 + 30*s12^2*
         s13^3*s23*p1q*p2q*p3q + 60*s12^2*s13^3*s23*p1q*p2q^2 + 10*
         s12^2*s13^4*p2q*p3q^2 - 10*s12^2*s13^4*p2q^2*p3q - 20*s12^2*
         s13^4*p2q^3 + 15*s12^3*s23^3*p1q*p3q^2 + 10*s12^3*s23^3*p1q*
         p2q*p3q - 15*s12^3*s23^3*p1q^2*p3q - 5*s12^3*s23^3*p1q^2*p2q
          + 10*s12^3*s13*s23^2*p3q^3 + 30*s12^3*s13*s23^2*p2q*p3q^2 + 
         20*s12^3*s13*s23^2*p2q^2*p3q + 20*s12^3*s13*s23^2*p1q*p3q^2 + 
         25*s12^3*s13*s23^2*p1q*p2q*p3q + 15*s12^3*s13*s23^2*p1q*p2q^2
          - 20*s12^3*s13*s23^2*p1q^2*p3q - 10*s12^3*s13*s23^2*p1q^2*p2q
          + 15*s12^3*s13^2*s23*p3q^3 + 55*s12^3*s13^2*s23*p2q*p3q^2 + 
         30*s12^3*s13^2*s23*p2q^2*p3q - 10*s12^3*s13^2*s23*p2q^3 + 20*
         s12^3*s13^2*s23*p1q*p3q^2 + 20*s12^3*s13^2*s23*p1q*p2q*p3q + 
         20*s12^3*s13^2*s23*p1q*p2q^2 + 20*s12^3*s13^3*p2q*p3q^2 + 10*
         s12^3*s13^3*p2q^2*p3q - 10*s12^3*s13^3*p2q^3 - 5*s12^4*s23^2*
         p3q^3 - 5*s12^4*s23^2*p2q*p3q^2 + 15*s12^4*s23^2*p1q*p3q^2 + 
         10*s12^4*s23^2*p1q*p2q*p3q + 15*s12^4*s13*s23*p2q*p3q^2 + 15*
         s12^4*s13*s23*p2q^2*p3q + 10*s12^4*s13*s23*p1q*p3q^2 + 10*
         s12^4*s13*s23*p1q*p2q*p3q + 10*s12^4*s13^2*p2q*p3q^2 + 10*
         s12^4*s13^2*p2q^2*p3q - 5*s12^5*s23*p3q^3 - 5*s12^5*s23*p2q*
         p3q^2, - 36*s13^2*s23^4*p1q^3 + 36*s13^3*s23^3*p1q^2*p3q + 108
         *s13^3*s23^3*p1q^2*p2q - 36*s13^3*s23^3*p1q^3 - 72*s13^4*s23^2
         *p1q*p2q*p3q - 108*s13^4*s23^2*p1q*p2q^2 + 36*s13^4*s23^2*
         p1q^2*p3q + 108*s13^4*s23^2*p1q^2*p2q + 36*s13^5*s23*p2q^2*p3q
          + 36*s13^5*s23*p2q^3 - 72*s13^5*s23*p1q*p2q*p3q - 108*s13^5*
         s23*p1q*p2q^2 + 36*s13^6*p2q^2*p3q + 36*s13^6*p2q^3 + 108*s12*
         s13^2*s23^3*p1q^2*p3q + 36*s12*s13^2*s23^3*p1q^2*p2q - 36*s12*
         s13^2*s23^3*p1q^3 - 72*s12*s13^3*s23^2*p1q*p3q^2 - 72*s12*
         s13^3*s23^2*p1q*p2q*p3q - 72*s12*s13^3*s23^2*p1q*p2q^2 + 144*
         s12*s13^3*s23^2*p1q^2*p3q + 144*s12*s13^3*s23^2*p1q^2*p2q - 72
         *s12*s13^4*s23*p2q*p3q^2 - 36*s12*s13^4*s23*p2q^2*p3q + 36*s12
         *s13^4*s23*p2q^3 - 72*s12*s13^4*s23*p1q*p3q^2 - 144*s12*s13^4*
         s23*p1q*p2q*p3q - 180*s12*s13^4*s23*p1q*p2q^2 - 72*s12*s13^5*
         p2q*p3q^2 + 72*s12*s13^5*p2q^3 - 108*s12^2*s13^2*s23^2*p1q*
         p3q^2 - 72*s12^2*s13^2*s23^2*p1q*p2q*p3q + 108*s12^2*s13^2*
         s23^2*p1q^2*p3q + 36*s12^2*s13^2*s23^2*p1q^2*p2q + 36*s12^2*
         s13^3*s23*p3q^3 - 36*s12^2*s13^3*s23*p2q*p3q^2 - 72*s12^2*
         s13^3*s23*p2q^2*p3q - 180*s12^2*s13^3*s23*p1q*p3q^2 - 144*
         s12^2*s13^3*s23*p1q*p2q*p3q - 72*s12^2*s13^3*s23*p1q*p2q^2 + 
         36*s12^2*s13^4*p3q^3 - 108*s12^2*s13^4*p2q*p3q^2 - 108*s12^2*
         s13^4*p2q^2*p3q + 36*s12^2*s13^4*p2q^3 + 36*s12^3*s13^2*s23*
         p3q^3 + 36*s12^3*s13^2*s23*p2q*p3q^2 - 108*s12^3*s13^2*s23*p1q
         *p3q^2 - 72*s12^3*s13^2*s23*p1q*p2q*p3q + 72*s12^3*s13^3*p3q^3
          - 72*s12^3*s13^3*p2q^2*p3q + 36*s12^4*s13^2*p3q^3 + 36*s12^4*
         s13^2*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s12^3*p1q*p2q^2*p3q - s12^3*p1q*p2q*p3q^2 + s12^2*s13*p1q*
         p2q^3 - s12^2*s13*p1q*p2q^2*p3q - 2*s12^2*s13*p1q*p2q*p3q^2 - 
         s12^2*s23*p1q^2*p2q^2 - s12^2*s23*p1q^2*p3q^2 - s12^2*s23*p1q*
         p2q^2*p3q - 2*s12^2*s23*p1q*p2q*p3q^2 - s12^2*s23*p1q*p3q^3 + 
         2*s12*s13^2*p1q*p2q^3 + s12*s13^2*p1q*p2q^2*p3q - s12*s13^2*
         p1q*p2q*p3q^2 - 5*s12*s13*s23*p1q^2*p2q^2 - 2*s12*s13*s23*
         p1q^2*p2q*p3q - s12*s13*s23*p1q^2*p3q^2 - s12*s13*s23*p1q*
         p2q^3 - 3*s12*s13*s23*p1q*p2q^2*p3q - 3*s12*s13*s23*p1q*p2q*
         p3q^2 - s12*s13*s23*p1q*p3q^3 + 3*s12*s23^2*p1q^3*p2q + 3*s12*
         s23^2*p1q^3*p3q + s12*s23^2*p1q^2*p2q^2 + 7*s12*s23^2*p1q^2*
         p2q*p3q + 4*s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q*p2q^2*p3q
          + 3*s12*s23^2*p1q*p2q*p3q^2 + s12*s23^2*p1q*p3q^3 + s13^3*p1q
         *p2q^3 + s13^3*p1q*p2q^2*p3q - 4*s13^2*s23*p1q^2*p2q^2 - 2*
         s13^2*s23*p1q^2*p2q*p3q - s13^2*s23*p1q*p2q^3 - 2*s13^2*s23*
         p1q*p2q^2*p3q - s13^2*s23*p1q*p2q*p3q^2 + 5*s13*s23^2*p1q^3*
         p2q + s13*s23^2*p1q^3*p3q + 2*s13*s23^2*p1q^2*p2q^2 + 5*s13*
         s23^2*p1q^2*p2q*p3q + s13*s23^2*p1q^2*p3q^2 + s13*s23^2*p1q*
         p2q^2*p3q + s13*s23^2*p1q*p2q*p3q^2 - 2*s23^3*p1q^4 - s23^3*
         p1q^3*p2q - 3*s23^3*p1q^3*p3q - s23^3*p1q^2*p2q*p3q - s23^3*
         p1q^2*p3q^2, - 36*s12^3*s23*p2q*p3q^2 - 36*s12^3*s23*p3q^3 + 
         72*s12^2*s13*s23*p2q^2*p3q + 36*s12^2*s13*s23*p2q*p3q^2 - 36*
         s12^2*s13*s23*p3q^3 + 72*s12^2*s23^2*p1q*p2q*p3q + 108*s12^2*
         s23^2*p1q*p3q^2 - 36*s12*s13^2*s23*p2q^3 + 36*s12*s13^2*s23*
         p2q^2*p3q + 72*s12*s13^2*s23*p2q*p3q^2 + 72*s12*s13*s23^2*p1q*
         p2q^2 + 72*s12*s13*s23^2*p1q*p2q*p3q + 72*s12*s13*s23^2*p1q*
         p3q^2 - 36*s12*s23^3*p1q^2*p2q - 108*s12*s23^3*p1q^2*p3q - 36*
         s13^3*s23*p2q^3 - 36*s13^3*s23*p2q^2*p3q + 108*s13^2*s23^2*p1q
         *p2q^2 + 72*s13^2*s23^2*p1q*p2q*p3q - 108*s13*s23^3*p1q^2*p2q
          - 36*s13*s23^3*p1q^2*p3q + 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - s23^4*p1q^2 + 2*s13*s23^3*p1q*p2q - s13*
         s23^3*p1q^2 - s13^2*s23^2*p2q^2 + 2*s13^2*s23^2*p1q*p2q - 
         s13^3*s23*p2q^2 + 2*s12*s23^3*p1q*p3q - s12*s23^3*p1q^2 - 6*
         s12*s13*s23^2*p2q*p3q - 2*s12*s13*s23^2*p1q*p3q - 2*s12*s13*
         s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q^2 - 2*s12*s13^2*s23*p2q*
         p3q + 3*s12*s13^2*s23*p2q^2 + 4*s12*s13^2*s23*p1q*p2q - s12^2*
         s23^2*p3q^2 + 2*s12^2*s23^2*p1q*p3q + 3*s12^2*s13*s23*p3q^2 - 
         2*s12^2*s13*s23*p2q*p3q + 4*s12^2*s13*s23*p1q*p3q - s12^3*s23*
         p3q^2,144*s12*s23^3*p1q^2 - 288*s12*s13*s23^2*p1q*p2q + 144*
         s12*s13*s23^2*p1q^2 + 144*s12*s13^2*s23*p2q^2 - 288*s12*s13^2*
         s23*p1q*p2q + 144*s12*s13^3*p2q^2 - 288*s12^2*s23^2*p1q*p3q + 
         144*s12^2*s23^2*p1q^2 - 288*s12^2*s13*s23*p2q*p3q - 288*s12^2*
         s13*s23*p1q*p3q - 288*s12^2*s13*s23*p1q*p2q - 288*s12^2*s13^2*
         p2q*p3q + 144*s12^2*s13^2*p2q^2 + 144*s12^3*s23*p3q^2 - 288*
         s12^3*s23*p1q*p3q + 144*s12^3*s13*p3q^2 - 288*s12^3*s13*p2q*
         p3q + 144*s12^4*p3q^2] + rat[ - s23,144*s12]*d + rat[5*s23^5*
         p1q^3 - 9*s13*s23^4*p1q^2*p3q - 15*s13*s23^4*p1q^2*p2q + s13*
         s23^4*p1q^3 + 4*s13^2*s23^3*p1q*p3q^2 + 18*s13^2*s23^3*p1q*p2q
         *p3q + 15*s13^2*s23^3*p1q*p2q^2 - s13^2*s23^3*p1q^2*p3q - 3*
         s13^2*s23^3*p1q^2*p2q - 4*s13^3*s23^2*p2q*p3q^2 - 9*s13^3*
         s23^2*p2q^2*p3q - 5*s13^3*s23^2*p2q^3 + 2*s13^3*s23^2*p1q*p2q*
         p3q + 3*s13^3*s23^2*p1q*p2q^2 - s13^4*s23*p2q^2*p3q - s13^4*
         s23*p2q^3 - 15*s12*s23^4*p1q^2*p3q - 5*s12*s23^4*p1q^2*p2q + 5
         *s12*s23^4*p1q^3 + 22*s12*s13*s23^3*p1q*p3q^2 + 18*s12*s13*
         s23^3*p1q*p2q*p3q + 10*s12*s13*s23^3*p1q*p2q^2 - 4*s12*s13*
         s23^3*p1q^2*p3q - 12*s12*s13*s23^3*p1q^2*p2q + 4*s12*s13*s23^3
         *p1q^3 - 4*s12*s13^2*s23^2*p3q^3 - 2*s12*s13^2*s23^2*p2q*p3q^2
          - 3*s12*s13^2*s23^2*p2q^2*p3q - 5*s12*s13^2*s23^2*p2q^3 + 6*
         s12*s13^2*s23^2*p1q*p3q^2 - 8*s12*s13^2*s23^2*p1q*p2q*p3q + 9*
         s12*s13^2*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23^2*p1q^2*p2q + 14*
         s12*s13^3*s23*p2q*p3q^2 + 12*s12*s13^3*s23*p2q^2*p3q - 2*s12*
         s13^3*s23*p2q^3 + 4*s12*s13^3*s23*p1q*p2q*p3q + 12*s12*s13^3*
         s23*p1q*p2q^2 - 4*s12*s13^4*p2q^2*p3q - 4*s12*s13^4*p2q^3 + 15
         *s12^2*s23^3*p1q*p3q^2 + 10*s12^2*s23^3*p1q*p2q*p3q - 15*s12^2
         *s23^3*p1q^2*p3q - 5*s12^2*s23^3*p1q^2*p2q - 13*s12^2*s13*
         s23^2*p3q^3 - 11*s12^2*s13*s23^2*p2q*p3q^2 + 2*s12^2*s13*s23^2
         *p2q^2*p3q + 13*s12^2*s13*s23^2*p1q*p3q^2 - 8*s12^2*s13*s23^2*
         p1q*p2q*p3q + 6*s12^2*s13*s23^2*p1q*p2q^2 - 4*s12^2*s13*s23^2*
         p1q^2*p3q - 8*s12^2*s13*s23^2*p1q^2*p2q - 5*s12^2*s13^2*s23*
         p3q^3 + 23*s12^2*s13^2*s23*p2q*p3q^2 + 27*s12^2*s13^2*s23*
         p2q^2*p3q - s12^2*s13^2*s23*p2q^3 + 16*s12^2*s13^2*s23*p1q*
         p2q^2 + 4*s12^2*s13^3*p2q*p3q^2 - 4*s12^2*s13^3*p2q^2*p3q - 8*
         s12^2*s13^3*p2q^3 - 5*s12^3*s23^2*p3q^3 - 5*s12^3*s23^2*p2q*
         p3q^2 + 15*s12^3*s23^2*p1q*p3q^2 + 10*s12^3*s23^2*p1q*p2q*p3q
          - 10*s12^3*s13*s23*p3q^3 + 4*s12^3*s13*s23*p2q*p3q^2 + 14*
         s12^3*s13*s23*p2q^2*p3q - 4*s12^3*s13*s23*p1q*p2q*p3q + 4*
         s12^3*s13*s23*p1q*p2q^2 + 8*s12^3*s13^2*p2q*p3q^2 + 4*s12^3*
         s13^2*p2q^2*p3q - 4*s12^3*s13^2*p2q^3 - 5*s12^4*s23*p3q^3 - 5*
         s12^4*s23*p2q*p3q^2 + 4*s12^4*s13*p2q*p3q^2 + 4*s12^4*s13*
         p2q^2*p3q,144*s12*s23^4*p1q^3 - 144*s12*s13*s23^3*p1q^2*p3q - 
         432*s12*s13*s23^3*p1q^2*p2q + 144*s12*s13*s23^3*p1q^3 + 288*
         s12*s13^2*s23^2*p1q*p2q*p3q + 432*s12*s13^2*s23^2*p1q*p2q^2 - 
         144*s12*s13^2*s23^2*p1q^2*p3q - 432*s12*s13^2*s23^2*p1q^2*p2q
          - 144*s12*s13^3*s23*p2q^2*p3q - 144*s12*s13^3*s23*p2q^3 + 288
         *s12*s13^3*s23*p1q*p2q*p3q + 432*s12*s13^3*s23*p1q*p2q^2 - 144
         *s12*s13^4*p2q^2*p3q - 144*s12*s13^4*p2q^3 - 432*s12^2*s23^3*
         p1q^2*p3q - 144*s12^2*s23^3*p1q^2*p2q + 144*s12^2*s23^3*p1q^3
          + 288*s12^2*s13*s23^2*p1q*p3q^2 + 288*s12^2*s13*s23^2*p1q*p2q
         *p3q + 288*s12^2*s13*s23^2*p1q*p2q^2 - 576*s12^2*s13*s23^2*
         p1q^2*p3q - 576*s12^2*s13*s23^2*p1q^2*p2q + 288*s12^2*s13^2*
         s23*p2q*p3q^2 + 144*s12^2*s13^2*s23*p2q^2*p3q - 144*s12^2*
         s13^2*s23*p2q^3 + 288*s12^2*s13^2*s23*p1q*p3q^2 + 576*s12^2*
         s13^2*s23*p1q*p2q*p3q + 720*s12^2*s13^2*s23*p1q*p2q^2 + 288*
         s12^2*s13^3*p2q*p3q^2 - 288*s12^2*s13^3*p2q^3 + 432*s12^3*
         s23^2*p1q*p3q^2 + 288*s12^3*s23^2*p1q*p2q*p3q - 432*s12^3*
         s23^2*p1q^2*p3q - 144*s12^3*s23^2*p1q^2*p2q - 144*s12^3*s13*
         s23*p3q^3 + 144*s12^3*s13*s23*p2q*p3q^2 + 288*s12^3*s13*s23*
         p2q^2*p3q + 720*s12^3*s13*s23*p1q*p3q^2 + 576*s12^3*s13*s23*
         p1q*p2q*p3q + 288*s12^3*s13*s23*p1q*p2q^2 - 144*s12^3*s13^2*
         p3q^3 + 432*s12^3*s13^2*p2q*p3q^2 + 432*s12^3*s13^2*p2q^2*p3q
          - 144*s12^3*s13^2*p2q^3 - 144*s12^4*s23*p3q^3 - 144*s12^4*s23
         *p2q*p3q^2 + 432*s12^4*s23*p1q*p3q^2 + 288*s12^4*s23*p1q*p2q*
         p3q - 288*s12^4*s13*p3q^3 + 288*s12^4*s13*p2q^2*p3q - 144*
         s12^5*p3q^3 - 144*s12^5*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[ - 10*s23^3*
         p1q^2 - 10*s13*s23^2*p1q*p3q + 20*s13*s23^2*p1q*p2q - 20*s13*
         s23^2*p1q^2 + 10*s13^2*s23*p2q*p3q - 10*s13^2*s23*p2q^2 + 40*
         s13^2*s23*p1q*p2q - 20*s13^3*p2q^2 + 20*s12*s23^2*p1q*p3q - 10
         *s12*s23^2*p1q^2 + 10*s12*s13*s23*p3q^2 + 10*s12*s13*s23*p1q*
         p3q + 10*s12*s13*s23*p1q*p2q - 20*s12*s13*s23*p1q^2 + 10*s12*
         s13^2*p2q*p3q + 20*s12*s13^2*p1q*p2q - 10*s12^2*s23*p3q^2 + 20
         *s12^2*s23*p1q*p3q + 10*s12^2*s13*p3q^2 + 10*s12^2*s13*p2q*p3q
          + 20*s12^2*s13*p1q*p3q - 10*s12^3*p3q^2,9*s13^2*s23^3*p1q^2
          - 18*s13^3*s23^2*p1q*p2q + 9*s13^3*s23^2*p1q^2 + 9*s13^4*s23*
         p2q^2 - 18*s13^4*s23*p1q*p2q + 9*s13^5*p2q^2 - 18*s12*s13^2*
         s23^2*p1q*p3q + 9*s12*s13^2*s23^2*p1q^2 - 18*s12*s13^3*s23*p2q
         *p3q - 18*s12*s13^3*s23*p1q*p3q - 18*s12*s13^3*s23*p1q*p2q - 
         18*s12*s13^4*p2q*p3q + 9*s12*s13^4*p2q^2 + 9*s12^2*s13^2*s23*
         p3q^2 - 18*s12^2*s13^2*s23*p1q*p3q + 9*s12^2*s13^3*p3q^2 - 18*
         s12^2*s13^3*p2q*p3q + 9*s12^3*s13^2*p3q^2] + rat[ - 5*s23^4*
         p1q^2 - 15*s13*s23^3*p1q*p3q + 10*s13*s23^3*p1q*p2q - 20*s13*
         s23^3*p1q^2 + 15*s13^2*s23^2*p2q*p3q - 5*s13^2*s23^2*p2q^2 - 
         15*s13^2*s23^2*p1q*p3q + 40*s13^2*s23^2*p1q*p2q - 15*s13^2*
         s23^2*p1q^2 + 15*s13^3*s23*p2q*p3q - 20*s13^3*s23*p2q^2 + 30*
         s13^3*s23*p1q*p2q - 15*s13^4*p2q^2 + 10*s12*s23^3*p1q*p3q - 5*
         s12*s23^3*p1q^2 + 15*s12*s13*s23^2*p3q^2 + 20*s12*s13*s23^2*
         p2q*p3q + 15*s12*s13*s23^2*p1q*p3q + 15*s12*s13*s23^2*p1q*p2q
          - 10*s12*s13*s23^2*p1q^2 + 15*s12*s13^2*s23*p3q^2 + 35*s12*
         s13^2*s23*p2q*p3q - 10*s12*s13^2*s23*p2q^2 + 10*s12*s13^2*s23*
         p1q*p3q + 20*s12*s13^2*s23*p1q*p2q - 5*s12*s13^2*s23*p1q^2 + 
         10*s12*s13^3*p2q*p3q - 10*s12*s13^3*p2q^2 + 5*s12*s13^3*p1q*
         p2q - 5*s12^2*s23^2*p3q^2 + 10*s12^2*s23^2*p1q*p3q + 5*s12^2*
         s13*s23*p3q^2 + 15*s12^2*s13*s23*p2q*p3q + 10*s12^2*s13*s23*
         p1q*p3q + 5*s12^2*s13^2*p3q^2 + 10*s12^2*s13^2*p2q*p3q + 5*
         s12^2*s13^2*p1q*p3q - 5*s12^3*s23*p3q^2,9*s13^2*s23^4*p1q^2 - 
         18*s13^3*s23^3*p1q*p2q + 18*s13^3*s23^3*p1q^2 + 9*s13^4*s23^2*
         p2q^2 - 36*s13^4*s23^2*p1q*p2q + 9*s13^4*s23^2*p1q^2 + 18*
         s13^5*s23*p2q^2 - 18*s13^5*s23*p1q*p2q + 9*s13^6*p2q^2 - 18*
         s12*s13^2*s23^3*p1q*p3q + 9*s12*s13^2*s23^3*p1q^2 - 18*s12*
         s13^3*s23^2*p2q*p3q - 36*s12*s13^3*s23^2*p1q*p3q - 18*s12*
         s13^3*s23^2*p1q*p2q + 9*s12*s13^3*s23^2*p1q^2 - 36*s12*s13^4*
         s23*p2q*p3q + 9*s12*s13^4*s23*p2q^2 - 18*s12*s13^4*s23*p1q*p3q
          - 18*s12*s13^4*s23*p1q*p2q - 18*s12*s13^5*p2q*p3q + 9*s12*
         s13^5*p2q^2 + 9*s12^2*s13^2*s23^2*p3q^2 - 18*s12^2*s13^2*s23^2
         *p1q*p3q + 18*s12^2*s13^3*s23*p3q^2 - 18*s12^2*s13^3*s23*p2q*
         p3q - 18*s12^2*s13^3*s23*p1q*p3q + 9*s12^2*s13^4*p3q^2 - 18*
         s12^2*s13^4*p2q*p3q + 9*s12^3*s13^2*s23*p3q^2 + 9*s12^3*s13^3*
         p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[s13^2*
         s23^4*p1q^2*p3q + s13^2*s23^4*p1q^3 - s13^3*s23^3*p1q*p3q^2 - 
         2*s13^3*s23^3*p1q*p2q*p3q - s13^3*s23^3*p1q^2*p3q - 3*s13^3*
         s23^3*p1q^2*p2q + s13^4*s23^2*p2q*p3q^2 + s13^4*s23^2*p2q^2*
         p3q + 2*s13^4*s23^2*p1q*p2q*p3q + 3*s13^4*s23^2*p1q*p2q^2 - 
         s13^5*s23*p2q^2*p3q - s13^5*s23*p2q^3 + 10*s12*s23^5*p1q^3 - 
         30*s12*s13*s23^4*p1q^2*p2q + 20*s12*s13*s23^4*p1q^3 - 11*s12*
         s13^2*s23^3*p1q*p3q^2 + 2*s12*s13^2*s23^3*p1q*p2q*p3q + 30*s12
         *s13^2*s23^3*p1q*p2q^2 - 17*s12*s13^2*s23^3*p1q^2*p3q - 59*s12
         *s13^2*s23^3*p1q^2*p2q + 4*s12*s13^2*s23^3*p1q^3 + s12*s13^3*
         s23^2*p3q^3 + 9*s12*s13^3*s23^2*p2q*p3q^2 - 2*s12*s13^3*s23^2*
         p2q^2*p3q - 10*s12*s13^3*s23^2*p2q^3 - 2*s12*s13^3*s23^2*p1q*
         p3q^2 + 36*s12*s13^3*s23^2*p1q*p2q*p3q + 58*s12*s13^3*s23^2*
         p1q*p2q^2 - 3*s12*s13^3*s23^2*p1q^2*p3q - 9*s12*s13^3*s23^2*
         p1q^2*p2q - 19*s12*s13^4*s23*p2q^2*p3q - 19*s12*s13^4*s23*
         p2q^3 + 4*s12*s13^4*s23*p1q*p2q*p3q + 6*s12*s13^4*s23*p1q*
         p2q^2 - s12*s13^5*p2q^2*p3q - s12*s13^5*p2q^3 - 30*s12^2*s23^4
         *p1q^2*p3q - 10*s12^2*s23^4*p1q^2*p2q + 10*s12^2*s23^4*p1q^3
          + 30*s12^2*s13*s23^3*p1q*p2q*p3q + 20*s12^2*s13*s23^3*p1q*
         p2q^2 - 40*s12^2*s13*s23^3*p1q^2*p3q - 40*s12^2*s13*s23^3*
         p1q^2*p2q + 20*s12^2*s13*s23^3*p1q^3 + 10*s12^2*s13^2*s23^2*
         p3q^3 + 16*s12^2*s13^2*s23^2*p2q*p3q^2 - 4*s12^2*s13^2*s23^2*
         p2q^2*p3q - 10*s12^2*s13^2*s23^2*p2q^3 + 3*s12^2*s13^2*s23^2*
         p1q*p3q^2 + 42*s12^2*s13^2*s23^2*p1q*p2q*p3q + 48*s12^2*s13^2*
         s23^2*p1q*p2q^2 - 27*s12^2*s13^2*s23^2*p1q^2*p3q - 45*s12^2*
         s13^2*s23^2*p1q^2*p2q + 3*s12^2*s13^3*s23*p3q^3 + 13*s12^2*
         s13^3*s23*p2q*p3q^2 - 8*s12^2*s13^3*s23*p2q^2*p3q - 18*s12^2*
         s13^3*s23*p2q^3 + 3*s12^2*s13^3*s23*p1q*p3q^2 + 26*s12^2*s13^3
         *s23*p1q*p2q*p3q + 27*s12^2*s13^3*s23*p1q*p2q^2 + s12^2*s13^4*
         p2q*p3q^2 - s12^2*s13^4*p2q^2*p3q - 2*s12^2*s13^4*p2q^3 + 30*
         s12^3*s23^3*p1q*p3q^2 + 20*s12^3*s23^3*p1q*p2q*p3q - 30*s12^3*
         s23^3*p1q^2*p3q - 10*s12^3*s23^3*p1q^2*p2q + 20*s12^3*s13*
         s23^2*p1q*p3q^2 + 30*s12^3*s13*s23^2*p1q*p2q*p3q + 10*s12^3*
         s13*s23^2*p1q*p2q^2 - 40*s12^3*s13*s23^2*p1q^2*p3q - 20*s12^3*
         s13*s23^2*p1q^2*p2q + 13*s12^3*s13^2*s23*p3q^3 + 33*s12^3*
         s13^2*s23*p2q*p3q^2 + 20*s12^3*s13^2*s23*p2q^2*p3q + 23*s12^3*
         s13^2*s23*p1q*p3q^2 + 42*s12^3*s13^2*s23*p1q*p2q*p3q + 21*
         s12^3*s13^2*s23*p1q*p2q^2 + 2*s12^3*s13^3*p2q*p3q^2 + s12^3*
         s13^3*p2q^2*p3q - s12^3*s13^3*p2q^3 - 10*s12^4*s23^2*p3q^3 - 
         10*s12^4*s23^2*p2q*p3q^2 + 30*s12^4*s23^2*p1q*p3q^2 + 20*s12^4
         *s23^2*p1q*p2q*p3q + 10*s12^4*s13*s23*p2q*p3q^2 + 10*s12^4*s13
         *s23*p2q^2*p3q + 20*s12^4*s13*s23*p1q*p3q^2 + 20*s12^4*s13*s23
         *p1q*p2q*p3q + s12^4*s13^2*p2q*p3q^2 + s12^4*s13^2*p2q^2*p3q
          - 10*s12^5*s23*p3q^3 - 10*s12^5*s23*p2q*p3q^2,9*s12*s13^2*
         s23^5*p1q^3 - 9*s12*s13^3*s23^4*p1q^2*p3q - 27*s12*s13^3*s23^4
         *p1q^2*p2q + 9*s12*s13^3*s23^4*p1q^3 + 18*s12*s13^4*s23^3*p1q*
         p2q*p3q + 27*s12*s13^4*s23^3*p1q*p2q^2 - 9*s12*s13^4*s23^3*
         p1q^2*p3q - 27*s12*s13^4*s23^3*p1q^2*p2q - 9*s12*s13^5*s23^2*
         p2q^2*p3q - 9*s12*s13^5*s23^2*p2q^3 + 18*s12*s13^5*s23^2*p1q*
         p2q*p3q + 27*s12*s13^5*s23^2*p1q*p2q^2 - 9*s12*s13^6*s23*p2q^2
         *p3q - 9*s12*s13^6*s23*p2q^3 - 27*s12^2*s13^2*s23^4*p1q^2*p3q
          - 9*s12^2*s13^2*s23^4*p1q^2*p2q + 9*s12^2*s13^2*s23^4*p1q^3
          + 18*s12^2*s13^3*s23^3*p1q*p3q^2 + 18*s12^2*s13^3*s23^3*p1q*
         p2q*p3q + 18*s12^2*s13^3*s23^3*p1q*p2q^2 - 36*s12^2*s13^3*
         s23^3*p1q^2*p3q - 36*s12^2*s13^3*s23^3*p1q^2*p2q + 18*s12^2*
         s13^4*s23^2*p2q*p3q^2 + 9*s12^2*s13^4*s23^2*p2q^2*p3q - 9*
         s12^2*s13^4*s23^2*p2q^3 + 18*s12^2*s13^4*s23^2*p1q*p3q^2 + 36*
         s12^2*s13^4*s23^2*p1q*p2q*p3q + 45*s12^2*s13^4*s23^2*p1q*p2q^2
          + 18*s12^2*s13^5*s23*p2q*p3q^2 - 18*s12^2*s13^5*s23*p2q^3 + 
         27*s12^3*s13^2*s23^3*p1q*p3q^2 + 18*s12^3*s13^2*s23^3*p1q*p2q*
         p3q - 27*s12^3*s13^2*s23^3*p1q^2*p3q - 9*s12^3*s13^2*s23^3*
         p1q^2*p2q - 9*s12^3*s13^3*s23^2*p3q^3 + 9*s12^3*s13^3*s23^2*
         p2q*p3q^2 + 18*s12^3*s13^3*s23^2*p2q^2*p3q + 45*s12^3*s13^3*
         s23^2*p1q*p3q^2 + 36*s12^3*s13^3*s23^2*p1q*p2q*p3q + 18*s12^3*
         s13^3*s23^2*p1q*p2q^2 - 9*s12^3*s13^4*s23*p3q^3 + 27*s12^3*
         s13^4*s23*p2q*p3q^2 + 27*s12^3*s13^4*s23*p2q^2*p3q - 9*s12^3*
         s13^4*s23*p2q^3 - 9*s12^4*s13^2*s23^2*p3q^3 - 9*s12^4*s13^2*
         s23^2*p2q*p3q^2 + 27*s12^4*s13^2*s23^2*p1q*p3q^2 + 18*s12^4*
         s13^2*s23^2*p1q*p2q*p3q - 18*s12^4*s13^3*s23*p3q^3 + 18*s12^4*
         s13^3*s23*p2q^2*p3q - 9*s12^5*s13^2*s23*p3q^3 - 9*s12^5*s13^2*
         s23*p2q*p3q^2] + rat[s23^4*p1q^2 - 2*s13*s23^3*p1q*p2q + s13*
         s23^3*p1q^2 + s13^2*s23^2*p2q^2 - 2*s13^2*s23^2*p1q*p2q + 
         s13^3*s23*p2q^2 - 3*s12*s23^3*p1q*p3q + 5*s12*s23^3*p1q^2 - 
         s12*s13*s23^2*p2q*p3q - 7*s12*s13*s23^2*p1q*p3q - 10*s12*s13*
         s23^2*p1q*p2q + 3*s12*s13^2*s23*p2q*p3q + 5*s12*s13^2*s23*
         p2q^2 + 2*s12^2*s23^2*p3q^2 + 2*s12^2*s23^2*p2q*p3q - 16*s12^2
         *s23^2*p1q*p3q + s12^2*s23^2*p1q*p2q + 6*s12^2*s13*s23*p3q^2
          + 4*s12^2*s13*s23*p2q*p3q - s12^2*s13*s23*p2q^2 - 5*s12^2*s13
         *s23*p1q*p3q + 5*s12^2*s13*s23*p1q*p2q - 5*s12^2*s13^2*p2q*p3q
          - 5*s12^2*s13^2*p2q^2 + 11*s12^3*s23*p3q^2 + 11*s12^3*s23*p2q
         *p3q - 5*s12^3*s23*p1q*p3q + 5*s12^3*s23*p1q*p2q + 5*s12^3*s13
         *p3q^2 - 5*s12^3*s13*p2q^2 + 5*s12^4*p3q^2 + 5*s12^4*p2q*p3q,
         36*s12*s13*s23^4*p1q^2 - 72*s12*s13^2*s23^3*p1q*p2q + 36*s12*
         s13^2*s23^3*p1q^2 + 36*s12*s13^3*s23^2*p2q^2 - 72*s12*s13^3*
         s23^2*p1q*p2q + 36*s12*s13^4*s23*p2q^2 + 36*s12^2*s23^4*p1q^2
          - 72*s12^2*s13*s23^3*p1q*p3q - 72*s12^2*s13*s23^3*p1q*p2q + 
         72*s12^2*s13*s23^3*p1q^2 - 72*s12^2*s13^2*s23^2*p2q*p3q + 36*
         s12^2*s13^2*s23^2*p2q^2 - 72*s12^2*s13^2*s23^2*p1q*p3q - 144*
         s12^2*s13^2*s23^2*p1q*p2q - 72*s12^2*s13^3*s23*p2q*p3q + 72*
         s12^2*s13^3*s23*p2q^2 - 72*s12^3*s23^3*p1q*p3q + 36*s12^3*
         s23^3*p1q^2 + 36*s12^3*s13*s23^2*p3q^2 - 72*s12^3*s13*s23^2*
         p2q*p3q - 144*s12^3*s13*s23^2*p1q*p3q - 72*s12^3*s13*s23^2*p1q
         *p2q + 36*s12^3*s13^2*s23*p3q^2 - 144*s12^3*s13^2*s23*p2q*p3q
          + 36*s12^3*s13^2*s23*p2q^2 + 36*s12^4*s23^2*p3q^2 - 72*s12^4*
         s23^2*p1q*p3q + 72*s12^4*s13*s23*p3q^2 - 72*s12^4*s13*s23*p2q*
         p3q + 36*s12^5*s23*p3q^2]*d + rat[2*s13^3*s23^7*p1q^3 - 4*
         s13^4*s23^6*p1q^2*p3q - 6*s13^4*s23^6*p1q^2*p2q + 2*s13^4*
         s23^6*p1q^3 + 2*s13^5*s23^5*p1q*p3q^2 + 8*s13^5*s23^5*p1q*p2q*
         p3q + 6*s13^5*s23^5*p1q*p2q^2 - 4*s13^5*s23^5*p1q^2*p3q - 6*
         s13^5*s23^5*p1q^2*p2q - 2*s13^6*s23^4*p2q*p3q^2 - 4*s13^6*
         s23^4*p2q^2*p3q - 2*s13^6*s23^4*p2q^3 + 2*s13^6*s23^4*p1q*
         p3q^2 + 8*s13^6*s23^4*p1q*p2q*p3q + 6*s13^6*s23^4*p1q*p2q^2 - 
         2*s13^7*s23^3*p2q*p3q^2 - 4*s13^7*s23^3*p2q^2*p3q - 2*s13^7*
         s23^3*p2q^3 + 7*s12*s13^2*s23^7*p1q^3 - 46*s12*s13^3*s23^6*
         p1q^2*p3q - 23*s12*s13^3*s23^6*p1q^2*p2q + 5*s12*s13^3*s23^6*
         p1q^3 + 39*s12*s13^4*s23^5*p1q*p3q^2 + 84*s12*s13^4*s23^5*p1q*
         p2q*p3q + 25*s12*s13^4*s23^5*p1q*p2q^2 - 65*s12*s13^4*s23^5*
         p1q^2*p3q - 19*s12*s13^4*s23^5*p1q^2*p2q - 7*s12*s13^4*s23^5*
         p1q^3 - 2*s12*s13^5*s23^4*p3q^3 - 31*s12*s13^5*s23^4*p2q*p3q^2
          - 38*s12*s13^5*s23^4*p2q^2*p3q - 9*s12*s13^5*s23^4*p2q^3 + 56
         *s12*s13^5*s23^4*p1q*p3q^2 + 112*s12*s13^5*s23^4*p1q*p2q*p3q
          + 23*s12*s13^5*s23^4*p1q*p2q^2 - 16*s12*s13^5*s23^4*p1q^2*p3q
          + 15*s12*s13^5*s23^4*p1q^2*p2q - 5*s12*s13^5*s23^4*p1q^3 - 2*
         s12*s13^6*s23^3*p3q^3 - 40*s12*s13^6*s23^3*p2q*p3q^2 - 47*s12*
         s13^6*s23^3*p2q^2*p3q - 9*s12*s13^6*s23^3*p2q^3 + 17*s12*s13^6
         *s23^3*p1q*p3q^2 + 24*s12*s13^6*s23^3*p1q*p2q*p3q - 9*s12*
         s13^6*s23^3*p1q*p2q^2 + 3*s12*s13^6*s23^3*p1q^2*p3q + 11*s12*
         s13^6*s23^3*p1q^2*p2q - 9*s12*s13^7*s23^2*p2q*p3q^2 - 8*s12*
         s13^7*s23^2*p2q^2*p3q + s12*s13^7*s23^2*p2q^3 - 4*s12*s13^7*
         s23^2*p1q*p2q*p3q - 7*s12*s13^7*s23^2*p1q*p2q^2 + s12*s13^8*
         s23*p2q^2*p3q + s12*s13^8*s23*p2q^3 - 10*s12^2*s13*s23^7*p1q^3
          - 72*s12^2*s13^2*s23^6*p1q^2*p3q + 23*s12^2*s13^2*s23^6*p1q^2
         *p2q - 37*s12^2*s13^2*s23^6*p1q^3 + 143*s12^2*s13^3*s23^5*p1q*
         p3q^2 + 167*s12^2*s13^3*s23^5*p1q*p2q*p3q - 16*s12^2*s13^3*
         s23^5*p1q*p2q^2 - 159*s12^2*s13^3*s23^5*p1q^2*p3q + 111*s12^2*
         s13^3*s23^5*p1q^2*p2q - 51*s12^2*s13^3*s23^5*p1q^3 - 35*s12^2*
         s13^4*s23^4*p3q^3 - 121*s12^2*s13^4*s23^4*p2q*p3q^2 - 83*s12^2
         *s13^4*s23^4*p2q^2*p3q + 3*s12^2*s13^4*s23^4*p2q^3 + 287*s12^2
         *s13^4*s23^4*p1q*p3q^2 + 289*s12^2*s13^4*s23^4*p1q*p2q*p3q - 
         109*s12^2*s13^4*s23^4*p1q*p2q^2 - 78*s12^2*s13^4*s23^4*p1q^2*
         p3q + 157*s12^2*s13^4*s23^4*p1q^2*p2q - 29*s12^2*s13^4*s23^4*
         p1q^3 - 52*s12^2*s13^5*s23^3*p3q^3 - 189*s12^2*s13^5*s23^3*p2q
         *p3q^2 - 102*s12^2*s13^5*s23^3*p2q^2*p3q + 35*s12^2*s13^5*
         s23^3*p2q^3 + 156*s12^2*s13^5*s23^3*p1q*p3q^2 + 90*s12^2*s13^5
         *s23^3*p1q*p2q*p3q - 155*s12^2*s13^5*s23^3*p1q*p2q^2 + 2*s12^2
         *s13^5*s23^3*p1q^2*p3q + 81*s12^2*s13^5*s23^3*p1q^2*p2q - 5*
         s12^2*s13^5*s23^3*p1q^3 - 17*s12^2*s13^6*s23^2*p3q^3 - 58*
         s12^2*s13^6*s23^2*p2q*p3q^2 + 8*s12^2*s13^6*s23^2*p2q^2*p3q + 
         49*s12^2*s13^6*s23^2*p2q^3 + 22*s12^2*s13^6*s23^2*p1q*p3q^2 - 
         17*s12^2*s13^6*s23^2*p1q*p2q*p3q - 71*s12^2*s13^6*s23^2*p1q*
         p2q^2 + 3*s12^2*s13^6*s23^2*p1q^2*p3q + 12*s12^2*s13^6*s23^2*
         p1q^2*p2q + 19*s12^2*s13^7*s23*p2q^2*p3q + 19*s12^2*s13^7*s23*
         p2q^3 - 5*s12^2*s13^7*s23*p1q*p2q*p3q - 9*s12^2*s13^7*s23*p1q*
         p2q^2 + 2*s12^2*s13^8*p2q^2*p3q + 2*s12^2*s13^8*p2q^3 - 10*
         s12^3*s23^7*p1q^3 + 10*s12^3*s13*s23^6*p1q^2*p3q + 40*s12^3*
         s13*s23^6*p1q^2*p2q - 60*s12^3*s13*s23^6*p1q^3 + 151*s12^3*
         s13^2*s23^5*p1q*p3q^2 + 131*s12^3*s13^2*s23^5*p1q*p2q*p3q - 50
         *s12^3*s13^2*s23^5*p1q*p2q^2 - 38*s12^3*s13^2*s23^5*p1q^2*p3q
          + 234*s12^3*s13^2*s23^5*p1q^2*p2q - 109*s12^3*s13^2*s23^5*
         p1q^3 - 99*s12^3*s13^3*s23^4*p3q^3 - 242*s12^3*s13^3*s23^4*p2q
         *p3q^2 - 123*s12^3*s13^3*s23^4*p2q^2*p3q + 20*s12^3*s13^3*
         s23^4*p2q^3 + 494*s12^3*s13^3*s23^4*p1q*p3q^2 + 334*s12^3*
         s13^3*s23^4*p1q*p2q*p3q - 293*s12^3*s13^3*s23^4*p1q*p2q^2 - 40
         *s12^3*s13^3*s23^4*p1q^2*p3q + 400*s12^3*s13^3*s23^4*p1q^2*p2q
          - 79*s12^3*s13^3*s23^4*p1q^3 - 224*s12^3*s13^4*s23^3*p3q^3 - 
         537*s12^3*s13^4*s23^3*p2q*p3q^2 - 194*s12^3*s13^4*s23^3*p2q^2*
         p3q + 119*s12^3*s13^4*s23^3*p2q^3 + 439*s12^3*s13^4*s23^3*p1q*
         p3q^2 + 128*s12^3*s13^4*s23^3*p1q*p2q*p3q - 470*s12^3*s13^4*
         s23^3*p1q*p2q^2 + 22*s12^3*s13^4*s23^3*p1q^2*p3q + 267*s12^3*
         s13^4*s23^3*p1q^2*p2q - 20*s12^3*s13^4*s23^3*p1q^3 - 140*s12^3
         *s13^5*s23^2*p3q^3 - 283*s12^3*s13^5*s23^2*p2q*p3q^2 + 36*
         s12^3*s13^5*s23^2*p2q^2*p3q + 179*s12^3*s13^5*s23^2*p2q^3 + 
         123*s12^3*s13^5*s23^2*p1q*p3q^2 - 81*s12^3*s13^5*s23^2*p1q*p2q
         *p3q - 286*s12^3*s13^5*s23^2*p1q*p2q^2 + 14*s12^3*s13^5*s23^2*
         p1q^2*p3q + 61*s12^3*s13^5*s23^2*p1q^2*p2q - 25*s12^3*s13^6*
         s23*p3q^3 - 20*s12^3*s13^6*s23*p2q*p3q^2 + 103*s12^3*s13^6*s23
         *p2q^2*p3q + 98*s12^3*s13^6*s23*p2q^3 + 7*s12^3*s13^6*s23*p1q*
         p3q^2 - 36*s12^3*s13^6*s23*p1q*p2q*p3q - 59*s12^3*s13^6*s23*
         p1q*p2q^2 + 8*s12^3*s13^7*p2q*p3q^2 + 26*s12^3*s13^7*p2q^2*p3q
          + 18*s12^3*s13^7*p2q^3 + 30*s12^4*s23^6*p1q^2*p3q + 10*s12^4*
         s23^6*p1q^2*p2q - 20*s12^4*s23^6*p1q^3 + 10*s12^4*s13*s23^5*
         p1q*p3q^2 + 10*s12^4*s13*s23^5*p1q*p2q*p3q - 20*s12^4*s13*
         s23^5*p1q*p2q^2 + 120*s12^4*s13*s23^5*p1q^2*p3q + 130*s12^4*
         s13*s23^5*p1q^2*p2q - 70*s12^4*s13*s23^5*p1q^3 - 86*s12^4*
         s13^2*s23^4*p3q^3 - 210*s12^4*s13^2*s23^4*p2q*p3q^2 - 114*
         s12^4*s13^2*s23^4*p2q^2*p3q + 10*s12^4*s13^2*s23^4*p2q^3 + 261
         *s12^4*s13^2*s23^4*p1q*p3q^2 + 129*s12^4*s13^2*s23^4*p1q*p2q*
         p3q - 217*s12^4*s13^2*s23^4*p1q*p2q^2 + 152*s12^4*s13^2*s23^4*
         p1q^2*p3q + 348*s12^4*s13^2*s23^4*p1q^2*p2q - 75*s12^4*s13^2*
         s23^4*p1q^3 - 340*s12^4*s13^3*s23^3*p3q^3 - 767*s12^4*s13^3*
         s23^3*p2q*p3q^2 - 320*s12^4*s13^3*s23^3*p2q^2*p3q + 107*s12^4*
         s13^3*s23^3*p2q^3 + 452*s12^4*s13^3*s23^3*p1q*p3q^2 + 69*s12^4
         *s13^3*s23^3*p1q*p2q*p3q - 508*s12^4*s13^3*s23^3*p1q*p2q^2 + 
         121*s12^4*s13^3*s23^3*p1q^2*p3q + 324*s12^4*s13^3*s23^3*p1q^2*
         p2q - 25*s12^4*s13^3*s23^3*p1q^3 - 354*s12^4*s13^4*s23^2*p3q^3
          - 696*s12^4*s13^4*s23^2*p2q*p3q^2 - 112*s12^4*s13^4*s23^2*
         p2q^2*p3q + 230*s12^4*s13^4*s23^2*p2q^3 + 202*s12^4*s13^4*
         s23^2*p1q*p3q^2 - 138*s12^4*s13^4*s23^2*p1q*p2q*p3q - 424*
         s12^4*s13^4*s23^2*p1q*p2q^2 + 39*s12^4*s13^4*s23^2*p1q^2*p3q
          + 96*s12^4*s13^4*s23^2*p1q^2*p2q - 120*s12^4*s13^5*s23*p3q^3
          - 167*s12^4*s13^5*s23*p2q*p3q^2 + 128*s12^4*s13^5*s23*p2q^2*
         p3q + 175*s12^4*s13^5*s23*p2q^3 + 21*s12^4*s13^5*s23*p1q*p3q^2
          - 68*s12^4*s13^5*s23*p1q*p2q*p3q - 113*s12^4*s13^5*s23*p1q*
         p2q^2 - 10*s12^4*s13^6*p3q^3 + 2*s12^4*s13^6*p2q*p3q^2 + 54*
         s12^4*s13^6*p2q^2*p3q + 42*s12^4*s13^6*p2q^3 - 30*s12^5*s23^5*
         p1q*p3q^2 - 20*s12^5*s23^5*p1q*p2q*p3q + 60*s12^5*s23^5*p1q^2*
         p3q + 20*s12^5*s23^5*p1q^2*p2q - 10*s12^5*s23^5*p1q^3 - 10*
         s12^5*s13*s23^4*p3q^3 - 50*s12^5*s13*s23^4*p2q*p3q^2 - 40*
         s12^5*s13*s23^4*p2q^2*p3q - 60*s12^5*s13*s23^4*p1q*p3q^2 - 60*
         s12^5*s13*s23^4*p1q*p2q*p3q - 50*s12^5*s13*s23^4*p1q*p2q^2 + 
         150*s12^5*s13*s23^4*p1q^2*p3q + 110*s12^5*s13*s23^4*p1q^2*p2q
          - 20*s12^5*s13*s23^4*p1q^3 - 186*s12^5*s13^2*s23^3*p3q^3 - 
         471*s12^5*s13^2*s23^3*p2q*p3q^2 - 255*s12^5*s13^2*s23^3*p2q^2*
         p3q + 30*s12^5*s13^2*s23^3*p2q^3 + 87*s12^5*s13^2*s23^3*p1q*
         p3q^2 - 73*s12^5*s13^2*s23^3*p1q*p2q*p3q - 219*s12^5*s13^2*
         s23^3*p1q*p2q^2 + 138*s12^5*s13^2*s23^3*p1q^2*p3q + 147*s12^5*
         s13^2*s23^3*p1q^2*p2q - 10*s12^5*s13^2*s23^3*p1q^3 - 361*s12^5
         *s13^3*s23^2*p3q^3 - 755*s12^5*s13^3*s23^2*p2q*p3q^2 - 275*
         s12^5*s13^3*s23^2*p2q^2*p3q + 119*s12^5*s13^3*s23^2*p2q^3 + 88
         *s12^5*s13^3*s23^2*p1q*p3q^2 - 131*s12^5*s13^3*s23^2*p1q*p2q*
         p3q - 254*s12^5*s13^3*s23^2*p1q*p2q^2 + 48*s12^5*s13^3*s23^2*
         p1q^2*p3q + 57*s12^5*s13^3*s23^2*p1q^2*p2q - 195*s12^5*s13^4*
         s23*p3q^3 - 336*s12^5*s13^4*s23*p2q*p3q^2 - 14*s12^5*s13^4*s23
         *p2q^2*p3q + 127*s12^5*s13^4*s23*p2q^3 + 11*s12^5*s13^4*s23*
         p1q*p3q^2 - 58*s12^5*s13^4*s23*p1q*p2q*p3q - 85*s12^5*s13^4*
         s23*p1q*p2q^2 - 30*s12^5*s13^5*p3q^3 - 42*s12^5*s13^5*p2q*
         p3q^2 + 26*s12^5*s13^5*p2q^2*p3q + 38*s12^5*s13^5*p2q^3 + 10*
         s12^6*s23^4*p3q^3 + 10*s12^6*s23^4*p2q*p3q^2 - 60*s12^6*s23^4*
         p1q*p3q^2 - 40*s12^6*s23^4*p1q*p2q*p3q + 30*s12^6*s23^4*p1q^2*
         p3q + 10*s12^6*s23^4*p1q^2*p2q - 70*s12^6*s13*s23^3*p2q*p3q^2
          - 70*s12^6*s13*s23^3*p2q^2*p3q - 90*s12^6*s13*s23^3*p1q*p3q^2
          - 90*s12^6*s13*s23^3*p1q*p2q*p3q - 30*s12^6*s13*s23^3*p1q*
         p2q^2 + 40*s12^6*s13*s23^3*p1q^2*p3q + 20*s12^6*s13*s23^3*
         p1q^2*p2q - 130*s12^6*s13^2*s23^2*p3q^3 - 323*s12^6*s13^2*
         s23^2*p2q*p3q^2 - 173*s12^6*s13^2*s23^2*p2q^2*p3q + 20*s12^6*
         s13^2*s23^2*p2q^3 - 33*s12^6*s13^2*s23^2*p1q*p3q^2 - 81*s12^6*
         s13^2*s23^2*p1q*p2q*p3q - 52*s12^6*s13^2*s23^2*p1q*p2q^2 + 20*
         s12^6*s13^2*s23^2*p1q^2*p3q + 10*s12^6*s13^2*s23^2*p1q^2*p2q
          - 130*s12^6*s13^3*s23*p3q^3 - 251*s12^6*s13^3*s23*p2q*p3q^2
          - 89*s12^6*s13^3*s23*p2q^2*p3q + 32*s12^6*s13^3*s23*p2q^3 - 
         13*s12^6*s13^3*s23*p1q*p3q^2 - 31*s12^6*s13^3*s23*p1q*p2q*p3q
          - 22*s12^6*s13^3*s23*p1q*p2q^2 - 30*s12^6*s13^4*p3q^3 - 58*
         s12^6*s13^4*p2q*p3q^2 - 16*s12^6*s13^4*p2q^2*p3q + 12*s12^6*
         s13^4*p2q^3 + 20*s12^7*s23^3*p3q^3 + 20*s12^7*s23^3*p2q*p3q^2
          - 30*s12^7*s23^3*p1q*p3q^2 - 20*s12^7*s23^3*p1q*p2q*p3q + 10*
         s12^7*s13*s23^2*p3q^3 - 20*s12^7*s13*s23^2*p2q*p3q^2 - 30*
         s12^7*s13*s23^2*p2q^2*p3q - 20*s12^7*s13*s23^2*p1q*p3q^2 - 20*
         s12^7*s13*s23^2*p1q*p2q*p3q - 30*s12^7*s13^2*s23*p3q^3 - 62*
         s12^7*s13^2*s23*p2q*p3q^2 - 32*s12^7*s13^2*s23*p2q^2*p3q - 10*
         s12^7*s13^2*s23*p1q*p3q^2 - 10*s12^7*s13^2*s23*p1q*p2q*p3q - 
         10*s12^7*s13^3*p3q^3 - 22*s12^7*s13^3*p2q*p3q^2 - 12*s12^7*
         s13^3*p2q^2*p3q + 10*s12^8*s23^2*p3q^3 + 10*s12^8*s23^2*p2q*
         p3q^2, - 18*s12*s13^4*s23^7*p1q^3 + 18*s12*s13^5*s23^6*p1q^2*
         p3q + 54*s12*s13^5*s23^6*p1q^2*p2q - 36*s12*s13^5*s23^6*p1q^3
          - 36*s12*s13^6*s23^5*p1q*p2q*p3q - 54*s12*s13^6*s23^5*p1q*
         p2q^2 + 36*s12*s13^6*s23^5*p1q^2*p3q + 108*s12*s13^6*s23^5*
         p1q^2*p2q - 18*s12*s13^6*s23^5*p1q^3 + 18*s12*s13^7*s23^4*
         p2q^2*p3q + 18*s12*s13^7*s23^4*p2q^3 - 72*s12*s13^7*s23^4*p1q*
         p2q*p3q - 108*s12*s13^7*s23^4*p1q*p2q^2 + 18*s12*s13^7*s23^4*
         p1q^2*p3q + 54*s12*s13^7*s23^4*p1q^2*p2q + 36*s12*s13^8*s23^3*
         p2q^2*p3q + 36*s12*s13^8*s23^3*p2q^3 - 36*s12*s13^8*s23^3*p1q*
         p2q*p3q - 54*s12*s13^8*s23^3*p1q*p2q^2 + 18*s12*s13^9*s23^2*
         p2q^2*p3q + 18*s12*s13^9*s23^2*p2q^3 - 36*s12^2*s13^3*s23^7*
         p1q^3 + 90*s12^2*s13^4*s23^6*p1q^2*p3q + 126*s12^2*s13^4*s23^6
         *p1q^2*p2q - 108*s12^2*s13^4*s23^6*p1q^3 - 36*s12^2*s13^5*
         s23^5*p1q*p3q^2 - 108*s12^2*s13^5*s23^5*p1q*p2q*p3q - 144*
         s12^2*s13^5*s23^5*p1q*p2q^2 + 216*s12^2*s13^5*s23^5*p1q^2*p3q
          + 360*s12^2*s13^5*s23^5*p1q^2*p2q - 90*s12^2*s13^5*s23^5*
         p1q^3 - 36*s12^2*s13^6*s23^4*p2q*p3q^2 + 18*s12^2*s13^6*s23^4*
         p2q^2*p3q + 54*s12^2*s13^6*s23^4*p2q^3 - 72*s12^2*s13^6*s23^4*
         p1q*p3q^2 - 288*s12^2*s13^6*s23^4*p1q*p2q*p3q - 396*s12^2*
         s13^6*s23^4*p1q*p2q^2 + 144*s12^2*s13^6*s23^4*p1q^2*p3q + 288*
         s12^2*s13^6*s23^4*p1q^2*p2q - 18*s12^2*s13^6*s23^4*p1q^3 - 72*
         s12^2*s13^7*s23^3*p2q*p3q^2 + 72*s12^2*s13^7*s23^3*p2q^2*p3q
          + 144*s12^2*s13^7*s23^3*p2q^3 - 36*s12^2*s13^7*s23^3*p1q*
         p3q^2 - 216*s12^2*s13^7*s23^3*p1q*p2q*p3q - 306*s12^2*s13^7*
         s23^3*p1q*p2q^2 + 18*s12^2*s13^7*s23^3*p1q^2*p3q + 54*s12^2*
         s13^7*s23^3*p1q^2*p2q - 36*s12^2*s13^8*s23^2*p2q*p3q^2 + 72*
         s12^2*s13^8*s23^2*p2q^2*p3q + 108*s12^2*s13^8*s23^2*p2q^3 - 36
         *s12^2*s13^8*s23^2*p1q*p2q*p3q - 54*s12^2*s13^8*s23^2*p1q*
         p2q^2 + 18*s12^2*s13^9*s23*p2q^2*p3q + 18*s12^2*s13^9*s23*
         p2q^3 - 18*s12^3*s13^2*s23^7*p1q^3 + 126*s12^3*s13^3*s23^6*
         p1q^2*p3q + 90*s12^3*s13^3*s23^6*p1q^2*p2q - 108*s12^3*s13^3*
         s23^6*p1q^3 - 126*s12^3*s13^4*s23^5*p1q*p3q^2 - 144*s12^3*
         s13^4*s23^5*p1q*p2q*p3q - 126*s12^3*s13^4*s23^5*p1q*p2q^2 + 
         432*s12^3*s13^4*s23^5*p1q^2*p3q + 432*s12^3*s13^4*s23^5*p1q^2*
         p2q - 144*s12^3*s13^4*s23^5*p1q^3 + 18*s12^3*s13^5*s23^4*p3q^3
          - 90*s12^3*s13^5*s23^4*p2q*p3q^2 - 54*s12^3*s13^5*s23^4*p2q^2
         *p3q + 54*s12^3*s13^5*s23^4*p2q^3 - 324*s12^3*s13^5*s23^4*p1q*
         p3q^2 - 504*s12^3*s13^5*s23^4*p1q*p2q*p3q - 540*s12^3*s13^5*
         s23^4*p1q*p2q^2 + 414*s12^3*s13^5*s23^4*p1q^2*p3q + 522*s12^3*
         s13^5*s23^4*p1q^2*p2q - 54*s12^3*s13^5*s23^4*p1q^3 + 36*s12^3*
         s13^6*s23^3*p3q^3 - 252*s12^3*s13^6*s23^3*p2q*p3q^2 - 72*s12^3
         *s13^6*s23^3*p2q^2*p3q + 216*s12^3*s13^6*s23^3*p2q^3 - 234*
         s12^3*s13^6*s23^3*p1q*p3q^2 - 504*s12^3*s13^6*s23^3*p1q*p2q*
         p3q - 612*s12^3*s13^6*s23^3*p1q*p2q^2 + 108*s12^3*s13^6*s23^3*
         p1q^2*p3q + 180*s12^3*s13^6*s23^3*p1q^2*p2q + 18*s12^3*s13^7*
         s23^2*p3q^3 - 198*s12^3*s13^7*s23^2*p2q*p3q^2 + 18*s12^3*s13^7
         *s23^2*p2q^2*p3q + 234*s12^3*s13^7*s23^2*p2q^3 - 36*s12^3*
         s13^7*s23^2*p1q*p3q^2 - 144*s12^3*s13^7*s23^2*p1q*p2q*p3q - 
         198*s12^3*s13^7*s23^2*p1q*p2q^2 - 36*s12^3*s13^8*s23*p2q*p3q^2
          + 36*s12^3*s13^8*s23*p2q^2*p3q + 72*s12^3*s13^8*s23*p2q^3 + 
         54*s12^4*s13^2*s23^6*p1q^2*p3q + 18*s12^4*s13^2*s23^6*p1q^2*
         p2q - 36*s12^4*s13^2*s23^6*p1q^3 - 144*s12^4*s13^3*s23^5*p1q*
         p3q^2 - 108*s12^4*s13^3*s23^5*p1q*p2q*p3q - 36*s12^4*s13^3*
         s23^5*p1q*p2q^2 + 360*s12^4*s13^3*s23^5*p1q^2*p3q + 216*s12^4*
         s13^3*s23^5*p1q^2*p2q - 90*s12^4*s13^3*s23^5*p1q^3 + 54*s12^4*
         s13^4*s23^4*p3q^3 - 54*s12^4*s13^4*s23^4*p2q*p3q^2 - 90*s12^4*
         s13^4*s23^4*p2q^2*p3q + 18*s12^4*s13^4*s23^4*p2q^3 - 540*s12^4
         *s13^4*s23^4*p1q*p3q^2 - 504*s12^4*s13^4*s23^4*p1q*p2q*p3q - 
         324*s12^4*s13^4*s23^4*p1q*p2q^2 + 522*s12^4*s13^4*s23^4*p1q^2*
         p3q + 414*s12^4*s13^4*s23^4*p1q^2*p2q - 54*s12^4*s13^4*s23^4*
         p1q^3 + 144*s12^4*s13^5*s23^3*p3q^3 - 288*s12^4*s13^5*s23^3*
         p2q*p3q^2 - 288*s12^4*s13^5*s23^3*p2q^2*p3q + 144*s12^4*s13^5*
         s23^3*p2q^3 - 558*s12^4*s13^5*s23^3*p1q*p3q^2 - 648*s12^4*
         s13^5*s23^3*p1q*p2q*p3q - 558*s12^4*s13^5*s23^3*p1q*p2q^2 + 
         216*s12^4*s13^5*s23^3*p1q^2*p3q + 216*s12^4*s13^5*s23^3*p1q^2*
         p2q + 108*s12^4*s13^6*s23^2*p3q^3 - 360*s12^4*s13^6*s23^2*p2q*
         p3q^2 - 234*s12^4*s13^6*s23^2*p2q^2*p3q + 234*s12^4*s13^6*
         s23^2*p2q^3 - 162*s12^4*s13^6*s23^2*p1q*p3q^2 - 252*s12^4*
         s13^6*s23^2*p1q*p2q*p3q - 270*s12^4*s13^6*s23^2*p1q*p2q^2 + 18
         *s12^4*s13^7*s23*p3q^3 - 126*s12^4*s13^7*s23*p2q*p3q^2 - 36*
         s12^4*s13^7*s23*p2q^2*p3q + 108*s12^4*s13^7*s23*p2q^3 - 54*
         s12^5*s13^2*s23^5*p1q*p3q^2 - 36*s12^5*s13^2*s23^5*p1q*p2q*p3q
          + 108*s12^5*s13^2*s23^5*p1q^2*p3q + 36*s12^5*s13^2*s23^5*
         p1q^2*p2q - 18*s12^5*s13^2*s23^5*p1q^3 + 54*s12^5*s13^3*s23^4*
         p3q^3 + 18*s12^5*s13^3*s23^4*p2q*p3q^2 - 36*s12^5*s13^3*s23^4*
         p2q^2*p3q - 396*s12^5*s13^3*s23^4*p1q*p3q^2 - 288*s12^5*s13^3*
         s23^4*p1q*p2q*p3q - 72*s12^5*s13^3*s23^4*p1q*p2q^2 + 288*s12^5
         *s13^3*s23^4*p1q^2*p3q + 144*s12^5*s13^3*s23^4*p1q^2*p2q - 18*
         s12^5*s13^3*s23^4*p1q^3 + 216*s12^5*s13^4*s23^3*p3q^3 - 72*
         s12^5*s13^4*s23^3*p2q*p3q^2 - 252*s12^5*s13^4*s23^3*p2q^2*p3q
          + 36*s12^5*s13^4*s23^3*p2q^3 - 612*s12^5*s13^4*s23^3*p1q*
         p3q^2 - 504*s12^5*s13^4*s23^3*p1q*p2q*p3q - 234*s12^5*s13^4*
         s23^3*p1q*p2q^2 + 180*s12^5*s13^4*s23^3*p1q^2*p3q + 108*s12^5*
         s13^4*s23^3*p1q^2*p2q + 234*s12^5*s13^5*s23^2*p3q^3 - 234*
         s12^5*s13^5*s23^2*p2q*p3q^2 - 360*s12^5*s13^5*s23^2*p2q^2*p3q
          + 108*s12^5*s13^5*s23^2*p2q^3 - 270*s12^5*s13^5*s23^2*p1q*
         p3q^2 - 252*s12^5*s13^5*s23^2*p1q*p2q*p3q - 162*s12^5*s13^5*
         s23^2*p1q*p2q^2 + 72*s12^5*s13^6*s23*p3q^3 - 144*s12^5*s13^6*
         s23*p2q*p3q^2 - 144*s12^5*s13^6*s23*p2q^2*p3q + 72*s12^5*s13^6
         *s23*p2q^3 + 18*s12^6*s13^2*s23^4*p3q^3 + 18*s12^6*s13^2*s23^4
         *p2q*p3q^2 - 108*s12^6*s13^2*s23^4*p1q*p3q^2 - 72*s12^6*s13^2*
         s23^4*p1q*p2q*p3q + 54*s12^6*s13^2*s23^4*p1q^2*p3q + 18*s12^6*
         s13^2*s23^4*p1q^2*p2q + 144*s12^6*s13^3*s23^3*p3q^3 + 72*s12^6
         *s13^3*s23^3*p2q*p3q^2 - 72*s12^6*s13^3*s23^3*p2q^2*p3q - 306*
         s12^6*s13^3*s23^3*p1q*p3q^2 - 216*s12^6*s13^3*s23^3*p1q*p2q*
         p3q - 36*s12^6*s13^3*s23^3*p1q*p2q^2 + 54*s12^6*s13^3*s23^3*
         p1q^2*p3q + 18*s12^6*s13^3*s23^3*p1q^2*p2q + 234*s12^6*s13^4*
         s23^2*p3q^3 + 18*s12^6*s13^4*s23^2*p2q*p3q^2 - 198*s12^6*s13^4
         *s23^2*p2q^2*p3q + 18*s12^6*s13^4*s23^2*p2q^3 - 198*s12^6*
         s13^4*s23^2*p1q*p3q^2 - 144*s12^6*s13^4*s23^2*p1q*p2q*p3q - 36
         *s12^6*s13^4*s23^2*p1q*p2q^2 + 108*s12^6*s13^5*s23*p3q^3 - 36*
         s12^6*s13^5*s23*p2q*p3q^2 - 126*s12^6*s13^5*s23*p2q^2*p3q + 18
         *s12^6*s13^5*s23*p2q^3 + 36*s12^7*s13^2*s23^3*p3q^3 + 36*s12^7
         *s13^2*s23^3*p2q*p3q^2 - 54*s12^7*s13^2*s23^3*p1q*p3q^2 - 36*
         s12^7*s13^2*s23^3*p1q*p2q*p3q + 108*s12^7*s13^3*s23^2*p3q^3 + 
         72*s12^7*s13^3*s23^2*p2q*p3q^2 - 36*s12^7*s13^3*s23^2*p2q^2*
         p3q - 54*s12^7*s13^3*s23^2*p1q*p3q^2 - 36*s12^7*s13^3*s23^2*
         p1q*p2q*p3q + 72*s12^7*s13^4*s23*p3q^3 + 36*s12^7*s13^4*s23*
         p2q*p3q^2 - 36*s12^7*s13^4*s23*p2q^2*p3q + 18*s12^8*s13^2*
         s23^2*p3q^3 + 18*s12^8*s13^2*s23^2*p2q*p3q^2 + 18*s12^8*s13^3*
         s23*p3q^3 + 18*s12^8*s13^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - s23^2*p1q*
         p3q - s23^2*p1q^2 + s13*s23*p2q*p3q + 2*s13*s23*p1q*p2q - 
         s13^2*p2q^2 + s12*s23*p3q^2 - 2*s12*s23*p2q*p3q - s12*s23*p1q*
         p3q - s12*s23*p1q*p2q - 2*s12*s23*p1q^2 - s12*s13*p2q*p3q + 
         s12*s13*p2q^2 + 2*s12*s13*p1q*p2q + 2*s12^2*p3q^2 - s12^2*p2q*
         p3q + 2*s12^2*p1q*p3q,9*s12*s23^3*p1q^2 - 18*s12*s13*s23^2*p1q
         *p2q + 9*s12*s13*s23^2*p1q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*
         s13^2*s23*p1q*p2q + 9*s12*s13^3*p2q^2 - 18*s12^2*s23^2*p1q*p3q
          + 9*s12^2*s23^2*p1q^2 - 18*s12^2*s13*s23*p2q*p3q - 18*s12^2*
         s13*s23*p1q*p3q - 18*s12^2*s13*s23*p1q*p2q - 18*s12^2*s13^2*
         p2q*p3q + 9*s12^2*s13^2*p2q^2 + 9*s12^3*s23*p3q^2 - 18*s12^3*
         s23*p1q*p3q + 9*s12^3*s13*p3q^2 - 18*s12^3*s13*p2q*p3q + 9*
         s12^4*p3q^2] + rat[2*s23^4*p1q^2 - 2*s13*s23^3*p1q*p3q - 4*s13
         *s23^3*p1q*p2q + 2*s13^2*s23^2*p2q*p3q + 2*s13^2*s23^2*p2q^2
          - 4*s12*s23^3*p1q*p3q + 4*s12*s23^3*p1q^2 + 2*s12*s13*s23^2*
         p3q^2 - 4*s12*s13*s23^2*p2q*p3q - 5*s12*s13*s23^2*p1q*p3q - 8*
         s12*s13*s23^2*p1q*p2q - s12*s13*s23^2*p1q^2 - 3*s12*s13^2*s23*
         p2q*p3q + 4*s12*s13^2*s23*p2q^2 + s12*s13^3*p2q^2 + 2*s12^2*
         s23^2*p3q^2 - 8*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*p1q^2 + 5*
         s12^2*s13*s23*p3q^2 - 8*s12^2*s13*s23*p2q*p3q - 2*s12^2*s13*
         s23*p1q*p3q - 4*s12^2*s13*s23*p1q*p2q - s12^2*s13*s23*p1q^2 - 
         4*s12^2*s13^2*p2q*p3q + 2*s12^2*s13^2*p2q^2 + s12^2*s13^2*p1q*
         p2q + 4*s12^3*s23*p3q^2 - 4*s12^3*s23*p1q*p3q + 3*s12^3*s13*
         p3q^2 - 4*s12^3*s13*p2q*p3q + s12^3*s13*p1q*p3q + 2*s12^4*
         p3q^2,18*s12*s13*s23^4*p1q^2 - 36*s12*s13^2*s23^3*p1q*p2q + 18
         *s12*s13^2*s23^3*p1q^2 + 18*s12*s13^3*s23^2*p2q^2 - 36*s12*
         s13^3*s23^2*p1q*p2q + 18*s12*s13^4*s23*p2q^2 - 36*s12^2*s13*
         s23^3*p1q*p3q + 36*s12^2*s13*s23^3*p1q^2 - 36*s12^2*s13^2*
         s23^2*p2q*p3q - 36*s12^2*s13^2*s23^2*p1q*p3q - 72*s12^2*s13^2*
         s23^2*p1q*p2q + 18*s12^2*s13^2*s23^2*p1q^2 - 36*s12^2*s13^3*
         s23*p2q*p3q + 36*s12^2*s13^3*s23*p2q^2 - 36*s12^2*s13^3*s23*
         p1q*p2q + 18*s12^2*s13^4*p2q^2 + 18*s12^3*s13*s23^2*p3q^2 - 72
         *s12^3*s13*s23^2*p1q*p3q + 18*s12^3*s13*s23^2*p1q^2 + 18*s12^3
         *s13^2*s23*p3q^2 - 72*s12^3*s13^2*s23*p2q*p3q - 36*s12^3*s13^2
         *s23*p1q*p3q - 36*s12^3*s13^2*s23*p1q*p2q - 36*s12^3*s13^3*p2q
         *p3q + 18*s12^3*s13^3*p2q^2 + 36*s12^4*s13*s23*p3q^2 - 36*
         s12^4*s13*s23*p1q*p3q + 18*s12^4*s13^2*p3q^2 - 36*s12^4*s13^2*
         p2q*p3q + 18*s12^5*s13*p3q^2] + rat[-1,36*s12*s13]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[ - 5*
         s12*s23^2*p1q*p3q^3 - 10*s12*s23^2*p1q*p2q*p3q^2 - 5*s12*s23^2
         *p1q*p2q^2*p3q - 5*s12*s23^2*p1q^2*p3q^2 - 10*s12*s23^2*p1q^2*
         p2q*p3q - 5*s12*s23^2*p1q^2*p2q^2 + 5*s12*s13*s23*p2q*p3q^3 + 
         10*s12*s13*s23*p2q^2*p3q^2 + 5*s12*s13*s23*p2q^3*p3q + 10*s12*
         s13*s23*p1q*p2q*p3q^2 + 20*s12*s13*s23*p1q*p2q^2*p3q + 10*s12*
         s13*s23*p1q*p2q^3 - 5*s12*s13^2*p2q^2*p3q^2 - 10*s12*s13^2*
         p2q^3*p3q - 5*s12*s13^2*p2q^4 + 5*s12^2*s23*p3q^4 + 20*s12^2*
         s23*p2q*p3q^3 + 25*s12^2*s23*p2q^2*p3q^2 + 10*s12^2*s23*p2q^3*
         p3q + 5*s12^2*s23*p1q*p3q^3 + 15*s12^2*s23*p1q*p2q*p3q^2 + 15*
         s12^2*s23*p1q*p2q^2*p3q + 5*s12^2*s23*p1q*p2q^3 + 5*s12^2*s13*
         p2q*p3q^3 + 5*s12^2*s13*p2q^2*p3q^2 - 5*s12^2*s13*p2q^3*p3q - 
         5*s12^2*s13*p2q^4 + 5*s12^3*p2q*p3q^3 + 10*s12^3*p2q^2*p3q^2
          + 5*s12^3*p2q^3*p3q,18*s23^4*p1q^3 - 18*s13*s23^3*p1q^2*p3q
          - 54*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*p1q*p2q*p3q + 54*
         s13^2*s23^2*p1q*p2q^2 - 18*s13^3*s23*p2q^2*p3q - 18*s13^3*s23*
         p2q^3 - 54*s12*s23^3*p1q^2*p3q - 18*s12*s23^3*p1q^2*p2q + 36*
         s12*s13*s23^2*p1q*p3q^2 + 36*s12*s13*s23^2*p1q*p2q*p3q + 36*
         s12*s13*s23^2*p1q*p2q^2 + 36*s12*s13^2*s23*p2q*p3q^2 + 18*s12*
         s13^2*s23*p2q^2*p3q - 18*s12*s13^2*s23*p2q^3 + 54*s12^2*s23^2*
         p1q*p3q^2 + 36*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s13*s23*
         p3q^3 + 18*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*p2q^2*
         p3q - 18*s12^3*s23*p3q^3 - 18*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[ - 
         s23^3*p1q*p2q*p3q^2 - s23^3*p1q*p2q^2*p3q - 3*s23^3*p1q^2*p2q*
         p3q - s23^3*p1q^2*p2q^2 - 2*s23^3*p1q^3*p2q + s13*s23^2*p2q^2*
         p3q^2 + s13*s23^2*p2q^3*p3q + s13*s23^2*p1q*p2q*p3q^2 + 5*s13*
         s23^2*p1q*p2q^2*p3q + 2*s13*s23^2*p1q*p2q^3 + s13*s23^2*p1q^2*
         p2q*p3q + 5*s13*s23^2*p1q^2*p2q^2 - s13^2*s23*p2q^2*p3q^2 - 2*
         s13^2*s23*p2q^3*p3q - s13^2*s23*p2q^4 - 2*s13^2*s23*p1q*p2q^2*
         p3q - 4*s13^2*s23*p1q*p2q^3 + s13^3*p2q^3*p3q + s13^3*p2q^4 + 
         s12*s23^2*p2q*p3q^3 + 3*s12*s23^2*p2q^2*p3q^2 + 2*s12*s23^2*
         p2q^3*p3q + 4*s12*s23^2*p1q*p2q*p3q^2 + 7*s12*s23^2*p1q*p2q^2*
         p3q + s12*s23^2*p1q*p2q^3 + 3*s12*s23^2*p1q^2*p2q*p3q + 3*s12*
         s23^2*p1q^2*p2q^2 - s12*s13*s23*p2q*p3q^3 - 3*s12*s13*s23*
         p2q^2*p3q^2 - 3*s12*s13*s23*p2q^3*p3q - s12*s13*s23*p2q^4 - 
         s12*s13*s23*p1q*p2q*p3q^2 - 2*s12*s13*s23*p1q*p2q^2*p3q - 5*
         s12*s13*s23*p1q*p2q^3 - s12*s13^2*p2q^2*p3q^2 + s12*s13^2*
         p2q^3*p3q + 2*s12*s13^2*p2q^4 - s12^2*s23*p2q*p3q^3 - 2*s12^2*
         s23*p2q^2*p3q^2 - s12^2*s23*p2q^3*p3q - s12^2*s23*p1q*p2q*
         p3q^2 - s12^2*s23*p1q*p2q^3 - 2*s12^2*s13*p2q^2*p3q^2 - s12^2*
         s13*p2q^3*p3q + s12^2*s13*p2q^4 - s12^3*p2q^2*p3q^2 - s12^3*
         p2q^3*p3q,36*s23^4*p1q^3 - 36*s13*s23^3*p1q^2*p3q - 108*s13*
         s23^3*p1q^2*p2q + 72*s13^2*s23^2*p1q*p2q*p3q + 108*s13^2*s23^2
         *p1q*p2q^2 - 36*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*p2q^3 - 108
         *s12*s23^3*p1q^2*p3q - 36*s12*s23^3*p1q^2*p2q + 72*s12*s13*
         s23^2*p1q*p3q^2 + 72*s12*s13*s23^2*p1q*p2q*p3q + 72*s12*s13*
         s23^2*p1q*p2q^2 + 72*s12*s13^2*s23*p2q*p3q^2 + 36*s12*s13^2*
         s23*p2q^2*p3q - 36*s12*s13^2*s23*p2q^3 + 108*s12^2*s23^2*p1q*
         p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*s13*s23*p3q^3 + 
         36*s12^2*s13*s23*p2q*p3q^2 + 72*s12^2*s13*s23*p2q^2*p3q - 36*
         s12^3*s23*p3q^3 - 36*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - s23^3*p1q^2*p3q^2 - s23^3*p1q^3*p3q + s23^3*
         p1q^3*p2q + s13*s23^2*p1q*p2q*p3q^2 + s13*s23^2*p1q^2*p2q*p3q
          - 3*s13*s23^2*p1q^2*p2q^2 + s13^2*s23*p1q*p2q^2*p3q + 3*s13^2
         *s23*p1q*p2q^3 - s13^3*p2q^3*p3q - s13^3*p2q^4 + 2*s12*s23^2*
         p1q*p3q^3 + 2*s12*s23^2*p1q*p2q*p3q^2 - s12*s23^2*p1q*p2q^2*
         p3q + 2*s12*s23^2*p1q^2*p3q^2 - s12*s23^2*p1q^2*p2q*p3q - s12*
         s23^2*p1q^2*p2q^2 + s12*s13*s23*p2q*p3q^3 + 2*s12*s13*s23*
         p2q^2*p3q^2 + s12*s13*s23*p2q^3*p3q + 2*s12*s13*s23*p1q*p2q*
         p3q^2 + 2*s12*s13*s23*p1q*p2q^3 + 2*s12*s13^2*p2q^2*p3q^2 + 
         s12*s13^2*p2q^3*p3q - s12*s13^2*p2q^4 - s12^2*s23*p3q^4 - 2*
         s12^2*s23*p2q*p3q^3 - s12^2*s23*p2q^2*p3q^2 - s12^2*s23*p1q*
         p3q^3 + s12^2*s23*p1q*p2q*p3q^2 - s12^2*s13*p2q*p3q^3 + s12^2*
         s13*p2q^2*p3q^2 + 2*s12^2*s13*p2q^3*p3q - s12^3*p2q*p3q^3 - 
         s12^3*p2q^2*p3q^2,9*s23^4*p1q^3 - 9*s13*s23^3*p1q^2*p3q - 27*
         s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*p1q*p2q*p3q + 27*s13^2*
         s23^2*p1q*p2q^2 - 9*s13^3*s23*p2q^2*p3q - 9*s13^3*s23*p2q^3 - 
         27*s12*s23^3*p1q^2*p3q - 9*s12*s23^3*p1q^2*p2q + 18*s12*s13*
         s23^2*p1q*p3q^2 + 18*s12*s13*s23^2*p1q*p2q*p3q + 18*s12*s13*
         s23^2*p1q*p2q^2 + 18*s12*s13^2*s23*p2q*p3q^2 + 9*s12*s13^2*s23
         *p2q^2*p3q - 9*s12*s13^2*s23*p2q^3 + 27*s12^2*s23^2*p1q*p3q^2
          + 18*s12^2*s23^2*p1q*p2q*p3q - 9*s12^2*s13*s23*p3q^3 + 9*
         s12^2*s13*s23*p2q*p3q^2 + 18*s12^2*s13*s23*p2q^2*p3q - 9*s12^3
         *s23*p3q^3 - 9*s12^3*s23*p2q*p3q^2] + rat[s23^3*p1q^2*p3q^2 + 
         s23^3*p1q^3*p3q - s23^3*p1q^3*p2q - s13*s23^2*p1q*p2q*p3q^2 - 
         s13*s23^2*p1q^2*p2q*p3q + 3*s13*s23^2*p1q^2*p2q^2 - s13^2*s23*
         p1q*p2q^2*p3q - 3*s13^2*s23*p1q*p2q^3 + s13^3*p2q^3*p3q + 
         s13^3*p2q^4 - 2*s12*s23^2*p1q*p3q^3 - 2*s12*s23^2*p1q*p2q*
         p3q^2 + s12*s23^2*p1q*p2q^2*p3q - 2*s12*s23^2*p1q^2*p3q^2 + 
         s12*s23^2*p1q^2*p2q*p3q + s12*s23^2*p1q^2*p2q^2 - s12*s13*s23*
         p2q*p3q^3 - 2*s12*s13*s23*p2q^2*p3q^2 - s12*s13*s23*p2q^3*p3q
          - 2*s12*s13*s23*p1q*p2q*p3q^2 - 2*s12*s13*s23*p1q*p2q^3 - 2*
         s12*s13^2*p2q^2*p3q^2 - s12*s13^2*p2q^3*p3q + s12*s13^2*p2q^4
          + s12^2*s23*p3q^4 + 2*s12^2*s23*p2q*p3q^3 + s12^2*s23*p2q^2*
         p3q^2 + s12^2*s23*p1q*p3q^3 - s12^2*s23*p1q*p2q*p3q^2 + s12^2*
         s13*p2q*p3q^3 - s12^2*s13*p2q^2*p3q^2 - 2*s12^2*s13*p2q^3*p3q
          + s12^3*p2q*p3q^3 + s12^3*p2q^2*p3q^2,36*s23^4*p1q^3 - 36*s13
         *s23^3*p1q^2*p3q - 108*s13*s23^3*p1q^2*p2q + 72*s13^2*s23^2*
         p1q*p2q*p3q + 108*s13^2*s23^2*p1q*p2q^2 - 36*s13^3*s23*p2q^2*
         p3q - 36*s13^3*s23*p2q^3 - 108*s12*s23^3*p1q^2*p3q - 36*s12*
         s23^3*p1q^2*p2q + 72*s12*s13*s23^2*p1q*p3q^2 + 72*s12*s13*
         s23^2*p1q*p2q*p3q + 72*s12*s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*
         s23*p2q*p3q^2 + 36*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*
         p2q^3 + 108*s12^2*s23^2*p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q
          - 36*s12^2*s13*s23*p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*
         s12^2*s13*s23*p2q^2*p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*
         p2q*p3q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^2*
         p1q*p2q*p3q^2 - s23^2*p1q*p2q^2*p3q - s23^2*p1q^2*p2q*p3q - 
         s23^2*p1q^2*p2q^2 + s13*s23*p2q^2*p3q^2 + s13*s23*p2q^3*p3q + 
         2*s13*s23*p1q*p2q^2*p3q + 2*s13*s23*p1q*p2q^3 - s13^2*p2q^3*
         p3q - s13^2*p2q^4 + s12*s23*p2q*p3q^3 + 3*s12*s23*p2q^2*p3q^2
          + 2*s12*s23*p2q^3*p3q + s12*s23*p1q*p2q*p3q^2 + 2*s12*s23*p1q
         *p2q^2*p3q + s12*s23*p1q*p2q^3 + s12*s13*p2q^2*p3q^2 - s12*s13
         *p2q^4 + s12^2*p2q^2*p3q^2 + s12^2*p2q^3*p3q, - 36*s23^3*p1q^3
          + 36*s13*s23^2*p1q^2*p3q + 108*s13*s23^2*p1q^2*p2q - 72*s13^2
         *s23*p1q*p2q*p3q - 108*s13^2*s23*p1q*p2q^2 + 36*s13^3*p2q^2*
         p3q + 36*s13^3*p2q^3 + 108*s12*s23^2*p1q^2*p3q + 36*s12*s23^2*
         p1q^2*p2q - 72*s12*s13*s23*p1q*p3q^2 - 72*s12*s13*s23*p1q*p2q*
         p3q - 72*s12*s13*s23*p1q*p2q^2 - 72*s12*s13^2*p2q*p3q^2 - 36*
         s12*s13^2*p2q^2*p3q + 36*s12*s13^2*p2q^3 - 108*s12^2*s23*p1q*
         p3q^2 - 72*s12^2*s23*p1q*p2q*p3q + 36*s12^2*s13*p3q^3 - 36*
         s12^2*s13*p2q*p3q^2 - 72*s12^2*s13*p2q^2*p3q + 36*s12^3*p3q^3
          + 36*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[ - s12^2*p2q
         *p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12*s23*p1q*p2q - s12
         *s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*p3q^2 + s13^2*p2q^2
          - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + s23^2*p1q^2 + s23^2*
         p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2
         *s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2
          + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*
         s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*
         s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*
         s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2
          + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]
          + rat[s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*
         s23*p1q*p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*
         p3q^2 - s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*
         s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q
          + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*
         s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*
         p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*
         s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6
         *s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[2*s13^2*s23^4*
         p1q^2*p3q + 2*s13^2*s23^4*p1q^3 - 2*s13^3*s23^3*p1q*p3q^2 - 4*
         s13^3*s23^3*p1q*p2q*p3q - 2*s13^3*s23^3*p1q^2*p3q - 6*s13^3*
         s23^3*p1q^2*p2q + 2*s13^4*s23^2*p2q*p3q^2 + 2*s13^4*s23^2*
         p2q^2*p3q + 4*s13^4*s23^2*p1q*p2q*p3q + 6*s13^4*s23^2*p1q*
         p2q^2 - 2*s13^5*s23*p2q^2*p3q - 2*s13^5*s23*p2q^3 + 20*s12*
         s23^5*p1q^3 - 60*s12*s13*s23^4*p1q^2*p2q + 40*s12*s13*s23^4*
         p1q^3 - 23*s12*s13^2*s23^3*p1q*p3q^2 + 3*s12*s13^2*s23^3*p1q*
         p2q*p3q + 60*s12*s13^2*s23^3*p1q*p2q^2 + s12*s13^2*s23^3*p1q^2
         *p3q - 119*s12*s13^2*s23^3*p1q^2*p2q + 44*s12*s13^2*s23^3*
         p1q^3 + 2*s12*s13^3*s23^2*p3q^3 + 19*s12*s13^3*s23^2*p2q*p3q^2
          - 3*s12*s13^3*s23^2*p2q^2*p3q - 20*s12*s13^3*s23^2*p2q^3 - 41
         *s12*s13^3*s23^2*p1q*p3q^2 + s12*s13^3*s23^2*p1q*p2q*p3q + 118
         *s12*s13^3*s23^2*p1q*p2q^2 - 43*s12*s13^3*s23^2*p1q^2*p3q - 
         127*s12*s13^3*s23^2*p1q^2*p2q + 37*s12*s13^4*s23*p2q*p3q^2 - 2
         *s12*s13^4*s23*p2q^2*p3q - 39*s12*s13^4*s23*p2q^3 + 82*s12*
         s13^4*s23*p1q*p2q*p3q + 122*s12*s13^4*s23*p1q*p2q^2 - 39*s12*
         s13^5*p2q^2*p3q - 39*s12*s13^5*p2q^3 - 60*s12^2*s23^4*p1q^2*
         p3q - 20*s12^2*s23^4*p1q^2*p2q + 20*s12^2*s23^4*p1q^3 + 60*
         s12^2*s13*s23^3*p1q*p2q*p3q + 40*s12^2*s13*s23^3*p1q*p2q^2 - 
         80*s12^2*s13*s23^3*p1q^2*p3q - 80*s12^2*s13*s23^3*p1q^2*p2q + 
         40*s12^2*s13*s23^3*p1q^3 + 21*s12^2*s13^2*s23^2*p3q^3 + 35*
         s12^2*s13^2*s23^2*p2q*p3q^2 - 6*s12^2*s13^2*s23^2*p2q^2*p3q - 
         20*s12^2*s13^2*s23^2*p2q^3 - 66*s12^2*s13^2*s23^2*p1q*p3q^2 - 
         23*s12^2*s13^2*s23^2*p1q*p2q*p3q + 97*s12^2*s13^2*s23^2*p1q*
         p2q^2 - 127*s12^2*s13^2*s23^2*p1q^2*p3q - 163*s12^2*s13^2*
         s23^2*p1q^2*p2q + 43*s12^2*s13^3*s23*p3q^3 + 175*s12^2*s13^3*
         s23*p2q*p3q^2 + 95*s12^2*s13^3*s23*p2q^2*p3q - 37*s12^2*s13^3*
         s23*p2q^3 + 43*s12^2*s13^3*s23*p1q*p3q^2 + 164*s12^2*s13^3*s23
         *p1q*p2q*p3q + 201*s12^2*s13^3*s23*p1q*p2q^2 + 39*s12^2*s13^4*
         p2q*p3q^2 - 39*s12^2*s13^4*p2q^2*p3q - 78*s12^2*s13^4*p2q^3 + 
         60*s12^3*s23^3*p1q*p3q^2 + 40*s12^3*s23^3*p1q*p2q*p3q - 60*
         s12^3*s23^3*p1q^2*p3q - 20*s12^3*s23^3*p1q^2*p2q + 40*s12^3*
         s13*s23^2*p1q*p3q^2 + 60*s12^3*s13*s23^2*p1q*p2q*p3q + 20*
         s12^3*s13*s23^2*p1q*p2q^2 - 80*s12^3*s13*s23^2*p1q^2*p3q - 40*
         s12^3*s13*s23^2*p1q^2*p2q + 63*s12^3*s13^2*s23*p3q^3 + 178*
         s12^3*s13^2*s23*p2q*p3q^2 + 115*s12^3*s13^2*s23*p2q^2*p3q + 83
         *s12^3*s13^2*s23*p1q*p3q^2 + 122*s12^3*s13^2*s23*p1q*p2q*p3q
          + 79*s12^3*s13^2*s23*p1q*p2q^2 + 78*s12^3*s13^3*p2q*p3q^2 + 
         39*s12^3*s13^3*p2q^2*p3q - 39*s12^3*s13^3*p2q^3 - 20*s12^4*
         s23^2*p3q^3 - 20*s12^4*s23^2*p2q*p3q^2 + 60*s12^4*s23^2*p1q*
         p3q^2 + 40*s12^4*s23^2*p1q*p2q*p3q + 20*s12^4*s13*s23*p2q*
         p3q^2 + 20*s12^4*s13*s23*p2q^2*p3q + 40*s12^4*s13*s23*p1q*
         p3q^2 + 40*s12^4*s13*s23*p1q*p2q*p3q + 39*s12^4*s13^2*p2q*
         p3q^2 + 39*s12^4*s13^2*p2q^2*p3q - 20*s12^5*s23*p3q^3 - 20*
         s12^5*s23*p2q*p3q^2, - 18*s12*s13^2*s23^5*p1q^3 + 18*s12*s13^3
         *s23^4*p1q^2*p3q + 54*s12*s13^3*s23^4*p1q^2*p2q - 18*s12*s13^3
         *s23^4*p1q^3 - 36*s12*s13^4*s23^3*p1q*p2q*p3q - 54*s12*s13^4*
         s23^3*p1q*p2q^2 + 18*s12*s13^4*s23^3*p1q^2*p3q + 54*s12*s13^4*
         s23^3*p1q^2*p2q + 18*s12*s13^5*s23^2*p2q^2*p3q + 18*s12*s13^5*
         s23^2*p2q^3 - 36*s12*s13^5*s23^2*p1q*p2q*p3q - 54*s12*s13^5*
         s23^2*p1q*p2q^2 + 18*s12*s13^6*s23*p2q^2*p3q + 18*s12*s13^6*
         s23*p2q^3 + 54*s12^2*s13^2*s23^4*p1q^2*p3q + 18*s12^2*s13^2*
         s23^4*p1q^2*p2q - 18*s12^2*s13^2*s23^4*p1q^3 - 36*s12^2*s13^3*
         s23^3*p1q*p3q^2 - 36*s12^2*s13^3*s23^3*p1q*p2q*p3q - 36*s12^2*
         s13^3*s23^3*p1q*p2q^2 + 72*s12^2*s13^3*s23^3*p1q^2*p3q + 72*
         s12^2*s13^3*s23^3*p1q^2*p2q - 36*s12^2*s13^4*s23^2*p2q*p3q^2
          - 18*s12^2*s13^4*s23^2*p2q^2*p3q + 18*s12^2*s13^4*s23^2*p2q^3
          - 36*s12^2*s13^4*s23^2*p1q*p3q^2 - 72*s12^2*s13^4*s23^2*p1q*
         p2q*p3q - 90*s12^2*s13^4*s23^2*p1q*p2q^2 - 36*s12^2*s13^5*s23*
         p2q*p3q^2 + 36*s12^2*s13^5*s23*p2q^3 - 54*s12^3*s13^2*s23^3*
         p1q*p3q^2 - 36*s12^3*s13^2*s23^3*p1q*p2q*p3q + 54*s12^3*s13^2*
         s23^3*p1q^2*p3q + 18*s12^3*s13^2*s23^3*p1q^2*p2q + 18*s12^3*
         s13^3*s23^2*p3q^3 - 18*s12^3*s13^3*s23^2*p2q*p3q^2 - 36*s12^3*
         s13^3*s23^2*p2q^2*p3q - 90*s12^3*s13^3*s23^2*p1q*p3q^2 - 72*
         s12^3*s13^3*s23^2*p1q*p2q*p3q - 36*s12^3*s13^3*s23^2*p1q*p2q^2
          + 18*s12^3*s13^4*s23*p3q^3 - 54*s12^3*s13^4*s23*p2q*p3q^2 - 
         54*s12^3*s13^4*s23*p2q^2*p3q + 18*s12^3*s13^4*s23*p2q^3 + 18*
         s12^4*s13^2*s23^2*p3q^3 + 18*s12^4*s13^2*s23^2*p2q*p3q^2 - 54*
         s12^4*s13^2*s23^2*p1q*p3q^2 - 36*s12^4*s13^2*s23^2*p1q*p2q*p3q
          + 36*s12^4*s13^3*s23*p3q^3 - 36*s12^4*s13^3*s23*p2q^2*p3q + 
         18*s12^5*s13^2*s23*p3q^3 + 18*s12^5*s13^2*s23*p2q*p3q^2] + 
         den[ - 1 + d]*rat[ - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*
         p2q*p3q - s12*s23*p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*
         p3q - s12*s23*p3q^2 + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*
         s23*p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p3q,4*s12^3*s23*p3q^2 - 
         8*s12^2*s13*s23*p2q*p3q + 4*s12^2*s13*s23*p3q^2 - 8*s12^2*
         s23^2*p1q*p3q + 4*s12^2*s23^2*p3q^2 + 4*s12*s13^2*s23*p2q^2 - 
         8*s12*s13^2*s23*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q - 8*s12*s13*
         s23^2*p1q*p3q - 8*s12*s13*s23^2*p2q*p3q + 4*s12*s23^3*p1q^2 - 
         8*s12*s23^3*p1q*p3q + 4*s13^3*s23*p2q^2 - 8*s13^2*s23^2*p1q*
         p2q + 4*s13^2*s23^2*p2q^2 + 4*s13*s23^3*p1q^2 - 8*s13*s23^3*
         p1q*p2q + 4*s23^4*p1q^2] + rat[ - s23^4*p1q^2 + 2*s13*s23^3*
         p1q*p2q - s13*s23^3*p1q^2 - s13^2*s23^2*p2q^2 + 2*s13^2*s23^2*
         p1q*p2q - s13^3*s23*p2q^2 + 3*s12*s23^3*p1q*p3q + s12*s13*
         s23^2*p2q*p3q + s12*s13*s23^2*p1q*p3q - s12*s13*s23^2*p1q^2 + 
         3*s12*s13^2*s23*p2q*p3q + 2*s12*s13^2*s23*p1q*p2q - s12*s13^3*
         p2q^2 - 2*s12^2*s23^2*p3q^2 - 2*s12^2*s23^2*p2q*p3q - s12^2*
         s23^2*p1q*p2q - s12^2*s23^2*p1q^2 + 4*s12^2*s13*s23*p2q*p3q + 
         s12^2*s13*s23*p2q^2 + s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*
         p1q*p2q + s12^2*s13^2*p2q*p3q - 2*s12^2*s13^2*p2q^2 + s12^3*
         s23*p2q*p3q + s12^3*s23*p1q*p3q + s12^3*s23*p1q*p2q + 2*s12^3*
         s13*p2q*p3q - s12^3*s13*p2q^2 + s12^4*p2q*p3q,36*s12*s13*s23^4
         *p1q^2 - 72*s12*s13^2*s23^3*p1q*p2q + 36*s12*s13^2*s23^3*p1q^2
          + 36*s12*s13^3*s23^2*p2q^2 - 72*s12*s13^3*s23^2*p1q*p2q + 36*
         s12*s13^4*s23*p2q^2 + 36*s12^2*s23^4*p1q^2 - 72*s12^2*s13*
         s23^3*p1q*p3q - 72*s12^2*s13*s23^3*p1q*p2q + 72*s12^2*s13*
         s23^3*p1q^2 - 72*s12^2*s13^2*s23^2*p2q*p3q + 36*s12^2*s13^2*
         s23^2*p2q^2 - 72*s12^2*s13^2*s23^2*p1q*p3q - 144*s12^2*s13^2*
         s23^2*p1q*p2q - 72*s12^2*s13^3*s23*p2q*p3q + 72*s12^2*s13^3*
         s23*p2q^2 - 72*s12^3*s23^3*p1q*p3q + 36*s12^3*s23^3*p1q^2 + 36
         *s12^3*s13*s23^2*p3q^2 - 72*s12^3*s13*s23^2*p2q*p3q - 144*
         s12^3*s13*s23^2*p1q*p3q - 72*s12^3*s13*s23^2*p1q*p2q + 36*
         s12^3*s13^2*s23*p3q^2 - 144*s12^3*s13^2*s23*p2q*p3q + 36*s12^3
         *s13^2*s23*p2q^2 + 36*s12^4*s23^2*p3q^2 - 72*s12^4*s23^2*p1q*
         p3q + 72*s12^4*s13*s23*p3q^2 - 72*s12^4*s13*s23*p2q*p3q + 36*
         s12^5*s23*p3q^2]*d + rat[ - 4*s13^3*s23^5*p1q^3 + 8*s13^4*
         s23^4*p1q^2*p3q + 12*s13^4*s23^4*p1q^2*p2q - 4*s13^5*s23^3*p1q
         *p3q^2 - 16*s13^5*s23^3*p1q*p2q*p3q - 12*s13^5*s23^3*p1q*p2q^2
          + 4*s13^6*s23^2*p2q*p3q^2 + 8*s13^6*s23^2*p2q^2*p3q + 4*s13^6
         *s23^2*p2q^3 - 14*s12*s13^2*s23^5*p1q^3 + 92*s12*s13^3*s23^4*
         p1q^2*p3q + 46*s12*s13^3*s23^4*p1q^2*p2q + 48*s12*s13^3*s23^4*
         p1q^3 - 80*s12*s13^4*s23^3*p1q*p3q^2 - 170*s12*s13^4*s23^3*p1q
         *p2q*p3q - 50*s12*s13^4*s23^3*p1q*p2q^2 - s12*s13^4*s23^3*
         p1q^2*p3q - 142*s12*s13^4*s23^3*p1q^2*p2q + 41*s12*s13^4*s23^3
         *p1q^3 + 4*s12*s13^5*s23^2*p3q^3 + 64*s12*s13^5*s23^2*p2q*
         p3q^2 + 78*s12*s13^5*s23^2*p2q^2*p3q + 18*s12*s13^5*s23^2*
         p2q^3 - 43*s12*s13^5*s23^2*p1q*p3q^2 + 20*s12*s13^5*s23^2*p1q*
         p2q*p3q + 140*s12*s13^5*s23^2*p1q*p2q^2 - 39*s12*s13^5*s23^2*
         p1q^2*p3q - 117*s12*s13^5*s23^2*p1q^2*p2q + 27*s12*s13^6*s23*
         p2q*p3q^2 - 19*s12*s13^6*s23*p2q^2*p3q - 46*s12*s13^6*s23*
         p2q^3 + 74*s12*s13^6*s23*p1q*p2q*p3q + 111*s12*s13^6*s23*p1q*
         p2q^2 - 35*s12*s13^7*p2q^2*p3q - 35*s12*s13^7*p2q^3 + 20*s12^2
         *s13*s23^5*p1q^3 + 144*s12^2*s13^2*s23^4*p1q^2*p3q - 46*s12^2*
         s13^2*s23^4*p1q^2*p2q + 128*s12^2*s13^2*s23^4*p1q^3 - 290*
         s12^2*s13^3*s23^3*p1q*p3q^2 - 338*s12^2*s13^3*s23^3*p1q*p2q*
         p3q + 32*s12^2*s13^3*s23^3*p1q*p2q^2 - 80*s12^2*s13^3*s23^3*
         p1q^2*p3q - 446*s12^2*s13^3*s23^3*p1q^2*p2q + 122*s12^2*s13^3*
         s23^3*p1q^3 + 72*s12^2*s13^4*s23^2*p3q^3 + 252*s12^2*s13^4*
         s23^2*p2q*p3q^2 + 174*s12^2*s13^4*s23^2*p2q^2*p3q - 6*s12^2*
         s13^4*s23^2*p2q^3 - 178*s12^2*s13^4*s23^2*p1q*p3q^2 + 97*s12^2
         *s13^4*s23^2*p1q*p2q*p3q + 506*s12^2*s13^4*s23^2*p1q*p2q^2 - 
         198*s12^2*s13^4*s23^2*p1q^2*p3q - 390*s12^2*s13^4*s23^2*p1q^2*
         p2q + 43*s12^2*s13^5*s23*p3q^3 + 190*s12^2*s13^5*s23*p2q*p3q^2
          - 41*s12^2*s13^5*s23*p2q^2*p3q - 188*s12^2*s13^5*s23*p2q^3 + 
         39*s12^2*s13^5*s23*p1q*p3q^2 + 299*s12^2*s13^5*s23*p1q*p2q*p3q
          + 408*s12^2*s13^5*s23*p1q*p2q^2 + 35*s12^2*s13^6*p2q*p3q^2 - 
         105*s12^2*s13^6*p2q^2*p3q - 140*s12^2*s13^6*p2q^3 + 20*s12^3*
         s23^5*p1q^3 - 20*s12^3*s13*s23^4*p1q^2*p3q - 80*s12^3*s13*
         s23^4*p1q^2*p2q + 100*s12^3*s13*s23^4*p1q^3 - 304*s12^3*s13^2*
         s23^3*p1q*p3q^2 - 264*s12^3*s13^2*s23^3*p1q*p2q*p3q + 100*
         s12^3*s13^2*s23^3*p1q*p2q^2 - 239*s12^3*s13^2*s23^3*p1q^2*p3q
          - 464*s12^3*s13^2*s23^3*p1q^2*p2q + 121*s12^3*s13^2*s23^3*
         p1q^3 + 202*s12^3*s13^3*s23^2*p3q^3 + 498*s12^3*s13^3*s23^2*
         p2q*p3q^2 + 256*s12^3*s13^3*s23^2*p2q^2*p3q - 40*s12^3*s13^3*
         s23^2*p2q^3 - 217*s12^3*s13^3*s23^2*p1q*p3q^2 + 174*s12^3*
         s13^3*s23^2*p1q*p2q*p3q + 642*s12^3*s13^3*s23^2*p1q*p2q^2 - 
         359*s12^3*s13^3*s23^2*p1q^2*p3q - 469*s12^3*s13^3*s23^2*p1q^2*
         p2q + 179*s12^3*s13^4*s23*p3q^3 + 538*s12^3*s13^4*s23*p2q*
         p3q^2 + 81*s12^3*s13^4*s23*p2q^2*p3q - 278*s12^3*s13^4*s23*
         p2q^3 + 157*s12^3*s13^4*s23*p1q*p3q^2 + 493*s12^3*s13^4*s23*
         p1q*p2q*p3q + 558*s12^3*s13^4*s23*p1q*p2q^2 + 140*s12^3*s13^5*
         p2q*p3q^2 - 70*s12^3*s13^5*p2q^2*p3q - 210*s12^3*s13^5*p2q^3
          - 60*s12^4*s23^4*p1q^2*p3q - 20*s12^4*s23^4*p1q^2*p2q + 20*
         s12^4*s23^4*p1q^3 - 20*s12^4*s13*s23^3*p1q*p3q^2 - 20*s12^4*
         s13*s23^3*p1q*p2q*p3q + 40*s12^4*s13*s23^3*p1q*p2q^2 - 220*
         s12^4*s13*s23^3*p1q^2*p3q - 180*s12^4*s13*s23^3*p1q^2*p2q + 40
         *s12^4*s13*s23^3*p1q^3 + 174*s12^4*s13^2*s23^2*p3q^3 + 426*
         s12^4*s13^2*s23^2*p2q*p3q^2 + 232*s12^4*s13^2*s23^2*p2q^2*p3q
          - 20*s12^4*s13^2*s23^2*p2q^3 - 2*s12^4*s13^2*s23^2*p1q*p3q^2
          + 197*s12^4*s13^2*s23^2*p1q*p2q*p3q + 336*s12^4*s13^2*s23^2*
         p1q*p2q^2 - 280*s12^4*s13^2*s23^2*p1q^2*p3q - 236*s12^4*s13^2*
         s23^2*p1q^2*p2q + 249*s12^4*s13^3*s23*p3q^3 + 694*s12^4*s13^3*
         s23*p2q*p3q^2 + 269*s12^4*s13^3*s23*p2q^2*p3q - 176*s12^4*
         s13^3*s23*p2q^3 + 237*s12^4*s13^3*s23*p1q*p3q^2 + 425*s12^4*
         s13^3*s23*p1q*p2q*p3q + 336*s12^4*s13^3*s23*p1q*p2q^2 + 210*
         s12^4*s13^4*p2q*p3q^2 + 70*s12^4*s13^4*p2q^2*p3q - 140*s12^4*
         s13^4*p2q^3 + 60*s12^5*s23^3*p1q*p3q^2 + 40*s12^5*s23^3*p1q*
         p2q*p3q - 60*s12^5*s23^3*p1q^2*p3q - 20*s12^5*s23^3*p1q^2*p2q
          + 20*s12^5*s13*s23^2*p3q^3 + 100*s12^5*s13*s23^2*p2q*p3q^2 + 
         80*s12^5*s13*s23^2*p2q^2*p3q + 140*s12^5*s13*s23^2*p1q*p3q^2
          + 140*s12^5*s13*s23^2*p1q*p2q*p3q + 60*s12^5*s13*s23^2*p1q*
         p2q^2 - 80*s12^5*s13*s23^2*p1q^2*p3q - 40*s12^5*s13*s23^2*
         p1q^2*p2q + 113*s12^5*s13^2*s23*p3q^3 + 379*s12^5*s13^2*s23*
         p2q*p3q^2 + 226*s12^5*s13^2*s23*p2q^2*p3q - 40*s12^5*s13^2*s23
         *p2q^3 + 159*s12^5*s13^2*s23*p1q*p3q^2 + 197*s12^5*s13^2*s23*
         p1q*p2q*p3q + 75*s12^5*s13^2*s23*p1q*p2q^2 + 140*s12^5*s13^3*
         p2q*p3q^2 + 105*s12^5*s13^3*p2q^2*p3q - 35*s12^5*s13^3*p2q^3
          - 20*s12^6*s23^2*p3q^3 - 20*s12^6*s23^2*p2q*p3q^2 + 60*s12^6*
         s23^2*p1q*p3q^2 + 40*s12^6*s23^2*p1q*p2q*p3q - 20*s12^6*s13*
         s23*p3q^3 + 40*s12^6*s13*s23*p2q*p3q^2 + 60*s12^6*s13*s23*
         p2q^2*p3q + 40*s12^6*s13*s23*p1q*p3q^2 + 40*s12^6*s13*s23*p1q*
         p2q*p3q + 35*s12^6*s13^2*p2q*p3q^2 + 35*s12^6*s13^2*p2q^2*p3q
          - 20*s12^7*s23*p3q^3 - 20*s12^7*s23*p2q*p3q^2, - 36*s12*s13^4
         *s23^5*p1q^3 + 36*s12*s13^5*s23^4*p1q^2*p3q + 108*s12*s13^5*
         s23^4*p1q^2*p2q - 36*s12*s13^5*s23^4*p1q^3 - 72*s12*s13^6*
         s23^3*p1q*p2q*p3q - 108*s12*s13^6*s23^3*p1q*p2q^2 + 36*s12*
         s13^6*s23^3*p1q^2*p3q + 108*s12*s13^6*s23^3*p1q^2*p2q + 36*s12
         *s13^7*s23^2*p2q^2*p3q + 36*s12*s13^7*s23^2*p2q^3 - 72*s12*
         s13^7*s23^2*p1q*p2q*p3q - 108*s12*s13^7*s23^2*p1q*p2q^2 + 36*
         s12*s13^8*s23*p2q^2*p3q + 36*s12*s13^8*s23*p2q^3 - 72*s12^2*
         s13^3*s23^5*p1q^3 + 180*s12^2*s13^4*s23^4*p1q^2*p3q + 252*
         s12^2*s13^4*s23^4*p1q^2*p2q - 108*s12^2*s13^4*s23^4*p1q^3 - 72
         *s12^2*s13^5*s23^3*p1q*p3q^2 - 216*s12^2*s13^5*s23^3*p1q*p2q*
         p3q - 288*s12^2*s13^5*s23^3*p1q*p2q^2 + 216*s12^2*s13^5*s23^3*
         p1q^2*p3q + 360*s12^2*s13^5*s23^3*p1q^2*p2q - 72*s12^2*s13^6*
         s23^2*p2q*p3q^2 + 36*s12^2*s13^6*s23^2*p2q^2*p3q + 108*s12^2*
         s13^6*s23^2*p2q^3 - 72*s12^2*s13^6*s23^2*p1q*p3q^2 - 288*s12^2
         *s13^6*s23^2*p1q*p2q*p3q - 396*s12^2*s13^6*s23^2*p1q*p2q^2 - 
         72*s12^2*s13^7*s23*p2q*p3q^2 + 72*s12^2*s13^7*s23*p2q^2*p3q + 
         144*s12^2*s13^7*s23*p2q^3 - 36*s12^3*s13^2*s23^5*p1q^3 + 252*
         s12^3*s13^3*s23^4*p1q^2*p3q + 180*s12^3*s13^3*s23^4*p1q^2*p2q
          - 108*s12^3*s13^3*s23^4*p1q^3 - 252*s12^3*s13^4*s23^3*p1q*
         p3q^2 - 288*s12^3*s13^4*s23^3*p1q*p2q*p3q - 252*s12^3*s13^4*
         s23^3*p1q*p2q^2 + 432*s12^3*s13^4*s23^3*p1q^2*p3q + 432*s12^3*
         s13^4*s23^3*p1q^2*p2q + 36*s12^3*s13^5*s23^2*p3q^3 - 180*s12^3
         *s13^5*s23^2*p2q*p3q^2 - 108*s12^3*s13^5*s23^2*p2q^2*p3q + 108
         *s12^3*s13^5*s23^2*p2q^3 - 324*s12^3*s13^5*s23^2*p1q*p3q^2 - 
         504*s12^3*s13^5*s23^2*p1q*p2q*p3q - 540*s12^3*s13^5*s23^2*p1q*
         p2q^2 + 36*s12^3*s13^6*s23*p3q^3 - 252*s12^3*s13^6*s23*p2q*
         p3q^2 - 72*s12^3*s13^6*s23*p2q^2*p3q + 216*s12^3*s13^6*s23*
         p2q^3 + 108*s12^4*s13^2*s23^4*p1q^2*p3q + 36*s12^4*s13^2*s23^4
         *p1q^2*p2q - 36*s12^4*s13^2*s23^4*p1q^3 - 288*s12^4*s13^3*
         s23^3*p1q*p3q^2 - 216*s12^4*s13^3*s23^3*p1q*p2q*p3q - 72*s12^4
         *s13^3*s23^3*p1q*p2q^2 + 360*s12^4*s13^3*s23^3*p1q^2*p3q + 216
         *s12^4*s13^3*s23^3*p1q^2*p2q + 108*s12^4*s13^4*s23^2*p3q^3 - 
         108*s12^4*s13^4*s23^2*p2q*p3q^2 - 180*s12^4*s13^4*s23^2*p2q^2*
         p3q + 36*s12^4*s13^4*s23^2*p2q^3 - 540*s12^4*s13^4*s23^2*p1q*
         p3q^2 - 504*s12^4*s13^4*s23^2*p1q*p2q*p3q - 324*s12^4*s13^4*
         s23^2*p1q*p2q^2 + 144*s12^4*s13^5*s23*p3q^3 - 288*s12^4*s13^5*
         s23*p2q*p3q^2 - 288*s12^4*s13^5*s23*p2q^2*p3q + 144*s12^4*
         s13^5*s23*p2q^3 - 108*s12^5*s13^2*s23^3*p1q*p3q^2 - 72*s12^5*
         s13^2*s23^3*p1q*p2q*p3q + 108*s12^5*s13^2*s23^3*p1q^2*p3q + 36
         *s12^5*s13^2*s23^3*p1q^2*p2q + 108*s12^5*s13^3*s23^2*p3q^3 + 
         36*s12^5*s13^3*s23^2*p2q*p3q^2 - 72*s12^5*s13^3*s23^2*p2q^2*
         p3q - 396*s12^5*s13^3*s23^2*p1q*p3q^2 - 288*s12^5*s13^3*s23^2*
         p1q*p2q*p3q - 72*s12^5*s13^3*s23^2*p1q*p2q^2 + 216*s12^5*s13^4
         *s23*p3q^3 - 72*s12^5*s13^4*s23*p2q*p3q^2 - 252*s12^5*s13^4*
         s23*p2q^2*p3q + 36*s12^5*s13^4*s23*p2q^3 + 36*s12^6*s13^2*
         s23^2*p3q^3 + 36*s12^6*s13^2*s23^2*p2q*p3q^2 - 108*s12^6*s13^2
         *s23^2*p1q*p3q^2 - 72*s12^6*s13^2*s23^2*p1q*p2q*p3q + 144*
         s12^6*s13^3*s23*p3q^3 + 72*s12^6*s13^3*s23*p2q*p3q^2 - 72*
         s12^6*s13^3*s23*p2q^2*p3q + 36*s12^7*s13^2*s23*p3q^3 + 36*
         s12^7*s13^2*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[s12^2*p2q^3*p3q
          + 2*s12^2*p2q^2*p3q^2 + s12^2*p2q*p3q^3 - s12*s13*p2q^4 - s12
         *s13*p2q^3*p3q + s12*s13*p2q^2*p3q^2 + s12*s13*p2q*p3q^3 + s12
         *s23*p1q*p2q^3 + 3*s12*s23*p1q*p2q^2*p3q + 3*s12*s23*p1q*p2q*
         p3q^2 + s12*s23*p1q*p3q^3 + 2*s12*s23*p2q^3*p3q + 5*s12*s23*
         p2q^2*p3q^2 + 4*s12*s23*p2q*p3q^3 + s12*s23*p3q^4 - s13^2*
         p2q^4 - 2*s13^2*p2q^3*p3q - s13^2*p2q^2*p3q^2 + 2*s13*s23*p1q*
         p2q^3 + 4*s13*s23*p1q*p2q^2*p3q + 2*s13*s23*p1q*p2q*p3q^2 + 
         s13*s23*p2q^3*p3q + 2*s13*s23*p2q^2*p3q^2 + s13*s23*p2q*p3q^3
          - s23^2*p1q^2*p2q^2 - 2*s23^2*p1q^2*p2q*p3q - s23^2*p1q^2*
         p3q^2 - s23^2*p1q*p2q^2*p3q - 2*s23^2*p1q*p2q*p3q^2 - s23^2*
         p1q*p3q^3,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*
         s12^2*s13*s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*
         s12^2*s13*s23*p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 108*s12^2*
         s23^2*p1q*p3q^2 + 36*s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*
         p2q^2*p3q - 72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*
         p3q^2 + 36*s12*s23^3*p1q^2*p2q + 108*s12*s23^3*p1q^2*p3q + 36*
         s13^3*s23*p2q^3 + 36*s13^3*s23*p2q^2*p3q - 108*s13^2*s23^2*p1q
         *p2q^2 - 72*s13^2*s23^2*p1q*p2q*p3q + 108*s13*s23^3*p1q^2*p2q
          + 36*s13*s23^3*p1q^2*p3q - 36*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[5*
         s23^3*p1q*p3q^3 + 5*s23^3*p1q*p2q*p3q^2 + 15*s23^3*p1q^2*p3q^2
          + 5*s23^3*p1q^2*p2q*p3q + 10*s23^3*p1q^3*p3q - 5*s13*s23^2*
         p2q*p3q^3 - 5*s13*s23^2*p2q^2*p3q^2 - 5*s13*s23^2*p1q*p3q^3 - 
         25*s13*s23^2*p1q*p2q*p3q^2 - 10*s13*s23^2*p1q*p2q^2*p3q - 5*
         s13*s23^2*p1q^2*p3q^2 - 25*s13*s23^2*p1q^2*p2q*p3q + 5*s13^2*
         s23*p2q*p3q^3 + 10*s13^2*s23*p2q^2*p3q^2 + 5*s13^2*s23*p2q^3*
         p3q + 10*s13^2*s23*p1q*p2q*p3q^2 + 20*s13^2*s23*p1q*p2q^2*p3q
          - 5*s13^3*p2q^2*p3q^2 - 5*s13^3*p2q^3*p3q - 5*s12*s23^2*p3q^4
          - 15*s12*s23^2*p2q*p3q^3 - 10*s12*s23^2*p2q^2*p3q^2 - 20*s12*
         s23^2*p1q*p3q^3 - 35*s12*s23^2*p1q*p2q*p3q^2 - 5*s12*s23^2*p1q
         *p2q^2*p3q - 15*s12*s23^2*p1q^2*p3q^2 - 15*s12*s23^2*p1q^2*p2q
         *p3q + 5*s12*s13*s23*p3q^4 + 15*s12*s13*s23*p2q*p3q^3 + 15*s12
         *s13*s23*p2q^2*p3q^2 + 5*s12*s13*s23*p2q^3*p3q + 5*s12*s13*s23
         *p1q*p3q^3 + 10*s12*s13*s23*p1q*p2q*p3q^2 + 25*s12*s13*s23*p1q
         *p2q^2*p3q + 5*s12*s13^2*p2q*p3q^3 - 5*s12*s13^2*p2q^2*p3q^2
          - 10*s12*s13^2*p2q^3*p3q + 5*s12^2*s23*p3q^4 + 10*s12^2*s23*
         p2q*p3q^3 + 5*s12^2*s23*p2q^2*p3q^2 + 5*s12^2*s23*p1q*p3q^3 + 
         5*s12^2*s23*p1q*p2q^2*p3q + 10*s12^2*s13*p2q*p3q^3 + 5*s12^2*
         s13*p2q^2*p3q^2 - 5*s12^2*s13*p2q^3*p3q + 5*s12^3*p2q*p3q^3 + 
         5*s12^3*p2q^2*p3q^2,18*s23^4*p1q^3 - 18*s13*s23^3*p1q^2*p3q - 
         54*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*p1q*p2q*p3q + 54*s13^2
         *s23^2*p1q*p2q^2 - 18*s13^3*s23*p2q^2*p3q - 18*s13^3*s23*p2q^3
          - 54*s12*s23^3*p1q^2*p3q - 18*s12*s23^3*p1q^2*p2q + 36*s12*
         s13*s23^2*p1q*p3q^2 + 36*s12*s13*s23^2*p1q*p2q*p3q + 36*s12*
         s13*s23^2*p1q*p2q^2 + 36*s12*s13^2*s23*p2q*p3q^2 + 18*s12*
         s13^2*s23*p2q^2*p3q - 18*s12*s13^2*s23*p2q^3 + 54*s12^2*s23^2*
         p1q*p3q^2 + 36*s12^2*s23^2*p1q*p2q*p3q - 18*s12^2*s13*s23*
         p3q^3 + 18*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*s23*p2q^2*
         p3q - 18*s12^3*s23*p3q^3 - 18*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[s13*
         s23^2*p1q*p3q^3 + 2*s13*s23^2*p1q*p2q*p3q^2 + s13*s23^2*p1q*
         p2q^2*p3q + s13*s23^2*p1q^2*p3q^2 + 2*s13*s23^2*p1q^2*p2q*p3q
          + s13*s23^2*p1q^2*p2q^2 - s13^2*s23*p2q*p3q^3 - 2*s13^2*s23*
         p2q^2*p3q^2 - s13^2*s23*p2q^3*p3q - 2*s13^2*s23*p1q*p2q*p3q^2
          - 4*s13^2*s23*p1q*p2q^2*p3q - 2*s13^2*s23*p1q*p2q^3 + s13^3*
         p2q^2*p3q^2 + 2*s13^3*p2q^3*p3q + s13^3*p2q^4 - s12*s13*s23*
         p3q^4 - 4*s12*s13*s23*p2q*p3q^3 - 5*s12*s13*s23*p2q^2*p3q^2 - 
         2*s12*s13*s23*p2q^3*p3q - s12*s13*s23*p1q*p3q^3 - 3*s12*s13*
         s23*p1q*p2q*p3q^2 - 3*s12*s13*s23*p1q*p2q^2*p3q - s12*s13*s23*
         p1q*p2q^3 - s12*s13^2*p2q*p3q^3 - s12*s13^2*p2q^2*p3q^2 + s12*
         s13^2*p2q^3*p3q + s12*s13^2*p2q^4 - s12^2*s13*p2q*p3q^3 - 2*
         s12^2*s13*p2q^2*p3q^2 - s12^2*s13*p2q^3*p3q,36*s23^4*p1q^3 - 
         36*s13*s23^3*p1q^2*p3q - 108*s13*s23^3*p1q^2*p2q + 72*s13^2*
         s23^2*p1q*p2q*p3q + 108*s13^2*s23^2*p1q*p2q^2 - 36*s13^3*s23*
         p2q^2*p3q - 36*s13^3*s23*p2q^3 - 108*s12*s23^3*p1q^2*p3q - 36*
         s12*s23^3*p1q^2*p2q + 72*s12*s13*s23^2*p1q*p3q^2 + 72*s12*s13*
         s23^2*p1q*p2q*p3q + 72*s12*s13*s23^2*p1q*p2q^2 + 72*s12*s13^2*
         s23*p2q*p3q^2 + 36*s12*s13^2*s23*p2q^2*p3q - 36*s12*s13^2*s23*
         p2q^3 + 108*s12^2*s23^2*p1q*p3q^2 + 72*s12^2*s23^2*p1q*p2q*p3q
          - 36*s12^2*s13*s23*p3q^3 + 36*s12^2*s13*s23*p2q*p3q^2 + 72*
         s12^2*s13*s23*p2q^2*p3q - 36*s12^3*s23*p3q^3 - 36*s12^3*s23*
         p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - 10*s23^3*p1q^2*p3q^2 - 10*s23^3*p1q^3*p3q + 10
         *s23^3*p1q^3*p2q + 10*s13*s23^2*p1q*p2q*p3q^2 + 10*s13*s23^2*
         p1q^2*p2q*p3q - 30*s13*s23^2*p1q^2*p2q^2 + 10*s13^2*s23*p1q*
         p2q^2*p3q + 30*s13^2*s23*p1q*p2q^3 - 10*s13^3*p2q^3*p3q - 10*
         s13^3*p2q^4 + 20*s12*s23^2*p1q*p3q^3 + 20*s12*s23^2*p1q*p2q*
         p3q^2 - 10*s12*s23^2*p1q*p2q^2*p3q + 20*s12*s23^2*p1q^2*p3q^2
          - 10*s12*s23^2*p1q^2*p2q*p3q - 10*s12*s23^2*p1q^2*p2q^2 + 10*
         s12*s13*s23*p2q*p3q^3 + 20*s12*s13*s23*p2q^2*p3q^2 + 10*s12*
         s13*s23*p2q^3*p3q + 20*s12*s13*s23*p1q*p2q*p3q^2 + 20*s12*s13*
         s23*p1q*p2q^3 + 20*s12*s13^2*p2q^2*p3q^2 + 10*s12*s13^2*p2q^3*
         p3q - 10*s12*s13^2*p2q^4 - 10*s12^2*s23*p3q^4 - 20*s12^2*s23*
         p2q*p3q^3 - 10*s12^2*s23*p2q^2*p3q^2 - 10*s12^2*s23*p1q*p3q^3
          + 10*s12^2*s23*p1q*p2q*p3q^2 - 10*s12^2*s13*p2q*p3q^3 + 10*
         s12^2*s13*p2q^2*p3q^2 + 20*s12^2*s13*p2q^3*p3q - 10*s12^3*p2q*
         p3q^3 - 10*s12^3*p2q^2*p3q^2,9*s23^4*p1q^3 - 9*s13*s23^3*p1q^2
         *p3q - 27*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*p1q*p2q*p3q + 
         27*s13^2*s23^2*p1q*p2q^2 - 9*s13^3*s23*p2q^2*p3q - 9*s13^3*s23
         *p2q^3 - 27*s12*s23^3*p1q^2*p3q - 9*s12*s23^3*p1q^2*p2q + 18*
         s12*s13*s23^2*p1q*p3q^2 + 18*s12*s13*s23^2*p1q*p2q*p3q + 18*
         s12*s13*s23^2*p1q*p2q^2 + 18*s12*s13^2*s23*p2q*p3q^2 + 9*s12*
         s13^2*s23*p2q^2*p3q - 9*s12*s13^2*s23*p2q^3 + 27*s12^2*s23^2*
         p1q*p3q^2 + 18*s12^2*s23^2*p1q*p2q*p3q - 9*s12^2*s13*s23*p3q^3
          + 9*s12^2*s13*s23*p2q*p3q^2 + 18*s12^2*s13*s23*p2q^2*p3q - 9*
         s12^3*s23*p3q^3 - 9*s12^3*s23*p2q*p3q^2] + rat[5*s23^3*p1q^2*
         p3q^2 + 5*s23^3*p1q^3*p3q - 5*s23^3*p1q^3*p2q - 5*s13*s23^2*
         p1q*p2q*p3q^2 - 5*s13*s23^2*p1q^2*p2q*p3q + 15*s13*s23^2*p1q^2
         *p2q^2 - 5*s13^2*s23*p1q*p2q^2*p3q - 15*s13^2*s23*p1q*p2q^3 + 
         5*s13^3*p2q^3*p3q + 5*s13^3*p2q^4 - 10*s12*s23^2*p1q*p3q^3 - 
         10*s12*s23^2*p1q*p2q*p3q^2 + 5*s12*s23^2*p1q*p2q^2*p3q - 10*
         s12*s23^2*p1q^2*p3q^2 + 5*s12*s23^2*p1q^2*p2q*p3q + 5*s12*
         s23^2*p1q^2*p2q^2 - 5*s12*s13*s23*p2q*p3q^3 - 10*s12*s13*s23*
         p2q^2*p3q^2 - 5*s12*s13*s23*p2q^3*p3q - 10*s12*s13*s23*p1q*p2q
         *p3q^2 - 10*s12*s13*s23*p1q*p2q^3 - 10*s12*s13^2*p2q^2*p3q^2
          - 5*s12*s13^2*p2q^3*p3q + 5*s12*s13^2*p2q^4 + 5*s12^2*s23*
         p3q^4 + 10*s12^2*s23*p2q*p3q^3 + 5*s12^2*s23*p2q^2*p3q^2 + 5*
         s12^2*s23*p1q*p3q^3 - 5*s12^2*s23*p1q*p2q*p3q^2 + 5*s12^2*s13*
         p2q*p3q^3 - 5*s12^2*s13*p2q^2*p3q^2 - 10*s12^2*s13*p2q^3*p3q
          + 5*s12^3*p2q*p3q^3 + 5*s12^3*p2q^2*p3q^2,18*s23^4*p1q^3 - 18
         *s13*s23^3*p1q^2*p3q - 54*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2
         *p1q*p2q*p3q + 54*s13^2*s23^2*p1q*p2q^2 - 18*s13^3*s23*p2q^2*
         p3q - 18*s13^3*s23*p2q^3 - 54*s12*s23^3*p1q^2*p3q - 18*s12*
         s23^3*p1q^2*p2q + 36*s12*s13*s23^2*p1q*p3q^2 + 36*s12*s13*
         s23^2*p1q*p2q*p3q + 36*s12*s13*s23^2*p1q*p2q^2 + 36*s12*s13^2*
         s23*p2q*p3q^2 + 18*s12*s13^2*s23*p2q^2*p3q - 18*s12*s13^2*s23*
         p2q^3 + 54*s12^2*s23^2*p1q*p3q^2 + 36*s12^2*s23^2*p1q*p2q*p3q
          - 18*s12^2*s13*s23*p3q^3 + 18*s12^2*s13*s23*p2q*p3q^2 + 36*
         s12^2*s13*s23*p2q^2*p3q - 18*s12^3*s23*p3q^3 - 18*s12^3*s23*
         p2q*p3q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[5*s23^2*p1q
         *p3q^3 + 5*s23^2*p1q*p2q*p3q^2 + 5*s23^2*p1q^2*p3q^2 + 5*s23^2
         *p1q^2*p2q*p3q - 5*s13*s23*p2q*p3q^3 - 5*s13*s23*p2q^2*p3q^2
          - 10*s13*s23*p1q*p2q*p3q^2 - 10*s13*s23*p1q*p2q^2*p3q + 5*
         s13^2*p2q^2*p3q^2 + 5*s13^2*p2q^3*p3q - 5*s12*s23*p3q^4 - 15*
         s12*s23*p2q*p3q^3 - 10*s12*s23*p2q^2*p3q^2 - 5*s12*s23*p1q*
         p3q^3 - 10*s12*s23*p1q*p2q*p3q^2 - 5*s12*s23*p1q*p2q^2*p3q - 5
         *s12*s13*p2q*p3q^3 + 5*s12*s13*p2q^3*p3q - 5*s12^2*p2q*p3q^3
          - 5*s12^2*p2q^2*p3q^2, - 18*s23^3*p1q^3 + 18*s13*s23^2*p1q^2*
         p3q + 54*s13*s23^2*p1q^2*p2q - 36*s13^2*s23*p1q*p2q*p3q - 54*
         s13^2*s23*p1q*p2q^2 + 18*s13^3*p2q^2*p3q + 18*s13^3*p2q^3 + 54
         *s12*s23^2*p1q^2*p3q + 18*s12*s23^2*p1q^2*p2q - 36*s12*s13*s23
         *p1q*p3q^2 - 36*s12*s13*s23*p1q*p2q*p3q - 36*s12*s13*s23*p1q*
         p2q^2 - 36*s12*s13^2*p2q*p3q^2 - 18*s12*s13^2*p2q^2*p3q + 18*
         s12*s13^2*p2q^3 - 54*s12^2*s23*p1q*p3q^2 - 36*s12^2*s23*p1q*
         p2q*p3q + 18*s12^2*s13*p3q^3 - 18*s12^2*s13*p2q*p3q^2 - 36*
         s12^2*s13*p2q^2*p3q + 18*s12^3*p3q^3 + 18*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[s12*s23^4*p1q^2 - s12*s13*s23^3*p1q*p3q - 2*
         s12*s13*s23^3*p1q*p2q + s12*s13^2*s23^2*p2q*p3q + s12*s13^2*
         s23^2*p2q^2 - 2*s12^2*s23^3*p1q*p3q + s12^2*s23^3*p1q^2 + 
         s12^2*s13*s23^2*p3q^2 + 4*s12^2*s13*s23^2*p2q*p3q + s12^2*s13*
         s23^2*p1q*p3q + s12^2*s13*s23^2*p1q*p2q + 2*s12^2*s13*s23^2*
         p1q^2 + s12^2*s13^2*s23*p2q*p3q - 2*s12^2*s13^2*s23*p2q^2 - 2*
         s12^2*s13^2*s23*p1q*p2q + s12^3*s23^2*p3q^2 - 2*s12^3*s23^2*
         p1q*p3q - s12^3*s13*s23*p3q^2 + s12^3*s13*s23*p2q*p3q - 2*
         s12^3*s13*s23*p1q*p3q + s12^4*s23*p3q^2,12*s13^2*s23^3*p1q^2
          - 24*s13^3*s23^2*p1q*p2q + 12*s13^3*s23^2*p1q^2 + 12*s13^4*
         s23*p2q^2 - 24*s13^4*s23*p1q*p2q + 12*s13^5*p2q^2 - 24*s12*
         s13^2*s23^2*p1q*p3q + 12*s12*s13^2*s23^2*p1q^2 - 24*s12*s13^3*
         s23*p2q*p3q - 24*s12*s13^3*s23*p1q*p3q - 24*s12*s13^3*s23*p1q*
         p2q - 24*s12*s13^4*p2q*p3q + 12*s12*s13^4*p2q^2 + 12*s12^2*
         s13^2*s23*p3q^2 - 24*s12^2*s13^2*s23*p1q*p3q + 12*s12^2*s13^3*
         p3q^2 - 24*s12^2*s13^3*p2q*p3q + 12*s12^3*s13^2*p3q^2] + rat[
          - s12*s23^5*p1q^3 - 2*s12*s13*s23^4*p1q^2*p3q + 3*s12*s13*
         s23^4*p1q^2*p2q - 4*s12*s13*s23^4*p1q^3 + s12*s13^2*s23^3*p1q*
         p3q^2 + 2*s12*s13^2*s23^3*p1q*p2q*p3q - 3*s12*s13^2*s23^3*p1q*
         p2q^2 - 2*s12*s13^2*s23^3*p1q^2*p3q + 10*s12*s13^2*s23^3*p1q^2
         *p2q - 4*s12*s13^2*s23^3*p1q^3 - s12*s13^3*s23^2*p2q*p3q^2 + 
         s12*s13^3*s23^2*p2q^3 + 2*s12*s13^3*s23^2*p1q*p3q^2 + 2*s12*
         s13^3*s23^2*p1q*p2q*p3q - 8*s12*s13^3*s23^2*p1q*p2q^2 + 2*s12*
         s13^3*s23^2*p1q^2*p3q + 10*s12*s13^3*s23^2*p1q^2*p2q - 2*s12*
         s13^4*s23*p2q*p3q^2 + 2*s12*s13^4*s23*p2q^3 - 4*s12*s13^4*s23*
         p1q*p2q*p3q - 8*s12*s13^4*s23*p1q*p2q^2 + 2*s12*s13^5*p2q^2*
         p3q + 2*s12*s13^5*p2q^3 + 3*s12^2*s23^4*p1q^2*p3q + s12^2*
         s23^4*p1q^2*p2q - s12^2*s23^4*p1q^3 + 4*s12^2*s13*s23^3*p1q*
         p3q^2 + 3*s12^2*s13*s23^3*p1q*p2q*p3q - 2*s12^2*s13*s23^3*p1q*
         p2q^2 + 8*s12^2*s13*s23^3*p1q^2*p3q + 8*s12^2*s13*s23^3*p1q^2*
         p2q - 2*s12^2*s13*s23^3*p1q^3 - s12^2*s13^2*s23^2*p3q^3 - 4*
         s12^2*s13^2*s23^2*p2q*p3q^2 - 2*s12^2*s13^2*s23^2*p2q^2*p3q + 
         s12^2*s13^2*s23^2*p2q^3 + 5*s12^2*s13^2*s23^2*p1q*p3q^2 + 3*
         s12^2*s13^2*s23^2*p1q*p2q*p3q - 11*s12^2*s13^2*s23^2*p1q*p2q^2
          + 8*s12^2*s13^2*s23^2*p1q^2*p3q + 10*s12^2*s13^2*s23^2*p1q^2*
         p2q - 2*s12^2*s13^3*s23*p3q^3 - 9*s12^2*s13^3*s23*p2q*p3q^2 - 
         3*s12^2*s13^3*s23*p2q^2*p3q + 4*s12^2*s13^3*s23*p2q^3 - 2*
         s12^2*s13^3*s23*p1q*p3q^2 - 6*s12^2*s13^3*s23*p1q*p2q*p3q - 12
         *s12^2*s13^3*s23*p1q*p2q^2 - 2*s12^2*s13^4*p2q*p3q^2 + 2*s12^2
         *s13^4*p2q^2*p3q + 4*s12^2*s13^4*p2q^3 - 3*s12^3*s23^3*p1q*
         p3q^2 - 2*s12^3*s23^3*p1q*p2q*p3q + 3*s12^3*s23^3*p1q^2*p3q + 
         s12^3*s23^3*p1q^2*p2q - 2*s12^3*s13*s23^2*p3q^3 - 6*s12^3*s13*
         s23^2*p2q*p3q^2 - 4*s12^3*s13*s23^2*p2q^2*p3q - 4*s12^3*s13*
         s23^2*p1q*p3q^2 - 5*s12^3*s13*s23^2*p1q*p2q*p3q - 3*s12^3*s13*
         s23^2*p1q*p2q^2 + 4*s12^3*s13*s23^2*p1q^2*p3q + 2*s12^3*s13*
         s23^2*p1q^2*p2q - 3*s12^3*s13^2*s23*p3q^3 - 11*s12^3*s13^2*s23
         *p2q*p3q^2 - 6*s12^3*s13^2*s23*p2q^2*p3q + 2*s12^3*s13^2*s23*
         p2q^3 - 4*s12^3*s13^2*s23*p1q*p3q^2 - 4*s12^3*s13^2*s23*p1q*
         p2q*p3q - 4*s12^3*s13^2*s23*p1q*p2q^2 - 4*s12^3*s13^3*p2q*
         p3q^2 - 2*s12^3*s13^3*p2q^2*p3q + 2*s12^3*s13^3*p2q^3 + s12^4*
         s23^2*p3q^3 + s12^4*s23^2*p2q*p3q^2 - 3*s12^4*s23^2*p1q*p3q^2
          - 2*s12^4*s23^2*p1q*p2q*p3q - 3*s12^4*s13*s23*p2q*p3q^2 - 3*
         s12^4*s13*s23*p2q^2*p3q - 2*s12^4*s13*s23*p1q*p3q^2 - 2*s12^4*
         s13*s23*p1q*p2q*p3q - 2*s12^4*s13^2*p2q*p3q^2 - 2*s12^4*s13^2*
         p2q^2*p3q + s12^5*s23*p3q^3 + s12^5*s23*p2q*p3q^2, - 12*s13^2*
         s23^4*p1q^3 + 12*s13^3*s23^3*p1q^2*p3q + 36*s13^3*s23^3*p1q^2*
         p2q - 12*s13^3*s23^3*p1q^3 - 24*s13^4*s23^2*p1q*p2q*p3q - 36*
         s13^4*s23^2*p1q*p2q^2 + 12*s13^4*s23^2*p1q^2*p3q + 36*s13^4*
         s23^2*p1q^2*p2q + 12*s13^5*s23*p2q^2*p3q + 12*s13^5*s23*p2q^3
          - 24*s13^5*s23*p1q*p2q*p3q - 36*s13^5*s23*p1q*p2q^2 + 12*
         s13^6*p2q^2*p3q + 12*s13^6*p2q^3 + 36*s12*s13^2*s23^3*p1q^2*
         p3q + 12*s12*s13^2*s23^3*p1q^2*p2q - 12*s12*s13^2*s23^3*p1q^3
          - 24*s12*s13^3*s23^2*p1q*p3q^2 - 24*s12*s13^3*s23^2*p1q*p2q*
         p3q - 24*s12*s13^3*s23^2*p1q*p2q^2 + 48*s12*s13^3*s23^2*p1q^2*
         p3q + 48*s12*s13^3*s23^2*p1q^2*p2q - 24*s12*s13^4*s23*p2q*
         p3q^2 - 12*s12*s13^4*s23*p2q^2*p3q + 12*s12*s13^4*s23*p2q^3 - 
         24*s12*s13^4*s23*p1q*p3q^2 - 48*s12*s13^4*s23*p1q*p2q*p3q - 60
         *s12*s13^4*s23*p1q*p2q^2 - 24*s12*s13^5*p2q*p3q^2 + 24*s12*
         s13^5*p2q^3 - 36*s12^2*s13^2*s23^2*p1q*p3q^2 - 24*s12^2*s13^2*
         s23^2*p1q*p2q*p3q + 36*s12^2*s13^2*s23^2*p1q^2*p3q + 12*s12^2*
         s13^2*s23^2*p1q^2*p2q + 12*s12^2*s13^3*s23*p3q^3 - 12*s12^2*
         s13^3*s23*p2q*p3q^2 - 24*s12^2*s13^3*s23*p2q^2*p3q - 60*s12^2*
         s13^3*s23*p1q*p3q^2 - 48*s12^2*s13^3*s23*p1q*p2q*p3q - 24*
         s12^2*s13^3*s23*p1q*p2q^2 + 12*s12^2*s13^4*p3q^3 - 36*s12^2*
         s13^4*p2q*p3q^2 - 36*s12^2*s13^4*p2q^2*p3q + 12*s12^2*s13^4*
         p2q^3 + 12*s12^3*s13^2*s23*p3q^3 + 12*s12^3*s13^2*s23*p2q*
         p3q^2 - 36*s12^3*s13^2*s23*p1q*p3q^2 - 24*s12^3*s13^2*s23*p1q*
         p2q*p3q + 24*s12^3*s13^3*p3q^3 - 24*s12^3*s13^3*p2q^2*p3q + 12
         *s12^4*s13^2*p3q^3 + 12*s12^4*s13^2*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s12^3*
         p1q*p2q^2*p3q + s12^3*p1q*p2q*p3q^2 - s12^2*s13*p1q*p2q^3 + 
         s12^2*s13*p1q*p2q^2*p3q + 2*s12^2*s13*p1q*p2q*p3q^2 + s12^2*
         s23*p1q^2*p2q^2 + s12^2*s23*p1q^2*p3q^2 + s12^2*s23*p1q*p2q^2*
         p3q + 2*s12^2*s23*p1q*p2q*p3q^2 + s12^2*s23*p1q*p3q^3 - 2*s12*
         s13^2*p1q*p2q^3 - s12*s13^2*p1q*p2q^2*p3q + s12*s13^2*p1q*p2q*
         p3q^2 + 5*s12*s13*s23*p1q^2*p2q^2 + 2*s12*s13*s23*p1q^2*p2q*
         p3q + s12*s13*s23*p1q^2*p3q^2 + s12*s13*s23*p1q*p2q^3 + 3*s12*
         s13*s23*p1q*p2q^2*p3q + 3*s12*s13*s23*p1q*p2q*p3q^2 + s12*s13*
         s23*p1q*p3q^3 - 3*s12*s23^2*p1q^3*p2q - 3*s12*s23^2*p1q^3*p3q
          - s12*s23^2*p1q^2*p2q^2 - 7*s12*s23^2*p1q^2*p2q*p3q - 4*s12*
         s23^2*p1q^2*p3q^2 - 2*s12*s23^2*p1q*p2q^2*p3q - 3*s12*s23^2*
         p1q*p2q*p3q^2 - s12*s23^2*p1q*p3q^3 - s13^3*p1q*p2q^3 - s13^3*
         p1q*p2q^2*p3q + 4*s13^2*s23*p1q^2*p2q^2 + 2*s13^2*s23*p1q^2*
         p2q*p3q + s13^2*s23*p1q*p2q^3 + 2*s13^2*s23*p1q*p2q^2*p3q + 
         s13^2*s23*p1q*p2q*p3q^2 - 5*s13*s23^2*p1q^3*p2q - s13*s23^2*
         p1q^3*p3q - 2*s13*s23^2*p1q^2*p2q^2 - 5*s13*s23^2*p1q^2*p2q*
         p3q - s13*s23^2*p1q^2*p3q^2 - s13*s23^2*p1q*p2q^2*p3q - s13*
         s23^2*p1q*p2q*p3q^2 + 2*s23^3*p1q^4 + s23^3*p1q^3*p2q + 3*
         s23^3*p1q^3*p3q + s23^3*p1q^2*p2q*p3q + s23^3*p1q^2*p3q^2, - 
         12*s12^3*s23*p2q*p3q^2 - 12*s12^3*s23*p3q^3 + 24*s12^2*s13*s23
         *p2q^2*p3q + 12*s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*s23*
         p3q^3 + 24*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s23^2*p1q*p3q^2
          - 12*s12*s13^2*s23*p2q^3 + 12*s12*s13^2*s23*p2q^2*p3q + 24*
         s12*s13^2*s23*p2q*p3q^2 + 24*s12*s13*s23^2*p1q*p2q^2 + 24*s12*
         s13*s23^2*p1q*p2q*p3q + 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*
         s23^3*p1q^2*p2q - 36*s12*s23^3*p1q^2*p3q - 12*s13^3*s23*p2q^3
          - 12*s13^3*s23*p2q^2*p3q + 36*s13^2*s23^2*p1q*p2q^2 + 24*
         s13^2*s23^2*p1q*p2q*p3q - 36*s13*s23^3*p1q^2*p2q - 12*s13*
         s23^3*p1q^2*p3q + 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1]*DS[k + p1 + p3]*DS[k + p1 + p2 + p3]] * ( 
         den[ - 3 + d]*rat[ - 7*s23^4*p1q^2 + 14*s13*s23^3*p1q*p2q - 7*
         s13*s23^3*p1q^2 - 7*s13^2*s23^2*p2q^2 + 14*s13^2*s23^2*p1q*p2q
          - 7*s13^3*s23*p2q^2 + 14*s12*s23^3*p1q*p3q - 7*s12*s23^3*
         p1q^2 - 42*s12*s13*s23^2*p2q*p3q - 14*s12*s13*s23^2*p1q*p3q - 
         14*s12*s13*s23^2*p1q*p2q - 28*s12*s13*s23^2*p1q^2 - 14*s12*
         s13^2*s23*p2q*p3q + 21*s12*s13^2*s23*p2q^2 + 28*s12*s13^2*s23*
         p1q*p2q - 7*s12^2*s23^2*p3q^2 + 14*s12^2*s23^2*p1q*p3q + 21*
         s12^2*s13*s23*p3q^2 - 14*s12^2*s13*s23*p2q*p3q + 28*s12^2*s13*
         s23*p1q*p3q - 7*s12^3*s23*p3q^2,48*s12*s23^3*p1q^2 - 96*s12*
         s13*s23^2*p1q*p2q + 48*s12*s13*s23^2*p1q^2 + 48*s12*s13^2*s23*
         p2q^2 - 96*s12*s13^2*s23*p1q*p2q + 48*s12*s13^3*p2q^2 - 96*
         s12^2*s23^2*p1q*p3q + 48*s12^2*s23^2*p1q^2 - 96*s12^2*s13*s23*
         p2q*p3q - 96*s12^2*s13*s23*p1q*p3q - 96*s12^2*s13*s23*p1q*p2q
          - 96*s12^2*s13^2*p2q*p3q + 48*s12^2*s13^2*p2q^2 + 48*s12^3*
         s23*p3q^2 - 96*s12^3*s23*p1q*p3q + 48*s12^3*s13*p3q^2 - 96*
         s12^3*s13*p2q*p3q + 48*s12^4*p3q^2] + rat[ - 7*s23,48*s12]*d
          + rat[ - 35*s23^5*p1q^3 + 63*s13*s23^4*p1q^2*p3q + 105*s13*
         s23^4*p1q^2*p2q - 7*s13*s23^4*p1q^3 - 28*s13^2*s23^3*p1q*p3q^2
          - 126*s13^2*s23^3*p1q*p2q*p3q - 105*s13^2*s23^3*p1q*p2q^2 + 7
         *s13^2*s23^3*p1q^2*p3q + 21*s13^2*s23^3*p1q^2*p2q + 28*s13^3*
         s23^2*p2q*p3q^2 + 63*s13^3*s23^2*p2q^2*p3q + 35*s13^3*s23^2*
         p2q^3 - 14*s13^3*s23^2*p1q*p2q*p3q - 21*s13^3*s23^2*p1q*p2q^2
          + 7*s13^4*s23*p2q^2*p3q + 7*s13^4*s23*p2q^3 + 105*s12*s23^4*
         p1q^2*p3q + 35*s12*s23^4*p1q^2*p2q - 35*s12*s23^4*p1q^3 - 154*
         s12*s13*s23^3*p1q*p3q^2 - 126*s12*s13*s23^3*p1q*p2q*p3q - 70*
         s12*s13*s23^3*p1q*p2q^2 + 28*s12*s13*s23^3*p1q^2*p3q + 84*s12*
         s13*s23^3*p1q^2*p2q - 28*s12*s13*s23^3*p1q^3 + 28*s12*s13^2*
         s23^2*p3q^3 + 14*s12*s13^2*s23^2*p2q*p3q^2 + 21*s12*s13^2*
         s23^2*p2q^2*p3q + 35*s12*s13^2*s23^2*p2q^3 - 42*s12*s13^2*
         s23^2*p1q*p3q^2 + 56*s12*s13^2*s23^2*p1q*p2q*p3q - 63*s12*
         s13^2*s23^2*p1q*p2q^2 + 84*s12*s13^2*s23^2*p1q^2*p2q - 98*s12*
         s13^3*s23*p2q*p3q^2 - 84*s12*s13^3*s23*p2q^2*p3q + 14*s12*
         s13^3*s23*p2q^3 - 28*s12*s13^3*s23*p1q*p2q*p3q - 84*s12*s13^3*
         s23*p1q*p2q^2 + 28*s12*s13^4*p2q^2*p3q + 28*s12*s13^4*p2q^3 - 
         105*s12^2*s23^3*p1q*p3q^2 - 70*s12^2*s23^3*p1q*p2q*p3q + 105*
         s12^2*s23^3*p1q^2*p3q + 35*s12^2*s23^3*p1q^2*p2q + 91*s12^2*
         s13*s23^2*p3q^3 + 77*s12^2*s13*s23^2*p2q*p3q^2 - 14*s12^2*s13*
         s23^2*p2q^2*p3q - 91*s12^2*s13*s23^2*p1q*p3q^2 + 56*s12^2*s13*
         s23^2*p1q*p2q*p3q - 42*s12^2*s13*s23^2*p1q*p2q^2 + 28*s12^2*
         s13*s23^2*p1q^2*p3q + 56*s12^2*s13*s23^2*p1q^2*p2q + 35*s12^2*
         s13^2*s23*p3q^3 - 161*s12^2*s13^2*s23*p2q*p3q^2 - 189*s12^2*
         s13^2*s23*p2q^2*p3q + 7*s12^2*s13^2*s23*p2q^3 - 112*s12^2*
         s13^2*s23*p1q*p2q^2 - 28*s12^2*s13^3*p2q*p3q^2 + 28*s12^2*
         s13^3*p2q^2*p3q + 56*s12^2*s13^3*p2q^3 + 35*s12^3*s23^2*p3q^3
          + 35*s12^3*s23^2*p2q*p3q^2 - 105*s12^3*s23^2*p1q*p3q^2 - 70*
         s12^3*s23^2*p1q*p2q*p3q + 70*s12^3*s13*s23*p3q^3 - 28*s12^3*
         s13*s23*p2q*p3q^2 - 98*s12^3*s13*s23*p2q^2*p3q + 28*s12^3*s13*
         s23*p1q*p2q*p3q - 28*s12^3*s13*s23*p1q*p2q^2 - 56*s12^3*s13^2*
         p2q*p3q^2 - 28*s12^3*s13^2*p2q^2*p3q + 28*s12^3*s13^2*p2q^3 + 
         35*s12^4*s23*p3q^3 + 35*s12^4*s23*p2q*p3q^2 - 28*s12^4*s13*p2q
         *p3q^2 - 28*s12^4*s13*p2q^2*p3q, - 48*s12*s23^4*p1q^3 + 48*s12
         *s13*s23^3*p1q^2*p3q + 144*s12*s13*s23^3*p1q^2*p2q - 48*s12*
         s13*s23^3*p1q^3 - 96*s12*s13^2*s23^2*p1q*p2q*p3q - 144*s12*
         s13^2*s23^2*p1q*p2q^2 + 48*s12*s13^2*s23^2*p1q^2*p3q + 144*s12
         *s13^2*s23^2*p1q^2*p2q + 48*s12*s13^3*s23*p2q^2*p3q + 48*s12*
         s13^3*s23*p2q^3 - 96*s12*s13^3*s23*p1q*p2q*p3q - 144*s12*s13^3
         *s23*p1q*p2q^2 + 48*s12*s13^4*p2q^2*p3q + 48*s12*s13^4*p2q^3
          + 144*s12^2*s23^3*p1q^2*p3q + 48*s12^2*s23^3*p1q^2*p2q - 48*
         s12^2*s23^3*p1q^3 - 96*s12^2*s13*s23^2*p1q*p3q^2 - 96*s12^2*
         s13*s23^2*p1q*p2q*p3q - 96*s12^2*s13*s23^2*p1q*p2q^2 + 192*
         s12^2*s13*s23^2*p1q^2*p3q + 192*s12^2*s13*s23^2*p1q^2*p2q - 96
         *s12^2*s13^2*s23*p2q*p3q^2 - 48*s12^2*s13^2*s23*p2q^2*p3q + 48
         *s12^2*s13^2*s23*p2q^3 - 96*s12^2*s13^2*s23*p1q*p3q^2 - 192*
         s12^2*s13^2*s23*p1q*p2q*p3q - 240*s12^2*s13^2*s23*p1q*p2q^2 - 
         96*s12^2*s13^3*p2q*p3q^2 + 96*s12^2*s13^3*p2q^3 - 144*s12^3*
         s23^2*p1q*p3q^2 - 96*s12^3*s23^2*p1q*p2q*p3q + 144*s12^3*s23^2
         *p1q^2*p3q + 48*s12^3*s23^2*p1q^2*p2q + 48*s12^3*s13*s23*p3q^3
          - 48*s12^3*s13*s23*p2q*p3q^2 - 96*s12^3*s13*s23*p2q^2*p3q - 
         240*s12^3*s13*s23*p1q*p3q^2 - 192*s12^3*s13*s23*p1q*p2q*p3q - 
         96*s12^3*s13*s23*p1q*p2q^2 + 48*s12^3*s13^2*p3q^3 - 144*s12^3*
         s13^2*p2q*p3q^2 - 144*s12^3*s13^2*p2q^2*p3q + 48*s12^3*s13^2*
         p2q^3 + 48*s12^4*s23*p3q^3 + 48*s12^4*s23*p2q*p3q^2 - 144*
         s12^4*s23*p1q*p3q^2 - 96*s12^4*s23*p1q*p2q*p3q + 96*s12^4*s13*
         p3q^3 - 96*s12^4*s13*p2q^2*p3q + 48*s12^5*p3q^3 + 48*s12^5*p2q
         *p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2]] * ( den[ - 4 + d]*rat[2*s23^3*p1q^2
          + 2*s13*s23^2*p1q*p3q - 4*s13*s23^2*p1q*p2q + 4*s13*s23^2*
         p1q^2 - 2*s13^2*s23*p2q*p3q + 2*s13^2*s23*p2q^2 - 8*s13^2*s23*
         p1q*p2q + 4*s13^3*p2q^2 - 4*s12*s23^2*p1q*p3q + 2*s12*s23^2*
         p1q^2 - 2*s12*s13*s23*p3q^2 - 2*s12*s13*s23*p1q*p3q - 2*s12*
         s13*s23*p1q*p2q + 4*s12*s13*s23*p1q^2 - 2*s12*s13^2*p2q*p3q - 
         4*s12*s13^2*p1q*p2q + 2*s12^2*s23*p3q^2 - 4*s12^2*s23*p1q*p3q
          - 2*s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*p3q - 4*s12^2*s13*p1q*
         p3q + 2*s12^3*p3q^2,3*s13^2*s23^3*p1q^2 - 6*s13^3*s23^2*p1q*
         p2q + 3*s13^3*s23^2*p1q^2 + 3*s13^4*s23*p2q^2 - 6*s13^4*s23*
         p1q*p2q + 3*s13^5*p2q^2 - 6*s12*s13^2*s23^2*p1q*p3q + 3*s12*
         s13^2*s23^2*p1q^2 - 6*s12*s13^3*s23*p2q*p3q - 6*s12*s13^3*s23*
         p1q*p3q - 6*s12*s13^3*s23*p1q*p2q - 6*s12*s13^4*p2q*p3q + 3*
         s12*s13^4*p2q^2 + 3*s12^2*s13^2*s23*p3q^2 - 6*s12^2*s13^2*s23*
         p1q*p3q + 3*s12^2*s13^3*p3q^2 - 6*s12^2*s13^3*p2q*p3q + 3*
         s12^3*s13^2*p3q^2] + rat[s23^4*p1q^2 + 3*s13*s23^3*p1q*p3q - 2
         *s13*s23^3*p1q*p2q + 4*s13*s23^3*p1q^2 - 3*s13^2*s23^2*p2q*p3q
          + s13^2*s23^2*p2q^2 + 3*s13^2*s23^2*p1q*p3q - 8*s13^2*s23^2*
         p1q*p2q + 3*s13^2*s23^2*p1q^2 - 3*s13^3*s23*p2q*p3q + 4*s13^3*
         s23*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*s13^4*p2q^2 - 2*s12*s23^3*
         p1q*p3q + s12*s23^3*p1q^2 - 3*s12*s13*s23^2*p3q^2 - 4*s12*s13*
         s23^2*p2q*p3q - 3*s12*s13*s23^2*p1q*p3q - 3*s12*s13*s23^2*p1q*
         p2q + 2*s12*s13*s23^2*p1q^2 - 3*s12*s13^2*s23*p3q^2 - 7*s12*
         s13^2*s23*p2q*p3q + 2*s12*s13^2*s23*p2q^2 - 2*s12*s13^2*s23*
         p1q*p3q - 4*s12*s13^2*s23*p1q*p2q + s12*s13^2*s23*p1q^2 - 2*
         s12*s13^3*p2q*p3q + 2*s12*s13^3*p2q^2 - s12*s13^3*p1q*p2q + 
         s12^2*s23^2*p3q^2 - 2*s12^2*s23^2*p1q*p3q - s12^2*s13*s23*
         p3q^2 - 3*s12^2*s13*s23*p2q*p3q - 2*s12^2*s13*s23*p1q*p3q - 
         s12^2*s13^2*p3q^2 - 2*s12^2*s13^2*p2q*p3q - s12^2*s13^2*p1q*
         p3q + s12^3*s23*p3q^2,3*s13^2*s23^4*p1q^2 - 6*s13^3*s23^3*p1q*
         p2q + 6*s13^3*s23^3*p1q^2 + 3*s13^4*s23^2*p2q^2 - 12*s13^4*
         s23^2*p1q*p2q + 3*s13^4*s23^2*p1q^2 + 6*s13^5*s23*p2q^2 - 6*
         s13^5*s23*p1q*p2q + 3*s13^6*p2q^2 - 6*s12*s13^2*s23^3*p1q*p3q
          + 3*s12*s13^2*s23^3*p1q^2 - 6*s12*s13^3*s23^2*p2q*p3q - 12*
         s12*s13^3*s23^2*p1q*p3q - 6*s12*s13^3*s23^2*p1q*p2q + 3*s12*
         s13^3*s23^2*p1q^2 - 12*s12*s13^4*s23*p2q*p3q + 3*s12*s13^4*s23
         *p2q^2 - 6*s12*s13^4*s23*p1q*p3q - 6*s12*s13^4*s23*p1q*p2q - 6
         *s12*s13^5*p2q*p3q + 3*s12*s13^5*p2q^2 + 3*s12^2*s13^2*s23^2*
         p3q^2 - 6*s12^2*s13^2*s23^2*p1q*p3q + 6*s12^2*s13^3*s23*p3q^2
          - 6*s12^2*s13^3*s23*p2q*p3q - 6*s12^2*s13^3*s23*p1q*p3q + 3*
         s12^2*s13^4*p3q^2 - 6*s12^2*s13^4*p2q*p3q + 3*s12^3*s13^2*s23*
         p3q^2 + 3*s12^3*s13^3*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p2 + p3]] * ( den[ - 4 + d]*rat[ - 7*s13^2
         *s23^4*p1q^2*p3q - 7*s13^2*s23^4*p1q^3 + 7*s13^3*s23^3*p1q*
         p3q^2 + 14*s13^3*s23^3*p1q*p2q*p3q + 7*s13^3*s23^3*p1q^2*p3q
          + 21*s13^3*s23^3*p1q^2*p2q - 7*s13^4*s23^2*p2q*p3q^2 - 7*
         s13^4*s23^2*p2q^2*p3q - 14*s13^4*s23^2*p1q*p2q*p3q - 21*s13^4*
         s23^2*p1q*p2q^2 + 7*s13^5*s23*p2q^2*p3q + 7*s13^5*s23*p2q^3 + 
         2*s12*s23^5*p1q^3 - 6*s12*s13*s23^4*p1q^2*p2q + 4*s12*s13*
         s23^4*p1q^3 + 13*s12*s13^2*s23^3*p1q*p3q^2 - 6*s12*s13^2*s23^3
         *p1q*p2q*p3q + 6*s12*s13^2*s23^3*p1q*p2q^2 - s12*s13^2*s23^3*
         p1q^2*p3q - 11*s12*s13^2*s23^3*p1q^2*p2q - 12*s12*s13^2*s23^3*
         p1q^3 - 7*s12*s13^3*s23^2*p3q^3 + s12*s13^3*s23^2*p2q*p3q^2 + 
         6*s12*s13^3*s23^2*p2q^2*p3q - 2*s12*s13^3*s23^2*p2q^3 + 6*s12*
         s13^3*s23^2*p1q*p3q^2 - 4*s12*s13^3*s23^2*p1q*p2q*p3q + 10*s12
         *s13^3*s23^2*p1q*p2q^2 + 13*s12*s13^3*s23^2*p1q^2*p3q + 23*s12
         *s13^3*s23^2*p1q^2*p2q + 8*s12*s13^4*s23*p2q*p3q^2 + 5*s12*
         s13^4*s23*p2q^2*p3q - 3*s12*s13^4*s23*p2q^3 - 12*s12*s13^4*s23
         *p1q*p2q*p3q - 10*s12*s13^4*s23*p1q*p2q^2 - s12*s13^5*p2q^2*
         p3q - s12*s13^5*p2q^3 - 6*s12^2*s23^4*p1q^2*p3q - 2*s12^2*
         s23^4*p1q^2*p2q + 2*s12^2*s23^4*p1q^3 + 6*s12^2*s13*s23^3*p1q*
         p2q*p3q + 4*s12^2*s13*s23^3*p1q*p2q^2 - 8*s12^2*s13*s23^3*
         p1q^2*p3q - 8*s12^2*s13*s23^3*p1q^2*p2q + 4*s12^2*s13*s23^3*
         p1q^3 - 6*s12^2*s13^2*s23^2*p3q^3 + 8*s12^2*s13^2*s23^2*p2q*
         p3q^2 + 12*s12^2*s13^2*s23^2*p2q^2*p3q - 2*s12^2*s13^2*s23^2*
         p2q^3 + 19*s12^2*s13^2*s23^2*p1q*p3q^2 + 10*s12^2*s13^2*s23^2*
         p1q*p2q*p3q + 16*s12^2*s13^2*s23^2*p1q*p2q^2 + 21*s12^2*s13^2*
         s23^2*p1q^2*p3q + 3*s12^2*s13^2*s23^2*p1q^2*p2q - 13*s12^2*
         s13^3*s23*p3q^3 + 5*s12^2*s13^3*s23*p2q*p3q^2 + 8*s12^2*s13^3*
         s23*p2q^2*p3q - 10*s12^2*s13^3*s23*p2q^3 - 13*s12^2*s13^3*s23*
         p1q*p3q^2 - 22*s12^2*s13^3*s23*p1q*p2q*p3q - 5*s12^2*s13^3*s23
         *p1q*p2q^2 + s12^2*s13^4*p2q*p3q^2 - s12^2*s13^4*p2q^2*p3q - 2
         *s12^2*s13^4*p2q^3 + 6*s12^3*s23^3*p1q*p3q^2 + 4*s12^3*s23^3*
         p1q*p2q*p3q - 6*s12^3*s23^3*p1q^2*p3q - 2*s12^3*s23^3*p1q^2*
         p2q + 4*s12^3*s13*s23^2*p1q*p3q^2 + 6*s12^3*s13*s23^2*p1q*p2q*
         p3q + 2*s12^3*s13*s23^2*p1q*p2q^2 - 8*s12^3*s13*s23^2*p1q^2*
         p3q - 4*s12^3*s13*s23^2*p1q^2*p2q - 11*s12^3*s13^2*s23*p3q^3
          + s12^3*s13^2*s23*p2q*p3q^2 + 12*s12^3*s13^2*s23*p2q^2*p3q - 
         9*s12^3*s13^2*s23*p1q*p3q^2 - 6*s12^3*s13^2*s23*p1q*p2q*p3q + 
         5*s12^3*s13^2*s23*p1q*p2q^2 + 2*s12^3*s13^3*p2q*p3q^2 + s12^3*
         s13^3*p2q^2*p3q - s12^3*s13^3*p2q^3 - 2*s12^4*s23^2*p3q^3 - 2*
         s12^4*s23^2*p2q*p3q^2 + 6*s12^4*s23^2*p1q*p3q^2 + 4*s12^4*
         s23^2*p1q*p2q*p3q + 2*s12^4*s13*s23*p2q*p3q^2 + 2*s12^4*s13*
         s23*p2q^2*p3q + 4*s12^4*s13*s23*p1q*p3q^2 + 4*s12^4*s13*s23*
         p1q*p2q*p3q + s12^4*s13^2*p2q*p3q^2 + s12^4*s13^2*p2q^2*p3q - 
         2*s12^5*s23*p3q^3 - 2*s12^5*s23*p2q*p3q^2, - 3*s12*s13^2*s23^5
         *p1q^3 + 3*s12*s13^3*s23^4*p1q^2*p3q + 9*s12*s13^3*s23^4*p1q^2
         *p2q - 3*s12*s13^3*s23^4*p1q^3 - 6*s12*s13^4*s23^3*p1q*p2q*p3q
          - 9*s12*s13^4*s23^3*p1q*p2q^2 + 3*s12*s13^4*s23^3*p1q^2*p3q
          + 9*s12*s13^4*s23^3*p1q^2*p2q + 3*s12*s13^5*s23^2*p2q^2*p3q
          + 3*s12*s13^5*s23^2*p2q^3 - 6*s12*s13^5*s23^2*p1q*p2q*p3q - 9
         *s12*s13^5*s23^2*p1q*p2q^2 + 3*s12*s13^6*s23*p2q^2*p3q + 3*s12
         *s13^6*s23*p2q^3 + 9*s12^2*s13^2*s23^4*p1q^2*p3q + 3*s12^2*
         s13^2*s23^4*p1q^2*p2q - 3*s12^2*s13^2*s23^4*p1q^3 - 6*s12^2*
         s13^3*s23^3*p1q*p3q^2 - 6*s12^2*s13^3*s23^3*p1q*p2q*p3q - 6*
         s12^2*s13^3*s23^3*p1q*p2q^2 + 12*s12^2*s13^3*s23^3*p1q^2*p3q
          + 12*s12^2*s13^3*s23^3*p1q^2*p2q - 6*s12^2*s13^4*s23^2*p2q*
         p3q^2 - 3*s12^2*s13^4*s23^2*p2q^2*p3q + 3*s12^2*s13^4*s23^2*
         p2q^3 - 6*s12^2*s13^4*s23^2*p1q*p3q^2 - 12*s12^2*s13^4*s23^2*
         p1q*p2q*p3q - 15*s12^2*s13^4*s23^2*p1q*p2q^2 - 6*s12^2*s13^5*
         s23*p2q*p3q^2 + 6*s12^2*s13^5*s23*p2q^3 - 9*s12^3*s13^2*s23^3*
         p1q*p3q^2 - 6*s12^3*s13^2*s23^3*p1q*p2q*p3q + 9*s12^3*s13^2*
         s23^3*p1q^2*p3q + 3*s12^3*s13^2*s23^3*p1q^2*p2q + 3*s12^3*
         s13^3*s23^2*p3q^3 - 3*s12^3*s13^3*s23^2*p2q*p3q^2 - 6*s12^3*
         s13^3*s23^2*p2q^2*p3q - 15*s12^3*s13^3*s23^2*p1q*p3q^2 - 12*
         s12^3*s13^3*s23^2*p1q*p2q*p3q - 6*s12^3*s13^3*s23^2*p1q*p2q^2
          + 3*s12^3*s13^4*s23*p3q^3 - 9*s12^3*s13^4*s23*p2q*p3q^2 - 9*
         s12^3*s13^4*s23*p2q^2*p3q + 3*s12^3*s13^4*s23*p2q^3 + 3*s12^4*
         s13^2*s23^2*p3q^3 + 3*s12^4*s13^2*s23^2*p2q*p3q^2 - 9*s12^4*
         s13^2*s23^2*p1q*p3q^2 - 6*s12^4*s13^2*s23^2*p1q*p2q*p3q + 6*
         s12^4*s13^3*s23*p3q^3 - 6*s12^4*s13^3*s23*p2q^2*p3q + 3*s12^5*
         s13^2*s23*p3q^3 + 3*s12^5*s13^2*s23*p2q*p3q^2] + rat[14*s13^3*
         s23^7*p1q^3 - 28*s13^4*s23^6*p1q^2*p3q - 42*s13^4*s23^6*p1q^2*
         p2q + 14*s13^4*s23^6*p1q^3 + 14*s13^5*s23^5*p1q*p3q^2 + 56*
         s13^5*s23^5*p1q*p2q*p3q + 42*s13^5*s23^5*p1q*p2q^2 - 28*s13^5*
         s23^5*p1q^2*p3q - 42*s13^5*s23^5*p1q^2*p2q - 14*s13^6*s23^4*
         p2q*p3q^2 - 28*s13^6*s23^4*p2q^2*p3q - 14*s13^6*s23^4*p2q^3 + 
         14*s13^6*s23^4*p1q*p3q^2 + 56*s13^6*s23^4*p1q*p2q*p3q + 42*
         s13^6*s23^4*p1q*p2q^2 - 14*s13^7*s23^3*p2q*p3q^2 - 28*s13^7*
         s23^3*p2q^2*p3q - 14*s13^7*s23^3*p2q^3 + 9*s12*s13^2*s23^7*
         p1q^3 - 74*s12*s13^3*s23^6*p1q^2*p3q - 41*s12*s13^3*s23^6*
         p1q^2*p2q + 11*s12*s13^3*s23^6*p1q^3 + 81*s12*s13^4*s23^5*p1q*
         p3q^2 + 108*s12*s13^4*s23^5*p1q*p2q*p3q + 55*s12*s13^4*s23^5*
         p1q*p2q^2 - 95*s12*s13^4*s23^5*p1q^2*p3q - 45*s12*s13^4*s23^5*
         p1q^2*p2q - s12*s13^4*s23^5*p1q^3 - 14*s12*s13^5*s23^4*p3q^3
          - 25*s12*s13^5*s23^4*p2q*p3q^2 - 34*s12*s13^5*s23^4*p2q^2*p3q
          - 23*s12*s13^5*s23^4*p2q^3 + 104*s12*s13^5*s23^4*p1q*p3q^2 + 
         96*s12*s13^5*s23^4*p1q*p2q*p3q + 57*s12*s13^5*s23^4*p1q*p2q^2
          - 16*s12*s13^5*s23^4*p1q^2*p3q - 7*s12*s13^5*s23^4*p1q^2*p2q
          - 3*s12*s13^5*s23^4*p1q^3 - 14*s12*s13^6*s23^3*p3q^3 + 8*s12*
         s13^6*s23^3*p2q*p3q^2 - s12*s13^6*s23^3*p2q^2*p3q - 23*s12*
         s13^6*s23^3*p2q^3 + 23*s12*s13^6*s23^3*p1q*p3q^2 - 8*s12*s13^6
         *s23^3*p1q*p2q*p3q + 17*s12*s13^6*s23^3*p1q*p2q^2 + 5*s12*
         s13^6*s23^3*p1q^2*p3q - 3*s12*s13^6*s23^3*p1q^2*p2q + 33*s12*
         s13^7*s23^2*p2q*p3q^2 + 24*s12*s13^7*s23^2*p2q^2*p3q - 9*s12*
         s13^7*s23^2*p2q^3 + 4*s12*s13^7*s23^2*p1q*p2q*p3q + 15*s12*
         s13^7*s23^2*p1q*p2q^2 - 9*s12*s13^8*s23*p2q^2*p3q - 9*s12*
         s13^8*s23*p2q^3 + 2*s12^2*s13*s23^7*p1q^3 - 32*s12^2*s13^2*
         s23^6*p1q^2*p3q - 15*s12^2*s13^2*s23^6*p1q^2*p2q + 5*s12^2*
         s13^2*s23^6*p1q^3 + 113*s12^2*s13^3*s23^5*p1q*p3q^2 + 81*s12^2
         *s13^3*s23^5*p1q*p2q*p3q + 24*s12^2*s13^3*s23^5*p1q*p2q^2 - 65
         *s12^2*s13^3*s23^5*p1q^2*p3q - 23*s12^2*s13^3*s23^5*p1q^2*p2q
          - 13*s12^2*s13^3*s23^5*p1q^3 - 53*s12^2*s13^4*s23^4*p3q^3 - 
         39*s12^2*s13^4*s23^4*p2q*p3q^2 + 3*s12^2*s13^4*s23^4*p2q^2*p3q
          - 11*s12^2*s13^4*s23^4*p2q^3 + 193*s12^2*s13^4*s23^4*p1q*
         p3q^2 + 39*s12^2*s13^4*s23^4*p1q*p2q*p3q + 29*s12^2*s13^4*
         s23^4*p1q*p2q^2 - 2*s12^2*s13^4*s23^4*p1q^2*p3q + 11*s12^2*
         s13^4*s23^4*p1q^2*p2q - 19*s12^2*s13^4*s23^4*p1q^3 - 76*s12^2*
         s13^5*s23^3*p3q^3 + 61*s12^2*s13^5*s23^3*p2q*p3q^2 + 126*s12^2
         *s13^5*s23^3*p2q^2*p3q - 11*s12^2*s13^5*s23^3*p2q^3 + 76*s12^2
         *s13^5*s23^3*p1q*p3q^2 - 82*s12^2*s13^5*s23^3*p1q*p2q*p3q + 27
         *s12^2*s13^5*s23^3*p1q*p2q^2 + 38*s12^2*s13^5*s23^3*p1q^2*p3q
          + 23*s12^2*s13^5*s23^3*p1q^2*p2q - 3*s12^2*s13^5*s23^3*p1q^3
          - 23*s12^2*s13^6*s23^2*p3q^3 + 130*s12^2*s13^6*s23^2*p2q*
         p3q^2 + 128*s12^2*s13^6*s23^2*p2q^2*p3q - 25*s12^2*s13^6*s23^2
         *p2q^3 - 6*s12^2*s13^6*s23^2*p1q*p3q^2 - 47*s12^2*s13^6*s23^2*
         p1q*p2q*p3q + 23*s12^2*s13^6*s23^2*p1q*p2q^2 + 5*s12^2*s13^6*
         s23^2*p1q^2*p3q + 4*s12^2*s13^6*s23^2*p1q^2*p2q + 32*s12^2*
         s13^7*s23*p2q*p3q^2 + 5*s12^2*s13^7*s23*p2q^2*p3q - 27*s12^2*
         s13^7*s23*p2q^3 - 3*s12^2*s13^7*s23*p1q*p2q*p3q + s12^2*s13^7*
         s23*p1q*p2q^2 - 2*s12^2*s13^8*p2q^2*p3q - 2*s12^2*s13^8*p2q^3
          + 2*s12^3*s23^7*p1q^3 - 2*s12^3*s13*s23^6*p1q^2*p3q - 8*s12^3
         *s13*s23^6*p1q^2*p2q + 12*s12^3*s13*s23^6*p1q^3 + 33*s12^3*
         s13^2*s23^5*p1q*p3q^2 + 13*s12^3*s13^2*s23^5*p1q*p2q*p3q + 10*
         s12^3*s13^2*s23^5*p1q*p2q^2 - 10*s12^3*s13^2*s23^5*p1q^2*p3q
          - 42*s12^3*s13^2*s23^5*p1q^2*p2q + 5*s12^3*s13^2*s23^5*p1q^3
          - 53*s12^3*s13^3*s23^4*p3q^3 - 30*s12^3*s13^3*s23^4*p2q*p3q^2
          + 19*s12^3*s13^3*s23^4*p2q^2*p3q - 4*s12^3*s13^3*s23^4*p2q^3
          + 98*s12^3*s13^3*s23^4*p1q*p3q^2 - 30*s12^3*s13^3*s23^4*p1q*
         p2q*p3q + 45*s12^3*s13^3*s23^4*p1q*p2q^2 + 64*s12^3*s13^3*
         s23^4*p1q^2*p3q - 32*s12^3*s13^3*s23^4*p1q^2*p2q - 9*s12^3*
         s13^3*s23^4*p1q^3 - 112*s12^3*s13^4*s23^3*p3q^3 + 81*s12^3*
         s13^4*s23^3*p2q*p3q^2 + 178*s12^3*s13^4*s23^3*p2q^2*p3q - 15*
         s12^3*s13^4*s23^3*p2q^3 + 17*s12^3*s13^4*s23^3*p1q*p3q^2 - 160
         *s12^3*s13^4*s23^3*p1q*p2q*p3q + 78*s12^3*s13^4*s23^3*p1q*
         p2q^2 + 98*s12^3*s13^4*s23^3*p1q^2*p3q - 3*s12^3*s13^4*s23^3*
         p1q^2*p2q - 4*s12^3*s13^4*s23^3*p1q^3 - 60*s12^3*s13^5*s23^2*
         p3q^3 + 203*s12^3*s13^5*s23^2*p2q*p3q^2 + 212*s12^3*s13^5*
         s23^2*p2q^2*p3q - 51*s12^3*s13^5*s23^2*p2q^3 - 67*s12^3*s13^5*
         s23^2*p1q*p3q^2 - 127*s12^3*s13^5*s23^2*p1q*p2q*p3q + 70*s12^3
         *s13^5*s23^2*p1q*p2q^2 + 26*s12^3*s13^5*s23^2*p1q^2*p3q - 5*
         s12^3*s13^5*s23^2*p1q^2*p2q + s12^3*s13^6*s23*p3q^3 + 92*s12^3
         *s13^6*s23*p2q*p3q^2 + 33*s12^3*s13^6*s23*p2q^2*p3q - 58*s12^3
         *s13^6*s23*p2q^3 - 15*s12^3*s13^6*s23*p1q*p3q^2 - 4*s12^3*
         s13^6*s23*p1q*p2q*p3q + 27*s12^3*s13^6*s23*p1q*p2q^2 - 8*s12^3
         *s13^7*p2q*p3q^2 - 26*s12^3*s13^7*p2q^2*p3q - 18*s12^3*s13^7*
         p2q^3 - 6*s12^4*s23^6*p1q^2*p3q - 2*s12^4*s23^6*p1q^2*p2q + 4*
         s12^4*s23^6*p1q^3 - 2*s12^4*s13*s23^5*p1q*p3q^2 - 2*s12^4*s13*
         s23^5*p1q*p2q*p3q + 4*s12^4*s13*s23^5*p1q*p2q^2 - 24*s12^4*s13
         *s23^5*p1q^2*p3q - 26*s12^4*s13*s23^5*p1q^2*p2q + 14*s12^4*s13
         *s23^5*p1q^3 - 10*s12^4*s13^2*s23^4*p3q^3 + 10*s12^4*s13^2*
         s23^4*p2q*p3q^2 + 18*s12^4*s13^2*s23^4*p2q^2*p3q - 2*s12^4*
         s13^2*s23^4*p2q^3 - 5*s12^4*s13^2*s23^4*p1q*p3q^2 - 25*s12^4*
         s13^2*s23^4*p1q*p2q*p3q + 41*s12^4*s13^2*s23^4*p1q*p2q^2 + 16*
         s12^4*s13^2*s23^4*p1q^2*p3q - 60*s12^4*s13^2*s23^4*p1q^2*p2q
          + 11*s12^4*s13^2*s23^4*p1q^3 - 44*s12^4*s13^3*s23^3*p3q^3 + 
         103*s12^4*s13^3*s23^3*p2q*p3q^2 + 128*s12^4*s13^3*s23^3*p2q^2*
         p3q - 19*s12^4*s13^3*s23^3*p2q^3 - 108*s12^4*s13^3*s23^3*p1q*
         p3q^2 - 149*s12^4*s13^3*s23^3*p1q*p2q*p3q + 108*s12^4*s13^3*
         s23^3*p1q*p2q^2 + 63*s12^4*s13^3*s23^3*p1q^2*p3q - 60*s12^4*
         s13^3*s23^3*p1q^2*p2q + s12^4*s13^3*s23^3*p1q^3 - 14*s12^4*
         s13^4*s23^2*p3q^3 + 248*s12^4*s13^4*s23^2*p2q*p3q^2 + 200*
         s12^4*s13^4*s23^2*p2q^2*p3q - 62*s12^4*s13^4*s23^2*p2q^3 - 154
         *s12^4*s13^4*s23^2*p1q*p3q^2 - 134*s12^4*s13^4*s23^2*p1q*p2q*
         p3q + 136*s12^4*s13^4*s23^2*p1q*p2q^2 + 33*s12^4*s13^4*s23^2*
         p1q^2*p3q - 24*s12^4*s13^4*s23^2*p1q^2*p2q + 32*s12^4*s13^5*
         s23*p3q^3 + 159*s12^4*s13^5*s23*p2q*p3q^2 + 40*s12^4*s13^5*s23
         *p2q^2*p3q - 87*s12^4*s13^5*s23*p2q^3 - 53*s12^4*s13^5*s23*p1q
         *p3q^2 - 12*s12^4*s13^5*s23*p1q*p2q*p3q + 65*s12^4*s13^5*s23*
         p1q*p2q^2 + 10*s12^4*s13^6*p3q^3 - 2*s12^4*s13^6*p2q*p3q^2 - 
         54*s12^4*s13^6*p2q^2*p3q - 42*s12^4*s13^6*p2q^3 + 6*s12^5*
         s23^5*p1q*p3q^2 + 4*s12^5*s23^5*p1q*p2q*p3q - 12*s12^5*s23^5*
         p1q^2*p3q - 4*s12^5*s23^5*p1q^2*p2q + 2*s12^5*s23^5*p1q^3 + 2*
         s12^5*s13*s23^4*p3q^3 + 10*s12^5*s13*s23^4*p2q*p3q^2 + 8*s12^5
         *s13*s23^4*p2q^2*p3q + 12*s12^5*s13*s23^4*p1q*p3q^2 + 12*s12^5
         *s13*s23^4*p1q*p2q*p3q + 10*s12^5*s13*s23^4*p1q*p2q^2 - 30*
         s12^5*s13*s23^4*p1q^2*p3q - 22*s12^5*s13*s23^4*p1q^2*p2q + 4*
         s12^5*s13*s23^4*p1q^3 + 10*s12^5*s13^2*s23^3*p3q^3 + 79*s12^5*
         s13^2*s23^3*p2q*p3q^2 + 63*s12^5*s13^2*s23^3*p2q^2*p3q - 6*
         s12^5*s13^2*s23^3*p2q^3 - 55*s12^5*s13^2*s23^3*p1q*p3q^2 - 39*
         s12^5*s13^2*s23^3*p1q*p2q*p3q + 51*s12^5*s13^2*s23^3*p1q*p2q^2
          - 10*s12^5*s13^2*s23^3*p1q^2*p3q - 35*s12^5*s13^2*s23^3*p1q^2
         *p2q + 2*s12^5*s13^2*s23^3*p1q^3 + 57*s12^5*s13^3*s23^2*p3q^3
          + 235*s12^5*s13^3*s23^2*p2q*p3q^2 + 147*s12^5*s13^3*s23^2*
         p2q^2*p3q - 31*s12^5*s13^3*s23^2*p2q^3 - 112*s12^5*s13^3*s23^2
         *p1q*p3q^2 - 61*s12^5*s13^3*s23^2*p1q*p2q*p3q + 94*s12^5*s13^3
         *s23^2*p1q*p2q^2 + 8*s12^5*s13^3*s23^2*p1q^2*p3q - 17*s12^5*
         s13^3*s23^2*p1q^2*p2q + 75*s12^5*s13^4*s23*p3q^3 + 200*s12^5*
         s13^4*s23*p2q*p3q^2 + 62*s12^5*s13^4*s23*p2q^2*p3q - 63*s12^5*
         s13^4*s23*p2q^3 - 59*s12^5*s13^4*s23*p1q*p3q^2 - 22*s12^5*
         s13^4*s23*p1q*p2q*p3q + 53*s12^5*s13^4*s23*p1q*p2q^2 + 30*
         s12^5*s13^5*p3q^3 + 42*s12^5*s13^5*p2q*p3q^2 - 26*s12^5*s13^5*
         p2q^2*p3q - 38*s12^5*s13^5*p2q^3 - 2*s12^6*s23^4*p3q^3 - 2*
         s12^6*s23^4*p2q*p3q^2 + 12*s12^6*s23^4*p1q*p3q^2 + 8*s12^6*
         s23^4*p1q*p2q*p3q - 6*s12^6*s23^4*p1q^2*p3q - 2*s12^6*s23^4*
         p1q^2*p2q + 14*s12^6*s13*s23^3*p2q*p3q^2 + 14*s12^6*s13*s23^3*
         p2q^2*p3q + 18*s12^6*s13*s23^3*p1q*p3q^2 + 18*s12^6*s13*s23^3*
         p1q*p2q*p3q + 6*s12^6*s13*s23^3*p1q*p2q^2 - 8*s12^6*s13*s23^3*
         p1q^2*p3q - 4*s12^6*s13*s23^3*p1q^2*p2q + 34*s12^6*s13^2*s23^2
         *p3q^3 + 99*s12^6*s13^2*s23^2*p2q*p3q^2 + 61*s12^6*s13^2*s23^2
         *p2q^2*p3q - 4*s12^6*s13^2*s23^2*p2q^3 - 15*s12^6*s13^2*s23^2*
         p1q*p3q^2 + s12^6*s13^2*s23^2*p1q*p2q*p3q + 20*s12^6*s13^2*
         s23^2*p1q*p2q^2 - 4*s12^6*s13^2*s23^2*p1q^2*p3q - 2*s12^6*
         s13^2*s23^2*p1q^2*p2q + 58*s12^6*s13^3*s23*p3q^3 + 131*s12^6*
         s13^3*s23*p2q*p3q^2 + 57*s12^6*s13^3*s23*p2q^2*p3q - 16*s12^6*
         s13^3*s23*p2q^3 - 19*s12^6*s13^3*s23*p1q*p3q^2 - 9*s12^6*s13^3
         *s23*p1q*p2q*p3q + 14*s12^6*s13^3*s23*p1q*p2q^2 + 30*s12^6*
         s13^4*p3q^3 + 58*s12^6*s13^4*p2q*p3q^2 + 16*s12^6*s13^4*p2q^2*
         p3q - 12*s12^6*s13^4*p2q^3 - 4*s12^7*s23^3*p3q^3 - 4*s12^7*
         s23^3*p2q*p3q^2 + 6*s12^7*s23^3*p1q*p3q^2 + 4*s12^7*s23^3*p1q*
         p2q*p3q - 2*s12^7*s13*s23^2*p3q^3 + 4*s12^7*s13*s23^2*p2q*
         p3q^2 + 6*s12^7*s13*s23^2*p2q^2*p3q + 4*s12^7*s13*s23^2*p1q*
         p3q^2 + 4*s12^7*s13*s23^2*p1q*p2q*p3q + 14*s12^7*s13^2*s23*
         p3q^3 + 30*s12^7*s13^2*s23*p2q*p3q^2 + 16*s12^7*s13^2*s23*
         p2q^2*p3q + 2*s12^7*s13^2*s23*p1q*p3q^2 + 2*s12^7*s13^2*s23*
         p1q*p2q*p3q + 10*s12^7*s13^3*p3q^3 + 22*s12^7*s13^3*p2q*p3q^2
          + 12*s12^7*s13^3*p2q^2*p3q - 2*s12^8*s23^2*p3q^3 - 2*s12^8*
         s23^2*p2q*p3q^2, - 6*s12*s13^4*s23^7*p1q^3 + 6*s12*s13^5*s23^6
         *p1q^2*p3q + 18*s12*s13^5*s23^6*p1q^2*p2q - 12*s12*s13^5*s23^6
         *p1q^3 - 12*s12*s13^6*s23^5*p1q*p2q*p3q - 18*s12*s13^6*s23^5*
         p1q*p2q^2 + 12*s12*s13^6*s23^5*p1q^2*p3q + 36*s12*s13^6*s23^5*
         p1q^2*p2q - 6*s12*s13^6*s23^5*p1q^3 + 6*s12*s13^7*s23^4*p2q^2*
         p3q + 6*s12*s13^7*s23^4*p2q^3 - 24*s12*s13^7*s23^4*p1q*p2q*p3q
          - 36*s12*s13^7*s23^4*p1q*p2q^2 + 6*s12*s13^7*s23^4*p1q^2*p3q
          + 18*s12*s13^7*s23^4*p1q^2*p2q + 12*s12*s13^8*s23^3*p2q^2*p3q
          + 12*s12*s13^8*s23^3*p2q^3 - 12*s12*s13^8*s23^3*p1q*p2q*p3q
          - 18*s12*s13^8*s23^3*p1q*p2q^2 + 6*s12*s13^9*s23^2*p2q^2*p3q
          + 6*s12*s13^9*s23^2*p2q^3 - 12*s12^2*s13^3*s23^7*p1q^3 + 30*
         s12^2*s13^4*s23^6*p1q^2*p3q + 42*s12^2*s13^4*s23^6*p1q^2*p2q
          - 36*s12^2*s13^4*s23^6*p1q^3 - 12*s12^2*s13^5*s23^5*p1q*p3q^2
          - 36*s12^2*s13^5*s23^5*p1q*p2q*p3q - 48*s12^2*s13^5*s23^5*p1q
         *p2q^2 + 72*s12^2*s13^5*s23^5*p1q^2*p3q + 120*s12^2*s13^5*
         s23^5*p1q^2*p2q - 30*s12^2*s13^5*s23^5*p1q^3 - 12*s12^2*s13^6*
         s23^4*p2q*p3q^2 + 6*s12^2*s13^6*s23^4*p2q^2*p3q + 18*s12^2*
         s13^6*s23^4*p2q^3 - 24*s12^2*s13^6*s23^4*p1q*p3q^2 - 96*s12^2*
         s13^6*s23^4*p1q*p2q*p3q - 132*s12^2*s13^6*s23^4*p1q*p2q^2 + 48
         *s12^2*s13^6*s23^4*p1q^2*p3q + 96*s12^2*s13^6*s23^4*p1q^2*p2q
          - 6*s12^2*s13^6*s23^4*p1q^3 - 24*s12^2*s13^7*s23^3*p2q*p3q^2
          + 24*s12^2*s13^7*s23^3*p2q^2*p3q + 48*s12^2*s13^7*s23^3*p2q^3
          - 12*s12^2*s13^7*s23^3*p1q*p3q^2 - 72*s12^2*s13^7*s23^3*p1q*
         p2q*p3q - 102*s12^2*s13^7*s23^3*p1q*p2q^2 + 6*s12^2*s13^7*
         s23^3*p1q^2*p3q + 18*s12^2*s13^7*s23^3*p1q^2*p2q - 12*s12^2*
         s13^8*s23^2*p2q*p3q^2 + 24*s12^2*s13^8*s23^2*p2q^2*p3q + 36*
         s12^2*s13^8*s23^2*p2q^3 - 12*s12^2*s13^8*s23^2*p1q*p2q*p3q - 
         18*s12^2*s13^8*s23^2*p1q*p2q^2 + 6*s12^2*s13^9*s23*p2q^2*p3q
          + 6*s12^2*s13^9*s23*p2q^3 - 6*s12^3*s13^2*s23^7*p1q^3 + 42*
         s12^3*s13^3*s23^6*p1q^2*p3q + 30*s12^3*s13^3*s23^6*p1q^2*p2q
          - 36*s12^3*s13^3*s23^6*p1q^3 - 42*s12^3*s13^4*s23^5*p1q*p3q^2
          - 48*s12^3*s13^4*s23^5*p1q*p2q*p3q - 42*s12^3*s13^4*s23^5*p1q
         *p2q^2 + 144*s12^3*s13^4*s23^5*p1q^2*p3q + 144*s12^3*s13^4*
         s23^5*p1q^2*p2q - 48*s12^3*s13^4*s23^5*p1q^3 + 6*s12^3*s13^5*
         s23^4*p3q^3 - 30*s12^3*s13^5*s23^4*p2q*p3q^2 - 18*s12^3*s13^5*
         s23^4*p2q^2*p3q + 18*s12^3*s13^5*s23^4*p2q^3 - 108*s12^3*s13^5
         *s23^4*p1q*p3q^2 - 168*s12^3*s13^5*s23^4*p1q*p2q*p3q - 180*
         s12^3*s13^5*s23^4*p1q*p2q^2 + 138*s12^3*s13^5*s23^4*p1q^2*p3q
          + 174*s12^3*s13^5*s23^4*p1q^2*p2q - 18*s12^3*s13^5*s23^4*
         p1q^3 + 12*s12^3*s13^6*s23^3*p3q^3 - 84*s12^3*s13^6*s23^3*p2q*
         p3q^2 - 24*s12^3*s13^6*s23^3*p2q^2*p3q + 72*s12^3*s13^6*s23^3*
         p2q^3 - 78*s12^3*s13^6*s23^3*p1q*p3q^2 - 168*s12^3*s13^6*s23^3
         *p1q*p2q*p3q - 204*s12^3*s13^6*s23^3*p1q*p2q^2 + 36*s12^3*
         s13^6*s23^3*p1q^2*p3q + 60*s12^3*s13^6*s23^3*p1q^2*p2q + 6*
         s12^3*s13^7*s23^2*p3q^3 - 66*s12^3*s13^7*s23^2*p2q*p3q^2 + 6*
         s12^3*s13^7*s23^2*p2q^2*p3q + 78*s12^3*s13^7*s23^2*p2q^3 - 12*
         s12^3*s13^7*s23^2*p1q*p3q^2 - 48*s12^3*s13^7*s23^2*p1q*p2q*p3q
          - 66*s12^3*s13^7*s23^2*p1q*p2q^2 - 12*s12^3*s13^8*s23*p2q*
         p3q^2 + 12*s12^3*s13^8*s23*p2q^2*p3q + 24*s12^3*s13^8*s23*
         p2q^3 + 18*s12^4*s13^2*s23^6*p1q^2*p3q + 6*s12^4*s13^2*s23^6*
         p1q^2*p2q - 12*s12^4*s13^2*s23^6*p1q^3 - 48*s12^4*s13^3*s23^5*
         p1q*p3q^2 - 36*s12^4*s13^3*s23^5*p1q*p2q*p3q - 12*s12^4*s13^3*
         s23^5*p1q*p2q^2 + 120*s12^4*s13^3*s23^5*p1q^2*p3q + 72*s12^4*
         s13^3*s23^5*p1q^2*p2q - 30*s12^4*s13^3*s23^5*p1q^3 + 18*s12^4*
         s13^4*s23^4*p3q^3 - 18*s12^4*s13^4*s23^4*p2q*p3q^2 - 30*s12^4*
         s13^4*s23^4*p2q^2*p3q + 6*s12^4*s13^4*s23^4*p2q^3 - 180*s12^4*
         s13^4*s23^4*p1q*p3q^2 - 168*s12^4*s13^4*s23^4*p1q*p2q*p3q - 
         108*s12^4*s13^4*s23^4*p1q*p2q^2 + 174*s12^4*s13^4*s23^4*p1q^2*
         p3q + 138*s12^4*s13^4*s23^4*p1q^2*p2q - 18*s12^4*s13^4*s23^4*
         p1q^3 + 48*s12^4*s13^5*s23^3*p3q^3 - 96*s12^4*s13^5*s23^3*p2q*
         p3q^2 - 96*s12^4*s13^5*s23^3*p2q^2*p3q + 48*s12^4*s13^5*s23^3*
         p2q^3 - 186*s12^4*s13^5*s23^3*p1q*p3q^2 - 216*s12^4*s13^5*
         s23^3*p1q*p2q*p3q - 186*s12^4*s13^5*s23^3*p1q*p2q^2 + 72*s12^4
         *s13^5*s23^3*p1q^2*p3q + 72*s12^4*s13^5*s23^3*p1q^2*p2q + 36*
         s12^4*s13^6*s23^2*p3q^3 - 120*s12^4*s13^6*s23^2*p2q*p3q^2 - 78
         *s12^4*s13^6*s23^2*p2q^2*p3q + 78*s12^4*s13^6*s23^2*p2q^3 - 54
         *s12^4*s13^6*s23^2*p1q*p3q^2 - 84*s12^4*s13^6*s23^2*p1q*p2q*
         p3q - 90*s12^4*s13^6*s23^2*p1q*p2q^2 + 6*s12^4*s13^7*s23*p3q^3
          - 42*s12^4*s13^7*s23*p2q*p3q^2 - 12*s12^4*s13^7*s23*p2q^2*p3q
          + 36*s12^4*s13^7*s23*p2q^3 - 18*s12^5*s13^2*s23^5*p1q*p3q^2
          - 12*s12^5*s13^2*s23^5*p1q*p2q*p3q + 36*s12^5*s13^2*s23^5*
         p1q^2*p3q + 12*s12^5*s13^2*s23^5*p1q^2*p2q - 6*s12^5*s13^2*
         s23^5*p1q^3 + 18*s12^5*s13^3*s23^4*p3q^3 + 6*s12^5*s13^3*s23^4
         *p2q*p3q^2 - 12*s12^5*s13^3*s23^4*p2q^2*p3q - 132*s12^5*s13^3*
         s23^4*p1q*p3q^2 - 96*s12^5*s13^3*s23^4*p1q*p2q*p3q - 24*s12^5*
         s13^3*s23^4*p1q*p2q^2 + 96*s12^5*s13^3*s23^4*p1q^2*p3q + 48*
         s12^5*s13^3*s23^4*p1q^2*p2q - 6*s12^5*s13^3*s23^4*p1q^3 + 72*
         s12^5*s13^4*s23^3*p3q^3 - 24*s12^5*s13^4*s23^3*p2q*p3q^2 - 84*
         s12^5*s13^4*s23^3*p2q^2*p3q + 12*s12^5*s13^4*s23^3*p2q^3 - 204
         *s12^5*s13^4*s23^3*p1q*p3q^2 - 168*s12^5*s13^4*s23^3*p1q*p2q*
         p3q - 78*s12^5*s13^4*s23^3*p1q*p2q^2 + 60*s12^5*s13^4*s23^3*
         p1q^2*p3q + 36*s12^5*s13^4*s23^3*p1q^2*p2q + 78*s12^5*s13^5*
         s23^2*p3q^3 - 78*s12^5*s13^5*s23^2*p2q*p3q^2 - 120*s12^5*s13^5
         *s23^2*p2q^2*p3q + 36*s12^5*s13^5*s23^2*p2q^3 - 90*s12^5*s13^5
         *s23^2*p1q*p3q^2 - 84*s12^5*s13^5*s23^2*p1q*p2q*p3q - 54*s12^5
         *s13^5*s23^2*p1q*p2q^2 + 24*s12^5*s13^6*s23*p3q^3 - 48*s12^5*
         s13^6*s23*p2q*p3q^2 - 48*s12^5*s13^6*s23*p2q^2*p3q + 24*s12^5*
         s13^6*s23*p2q^3 + 6*s12^6*s13^2*s23^4*p3q^3 + 6*s12^6*s13^2*
         s23^4*p2q*p3q^2 - 36*s12^6*s13^2*s23^4*p1q*p3q^2 - 24*s12^6*
         s13^2*s23^4*p1q*p2q*p3q + 18*s12^6*s13^2*s23^4*p1q^2*p3q + 6*
         s12^6*s13^2*s23^4*p1q^2*p2q + 48*s12^6*s13^3*s23^3*p3q^3 + 24*
         s12^6*s13^3*s23^3*p2q*p3q^2 - 24*s12^6*s13^3*s23^3*p2q^2*p3q
          - 102*s12^6*s13^3*s23^3*p1q*p3q^2 - 72*s12^6*s13^3*s23^3*p1q*
         p2q*p3q - 12*s12^6*s13^3*s23^3*p1q*p2q^2 + 18*s12^6*s13^3*
         s23^3*p1q^2*p3q + 6*s12^6*s13^3*s23^3*p1q^2*p2q + 78*s12^6*
         s13^4*s23^2*p3q^3 + 6*s12^6*s13^4*s23^2*p2q*p3q^2 - 66*s12^6*
         s13^4*s23^2*p2q^2*p3q + 6*s12^6*s13^4*s23^2*p2q^3 - 66*s12^6*
         s13^4*s23^2*p1q*p3q^2 - 48*s12^6*s13^4*s23^2*p1q*p2q*p3q - 12*
         s12^6*s13^4*s23^2*p1q*p2q^2 + 36*s12^6*s13^5*s23*p3q^3 - 12*
         s12^6*s13^5*s23*p2q*p3q^2 - 42*s12^6*s13^5*s23*p2q^2*p3q + 6*
         s12^6*s13^5*s23*p2q^3 + 12*s12^7*s13^2*s23^3*p3q^3 + 12*s12^7*
         s13^2*s23^3*p2q*p3q^2 - 18*s12^7*s13^2*s23^3*p1q*p3q^2 - 12*
         s12^7*s13^2*s23^3*p1q*p2q*p3q + 36*s12^7*s13^3*s23^2*p3q^3 + 
         24*s12^7*s13^3*s23^2*p2q*p3q^2 - 12*s12^7*s13^3*s23^2*p2q^2*
         p3q - 18*s12^7*s13^3*s23^2*p1q*p3q^2 - 12*s12^7*s13^3*s23^2*
         p1q*p2q*p3q + 24*s12^7*s13^4*s23*p3q^3 + 12*s12^7*s13^4*s23*
         p2q*p3q^2 - 12*s12^7*s13^4*s23*p2q^2*p3q + 6*s12^8*s13^2*s23^2
         *p3q^3 + 6*s12^8*s13^2*s23^2*p2q*p3q^2 + 6*s12^8*s13^3*s23*
         p3q^3 + 6*s12^8*s13^3*s23*p2q*p3q^2] + rat[ - 5*s12^4*p2q*p3q
          - 5*s12^4*p3q^2 + 5*s12^3*s13*p2q^2 - 5*s12^3*s13*p3q^2 - 5*
         s12^3*s23*p1q*p2q + 5*s12^3*s23*p1q*p3q - 11*s12^3*s23*p2q*p3q
          - 3*s12^3*s23*p3q^2 + 5*s12^2*s13^2*p2q^2 + 5*s12^2*s13^2*p2q
         *p3q - 5*s12^2*s13*s23*p1q*p2q + 5*s12^2*s13*s23*p1q*p3q + 
         s12^2*s13*s23*p2q^2 - 20*s12^2*s13*s23*p2q*p3q + 2*s12^2*s13*
         s23*p3q^2 - s12^2*s23^2*p1q*p2q - 2*s12^2*s23^2*p2q*p3q + 6*
         s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 19*s12*s13^2*s23*
         p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 9*s12*s13*s23^2*p1q*p3q - 
         15*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 13*s12*s23^3*
         p1q*p3q + 7*s13^3*s23*p2q^2 - 14*s13^2*s23^2*p1q*p2q + 7*s13^2
         *s23^2*p2q^2 + 7*s13*s23^3*p1q^2 - 14*s13*s23^3*p1q*p2q + 7*
         s23^4*p1q^2,12*s12^5*s23*p3q^2 - 24*s12^4*s13*s23*p2q*p3q + 24
         *s12^4*s13*s23*p3q^2 - 24*s12^4*s23^2*p1q*p3q + 12*s12^4*s23^2
         *p3q^2 + 12*s12^3*s13^2*s23*p2q^2 - 48*s12^3*s13^2*s23*p2q*p3q
          + 12*s12^3*s13^2*s23*p3q^2 - 24*s12^3*s13*s23^2*p1q*p2q - 48*
         s12^3*s13*s23^2*p1q*p3q - 24*s12^3*s13*s23^2*p2q*p3q + 12*
         s12^3*s13*s23^2*p3q^2 + 12*s12^3*s23^3*p1q^2 - 24*s12^3*s23^3*
         p1q*p3q + 24*s12^2*s13^3*s23*p2q^2 - 24*s12^2*s13^3*s23*p2q*
         p3q - 48*s12^2*s13^2*s23^2*p1q*p2q - 24*s12^2*s13^2*s23^2*p1q*
         p3q + 12*s12^2*s13^2*s23^2*p2q^2 - 24*s12^2*s13^2*s23^2*p2q*
         p3q + 24*s12^2*s13*s23^3*p1q^2 - 24*s12^2*s13*s23^3*p1q*p2q - 
         24*s12^2*s13*s23^3*p1q*p3q + 12*s12^2*s23^4*p1q^2 + 12*s12*
         s13^4*s23*p2q^2 - 24*s12*s13^3*s23^2*p1q*p2q + 12*s12*s13^3*
         s23^2*p2q^2 + 12*s12*s13^2*s23^3*p1q^2 - 24*s12*s13^2*s23^3*
         p1q*p2q + 12*s12*s13*s23^4*p1q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p1 + p3]] * ( den[ - 4 + d]*rat[ - 7*s23^2*p1q*
         p3q - 7*s23^2*p1q^2 + 7*s13*s23*p2q*p3q + 14*s13*s23*p1q*p2q
          - 7*s13^2*p2q^2 + 7*s12*s23*p3q^2 - 14*s12*s23*p2q*p3q - 7*
         s12*s23*p1q*p3q - 7*s12*s23*p1q*p2q - 14*s12*s23*p1q^2 - 7*s12
         *s13*p2q*p3q + 7*s12*s13*p2q^2 + 14*s12*s13*p1q*p2q + 14*s12^2
         *p3q^2 - 7*s12^2*p2q*p3q + 14*s12^2*p1q*p3q,3*s12*s23^3*p1q^2
          - 6*s12*s13*s23^2*p1q*p2q + 3*s12*s13*s23^2*p1q^2 + 3*s12*
         s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p1q*p2q + 3*s12*s13^3*p2q^2
          - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p1q^2 - 6*s12^2*s13*
         s23*p2q*p3q - 6*s12^2*s13*s23*p1q*p3q - 6*s12^2*s13*s23*p1q*
         p2q - 6*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p2q^2 + 3*s12^3*
         s23*p3q^2 - 6*s12^3*s23*p1q*p3q + 3*s12^3*s13*p3q^2 - 6*s12^3*
         s13*p2q*p3q + 3*s12^4*p3q^2] + rat[14*s23^4*p1q^2 - 14*s13*
         s23^3*p1q*p3q - 28*s13*s23^3*p1q*p2q + 14*s13^2*s23^2*p2q*p3q
          + 14*s13^2*s23^2*p2q^2 - 28*s12*s23^3*p1q*p3q + 28*s12*s23^3*
         p1q^2 + 14*s12*s13*s23^2*p3q^2 - 28*s12*s13*s23^2*p2q*p3q - 35
         *s12*s13*s23^2*p1q*p3q - 56*s12*s13*s23^2*p1q*p2q - 7*s12*s13*
         s23^2*p1q^2 - 21*s12*s13^2*s23*p2q*p3q + 28*s12*s13^2*s23*
         p2q^2 + 7*s12*s13^3*p2q^2 + 14*s12^2*s23^2*p3q^2 - 56*s12^2*
         s23^2*p1q*p3q + 14*s12^2*s23^2*p1q^2 + 35*s12^2*s13*s23*p3q^2
          - 56*s12^2*s13*s23*p2q*p3q - 14*s12^2*s13*s23*p1q*p3q - 28*
         s12^2*s13*s23*p1q*p2q - 7*s12^2*s13*s23*p1q^2 - 28*s12^2*s13^2
         *p2q*p3q + 14*s12^2*s13^2*p2q^2 + 7*s12^2*s13^2*p1q*p2q + 28*
         s12^3*s23*p3q^2 - 28*s12^3*s23*p1q*p3q + 21*s12^3*s13*p3q^2 - 
         28*s12^3*s13*p2q*p3q + 7*s12^3*s13*p1q*p3q + 14*s12^4*p3q^2,6*
         s12*s13*s23^4*p1q^2 - 12*s12*s13^2*s23^3*p1q*p2q + 6*s12*s13^2
         *s23^3*p1q^2 + 6*s12*s13^3*s23^2*p2q^2 - 12*s12*s13^3*s23^2*
         p1q*p2q + 6*s12*s13^4*s23*p2q^2 - 12*s12^2*s13*s23^3*p1q*p3q
          + 12*s12^2*s13*s23^3*p1q^2 - 12*s12^2*s13^2*s23^2*p2q*p3q - 
         12*s12^2*s13^2*s23^2*p1q*p3q - 24*s12^2*s13^2*s23^2*p1q*p2q + 
         6*s12^2*s13^2*s23^2*p1q^2 - 12*s12^2*s13^3*s23*p2q*p3q + 12*
         s12^2*s13^3*s23*p2q^2 - 12*s12^2*s13^3*s23*p1q*p2q + 6*s12^2*
         s13^4*p2q^2 + 6*s12^3*s13*s23^2*p3q^2 - 24*s12^3*s13*s23^2*p1q
         *p3q + 6*s12^3*s13*s23^2*p1q^2 + 6*s12^3*s13^2*s23*p3q^2 - 24*
         s12^3*s13^2*s23*p2q*p3q - 12*s12^3*s13^2*s23*p1q*p3q - 12*
         s12^3*s13^2*s23*p1q*p2q - 12*s12^3*s13^3*p2q*p3q + 6*s12^3*
         s13^3*p2q^2 + 12*s12^4*s13*s23*p3q^2 - 12*s12^4*s13*s23*p1q*
         p3q + 6*s12^4*s13^2*p3q^2 - 12*s12^4*s13^2*p2q*p3q + 6*s12^5*
         s13*p3q^2] + rat[-7,12*s12*s13]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2]*Eik[k - p3]] * ( rat[s12*
         s23^2*p1q*p3q^3 + 2*s12*s23^2*p1q*p2q*p3q^2 + s12*s23^2*p1q*
         p2q^2*p3q + s12*s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q^2*p2q*p3q
          + s12*s23^2*p1q^2*p2q^2 - s12*s13*s23*p2q*p3q^3 - 2*s12*s13*
         s23*p2q^2*p3q^2 - s12*s13*s23*p2q^3*p3q - 2*s12*s13*s23*p1q*
         p2q*p3q^2 - 4*s12*s13*s23*p1q*p2q^2*p3q - 2*s12*s13*s23*p1q*
         p2q^3 + s12*s13^2*p2q^2*p3q^2 + 2*s12*s13^2*p2q^3*p3q + s12*
         s13^2*p2q^4 - s12^2*s23*p3q^4 - 4*s12^2*s23*p2q*p3q^3 - 5*
         s12^2*s23*p2q^2*p3q^2 - 2*s12^2*s23*p2q^3*p3q - s12^2*s23*p1q*
         p3q^3 - 3*s12^2*s23*p1q*p2q*p3q^2 - 3*s12^2*s23*p1q*p2q^2*p3q
          - s12^2*s23*p1q*p2q^3 - s12^2*s13*p2q*p3q^3 - s12^2*s13*p2q^2
         *p3q^2 + s12^2*s13*p2q^3*p3q + s12^2*s13*p2q^4 - s12^3*p2q*
         p3q^3 - 2*s12^3*p2q^2*p3q^2 - s12^3*p2q^3*p3q,6*s23^4*p1q^3 - 
         6*s13*s23^3*p1q^2*p3q - 18*s13*s23^3*p1q^2*p2q + 12*s13^2*
         s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*p1q*p2q^2 - 6*s13^3*s23*
         p2q^2*p3q - 6*s13^3*s23*p2q^3 - 18*s12*s23^3*p1q^2*p3q - 6*s12
         *s23^3*p1q^2*p2q + 12*s12*s13*s23^2*p1q*p3q^2 + 12*s12*s13*
         s23^2*p1q*p2q*p3q + 12*s12*s13*s23^2*p1q*p2q^2 + 12*s12*s13^2*
         s23*p2q*p3q^2 + 6*s12*s13^2*s23*p2q^2*p3q - 6*s12*s13^2*s23*
         p2q^3 + 18*s12^2*s23^2*p1q*p3q^2 + 12*s12^2*s23^2*p1q*p2q*p3q
          - 6*s12^2*s13*s23*p3q^3 + 6*s12^2*s13*s23*p2q*p3q^2 + 12*
         s12^2*s13*s23*p2q^2*p3q - 6*s12^3*s23*p3q^3 - 6*s12^3*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[7*
         s23^3*p1q*p2q*p3q^2 + 7*s23^3*p1q*p2q^2*p3q + 21*s23^3*p1q^2*
         p2q*p3q + 7*s23^3*p1q^2*p2q^2 + 14*s23^3*p1q^3*p2q - 7*s13*
         s23^2*p2q^2*p3q^2 - 7*s13*s23^2*p2q^3*p3q - 7*s13*s23^2*p1q*
         p2q*p3q^2 - 35*s13*s23^2*p1q*p2q^2*p3q - 14*s13*s23^2*p1q*
         p2q^3 - 7*s13*s23^2*p1q^2*p2q*p3q - 35*s13*s23^2*p1q^2*p2q^2
          + 7*s13^2*s23*p2q^2*p3q^2 + 14*s13^2*s23*p2q^3*p3q + 7*s13^2*
         s23*p2q^4 + 14*s13^2*s23*p1q*p2q^2*p3q + 28*s13^2*s23*p1q*
         p2q^3 - 7*s13^3*p2q^3*p3q - 7*s13^3*p2q^4 - 7*s12*s23^2*p2q*
         p3q^3 - 21*s12*s23^2*p2q^2*p3q^2 - 14*s12*s23^2*p2q^3*p3q - 28
         *s12*s23^2*p1q*p2q*p3q^2 - 49*s12*s23^2*p1q*p2q^2*p3q - 7*s12*
         s23^2*p1q*p2q^3 - 21*s12*s23^2*p1q^2*p2q*p3q - 21*s12*s23^2*
         p1q^2*p2q^2 + 7*s12*s13*s23*p2q*p3q^3 + 21*s12*s13*s23*p2q^2*
         p3q^2 + 21*s12*s13*s23*p2q^3*p3q + 7*s12*s13*s23*p2q^4 + 7*s12
         *s13*s23*p1q*p2q*p3q^2 + 14*s12*s13*s23*p1q*p2q^2*p3q + 35*s12
         *s13*s23*p1q*p2q^3 + 7*s12*s13^2*p2q^2*p3q^2 - 7*s12*s13^2*
         p2q^3*p3q - 14*s12*s13^2*p2q^4 + 7*s12^2*s23*p2q*p3q^3 + 14*
         s12^2*s23*p2q^2*p3q^2 + 7*s12^2*s23*p2q^3*p3q + 7*s12^2*s23*
         p1q*p2q*p3q^2 + 7*s12^2*s23*p1q*p2q^3 + 14*s12^2*s13*p2q^2*
         p3q^2 + 7*s12^2*s13*p2q^3*p3q - 7*s12^2*s13*p2q^4 + 7*s12^3*
         p2q^2*p3q^2 + 7*s12^3*p2q^3*p3q, - 12*s23^4*p1q^3 + 12*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q - 24*s13^2*s23^2*p1q*
         p2q*p3q - 36*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 
         12*s13^3*s23*p2q^3 + 36*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*
         p1q^2*p2q - 24*s12*s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*
         p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 - 
         36*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*
         s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*
         s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*
         p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[7*s23^3*p1q^2*p3q^2 + 7*s23^3*p1q^3*p3q - 7*s23^3
         *p1q^3*p2q - 7*s13*s23^2*p1q*p2q*p3q^2 - 7*s13*s23^2*p1q^2*p2q
         *p3q + 21*s13*s23^2*p1q^2*p2q^2 - 7*s13^2*s23*p1q*p2q^2*p3q - 
         21*s13^2*s23*p1q*p2q^3 + 7*s13^3*p2q^3*p3q + 7*s13^3*p2q^4 - 
         14*s12*s23^2*p1q*p3q^3 - 14*s12*s23^2*p1q*p2q*p3q^2 + 7*s12*
         s23^2*p1q*p2q^2*p3q - 14*s12*s23^2*p1q^2*p3q^2 + 7*s12*s23^2*
         p1q^2*p2q*p3q + 7*s12*s23^2*p1q^2*p2q^2 - 7*s12*s13*s23*p2q*
         p3q^3 - 14*s12*s13*s23*p2q^2*p3q^2 - 7*s12*s13*s23*p2q^3*p3q
          - 14*s12*s13*s23*p1q*p2q*p3q^2 - 14*s12*s13*s23*p1q*p2q^3 - 
         14*s12*s13^2*p2q^2*p3q^2 - 7*s12*s13^2*p2q^3*p3q + 7*s12*s13^2
         *p2q^4 + 7*s12^2*s23*p3q^4 + 14*s12^2*s23*p2q*p3q^3 + 7*s12^2*
         s23*p2q^2*p3q^2 + 7*s12^2*s23*p1q*p3q^3 - 7*s12^2*s23*p1q*p2q*
         p3q^2 + 7*s12^2*s13*p2q*p3q^3 - 7*s12^2*s13*p2q^2*p3q^2 - 14*
         s12^2*s13*p2q^3*p3q + 7*s12^3*p2q*p3q^3 + 7*s12^3*p2q^2*p3q^2,
          - 3*s23^4*p1q^3 + 3*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^2*
         p2q - 6*s13^2*s23^2*p1q*p2q*p3q - 9*s13^2*s23^2*p1q*p2q^2 + 3*
         s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 + 9*s12*s23^3*p1q^2*
         p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p1q*p3q^2 - 6*
         s12*s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 - 9*s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*
         p3q + 3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*
         s12^2*s13*s23*p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*
         p3q^2] + rat[7*s23^3*p1q^2*p3q^2 + 7*s23^3*p1q^3*p3q - 7*s23^3
         *p1q^3*p2q - 7*s13*s23^2*p1q*p2q*p3q^2 - 7*s13*s23^2*p1q^2*p2q
         *p3q + 21*s13*s23^2*p1q^2*p2q^2 - 7*s13^2*s23*p1q*p2q^2*p3q - 
         21*s13^2*s23*p1q*p2q^3 + 7*s13^3*p2q^3*p3q + 7*s13^3*p2q^4 - 
         14*s12*s23^2*p1q*p3q^3 - 14*s12*s23^2*p1q*p2q*p3q^2 + 7*s12*
         s23^2*p1q*p2q^2*p3q - 14*s12*s23^2*p1q^2*p3q^2 + 7*s12*s23^2*
         p1q^2*p2q*p3q + 7*s12*s23^2*p1q^2*p2q^2 - 7*s12*s13*s23*p2q*
         p3q^3 - 14*s12*s13*s23*p2q^2*p3q^2 - 7*s12*s13*s23*p2q^3*p3q
          - 14*s12*s13*s23*p1q*p2q*p3q^2 - 14*s12*s13*s23*p1q*p2q^3 - 
         14*s12*s13^2*p2q^2*p3q^2 - 7*s12*s13^2*p2q^3*p3q + 7*s12*s13^2
         *p2q^4 + 7*s12^2*s23*p3q^4 + 14*s12^2*s23*p2q*p3q^3 + 7*s12^2*
         s23*p2q^2*p3q^2 + 7*s12^2*s23*p1q*p3q^3 - 7*s12^2*s23*p1q*p2q*
         p3q^2 + 7*s12^2*s13*p2q*p3q^3 - 7*s12^2*s13*p2q^2*p3q^2 - 14*
         s12^2*s13*p2q^3*p3q + 7*s12^3*p2q*p3q^3 + 7*s12^3*p2q^2*p3q^2,
         12*s23^4*p1q^3 - 12*s13*s23^3*p1q^2*p3q - 36*s13*s23^3*p1q^2*
         p2q + 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q*p2q^2 - 
         12*s13^3*s23*p2q^2*p3q - 12*s13^3*s23*p2q^3 - 36*s12*s23^3*
         p1q^2*p3q - 12*s12*s23^3*p1q^2*p2q + 24*s12*s13*s23^2*p1q*
         p3q^2 + 24*s12*s13*s23^2*p1q*p2q*p3q + 24*s12*s13*s23^2*p1q*
         p2q^2 + 24*s12*s13^2*s23*p2q*p3q^2 + 12*s12*s13^2*s23*p2q^2*
         p3q - 12*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*p1q*p3q^2 + 24*
         s12^2*s23^2*p1q*p2q*p3q - 12*s12^2*s13*s23*p3q^3 + 12*s12^2*
         s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*p2q^2*p3q - 12*s12^3*s23*
         p3q^3 - 12*s12^3*s23*p2q*p3q^2]*d )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - 7*s23^2*
         p1q*p2q*p3q^2 - 7*s23^2*p1q*p2q^2*p3q - 7*s23^2*p1q^2*p2q*p3q
          - 7*s23^2*p1q^2*p2q^2 + 7*s13*s23*p2q^2*p3q^2 + 7*s13*s23*
         p2q^3*p3q + 14*s13*s23*p1q*p2q^2*p3q + 14*s13*s23*p1q*p2q^3 - 
         7*s13^2*p2q^3*p3q - 7*s13^2*p2q^4 + 7*s12*s23*p2q*p3q^3 + 21*
         s12*s23*p2q^2*p3q^2 + 14*s12*s23*p2q^3*p3q + 7*s12*s23*p1q*p2q
         *p3q^2 + 14*s12*s23*p1q*p2q^2*p3q + 7*s12*s23*p1q*p2q^3 + 7*
         s12*s13*p2q^2*p3q^2 - 7*s12*s13*p2q^4 + 7*s12^2*p2q^2*p3q^2 + 
         7*s12^2*p2q^3*p3q, - 12*s23^3*p1q^3 + 12*s13*s23^2*p1q^2*p3q
          + 36*s13*s23^2*p1q^2*p2q - 24*s13^2*s23*p1q*p2q*p3q - 36*
         s13^2*s23*p1q*p2q^2 + 12*s13^3*p2q^2*p3q + 12*s13^3*p2q^3 + 36
         *s12*s23^2*p1q^2*p3q + 12*s12*s23^2*p1q^2*p2q - 24*s12*s13*s23
         *p1q*p3q^2 - 24*s12*s13*s23*p1q*p2q*p3q - 24*s12*s13*s23*p1q*
         p2q^2 - 24*s12*s13^2*p2q*p3q^2 - 12*s12*s13^2*p2q^2*p3q + 12*
         s12*s13^2*p2q^3 - 36*s12^2*s23*p1q*p3q^2 - 24*s12^2*s23*p1q*
         p2q*p3q + 12*s12^2*s13*p3q^3 - 12*s12^2*s13*p2q*p3q^2 - 24*
         s12^2*s13*p2q^2*p3q + 12*s12^3*p3q^3 + 12*s12^3*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]]*nl * ( den[ - 1 + d]*rat[s12^2*p2q*
         p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + s12*
         s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*p2q^2
          + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*
         p1q*p3q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*p3q + 2*s12^2*
         s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*p3q^2 + 
         2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q - 4*s12*s13*
         s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*s13*s23^2*p2q*
         p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 2*s13^3*s23*
         p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p2q^2 + 2*s13*
         s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*p1q^2] + rat[ - 
         s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12*s23*p1q*
         p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*p3q^2 + 
         s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + s23^2*
         p1q^2 + s23^2*p1q*p3q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*
         p3q + 2*s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*
         s23^2*p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q
          - 4*s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*
         s13*s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 
         2*s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*
         p2q^2 + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*
         p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]] * ( den[ - 4 + d]*rat[14*s13^2*s23^4*
         p1q^2*p3q + 14*s13^2*s23^4*p1q^3 - 14*s13^3*s23^3*p1q*p3q^2 - 
         28*s13^3*s23^3*p1q*p2q*p3q - 14*s13^3*s23^3*p1q^2*p3q - 42*
         s13^3*s23^3*p1q^2*p2q + 14*s13^4*s23^2*p2q*p3q^2 + 14*s13^4*
         s23^2*p2q^2*p3q + 28*s13^4*s23^2*p1q*p2q*p3q + 42*s13^4*s23^2*
         p1q*p2q^2 - 14*s13^5*s23*p2q^2*p3q - 14*s13^5*s23*p2q^3 - 4*
         s12*s23^5*p1q^3 + 12*s12*s13*s23^4*p1q^2*p2q - 8*s12*s13*s23^4
         *p1q^3 - 25*s12*s13^2*s23^3*p1q*p3q^2 + 13*s12*s13^2*s23^3*p1q
         *p2q*p3q - 12*s12*s13^2*s23^3*p1q*p2q^2 - 33*s12*s13^2*s23^3*
         p1q^2*p3q + 23*s12*s13^2*s23^3*p1q^2*p2q - 12*s12*s13^2*s23^3*
         p1q^3 + 14*s12*s13^3*s23^2*p3q^3 - 3*s12*s13^3*s23^2*p2q*p3q^2
          - 13*s12*s13^3*s23^2*p2q^2*p3q + 4*s12*s13^3*s23^2*p2q^3 + 25
         *s12*s13^3*s23^2*p1q*p3q^2 + 79*s12*s13^3*s23^2*p1q*p2q*p3q - 
         22*s12*s13^3*s23^2*p1q*p2q^2 + 11*s12*s13^3*s23^2*p1q^2*p3q + 
         63*s12*s13^3*s23^2*p1q^2*p2q - 53*s12*s13^4*s23*p2q*p3q^2 - 46
         *s12*s13^4*s23*p2q^2*p3q + 7*s12*s13^4*s23*p2q^3 - 50*s12*
         s13^4*s23*p1q*p2q*p3q - 90*s12*s13^4*s23*p1q*p2q^2 + 39*s12*
         s13^5*p2q^2*p3q + 39*s12*s13^5*p2q^3 + 12*s12^2*s23^4*p1q^2*
         p3q + 4*s12^2*s23^4*p1q^2*p2q - 4*s12^2*s23^4*p1q^3 - 12*s12^2
         *s13*s23^3*p1q*p2q*p3q - 8*s12^2*s13*s23^3*p1q*p2q^2 + 16*
         s12^2*s13*s23^3*p1q^2*p3q + 16*s12^2*s13*s23^3*p1q^2*p2q - 8*
         s12^2*s13*s23^3*p1q^3 + 11*s12^2*s13^2*s23^2*p3q^3 - 19*s12^2*
         s13^2*s23^2*p2q*p3q^2 - 26*s12^2*s13^2*s23^2*p2q^2*p3q + 4*
         s12^2*s13^2*s23^2*p2q^3 + 34*s12^2*s13^2*s23^2*p1q*p3q^2 + 87*
         s12^2*s13^2*s23^2*p1q*p2q*p3q - 33*s12^2*s13^2*s23^2*p1q*p2q^2
          + 31*s12^2*s13^2*s23^2*p1q^2*p3q + 67*s12^2*s13^2*s23^2*p1q^2
         *p2q - 11*s12^2*s13^3*s23*p3q^3 - 159*s12^2*s13^3*s23*p2q*
         p3q^2 - 127*s12^2*s13^3*s23*p2q^2*p3q + 21*s12^2*s13^3*s23*
         p2q^3 - 11*s12^2*s13^3*s23*p1q*p3q^2 - 68*s12^2*s13^3*s23*p1q*
         p2q*p3q - 137*s12^2*s13^3*s23*p1q*p2q^2 - 39*s12^2*s13^4*p2q*
         p3q^2 + 39*s12^2*s13^4*p2q^2*p3q + 78*s12^2*s13^4*p2q^3 - 12*
         s12^3*s23^3*p1q*p3q^2 - 8*s12^3*s23^3*p1q*p2q*p3q + 12*s12^3*
         s23^3*p1q^2*p3q + 4*s12^3*s23^3*p1q^2*p2q - 8*s12^3*s13*s23^2*
         p1q*p3q^2 - 12*s12^3*s13*s23^2*p1q*p2q*p3q - 4*s12^3*s13*s23^2
         *p1q*p2q^2 + 16*s12^3*s13*s23^2*p1q^2*p3q + 8*s12^3*s13*s23^2*
         p1q^2*p2q - 15*s12^3*s13^2*s23*p3q^3 - 114*s12^3*s13^2*s23*p2q
         *p3q^2 - 99*s12^3*s13^2*s23*p2q^2*p3q - 19*s12^3*s13^2*s23*p1q
         *p3q^2 - 26*s12^3*s13^2*s23*p1q*p2q*p3q - 47*s12^3*s13^2*s23*
         p1q*p2q^2 - 78*s12^3*s13^3*p2q*p3q^2 - 39*s12^3*s13^3*p2q^2*
         p3q + 39*s12^3*s13^3*p2q^3 + 4*s12^4*s23^2*p3q^3 + 4*s12^4*
         s23^2*p2q*p3q^2 - 12*s12^4*s23^2*p1q*p3q^2 - 8*s12^4*s23^2*p1q
         *p2q*p3q - 4*s12^4*s13*s23*p2q*p3q^2 - 4*s12^4*s13*s23*p2q^2*
         p3q - 8*s12^4*s13*s23*p1q*p3q^2 - 8*s12^4*s13*s23*p1q*p2q*p3q
          - 39*s12^4*s13^2*p2q*p3q^2 - 39*s12^4*s13^2*p2q^2*p3q + 4*
         s12^5*s23*p3q^3 + 4*s12^5*s23*p2q*p3q^2, - 6*s12*s13^2*s23^5*
         p1q^3 + 6*s12*s13^3*s23^4*p1q^2*p3q + 18*s12*s13^3*s23^4*p1q^2
         *p2q - 6*s12*s13^3*s23^4*p1q^3 - 12*s12*s13^4*s23^3*p1q*p2q*
         p3q - 18*s12*s13^4*s23^3*p1q*p2q^2 + 6*s12*s13^4*s23^3*p1q^2*
         p3q + 18*s12*s13^4*s23^3*p1q^2*p2q + 6*s12*s13^5*s23^2*p2q^2*
         p3q + 6*s12*s13^5*s23^2*p2q^3 - 12*s12*s13^5*s23^2*p1q*p2q*p3q
          - 18*s12*s13^5*s23^2*p1q*p2q^2 + 6*s12*s13^6*s23*p2q^2*p3q + 
         6*s12*s13^6*s23*p2q^3 + 18*s12^2*s13^2*s23^4*p1q^2*p3q + 6*
         s12^2*s13^2*s23^4*p1q^2*p2q - 6*s12^2*s13^2*s23^4*p1q^3 - 12*
         s12^2*s13^3*s23^3*p1q*p3q^2 - 12*s12^2*s13^3*s23^3*p1q*p2q*p3q
          - 12*s12^2*s13^3*s23^3*p1q*p2q^2 + 24*s12^2*s13^3*s23^3*p1q^2
         *p3q + 24*s12^2*s13^3*s23^3*p1q^2*p2q - 12*s12^2*s13^4*s23^2*
         p2q*p3q^2 - 6*s12^2*s13^4*s23^2*p2q^2*p3q + 6*s12^2*s13^4*
         s23^2*p2q^3 - 12*s12^2*s13^4*s23^2*p1q*p3q^2 - 24*s12^2*s13^4*
         s23^2*p1q*p2q*p3q - 30*s12^2*s13^4*s23^2*p1q*p2q^2 - 12*s12^2*
         s13^5*s23*p2q*p3q^2 + 12*s12^2*s13^5*s23*p2q^3 - 18*s12^3*
         s13^2*s23^3*p1q*p3q^2 - 12*s12^3*s13^2*s23^3*p1q*p2q*p3q + 18*
         s12^3*s13^2*s23^3*p1q^2*p3q + 6*s12^3*s13^2*s23^3*p1q^2*p2q + 
         6*s12^3*s13^3*s23^2*p3q^3 - 6*s12^3*s13^3*s23^2*p2q*p3q^2 - 12
         *s12^3*s13^3*s23^2*p2q^2*p3q - 30*s12^3*s13^3*s23^2*p1q*p3q^2
          - 24*s12^3*s13^3*s23^2*p1q*p2q*p3q - 12*s12^3*s13^3*s23^2*p1q
         *p2q^2 + 6*s12^3*s13^4*s23*p3q^3 - 18*s12^3*s13^4*s23*p2q*
         p3q^2 - 18*s12^3*s13^4*s23*p2q^2*p3q + 6*s12^3*s13^4*s23*p2q^3
          + 6*s12^4*s13^2*s23^2*p3q^3 + 6*s12^4*s13^2*s23^2*p2q*p3q^2
          - 18*s12^4*s13^2*s23^2*p1q*p3q^2 - 12*s12^4*s13^2*s23^2*p1q*
         p2q*p3q + 12*s12^4*s13^3*s23*p3q^3 - 12*s12^4*s13^3*s23*p2q^2*
         p3q + 6*s12^5*s13^2*s23*p3q^3 + 6*s12^5*s13^2*s23*p2q*p3q^2]
          + den[ - 1 + d]*rat[3*s12^2*p2q*p3q - 3*s12*s13*p2q^2 + 3*s12
         *s13*p2q*p3q + 3*s12*s23*p1q*p2q + 3*s12*s23*p1q*p3q + 6*s12*
         s23*p2q*p3q + 3*s12*s23*p3q^2 - 3*s13^2*p2q^2 + 6*s13*s23*p1q*
         p2q + 3*s13*s23*p2q*p3q - 3*s23^2*p1q^2 - 3*s23^2*p1q*p3q,4*
         s12^3*s23*p3q^2 - 8*s12^2*s13*s23*p2q*p3q + 4*s12^2*s13*s23*
         p3q^2 - 8*s12^2*s23^2*p1q*p3q + 4*s12^2*s23^2*p3q^2 + 4*s12*
         s13^2*s23*p2q^2 - 8*s12*s13^2*s23*p2q*p3q - 8*s12*s13*s23^2*
         p1q*p2q - 8*s12*s13*s23^2*p1q*p3q - 8*s12*s13*s23^2*p2q*p3q + 
         4*s12*s23^3*p1q^2 - 8*s12*s23^3*p1q*p3q + 4*s13^3*s23*p2q^2 - 
         8*s13^2*s23^2*p1q*p2q + 4*s13^2*s23^2*p2q^2 + 4*s13*s23^3*
         p1q^2 - 8*s13*s23^3*p1q*p2q + 4*s23^4*p1q^2] + rat[ - 7*s23^4*
         p1q^2 + 14*s13*s23^3*p1q*p2q - 7*s13*s23^3*p1q^2 - 7*s13^2*
         s23^2*p2q^2 + 14*s13^2*s23^2*p1q*p2q - 7*s13^3*s23*p2q^2 + 13*
         s12*s23^3*p1q*p3q - 8*s12*s23^3*p1q^2 + 15*s12*s13*s23^2*p2q*
         p3q + 15*s12*s13*s23^2*p1q*p3q + 16*s12*s13*s23^2*p1q*p2q + 
         s12*s13*s23^2*p1q^2 + 13*s12*s13^2*s23*p2q*p3q - 8*s12*s13^2*
         s23*p2q^2 - 2*s12*s13^2*s23*p1q*p2q + s12*s13^3*p2q^2 - 6*
         s12^2*s23^2*p3q^2 + 2*s12^2*s23^2*p2q*p3q + 16*s12^2*s23^2*p1q
         *p3q + s12^2*s23^2*p1q*p2q + s12^2*s23^2*p1q^2 - 8*s12^2*s13*
         s23*p3q^2 + 12*s12^2*s13*s23*p2q*p3q - s12^2*s13*s23*p2q^2 - 
         s12^2*s13*s23*p1q*p3q - 3*s12^2*s13*s23*p1q*p2q - s12^2*s13^2*
         p2q*p3q + 2*s12^2*s13^2*p2q^2 - 8*s12^3*s23*p3q^2 - s12^3*s23*
         p2q*p3q - s12^3*s23*p1q*p3q - s12^3*s23*p1q*p2q - 2*s12^3*s13*
         p2q*p3q + s12^3*s13*p2q^2 - s12^4*p2q*p3q,12*s12*s13*s23^4*
         p1q^2 - 24*s12*s13^2*s23^3*p1q*p2q + 12*s12*s13^2*s23^3*p1q^2
          + 12*s12*s13^3*s23^2*p2q^2 - 24*s12*s13^3*s23^2*p1q*p2q + 12*
         s12*s13^4*s23*p2q^2 + 12*s12^2*s23^4*p1q^2 - 24*s12^2*s13*
         s23^3*p1q*p3q - 24*s12^2*s13*s23^3*p1q*p2q + 24*s12^2*s13*
         s23^3*p1q^2 - 24*s12^2*s13^2*s23^2*p2q*p3q + 12*s12^2*s13^2*
         s23^2*p2q^2 - 24*s12^2*s13^2*s23^2*p1q*p3q - 48*s12^2*s13^2*
         s23^2*p1q*p2q - 24*s12^2*s13^3*s23*p2q*p3q + 24*s12^2*s13^3*
         s23*p2q^2 - 24*s12^3*s23^3*p1q*p3q + 12*s12^3*s23^3*p1q^2 + 12
         *s12^3*s13*s23^2*p3q^2 - 24*s12^3*s13*s23^2*p2q*p3q - 48*s12^3
         *s13*s23^2*p1q*p3q - 24*s12^3*s13*s23^2*p1q*p2q + 12*s12^3*
         s13^2*s23*p3q^2 - 48*s12^3*s13^2*s23*p2q*p3q + 12*s12^3*s13^2*
         s23*p2q^2 + 12*s12^4*s23^2*p3q^2 - 24*s12^4*s23^2*p1q*p3q + 24
         *s12^4*s13*s23*p3q^2 - 24*s12^4*s13*s23*p2q*p3q + 12*s12^5*s23
         *p3q^2]*d + rat[ - 28*s13^3*s23^5*p1q^3 + 56*s13^4*s23^4*p1q^2
         *p3q + 84*s13^4*s23^4*p1q^2*p2q - 28*s13^5*s23^3*p1q*p3q^2 - 
         112*s13^5*s23^3*p1q*p2q*p3q - 84*s13^5*s23^3*p1q*p2q^2 + 28*
         s13^6*s23^2*p2q*p3q^2 + 56*s13^6*s23^2*p2q^2*p3q + 28*s13^6*
         s23^2*p2q^3 - 18*s12*s13^2*s23^5*p1q^3 + 148*s12*s13^3*s23^4*
         p1q^2*p3q + 82*s12*s13^3*s23^4*p1q^2*p2q - 160*s12*s13^4*s23^3
         *p1q*p3q^2 - 214*s12*s13^4*s23^3*p1q*p2q*p3q - 110*s12*s13^4*
         s23^3*p1q*p2q^2 + 17*s12*s13^4*s23^3*p1q^2*p3q - 2*s12*s13^4*
         s23^3*p1q^2*p2q - 9*s12*s13^4*s23^3*p1q^3 + 28*s12*s13^5*s23^2
         *p3q^3 + 48*s12*s13^5*s23^2*p2q*p3q^2 + 66*s12*s13^5*s23^2*
         p2q^2*p3q + 46*s12*s13^5*s23^2*p2q^3 - 21*s12*s13^5*s23^2*p1q*
         p3q^2 + 76*s12*s13^5*s23^2*p1q*p2q*p3q + 4*s12*s13^5*s23^2*p1q
         *p2q^2 + 7*s12*s13^5*s23^2*p1q^2*p3q + 53*s12*s13^5*s23^2*
         p1q^2*p2q - 91*s12*s13^6*s23*p2q*p3q^2 - 93*s12*s13^6*s23*
         p2q^2*p3q - 2*s12*s13^6*s23*p2q^3 - 42*s12*s13^6*s23*p1q*p2q*
         p3q - 79*s12*s13^6*s23*p1q*p2q^2 + 35*s12*s13^7*p2q^2*p3q + 35
         *s12*s13^7*p2q^3 - 4*s12^2*s13*s23^5*p1q^3 + 64*s12^2*s13^2*
         s23^4*p1q^2*p3q + 30*s12^2*s13^2*s23^4*p1q^2*p2q - 16*s12^2*
         s13^2*s23^4*p1q^3 - 222*s12^2*s13^3*s23^3*p1q*p3q^2 - 158*
         s12^2*s13^3*s23^3*p1q*p2q*p3q - 48*s12^2*s13^3*s23^3*p1q*p2q^2
          + 32*s12^2*s13^3*s23^3*p1q^2*p3q + 46*s12^2*s13^3*s23^3*p1q^2
         *p2q - 26*s12^2*s13^3*s23^3*p1q^3 + 104*s12^2*s13^4*s23^2*
         p3q^3 + 68*s12^2*s13^4*s23^2*p2q*p3q^2 - 14*s12^2*s13^4*s23^2*
         p2q^2*p3q + 22*s12^2*s13^4*s23^2*p2q^3 - 62*s12^2*s13^4*s23^2*
         p1q*p3q^2 + 175*s12^2*s13^4*s23^2*p1q*p2q*p3q - 42*s12^2*s13^4
         *s23^2*p1q*p2q^2 + 38*s12^2*s13^4*s23^2*p1q^2*p3q + 166*s12^2*
         s13^4*s23^2*p1q^2*p2q + 21*s12^2*s13^5*s23*p3q^3 - 302*s12^2*
         s13^5*s23*p2q*p3q^2 - 311*s12^2*s13^5*s23*p2q^2*p3q + 12*s12^2
         *s13^5*s23*p2q^3 - 7*s12^2*s13^5*s23*p1q*p3q^2 - 139*s12^2*
         s13^5*s23*p1q*p2q*p3q - 280*s12^2*s13^5*s23*p1q*p2q^2 - 35*
         s12^2*s13^6*p2q*p3q^2 + 105*s12^2*s13^6*p2q^2*p3q + 140*s12^2*
         s13^6*p2q^3 - 4*s12^3*s23^5*p1q^3 + 4*s12^3*s13*s23^4*p1q^2*
         p3q + 16*s12^3*s13*s23^4*p1q^2*p2q - 20*s12^3*s13*s23^4*p1q^3
          - 64*s12^3*s13^2*s23^3*p1q*p3q^2 - 24*s12^3*s13^2*s23^3*p1q*
         p2q*p3q - 20*s12^3*s13^2*s23^3*p1q*p2q^2 + 47*s12^3*s13^2*
         s23^3*p1q^2*p3q + 80*s12^3*s13^2*s23^3*p1q^2*p2q - 25*s12^3*
         s13^2*s23^3*p1q^3 + 102*s12^3*s13^3*s23^2*p3q^3 + 46*s12^3*
         s13^3*s23^2*p2q*p3q^2 - 48*s12^3*s13^3*s23^2*p2q^2*p3q + 8*
         s12^3*s13^3*s23^2*p2q^3 - 55*s12^3*s13^3*s23^2*p1q*p3q^2 + 130
         *s12^3*s13^3*s23^2*p1q*p2q*p3q - 98*s12^3*s13^3*s23^2*p1q*
         p2q^2 + 71*s12^3*s13^3*s23^2*p1q^2*p3q + 181*s12^3*s13^3*s23^2
         *p1q^2*p2q + 45*s12^3*s13^4*s23*p3q^3 - 410*s12^3*s13^4*s23*
         p2q*p3q^2 - 417*s12^3*s13^4*s23*p2q^2*p3q + 38*s12^3*s13^4*s23
         *p2q^3 - 29*s12^3*s13^4*s23*p1q*p3q^2 - 173*s12^3*s13^4*s23*
         p1q*p2q*p3q - 366*s12^3*s13^4*s23*p1q*p2q^2 - 140*s12^3*s13^5*
         p2q*p3q^2 + 70*s12^3*s13^5*p2q^2*p3q + 210*s12^3*s13^5*p2q^3
          + 12*s12^4*s23^4*p1q^2*p3q + 4*s12^4*s23^4*p1q^2*p2q - 4*
         s12^4*s23^4*p1q^3 + 4*s12^4*s13*s23^3*p1q*p3q^2 + 4*s12^4*s13*
         s23^3*p1q*p2q*p3q - 8*s12^4*s13*s23^3*p1q*p2q^2 + 44*s12^4*s13
         *s23^3*p1q^2*p3q + 36*s12^4*s13*s23^3*p1q^2*p2q - 8*s12^4*s13*
         s23^3*p1q^3 + 18*s12^4*s13^2*s23^2*p3q^3 - 26*s12^4*s13^2*
         s23^2*p2q*p3q^2 - 40*s12^4*s13^2*s23^2*p2q^2*p3q + 4*s12^4*
         s13^2*s23^2*p2q^3 - 30*s12^4*s13^2*s23^2*p1q*p3q^2 + 11*s12^4*
         s13^2*s23^2*p1q*p2q*p3q - 64*s12^4*s13^2*s23^2*p1q*p2q^2 + 56*
         s12^4*s13^2*s23^2*p1q^2*p3q + 76*s12^4*s13^2*s23^2*p1q^2*p2q
          + 23*s12^4*s13^3*s23*p3q^3 - 294*s12^4*s13^3*s23*p2q*p3q^2 - 
         285*s12^4*s13^3*s23*p2q^2*p3q + 32*s12^4*s13^3*s23*p2q^3 - 45*
         s12^4*s13^3*s23*p1q*p3q^2 - 105*s12^4*s13^3*s23*p1q*p2q*p3q - 
         208*s12^4*s13^3*s23*p1q*p2q^2 - 210*s12^4*s13^4*p2q*p3q^2 - 70
         *s12^4*s13^4*p2q^2*p3q + 140*s12^4*s13^4*p2q^3 - 12*s12^5*
         s23^3*p1q*p3q^2 - 8*s12^5*s23^3*p1q*p2q*p3q + 12*s12^5*s23^3*
         p1q^2*p3q + 4*s12^5*s23^3*p1q^2*p2q - 4*s12^5*s13*s23^2*p3q^3
          - 20*s12^5*s13*s23^2*p2q*p3q^2 - 16*s12^5*s13*s23^2*p2q^2*p3q
          - 28*s12^5*s13*s23^2*p1q*p3q^2 - 28*s12^5*s13*s23^2*p1q*p2q*
         p3q - 12*s12^5*s13*s23^2*p1q*p2q^2 + 16*s12^5*s13*s23^2*p1q^2*
         p3q + 8*s12^5*s13*s23^2*p1q^2*p2q - s12^5*s13^2*s23*p3q^3 - 
         107*s12^5*s13^2*s23*p2q*p3q^2 - 98*s12^5*s13^2*s23*p2q^2*p3q
          + 8*s12^5*s13^2*s23*p2q^3 - 31*s12^5*s13^2*s23*p1q*p3q^2 - 37
         *s12^5*s13^2*s23*p1q*p2q*p3q - 43*s12^5*s13^2*s23*p1q*p2q^2 - 
         140*s12^5*s13^3*p2q*p3q^2 - 105*s12^5*s13^3*p2q^2*p3q + 35*
         s12^5*s13^3*p2q^3 + 4*s12^6*s23^2*p3q^3 + 4*s12^6*s23^2*p2q*
         p3q^2 - 12*s12^6*s23^2*p1q*p3q^2 - 8*s12^6*s23^2*p1q*p2q*p3q
          + 4*s12^6*s13*s23*p3q^3 - 8*s12^6*s13*s23*p2q*p3q^2 - 12*
         s12^6*s13*s23*p2q^2*p3q - 8*s12^6*s13*s23*p1q*p3q^2 - 8*s12^6*
         s13*s23*p1q*p2q*p3q - 35*s12^6*s13^2*p2q*p3q^2 - 35*s12^6*
         s13^2*p2q^2*p3q + 4*s12^7*s23*p3q^3 + 4*s12^7*s23*p2q*p3q^2,
          - 12*s12*s13^4*s23^5*p1q^3 + 12*s12*s13^5*s23^4*p1q^2*p3q + 
         36*s12*s13^5*s23^4*p1q^2*p2q - 12*s12*s13^5*s23^4*p1q^3 - 24*
         s12*s13^6*s23^3*p1q*p2q*p3q - 36*s12*s13^6*s23^3*p1q*p2q^2 + 
         12*s12*s13^6*s23^3*p1q^2*p3q + 36*s12*s13^6*s23^3*p1q^2*p2q + 
         12*s12*s13^7*s23^2*p2q^2*p3q + 12*s12*s13^7*s23^2*p2q^3 - 24*
         s12*s13^7*s23^2*p1q*p2q*p3q - 36*s12*s13^7*s23^2*p1q*p2q^2 + 
         12*s12*s13^8*s23*p2q^2*p3q + 12*s12*s13^8*s23*p2q^3 - 24*s12^2
         *s13^3*s23^5*p1q^3 + 60*s12^2*s13^4*s23^4*p1q^2*p3q + 84*s12^2
         *s13^4*s23^4*p1q^2*p2q - 36*s12^2*s13^4*s23^4*p1q^3 - 24*s12^2
         *s13^5*s23^3*p1q*p3q^2 - 72*s12^2*s13^5*s23^3*p1q*p2q*p3q - 96
         *s12^2*s13^5*s23^3*p1q*p2q^2 + 72*s12^2*s13^5*s23^3*p1q^2*p3q
          + 120*s12^2*s13^5*s23^3*p1q^2*p2q - 24*s12^2*s13^6*s23^2*p2q*
         p3q^2 + 12*s12^2*s13^6*s23^2*p2q^2*p3q + 36*s12^2*s13^6*s23^2*
         p2q^3 - 24*s12^2*s13^6*s23^2*p1q*p3q^2 - 96*s12^2*s13^6*s23^2*
         p1q*p2q*p3q - 132*s12^2*s13^6*s23^2*p1q*p2q^2 - 24*s12^2*s13^7
         *s23*p2q*p3q^2 + 24*s12^2*s13^7*s23*p2q^2*p3q + 48*s12^2*s13^7
         *s23*p2q^3 - 12*s12^3*s13^2*s23^5*p1q^3 + 84*s12^3*s13^3*s23^4
         *p1q^2*p3q + 60*s12^3*s13^3*s23^4*p1q^2*p2q - 36*s12^3*s13^3*
         s23^4*p1q^3 - 84*s12^3*s13^4*s23^3*p1q*p3q^2 - 96*s12^3*s13^4*
         s23^3*p1q*p2q*p3q - 84*s12^3*s13^4*s23^3*p1q*p2q^2 + 144*s12^3
         *s13^4*s23^3*p1q^2*p3q + 144*s12^3*s13^4*s23^3*p1q^2*p2q + 12*
         s12^3*s13^5*s23^2*p3q^3 - 60*s12^3*s13^5*s23^2*p2q*p3q^2 - 36*
         s12^3*s13^5*s23^2*p2q^2*p3q + 36*s12^3*s13^5*s23^2*p2q^3 - 108
         *s12^3*s13^5*s23^2*p1q*p3q^2 - 168*s12^3*s13^5*s23^2*p1q*p2q*
         p3q - 180*s12^3*s13^5*s23^2*p1q*p2q^2 + 12*s12^3*s13^6*s23*
         p3q^3 - 84*s12^3*s13^6*s23*p2q*p3q^2 - 24*s12^3*s13^6*s23*
         p2q^2*p3q + 72*s12^3*s13^6*s23*p2q^3 + 36*s12^4*s13^2*s23^4*
         p1q^2*p3q + 12*s12^4*s13^2*s23^4*p1q^2*p2q - 12*s12^4*s13^2*
         s23^4*p1q^3 - 96*s12^4*s13^3*s23^3*p1q*p3q^2 - 72*s12^4*s13^3*
         s23^3*p1q*p2q*p3q - 24*s12^4*s13^3*s23^3*p1q*p2q^2 + 120*s12^4
         *s13^3*s23^3*p1q^2*p3q + 72*s12^4*s13^3*s23^3*p1q^2*p2q + 36*
         s12^4*s13^4*s23^2*p3q^3 - 36*s12^4*s13^4*s23^2*p2q*p3q^2 - 60*
         s12^4*s13^4*s23^2*p2q^2*p3q + 12*s12^4*s13^4*s23^2*p2q^3 - 180
         *s12^4*s13^4*s23^2*p1q*p3q^2 - 168*s12^4*s13^4*s23^2*p1q*p2q*
         p3q - 108*s12^4*s13^4*s23^2*p1q*p2q^2 + 48*s12^4*s13^5*s23*
         p3q^3 - 96*s12^4*s13^5*s23*p2q*p3q^2 - 96*s12^4*s13^5*s23*
         p2q^2*p3q + 48*s12^4*s13^5*s23*p2q^3 - 36*s12^5*s13^2*s23^3*
         p1q*p3q^2 - 24*s12^5*s13^2*s23^3*p1q*p2q*p3q + 36*s12^5*s13^2*
         s23^3*p1q^2*p3q + 12*s12^5*s13^2*s23^3*p1q^2*p2q + 36*s12^5*
         s13^3*s23^2*p3q^3 + 12*s12^5*s13^3*s23^2*p2q*p3q^2 - 24*s12^5*
         s13^3*s23^2*p2q^2*p3q - 132*s12^5*s13^3*s23^2*p1q*p3q^2 - 96*
         s12^5*s13^3*s23^2*p1q*p2q*p3q - 24*s12^5*s13^3*s23^2*p1q*p2q^2
          + 72*s12^5*s13^4*s23*p3q^3 - 24*s12^5*s13^4*s23*p2q*p3q^2 - 
         84*s12^5*s13^4*s23*p2q^2*p3q + 12*s12^5*s13^4*s23*p2q^3 + 12*
         s12^6*s13^2*s23^2*p3q^3 + 12*s12^6*s13^2*s23^2*p2q*p3q^2 - 36*
         s12^6*s13^2*s23^2*p1q*p3q^2 - 24*s12^6*s13^2*s23^2*p1q*p2q*p3q
          + 48*s12^6*s13^3*s23*p3q^3 + 24*s12^6*s13^3*s23*p2q*p3q^2 - 
         24*s12^6*s13^3*s23*p2q^2*p3q + 12*s12^7*s13^2*s23*p3q^3 + 12*
         s12^7*s13^2*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p2 + p3]*Eik[k - p1]] * ( rat[ - s12^2*p2q^3*
         p3q - 2*s12^2*p2q^2*p3q^2 - s12^2*p2q*p3q^3 + s12*s13*p2q^4 + 
         s12*s13*p2q^3*p3q - s12*s13*p2q^2*p3q^2 - s12*s13*p2q*p3q^3 - 
         s12*s23*p1q*p2q^3 - 3*s12*s23*p1q*p2q^2*p3q - 3*s12*s23*p1q*
         p2q*p3q^2 - s12*s23*p1q*p3q^3 - 2*s12*s23*p2q^3*p3q - 5*s12*
         s23*p2q^2*p3q^2 - 4*s12*s23*p2q*p3q^3 - s12*s23*p3q^4 + s13^2*
         p2q^4 + 2*s13^2*p2q^3*p3q + s13^2*p2q^2*p3q^2 - 2*s13*s23*p1q*
         p2q^3 - 4*s13*s23*p1q*p2q^2*p3q - 2*s13*s23*p1q*p2q*p3q^2 - 
         s13*s23*p2q^3*p3q - 2*s13*s23*p2q^2*p3q^2 - s13*s23*p2q*p3q^3
          + s23^2*p1q^2*p2q^2 + 2*s23^2*p1q^2*p2q*p3q + s23^2*p1q^2*
         p3q^2 + s23^2*p1q*p2q^2*p3q + 2*s23^2*p1q*p2q*p3q^2 + s23^2*
         p1q*p3q^3,12*s12^3*s23*p2q*p3q^2 + 12*s12^3*s23*p3q^3 - 24*
         s12^2*s13*s23*p2q^2*p3q - 12*s12^2*s13*s23*p2q*p3q^2 + 12*
         s12^2*s13*s23*p3q^3 - 24*s12^2*s23^2*p1q*p2q*p3q - 36*s12^2*
         s23^2*p1q*p3q^2 + 12*s12*s13^2*s23*p2q^3 - 12*s12*s13^2*s23*
         p2q^2*p3q - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 + 12*s12*s23^3*p1q^2*p2q + 36*s12*s23^3*p1q^2*p3q + 12*
         s13^3*s23*p2q^3 + 12*s13^3*s23*p2q^2*p3q - 36*s13^2*s23^2*p1q*
         p2q^2 - 24*s13^2*s23^2*p1q*p2q*p3q + 36*s13*s23^3*p1q^2*p2q + 
         12*s13*s23^3*p1q^2*p3q - 12*s23^4*p1q^3] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p2 + p3]*Eik[k]] * ( rat[s23^3*
         p1q*p3q^3 + s23^3*p1q*p2q*p3q^2 + 3*s23^3*p1q^2*p3q^2 + s23^3*
         p1q^2*p2q*p3q + 2*s23^3*p1q^3*p3q - s13*s23^2*p2q*p3q^3 - s13*
         s23^2*p2q^2*p3q^2 - s13*s23^2*p1q*p3q^3 - 5*s13*s23^2*p1q*p2q*
         p3q^2 - 2*s13*s23^2*p1q*p2q^2*p3q - s13*s23^2*p1q^2*p3q^2 - 5*
         s13*s23^2*p1q^2*p2q*p3q + s13^2*s23*p2q*p3q^3 + 2*s13^2*s23*
         p2q^2*p3q^2 + s13^2*s23*p2q^3*p3q + 2*s13^2*s23*p1q*p2q*p3q^2
          + 4*s13^2*s23*p1q*p2q^2*p3q - s13^3*p2q^2*p3q^2 - s13^3*p2q^3
         *p3q - s12*s23^2*p3q^4 - 3*s12*s23^2*p2q*p3q^3 - 2*s12*s23^2*
         p2q^2*p3q^2 - 4*s12*s23^2*p1q*p3q^3 - 7*s12*s23^2*p1q*p2q*
         p3q^2 - s12*s23^2*p1q*p2q^2*p3q - 3*s12*s23^2*p1q^2*p3q^2 - 3*
         s12*s23^2*p1q^2*p2q*p3q + s12*s13*s23*p3q^4 + 3*s12*s13*s23*
         p2q*p3q^3 + 3*s12*s13*s23*p2q^2*p3q^2 + s12*s13*s23*p2q^3*p3q
          + s12*s13*s23*p1q*p3q^3 + 2*s12*s13*s23*p1q*p2q*p3q^2 + 5*s12
         *s13*s23*p1q*p2q^2*p3q + s12*s13^2*p2q*p3q^3 - s12*s13^2*p2q^2
         *p3q^2 - 2*s12*s13^2*p2q^3*p3q + s12^2*s23*p3q^4 + 2*s12^2*s23
         *p2q*p3q^3 + s12^2*s23*p2q^2*p3q^2 + s12^2*s23*p1q*p3q^3 + 
         s12^2*s23*p1q*p2q^2*p3q + 2*s12^2*s13*p2q*p3q^3 + s12^2*s13*
         p2q^2*p3q^2 - s12^2*s13*p2q^3*p3q + s12^3*p2q*p3q^3 + s12^3*
         p2q^2*p3q^2, - 6*s23^4*p1q^3 + 6*s13*s23^3*p1q^2*p3q + 18*s13*
         s23^3*p1q^2*p2q - 12*s13^2*s23^2*p1q*p2q*p3q - 18*s13^2*s23^2*
         p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*p2q^3 + 18*s12
         *s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2*
         p1q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2
         *p3q + 6*s12*s13^2*s23*p2q^3 - 18*s12^2*s23^2*p1q*p3q^2 - 12*
         s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*
         s23*p2q*p3q^2 - 12*s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3
          + 6*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p1 + p3]*Eik[k - p2]] * ( rat[7*s13*
         s23^2*p1q*p3q^3 + 14*s13*s23^2*p1q*p2q*p3q^2 + 7*s13*s23^2*p1q
         *p2q^2*p3q + 7*s13*s23^2*p1q^2*p3q^2 + 14*s13*s23^2*p1q^2*p2q*
         p3q + 7*s13*s23^2*p1q^2*p2q^2 - 7*s13^2*s23*p2q*p3q^3 - 14*
         s13^2*s23*p2q^2*p3q^2 - 7*s13^2*s23*p2q^3*p3q - 14*s13^2*s23*
         p1q*p2q*p3q^2 - 28*s13^2*s23*p1q*p2q^2*p3q - 14*s13^2*s23*p1q*
         p2q^3 + 7*s13^3*p2q^2*p3q^2 + 14*s13^3*p2q^3*p3q + 7*s13^3*
         p2q^4 - 7*s12*s13*s23*p3q^4 - 28*s12*s13*s23*p2q*p3q^3 - 35*
         s12*s13*s23*p2q^2*p3q^2 - 14*s12*s13*s23*p2q^3*p3q - 7*s12*s13
         *s23*p1q*p3q^3 - 21*s12*s13*s23*p1q*p2q*p3q^2 - 21*s12*s13*s23
         *p1q*p2q^2*p3q - 7*s12*s13*s23*p1q*p2q^3 - 7*s12*s13^2*p2q*
         p3q^3 - 7*s12*s13^2*p2q^2*p3q^2 + 7*s12*s13^2*p2q^3*p3q + 7*
         s12*s13^2*p2q^4 - 7*s12^2*s13*p2q*p3q^3 - 14*s12^2*s13*p2q^2*
         p3q^2 - 7*s12^2*s13*p2q^3*p3q,12*s23^4*p1q^3 - 12*s13*s23^3*
         p1q^2*p3q - 36*s13*s23^3*p1q^2*p2q + 24*s13^2*s23^2*p1q*p2q*
         p3q + 36*s13^2*s23^2*p1q*p2q^2 - 12*s13^3*s23*p2q^2*p3q - 12*
         s13^3*s23*p2q^3 - 36*s12*s23^3*p1q^2*p3q - 12*s12*s23^3*p1q^2*
         p2q + 24*s12*s13*s23^2*p1q*p3q^2 + 24*s12*s13*s23^2*p1q*p2q*
         p3q + 24*s12*s13*s23^2*p1q*p2q^2 + 24*s12*s13^2*s23*p2q*p3q^2
          + 12*s12*s13^2*s23*p2q^2*p3q - 12*s12*s13^2*s23*p2q^3 + 36*
         s12^2*s23^2*p1q*p3q^2 + 24*s12^2*s23^2*p1q*p2q*p3q - 12*s12^2*
         s13*s23*p3q^3 + 12*s12^2*s13*s23*p2q*p3q^2 + 24*s12^2*s13*s23*
         p2q^2*p3q - 12*s12^3*s23*p3q^3 - 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*DS[k + p1 + p2 + p3]*Eik[k]
      ,2 + d] * ( rat[ - s23^3*p1q^2*p3q^2 - s23^3*p1q^3*p3q + s23^3*
         p1q^3*p2q + s13*s23^2*p1q*p2q*p3q^2 + s13*s23^2*p1q^2*p2q*p3q
          - 3*s13*s23^2*p1q^2*p2q^2 + s13^2*s23*p1q*p2q^2*p3q + 3*s13^2
         *s23*p1q*p2q^3 - s13^3*p2q^3*p3q - s13^3*p2q^4 + 2*s12*s23^2*
         p1q*p3q^3 + 2*s12*s23^2*p1q*p2q*p3q^2 - s12*s23^2*p1q*p2q^2*
         p3q + 2*s12*s23^2*p1q^2*p3q^2 - s12*s23^2*p1q^2*p2q*p3q - s12*
         s23^2*p1q^2*p2q^2 + s12*s13*s23*p2q*p3q^3 + 2*s12*s13*s23*
         p2q^2*p3q^2 + s12*s13*s23*p2q^3*p3q + 2*s12*s13*s23*p1q*p2q*
         p3q^2 + 2*s12*s13*s23*p1q*p2q^3 + 2*s12*s13^2*p2q^2*p3q^2 + 
         s12*s13^2*p2q^3*p3q - s12*s13^2*p2q^4 - s12^2*s23*p3q^4 - 2*
         s12^2*s23*p2q*p3q^3 - s12^2*s23*p2q^2*p3q^2 - s12^2*s23*p1q*
         p3q^3 + s12^2*s23*p1q*p2q*p3q^2 - s12^2*s13*p2q*p3q^3 + s12^2*
         s13*p2q^2*p3q^2 + 2*s12^2*s13*p2q^3*p3q - s12^3*p2q*p3q^3 - 
         s12^3*p2q^2*p3q^2,6*s23^4*p1q^3 - 6*s13*s23^3*p1q^2*p3q - 18*
         s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*
         s23^2*p1q*p2q^2 - 6*s13^3*s23*p2q^2*p3q - 6*s13^3*s23*p2q^3 - 
         18*s12*s23^3*p1q^2*p3q - 6*s12*s23^3*p1q^2*p2q + 12*s12*s13*
         s23^2*p1q*p3q^2 + 12*s12*s13*s23^2*p1q*p2q*p3q + 12*s12*s13*
         s23^2*p1q*p2q^2 + 12*s12*s13^2*s23*p2q*p3q^2 + 6*s12*s13^2*s23
         *p2q^2*p3q - 6*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*p1q*p3q^2
          + 12*s12^2*s23^2*p1q*p2q*p3q - 6*s12^2*s13*s23*p3q^3 + 6*
         s12^2*s13*s23*p2q*p3q^2 + 12*s12^2*s13*s23*p2q^2*p3q - 6*s12^3
         *s23*p3q^3 - 6*s12^3*s23*p2q*p3q^2]*d + rat[2*s23^3*p1q^2*
         p3q^2 + 2*s23^3*p1q^3*p3q - 2*s23^3*p1q^3*p2q - 2*s13*s23^2*
         p1q*p2q*p3q^2 - 2*s13*s23^2*p1q^2*p2q*p3q + 6*s13*s23^2*p1q^2*
         p2q^2 - 2*s13^2*s23*p1q*p2q^2*p3q - 6*s13^2*s23*p1q*p2q^3 + 2*
         s13^3*p2q^3*p3q + 2*s13^3*p2q^4 - 4*s12*s23^2*p1q*p3q^3 - 4*
         s12*s23^2*p1q*p2q*p3q^2 + 2*s12*s23^2*p1q*p2q^2*p3q - 4*s12*
         s23^2*p1q^2*p3q^2 + 2*s12*s23^2*p1q^2*p2q*p3q + 2*s12*s23^2*
         p1q^2*p2q^2 - 2*s12*s13*s23*p2q*p3q^3 - 4*s12*s13*s23*p2q^2*
         p3q^2 - 2*s12*s13*s23*p2q^3*p3q - 4*s12*s13*s23*p1q*p2q*p3q^2
          - 4*s12*s13*s23*p1q*p2q^3 - 4*s12*s13^2*p2q^2*p3q^2 - 2*s12*
         s13^2*p2q^3*p3q + 2*s12*s13^2*p2q^4 + 2*s12^2*s23*p3q^4 + 4*
         s12^2*s23*p2q*p3q^3 + 2*s12^2*s23*p2q^2*p3q^2 + 2*s12^2*s23*
         p1q*p3q^3 - 2*s12^2*s23*p1q*p2q*p3q^2 + 2*s12^2*s13*p2q*p3q^3
          - 2*s12^2*s13*p2q^2*p3q^2 - 4*s12^2*s13*p2q^3*p3q + 2*s12^3*
         p2q*p3q^3 + 2*s12^3*p2q^2*p3q^2,3*s23^4*p1q^3 - 3*s13*s23^3*
         p1q^2*p3q - 9*s13*s23^3*p1q^2*p2q + 6*s13^2*s23^2*p1q*p2q*p3q
          + 9*s13^2*s23^2*p1q*p2q^2 - 3*s13^3*s23*p2q^2*p3q - 3*s13^3*
         s23*p2q^3 - 9*s12*s23^3*p1q^2*p3q - 3*s12*s23^3*p1q^2*p2q + 6*
         s12*s13*s23^2*p1q*p3q^2 + 6*s12*s13*s23^2*p1q*p2q*p3q + 6*s12*
         s13*s23^2*p1q*p2q^2 + 6*s12*s13^2*s23*p2q*p3q^2 + 3*s12*s13^2*
         s23*p2q^2*p3q - 3*s12*s13^2*s23*p2q^3 + 9*s12^2*s23^2*p1q*
         p3q^2 + 6*s12^2*s23^2*p1q*p2q*p3q - 3*s12^2*s13*s23*p3q^3 + 3*
         s12^2*s13*s23*p2q*p3q^2 + 6*s12^2*s13*s23*p2q^2*p3q - 3*s12^3*
         s23*p3q^3 - 3*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Int[DS[k]*DS[k + p3]*DS[k + p2 + p3]*Eik[k]] * ( rat[ - s23^2*
         p1q*p3q^3 - s23^2*p1q*p2q*p3q^2 - s23^2*p1q^2*p3q^2 - s23^2*
         p1q^2*p2q*p3q + s13*s23*p2q*p3q^3 + s13*s23*p2q^2*p3q^2 + 2*
         s13*s23*p1q*p2q*p3q^2 + 2*s13*s23*p1q*p2q^2*p3q - s13^2*p2q^2*
         p3q^2 - s13^2*p2q^3*p3q + s12*s23*p3q^4 + 3*s12*s23*p2q*p3q^3
          + 2*s12*s23*p2q^2*p3q^2 + s12*s23*p1q*p3q^3 + 2*s12*s23*p1q*
         p2q*p3q^2 + s12*s23*p1q*p2q^2*p3q + s12*s13*p2q*p3q^3 - s12*
         s13*p2q^3*p3q + s12^2*p2q*p3q^3 + s12^2*p2q^2*p3q^2, - 6*s23^3
         *p1q^3 + 6*s13*s23^2*p1q^2*p3q + 18*s13*s23^2*p1q^2*p2q - 12*
         s13^2*s23*p1q*p2q*p3q - 18*s13^2*s23*p1q*p2q^2 + 6*s13^3*p2q^2
         *p3q + 6*s13^3*p2q^3 + 18*s12*s23^2*p1q^2*p3q + 6*s12*s23^2*
         p1q^2*p2q - 12*s12*s13*s23*p1q*p3q^2 - 12*s12*s13*s23*p1q*p2q*
         p3q - 12*s12*s13*s23*p1q*p2q^2 - 12*s12*s13^2*p2q*p3q^2 - 6*
         s12*s13^2*p2q^2*p3q + 6*s12*s13^2*p2q^3 - 18*s12^2*s23*p1q*
         p3q^2 - 12*s12^2*s23*p1q*p2q*p3q + 6*s12^2*s13*p3q^3 - 6*s12^2
         *s13*p2q*p3q^2 - 12*s12^2*s13*p2q^2*p3q + 6*s12^3*p3q^3 + 6*
         s12^3*p2q*p3q^2] )
);


==> anc/qqqbar0l.m <==
qqqbar0l = (
       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[-7,12*s23*p2q + 12*s23*p3q]*ep^(-1) + rat[-5,18
         *s23*p2q + 18*s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[-5,18*s23*p2q + 18*s23*p3q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-2,9*s23*p2q + 9*s23*p3q]*Log[ - s23 - s13 - s12
         ]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[1,36*s23*p2q + 36*
         s23*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,9*s23*
         p2q + 9*s23*p3q]*ep^(-2) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[1,18*s23*p2q + 18*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[-1,12*s23*p2q + 12*s23*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[-2,3*s23*p2q + 3*s23*p3q]*ep^(-2) + rat[-1,12*
         s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-1,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(p3q + p2q + p1q)
         *p3q]*ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[2,3*s23*p2q + 3*s23*p3q]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[7,4*s23*p2q + 4*s23*p3q]*ep^(-1)
          + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p2q]
         *ep^(-1) + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + 
         s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[-1,6*s23*p2q + 6*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[1,4*s23*p2q + 4*s23*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[-7,12*s23*p2q + 12*s23*p3q]*ep^(-1) + rat[-5,18
         *s23*p2q + 18*s23*p3q]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[-5,18*s23*p2q + 18*s23*p3q]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[-2,9*s23*p2q + 9*s23*p3q]*Log[ - s23 - s13 - s12
         ]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q + p2q + 
         p1q)*p2q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*Log[1/(p3q
          + p2q + p1q)*p1q]*ep^(-1) + rat[1,36*s23*p2q + 36*s23*p3q]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[1,36*s23*p2q + 36*
         s23*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,9*s23*
         p2q + 9*s23*p3q]*ep^(-2) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[1,18*s23*p2q + 18*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[-1,12*s23*p2q + 12*s23*p3q] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[-2,3*s23*p2q + 3*s23*p3q]*ep^(-2) + rat[-1,12*
         s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-1,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(p3q + p2q + p1q)
         *p3q]*ep^(-1) + rat[1,6*s23*p2q + 6*s23*p3q]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[2,3*s23*p2q + 3*s23*p3q]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[7,4*s23*p2q + 4*s23*p3q]*ep^(-1)
          + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(p3q + p2q + p1q)*p2q]
         *ep^(-1) + rat[7,12*s23*p2q + 12*s23*p3q]*Log[1/(s23 + s13 + 
         s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[-1,6*s23*p2q + 6*s23*p3q]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[1,4*s23*p2q + 4*s23*p3q] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[-2,9*s23]*ep^(-2) + rat[-1,36*s23]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[-1,36*s23]*Log[1/(p3q + p2q
          + p1q)*p1q]*ep^(-1) + rat[-1,36*s23]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[-1,36*s23]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[2,9*s23]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[5
         ,18*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5,18*s23]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[7,12*s23]*ep^(-1) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[-1,18*s23]*ep^(-1) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[1,12*s23] )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[-7,4*s23]*ep^(-1) + rat[-7,12*s23]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[-7,12*s23]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) + rat[-2,3*s23]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[-1,6*s23]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[-1,6*s23]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[1,
         12*s23]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,12*s23]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[2,3*s23]*ep^(-2) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[1,6*s23]*ep^(-1) )

       + Chain[UBar1,G[mu],U0,UBar2,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[-1,4*s23] )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[-7,4*s13*p1q + 4*s13*p3q]*ep^(-1) + rat[-7,12*
         s13*p1q + 12*s13*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-7,12*s13*p1q + 12*s13*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-2,3*s13*p1q + 3*s13*p3q]*Log[ - s23 - s13 - s12
         ]*ep^(-1) + rat[-1,6*s13*p1q + 6*s13*p3q]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[-1,6*s13*p1q + 6*s13*p3q]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[1,12*s13*p1q + 12*s13*p3q]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[1,12*s13*p1q + 12*
         s13*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,3*s13*
         p1q + 3*s13*p3q]*ep^(-2) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[1,6*s13*p1q + 6*s13*p3q]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[-1,4*s13*p1q + 4*s13*p3q] )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[-2,9*s13*p1q + 9*s13*p3q]*ep^(-2) + rat[-1,36*
         s13*p1q + 36*s13*p3q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-1,36*s13*p1q + 36*s13*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[-1,36*s13*p1q + 36*s13*p3q]*Log[1/(s23 + s13 + 
         s12)*s23]*ep^(-1) + rat[-1,36*s13*p1q + 36*s13*p3q]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[2,9*s13*p1q + 9*s13*p3q]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[5,18*s13*p1q + 18*s13*p3q]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5,18*s13*p1q + 18*
         s13*p3q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[7,12*s13*
         p1q + 12*s13*p3q]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[-1,18*s13*p1q + 18*s13*p3q]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[1,12*s13*p1q + 12*s13*p3q] )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[-7,4*s13*p1q + 4*s13*p3q]*ep^(-1) + rat[-7,12*
         s13*p1q + 12*s13*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[-7,12*s13*p1q + 12*s13*p3q]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[-2,3*s13*p1q + 3*s13*p3q]*Log[ - s23 - s13 - s12
         ]*ep^(-1) + rat[-1,6*s13*p1q + 6*s13*p3q]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[-1,6*s13*p1q + 6*s13*p3q]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[1,12*s13*p1q + 12*s13*p3q]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[1,12*s13*p1q + 12*
         s13*p3q]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,3*s13*
         p1q + 3*s13*p3q]*ep^(-2) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[1,6*s13*p1q + 6*s13*p3q]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[-1,4*s13*p1q + 4*s13*p3q] )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[-2,9*s13*p1q + 9*s13*p3q]*ep^(-2) + rat[-1,36*
         s13*p1q + 36*s13*p3q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + 
         rat[-1,36*s13*p1q + 36*s13*p3q]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[-1,36*s13*p1q + 36*s13*p3q]*Log[1/(s23 + s13 + 
         s12)*s23]*ep^(-1) + rat[-1,36*s13*p1q + 36*s13*p3q]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[2,9*s13*p1q + 9*s13*p3q]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[5,18*s13*p1q + 18*s13*p3q]*
         Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5,18*s13*p1q + 18*
         s13*p3q]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[7,12*s13*
         p1q + 12*s13*p3q]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[-1,18*s13*p1q + 18*s13*p3q]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[1,12*s13*p1q + 12*s13*p3q] )

       + Chain[UBar2,G[mu],U0,UBar1,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[-2,3*s13]*ep^(-2) + rat[-1,12*s13]*Log[1/(p3q
          + p2q + p1q)*p2q]*ep^(-1) + rat[-1,12*s13]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) + rat[1,6*s13]*Log[1/(p3q + p2q + p1q)*
         p3q]*ep^(-1) + rat[1,6*s13]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[2,3*s13]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[7
         ,4*s13]*ep^(-1) + rat[7,12*s13]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[7,12*s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar2,G[mu],U0,UBar1,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[-1,6*s13]*ep^(-1) )

       + Chain[UBar2,G[mu],U0,UBar1,G[mu],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[1,4*s13] )

       + Chain[UBar2,G[mu],U0,UBar1,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[-7,12*s13]*ep^(-1) + rat[-5,18*s13]*Log[1/(p3q
          + p2q + p1q)*p3q]*ep^(-1) + rat[-5,18*s13]*Log[1/(s23 + s13
          + s12)*s12]*ep^(-1) + rat[-2,9*s13]*Log[ - s23 - s13 - s12]*
         ep^(-1) + rat[1,36*s13]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[1,36*s13]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[1,
         36*s13]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[1,36*s13]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[2,9*s13]*ep^(-2) )

       + Chain[UBar2,G[mu],U0,UBar1,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[1,18*s13]*ep^(-1) )

       + Chain[UBar2,G[mu],U0,UBar1,G[mu],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[-1,12*s13] )
);


==> anc/qqqbar0l4D.m <==
qqqbar0l4D = (
       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[ - 7*s23^3*p1q^2 - 7*s13*s23^2*p1q*p3q + 7*s13*
         s23^2*p1q*p2q - 7*s13*s23^2*p1q^2 + 7*s13^2*s23*p2q*p3q - 7*
         s13^2*s23*p1q*p3q + 7*s13^2*s23*p1q*p2q + 7*s13^3*p2q*p3q + 14
         *s12*s23^2*p1q*p3q - 7*s12*s23^2*p1q^2 + 7*s12*s13*s23*p3q^2
          + 35*s12*s13*s23*p2q*p3q + 14*s12*s13*s23*p2q^2 + 21*s12*s13*
         s23*p1q*p3q + 21*s12*s13*s23*p1q*p2q - 7*s12*s13^2*p3q^2 + 14*
         s12*s13^2*p2q*p3q - 7*s12^2*s23*p3q^2 + 14*s12^2*s23*p1q*p3q
          - 14*s12^2*s13*p3q^2 + 7*s12^2*s13*p2q*p3q - 7*s12^3*p3q^2,12
         *s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*
         p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13
         *s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*
         p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2
          + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*
         p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q
          + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*
         s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*
         s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*
         p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q
          + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*
         s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*
         p2q*p3q^2]*ep^(-1) + rat[ - 5*s23^3*p1q^2 - 5*s13*s23^2*p1q*
         p3q + 5*s13*s23^2*p1q*p2q - 5*s13*s23^2*p1q^2 + 5*s13^2*s23*
         p2q*p3q - 5*s13^2*s23*p1q*p3q + 5*s13^2*s23*p1q*p2q + 5*s13^3*
         p2q*p3q + 10*s12*s23^2*p1q*p3q - 5*s12*s23^2*p1q^2 + 5*s12*s13
         *s23*p3q^2 + 25*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*p2q^2 + 
         15*s12*s13*s23*p1q*p3q + 15*s12*s13*s23*p1q*p2q - 5*s12*s13^2*
         p3q^2 + 10*s12*s13^2*p2q*p3q - 5*s12^2*s23*p3q^2 + 10*s12^2*
         s23*p1q*p3q - 10*s12^2*s13*p3q^2 + 5*s12^2*s13*p2q*p3q - 5*
         s12^3*p3q^2,18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q - 36*s13*
         s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*s23^3*
         p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*p2q^2*p3q
          + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q - 36*
         s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*
         p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*p2q*p3q + 18
         *s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*
         s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12*s13*
         s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*
         s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*
         s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*p3q^3
          + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 36*
         s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*
         s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23*
         p3q^3 + 18*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 5*s23^3*p1q^2 - 5*s13*s23^2*p1q*p3q + 5*s13*
         s23^2*p1q*p2q - 5*s13*s23^2*p1q^2 + 5*s13^2*s23*p2q*p3q - 5*
         s13^2*s23*p1q*p3q + 5*s13^2*s23*p1q*p2q + 5*s13^3*p2q*p3q + 10
         *s12*s23^2*p1q*p3q - 5*s12*s23^2*p1q^2 + 5*s12*s13*s23*p3q^2
          + 25*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*p2q^2 + 15*s12*s13*
         s23*p1q*p3q + 15*s12*s13*s23*p1q*p2q - 5*s12*s13^2*p3q^2 + 10*
         s12*s13^2*p2q*p3q - 5*s12^2*s23*p3q^2 + 10*s12^2*s23*p1q*p3q
          - 10*s12^2*s13*p3q^2 + 5*s12^2*s13*p2q*p3q - 5*s12^3*p3q^2,18
         *s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q - 36*s13*s23^3*p1q*p2q*
         p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*s23^3*p1q^2*p3q + 18*s13
         *s23^3*p1q^2*p2q + 18*s13^2*s23^2*p2q^2*p3q + 18*s13^2*s23^2*
         p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2*s23^2*p1q*p2q^2
          + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 - 36*s12*s23^3*
         p1q*p3q^2 - 36*s12*s23^3*p1q*p2q*p3q + 18*s12*s23^3*p1q^2*p3q
          + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*s23^2*p2q*p3q^2 - 36*
         s12*s13*s23^2*p2q^2*p3q - 36*s12*s13*s23^2*p1q*p3q^2 - 72*s12*
         s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q^2 - 36*s12*
         s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*p2q^2*p3q + 18*s12*
         s13^2*s23*p2q^3 + 18*s12^2*s23^2*p3q^3 + 18*s12^2*s23^2*p2q*
         p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 36*s12^2*s23^2*p1q*p2q*p3q
          + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*s23*p2q*p3q^2 - 36*
         s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23*p3q^3 + 18*s12^3*s23*
         p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 2*
         s23^3*p1q^2 - 2*s13*s23^2*p1q*p3q + 2*s13*s23^2*p1q*p2q - 2*
         s13*s23^2*p1q^2 + 2*s13^2*s23*p2q*p3q - 2*s13^2*s23*p1q*p3q + 
         2*s13^2*s23*p1q*p2q + 2*s13^3*p2q*p3q + 4*s12*s23^2*p1q*p3q - 
         2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 10*s12*s13*s23*p2q*
         p3q + 4*s12*s13*s23*p2q^2 + 6*s12*s13*s23*p1q*p3q + 6*s12*s13*
         s23*p1q*p2q - 2*s12*s13^2*p3q^2 + 4*s12*s13^2*p2q*p3q - 2*
         s12^2*s23*p3q^2 + 4*s12^2*s23*p1q*p3q - 4*s12^2*s13*p3q^2 + 2*
         s12^2*s13*p2q*p3q - 2*s12^3*p3q^2,9*s23^4*p1q^2*p3q + 9*s23^4*
         p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q - 18*s13*s23^3*p1q*p2q^2
          + 9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^2*p2q + 9*s13^2*
         s23^2*p2q^2*p3q + 9*s13^2*s23^2*p2q^3 - 18*s13^2*s23^2*p1q*p2q
         *p3q - 18*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*s23*p2q^2*p3q + 9*
         s13^3*s23*p2q^3 - 18*s12*s23^3*p1q*p3q^2 - 18*s12*s23^3*p1q*
         p2q*p3q + 9*s12*s23^3*p1q^2*p3q + 9*s12*s23^3*p1q^2*p2q - 18*
         s12*s13*s23^2*p2q*p3q^2 - 18*s12*s13*s23^2*p2q^2*p3q - 18*s12*
         s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 18*s12*
         s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*p3q^2 - 9*s12*s13^2
         *s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + 9*s12^2*s23^2*p3q^3
          + 9*s12^2*s23^2*p2q*p3q^2 - 18*s12^2*s23^2*p1q*p3q^2 - 18*
         s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3 - 9*s12^2*s13*
         s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*s12^3*s23*p3q^3
          + 9*s12^3*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + 
         rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*p2q + s13*
         s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q - s13^2*
         s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + s12*s23^2*
         p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 2*s12*s13*
         s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q + 
         s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*p3q^2 - 2*
         s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*p2q*p3q + 
         s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q - 72*s13*
         s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*s23^3*
         p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*p2q^2*p3q
          + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q - 72*
         s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*s13^3*s23*
         p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*p2q*p3q + 36
         *s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72*s12*s13*
         s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12*s13*
         s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*s13*
         s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13^2*
         s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*p3q^3
          + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 72*
         s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2*
         s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23*
         p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[2*s23^3*p1q^2 + 2*s13*s23^2*p1q*p3q - 2*s13*
         s23^2*p1q*p2q + 2*s13*s23^2*p1q^2 - 2*s13^2*s23*p2q*p3q + 2*
         s13^2*s23*p1q*p3q - 2*s13^2*s23*p1q*p2q - 2*s13^3*p2q*p3q - 4*
         s12*s23^2*p1q*p3q + 2*s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 
         10*s12*s13*s23*p2q*p3q - 4*s12*s13*s23*p2q^2 - 6*s12*s13*s23*
         p1q*p3q - 6*s12*s13*s23*p1q*p2q + 2*s12*s13^2*p3q^2 - 4*s12*
         s13^2*p2q*p3q + 2*s12^2*s23*p3q^2 - 4*s12^2*s23*p1q*p3q + 4*
         s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*p3q + 2*s12^3*p3q^2,9*s23^4*
         p1q^2*p3q + 9*s23^4*p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q - 18*
         s13*s23^3*p1q*p2q^2 + 9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*
         p1q^2*p2q + 9*s13^2*s23^2*p2q^2*p3q + 9*s13^2*s23^2*p2q^3 - 18
         *s13^2*s23^2*p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*
         s23*p2q^2*p3q + 9*s13^3*s23*p2q^3 - 18*s12*s23^3*p1q*p3q^2 - 
         18*s12*s23^3*p1q*p2q*p3q + 9*s12*s23^3*p1q^2*p3q + 9*s12*s23^3
         *p1q^2*p2q - 18*s12*s13*s23^2*p2q*p3q^2 - 18*s12*s13*s23^2*
         p2q^2*p3q - 18*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*
         p2q*p3q - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*
         p3q^2 - 9*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + 9*
         s12^2*s23^2*p3q^3 + 9*s12^2*s23^2*p2q*p3q^2 - 18*s12^2*s23^2*
         p1q*p3q^2 - 18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3
          - 9*s12^2*s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*
         s12^3*s23*p3q^3 + 9*s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[s12^3*
         p3q^2 - s12^2*s13*p2q*p3q + 2*s12^2*s13*p3q^2 - 2*s12^2*s23*
         p1q*p3q + s12^2*s23*p3q^2 - 2*s12*s13^2*p2q*p3q + s12*s13^2*
         p3q^2 - 3*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*p1q*p3q - 2*s12*
         s13*s23*p2q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p3q^2 + 
         s12*s23^2*p1q^2 - 2*s12*s23^2*p1q*p3q - s13^3*p2q*p3q - s13^2*
         s23*p1q*p2q + s13^2*s23*p1q*p3q - s13^2*s23*p2q*p3q + s13*
         s23^2*p1q^2 - s13*s23^2*p1q*p2q + s13*s23^2*p1q*p3q + s23^3*
         p1q^2,36*s12^3*s23*p2q*p3q^2 + 36*s12^3*s23*p3q^3 - 72*s12^2*
         s13*s23*p2q^2*p3q - 36*s12^2*s13*s23*p2q*p3q^2 + 36*s12^2*s13*
         s23*p3q^3 - 72*s12^2*s23^2*p1q*p2q*p3q - 72*s12^2*s23^2*p1q*
         p3q^2 + 36*s12^2*s23^2*p2q*p3q^2 + 36*s12^2*s23^2*p3q^3 + 36*
         s12*s13^2*s23*p2q^3 - 36*s12*s13^2*s23*p2q^2*p3q - 72*s12*
         s13^2*s23*p2q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q^2 - 144*s12*s13
         *s23^2*p1q*p2q*p3q - 72*s12*s13*s23^2*p1q*p3q^2 - 72*s12*s13*
         s23^2*p2q^2*p3q - 72*s12*s13*s23^2*p2q*p3q^2 + 36*s12*s23^3*
         p1q^2*p2q + 36*s12*s23^3*p1q^2*p3q - 72*s12*s23^3*p1q*p2q*p3q
          - 72*s12*s23^3*p1q*p3q^2 + 36*s13^3*s23*p2q^3 + 36*s13^3*s23*
         p2q^2*p3q - 72*s13^2*s23^2*p1q*p2q^2 - 72*s13^2*s23^2*p1q*p2q*
         p3q + 36*s13^2*s23^2*p2q^3 + 36*s13^2*s23^2*p2q^2*p3q + 36*s13
         *s23^3*p1q^2*p2q + 36*s13*s23^3*p1q^2*p3q - 72*s13*s23^3*p1q*
         p2q^2 - 72*s13*s23^3*p1q*p2q*p3q + 36*s23^4*p1q^2*p2q + 36*
         s23^4*p1q^2*p3q]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*
         p1q*p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*
         p3q - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q
          + s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q
          - 2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23
         *p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q
          - 36*s13*s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*
         s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*
         p2q^2*p3q + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q
          - 36*s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*
         s13^3*s23*p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*
         p2q*p3q + 18*s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36
         *s12*s13*s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12
         *s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*
         s13*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13^2*s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*
         p3q^3 + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 
         36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2
         *s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23
         *p3q^3 + 18*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s23^3*p1q^2 - s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q
          - s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q - s13^2*s23*p1q*p3q + 
         s13^2*s23*p1q*p2q + s13^3*p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*
         s23^2*p1q^2 + s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*
         s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*
         p2q - s12*s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - s12^2*s23*p3q^2
          + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q
          - s12^3*p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*
         s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*
         p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q
          + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*
         s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*
         p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12
         *s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*
         s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*
         s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3
          + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*
         s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*
         s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*
         p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[ - 2*s23^3*p1q^2 - 2*s13*s23^2*p1q*p3q + 2*s13*
         s23^2*p1q*p2q - 2*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q*p3q - 2*
         s13^2*s23*p1q*p3q + 2*s13^2*s23*p1q*p2q + 2*s13^3*p2q*p3q + 4*
         s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 
         10*s12*s13*s23*p2q*p3q + 4*s12*s13*s23*p2q^2 + 6*s12*s13*s23*
         p1q*p3q + 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p3q^2 + 4*s12*
         s13^2*p2q*p3q - 2*s12^2*s23*p3q^2 + 4*s12^2*s23*p1q*p3q - 4*
         s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*p3q - 2*s12^3*p3q^2,3*s23^4*
         p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*s23^3*p1q*p2q*p3q - 6*
         s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3*
         p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*s13^2*s23^2*p2q^3 - 6*
         s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*
         s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*
         s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*
         p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*
         p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q
          - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*
         s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*
         s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*s12^2*s23^2*p1q*
         p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3 - 3*
         s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*
         s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[ - s23^3*
         p1q^2 - s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13*s23^2*
         p1q^2 + s13^2*s23*p2q*p3q - s13^2*s23*p1q*p3q + s13^2*s23*p1q*
         p2q + s13^3*p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*s23^2*p1q^2 + 
         s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*s12*s13*s23*
         p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q - s12*
         s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - s12^2*s23*p3q^2 + 2*s12^2*
         s23*p1q*p3q - 2*s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q - s12^3*
         p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*
         p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q
          + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*
         s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*
         s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3
          - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*
         s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*
         p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[ - s23^3*p1q^2 - s13*s23^2*p1q*p3q + s13*s23^2*p1q*p2q - 
         s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q - s13^2*s23*p1q*p3q + 
         s13^2*s23*p1q*p2q + s13^3*p2q*p3q + 2*s12*s23^2*p1q*p3q - s12*
         s23^2*p1q^2 + s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + 2*
         s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*
         p2q - s12*s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - s12^2*s23*p3q^2
          + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p3q^2 + s12^2*s13*p2q*p3q
          - s12^3*p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*
         s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*
         p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q
          + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*
         s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*
         p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12
         *s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*
         s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*
         s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*
         s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*
         s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3
          + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*
         s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*
         s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*
         p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 + s13*s23^2*p1q*p3q - s13*s23^2*p1q*
         p2q + s13*s23^2*p1q^2 - s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q
          - s13^2*s23*p1q*p2q - s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + 
         s12*s23^2*p1q^2 - s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 
         2*s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q + s12*s13^2*p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*
         p3q^2 - 2*s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*
         p2q*p3q + s12^3*p3q^2,6*s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 
         12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2 + 6*s13*
         s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*
         p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*
         s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*
         p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*
         s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2
         *p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q
         *p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*
         p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q
          + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2
         *p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q
         *p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*
         s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s23^3*p1q^2
          + s13*s23^2*p1q*p3q - s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 - 
         s13^2*s23*p2q*p3q + s13^2*s23*p1q*p3q - s13^2*s23*p1q*p2q - 
         s13^3*p2q*p3q - 2*s12*s23^2*p1q*p3q + s12*s23^2*p1q^2 - s12*
         s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p2q^2 - 
         3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q + s12*s13^2*
         p3q^2 - 2*s12*s13^2*p2q*p3q + s12^2*s23*p3q^2 - 2*s12^2*s23*
         p1q*p3q + 2*s12^2*s13*p3q^2 - s12^2*s13*p2q*p3q + s12^3*p3q^2,
         6*s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 12*s13*s23^3*p1q*p2q*
         p3q - 12*s13*s23^3*p1q*p2q^2 + 6*s13*s23^3*p1q^2*p3q + 6*s13*
         s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*p3q + 6*s13^2*s23^2*
         p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*s13^2*s23^2*p1q*p2q^2
          + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*p2q^3 - 12*s12*s23^3*
         p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*s12*s23^3*p1q^2*p3q
          + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2*p2q*p3q^2 - 12*s12
         *s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q*p3q^2 - 24*s12*s13
         *s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13^2
         *s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q + 6*s12*s13^2*s23*
         p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2*p2q*p3q^2 - 12*
         s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*
         s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*s23*
         p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[2*s23^3*p1q^2 + 2*s13*
         s23^2*p1q*p3q - 2*s13*s23^2*p1q*p2q + 2*s13*s23^2*p1q^2 - 2*
         s13^2*s23*p2q*p3q + 2*s13^2*s23*p1q*p3q - 2*s13^2*s23*p1q*p2q
          - 2*s13^3*p2q*p3q - 4*s12*s23^2*p1q*p3q + 2*s12*s23^2*p1q^2
          - 2*s12*s13*s23*p3q^2 - 10*s12*s13*s23*p2q*p3q - 4*s12*s13*
         s23*p2q^2 - 6*s12*s13*s23*p1q*p3q - 6*s12*s13*s23*p1q*p2q + 2*
         s12*s13^2*p3q^2 - 4*s12*s13^2*p2q*p3q + 2*s12^2*s23*p3q^2 - 4*
         s12^2*s23*p1q*p3q + 4*s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*p3q + 
         2*s12^3*p3q^2,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*
         s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*
         p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*
         s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*
         p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*
         s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*
         p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*
         s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*
         s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*
         s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*
         p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) + rat[7*s23^3*p1q^2 + 7*s13*s23^2*p1q
         *p3q - 7*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q^2 - 7*s13^2*s23*
         p2q*p3q + 7*s13^2*s23*p1q*p3q - 7*s13^2*s23*p1q*p2q - 7*s13^3*
         p2q*p3q - 14*s12*s23^2*p1q*p3q + 7*s12*s23^2*p1q^2 - 7*s12*s13
         *s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 14*s12*s13*s23*p2q^2 - 
         21*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p1q*p2q + 7*s12*s13^2*
         p3q^2 - 14*s12*s13^2*p2q*p3q + 7*s12^2*s23*p3q^2 - 14*s12^2*
         s23*p1q*p3q + 14*s12^2*s13*p3q^2 - 7*s12^2*s13*p2q*p3q + 7*
         s12^3*p3q^2,4*s23^4*p1q^2*p3q + 4*s23^4*p1q^2*p2q - 8*s13*
         s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*p2q^2 + 4*s13*s23^3*p1q^2*
         p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13^2*s23^2*p2q^2*p3q + 4*
         s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 8*s13^2*s23^2*
         p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q + 4*s13^3*s23*p2q^3 - 8*s12*
         s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q*p2q*p3q + 4*s12*s23^3*p1q^2*
         p3q + 4*s12*s23^3*p1q^2*p2q - 8*s12*s13*s23^2*p2q*p3q^2 - 8*
         s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 16*s12*
         s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q^2 - 8*s12*
         s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q + 4*s12*s13^2*
         s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*s12^2*s23^2*p2q*p3q^2 - 8*
         s12^2*s23^2*p1q*p3q^2 - 8*s12^2*s23^2*p1q*p2q*p3q + 4*s12^2*
         s13*s23*p3q^3 - 4*s12^2*s13*s23*p2q*p3q^2 - 8*s12^2*s13*s23*
         p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*s12^3*s23*p2q*p3q^2]*ep^(-1)
          + rat[7*s23^3*p1q^2 + 7*s13*s23^2*p1q*p3q - 7*s13*s23^2*p1q*
         p2q + 7*s13*s23^2*p1q^2 - 7*s13^2*s23*p2q*p3q + 7*s13^2*s23*
         p1q*p3q - 7*s13^2*s23*p1q*p2q - 7*s13^3*p2q*p3q - 14*s12*s23^2
         *p1q*p3q + 7*s12*s23^2*p1q^2 - 7*s12*s13*s23*p3q^2 - 35*s12*
         s13*s23*p2q*p3q - 14*s12*s13*s23*p2q^2 - 21*s12*s13*s23*p1q*
         p3q - 21*s12*s13*s23*p1q*p2q + 7*s12*s13^2*p3q^2 - 14*s12*
         s13^2*p2q*p3q + 7*s12^2*s23*p3q^2 - 14*s12^2*s23*p1q*p3q + 14*
         s12^2*s13*p3q^2 - 7*s12^2*s13*p2q*p3q + 7*s12^3*p3q^2,12*s23^4
         *p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*p3q - 
         24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3
         *p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*p2q^3
          - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2 + 12*
         s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*
         p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12
         *s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13
         *s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*
         s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*
         s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*
         p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*
         s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*
         s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*
         p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[
         1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[7*s23^3*p1q^2 + 7*s13*
         s23^2*p1q*p3q - 7*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q^2 - 7*
         s13^2*s23*p2q*p3q + 7*s13^2*s23*p1q*p3q - 7*s13^2*s23*p1q*p2q
          - 7*s13^3*p2q*p3q - 14*s12*s23^2*p1q*p3q + 7*s12*s23^2*p1q^2
          - 7*s12*s13*s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 14*s12*s13*
         s23*p2q^2 - 21*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p1q*p2q + 
         7*s12*s13^2*p3q^2 - 14*s12*s13^2*p2q*p3q + 7*s12^2*s23*p3q^2
          - 14*s12^2*s23*p1q*p3q + 14*s12^2*s13*p3q^2 - 7*s12^2*s13*p2q
         *p3q + 7*s12^3*p3q^2,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q
          - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*
         s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q
          - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*
         s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*
         p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24
         *s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12
         *s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*
         p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 
         24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23
         *p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[ - s23^3*p1q^2 - s13*s23^2*p1q*p3q + s13*
         s23^2*p1q*p2q - s13*s23^2*p1q^2 + s13^2*s23*p2q*p3q - s13^2*
         s23*p1q*p3q + s13^2*s23*p1q*p2q + s13^3*p2q*p3q + 2*s12*s23^2*
         p1q*p3q - s12*s23^2*p1q^2 + s12*s13*s23*p3q^2 + 5*s12*s13*s23*
         p2q*p3q + 2*s12*s13*s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q - s12*s13^2*p3q^2 + 2*s12*s13^2*p2q*p3q - 
         s12^2*s23*p3q^2 + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*p3q^2 + 
         s12^2*s13*p2q*p3q - s12^3*p3q^2,6*s23^4*p1q^2*p3q + 6*s23^4*
         p1q^2*p2q - 12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2
          + 6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*
         s23^2*p2q^2*p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q
         *p3q - 12*s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*
         s13^3*s23*p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*
         p2q*p3q + 6*s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*
         s12*s13*s23^2*p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*
         s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*
         s13*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2
         *s23*p2q^2*p3q + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3
          + 6*s12^2*s23^2*p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*
         s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*
         s23*p2q*p3q^2 - 12*s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3
          + 6*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s12^3*p3q^2 - s12^2*s13*p2q*p3q + 2*s12^2*s13*p3q^2 - 2*
         s12^2*s23*p1q*p3q + s12^2*s23*p3q^2 - 2*s12*s13^2*p2q*p3q + 
         s12*s13^2*p3q^2 - 3*s12*s13*s23*p1q*p2q - 3*s12*s13*s23*p1q*
         p3q - 2*s12*s13*s23*p2q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*
         s23*p3q^2 + s12*s23^2*p1q^2 - 2*s12*s23^2*p1q*p3q - s13^3*p2q*
         p3q - s13^2*s23*p1q*p2q + s13^2*s23*p1q*p3q - s13^2*s23*p2q*
         p3q + s13*s23^2*p1q^2 - s13*s23^2*p1q*p2q + s13*s23^2*p1q*p3q
          + s23^3*p1q^2,4*s12^3*s23*p2q*p3q^2 + 4*s12^3*s23*p3q^3 - 8*
         s12^2*s13*s23*p2q^2*p3q - 4*s12^2*s13*s23*p2q*p3q^2 + 4*s12^2*
         s13*s23*p3q^3 - 8*s12^2*s23^2*p1q*p2q*p3q - 8*s12^2*s23^2*p1q*
         p3q^2 + 4*s12^2*s23^2*p2q*p3q^2 + 4*s12^2*s23^2*p3q^3 + 4*s12*
         s13^2*s23*p2q^3 - 4*s12*s13^2*s23*p2q^2*p3q - 8*s12*s13^2*s23*
         p2q*p3q^2 - 8*s12*s13*s23^2*p1q*p2q^2 - 16*s12*s13*s23^2*p1q*
         p2q*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 8*s12*s13*s23^2*p2q^2*
         p3q - 8*s12*s13*s23^2*p2q*p3q^2 + 4*s12*s23^3*p1q^2*p2q + 4*
         s12*s23^3*p1q^2*p3q - 8*s12*s23^3*p1q*p2q*p3q - 8*s12*s23^3*
         p1q*p3q^2 + 4*s13^3*s23*p2q^3 + 4*s13^3*s23*p2q^2*p3q - 8*
         s13^2*s23^2*p1q*p2q^2 - 8*s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*
         s23^2*p2q^3 + 4*s13^2*s23^2*p2q^2*p3q + 4*s13*s23^3*p1q^2*p2q
          + 4*s13*s23^3*p1q^2*p3q - 8*s13*s23^3*p1q*p2q^2 - 8*s13*s23^3
         *p1q*p2q*p3q + 4*s23^4*p1q^2*p2q + 4*s23^4*p1q^2*p3q] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[ - 4*s12^2*p3q^2 + 4*s12*s13*p2q*p3q - 4*s12*
         s13*p3q^2 + 8*s12*s23*p1q*p3q + 4*s12*s23*p2q*p3q + 4*s13^2*
         p2q*p3q + 4*s13*s23*p1q*p2q + 4*s13*s23*p1q*p3q + 4*s13*s23*
         p2q^2 + 8*s13*s23*p2q*p3q - 4*s23^2*p1q^2 - 4*s23^2*p1q*p2q,9*
         s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*
         p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*
         s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*
         p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q
          + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*
         p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*
         s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-2) + 
         rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2 + 2*s12*
         s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*s23*p1q*
         p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p2q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*
         s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q
          + 18*s12^2*s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*
         s13^2*s23*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*
         s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2
          - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*
         p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*
         s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2
          + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*
         s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*
         p3q - s23^2*p1q^2 - s23^2*p1q*p2q,18*s12^3*s23*p3q^2 - 36*
         s12^2*s13*s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2 - 36*s12^2*
         s23^2*p1q*p3q + 18*s12^2*s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2
          - 36*s12*s13^2*s23*p2q*p3q - 36*s12*s13*s23^2*p1q*p2q - 36*
         s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q + 18*s12*
         s23^3*p1q^2 - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*p2q^2 - 36*
         s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13*s23^3*
         p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(p3q + 
         p2q + p1q)*p1q]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q
          - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2
         *p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2
          + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,18*s12^3*
         s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 18*s12^2*s13*s23*p3q^2
          - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*s23^2*p3q^2 + 18*s12*
         s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*p3q - 36*s12*s13*s23^2*
         p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q
          + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*
         p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13
         *s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(
         s23 + s13 + s12)*s23]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*
         p2q*p3q - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q
          + s13^2*p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23
         *p2q^2 + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,18*
         s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 18*s12^2*s13*s23*
         p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*s23^2*p3q^2 + 18*s12
         *s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*p3q - 36*s12*s13*s23^2
         *p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36*s12*s13*s23^2*p2q*p3q
          + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q*p3q + 18*s13^3*s23*
         p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*s23^2*p2q^2 + 18*s13
         *s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*s23^4*p1q^2]*Log[1/(
         s23 + s13 + s12)*s13]*ep^(-1) + rat[4*s12^2*p3q^2 - 4*s12*s13*
         p2q*p3q + 4*s12*s13*p3q^2 - 8*s12*s23*p1q*p3q - 4*s12*s23*p2q*
         p3q - 4*s13^2*p2q*p3q - 4*s13*s23*p1q*p2q - 4*s13*s23*p1q*p3q
          - 4*s13*s23*p2q^2 - 8*s13*s23*p2q*p3q + 4*s23^2*p1q^2 + 4*
         s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9
         *s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*
         p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*
         s12*s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*
         s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*
         s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2
          + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*
         Log[ - s23 - s13 - s12]*ep^(-1) + rat[5*s12^2*p3q^2 - 5*s12*
         s13*p2q*p3q + 5*s12*s13*p3q^2 - 10*s12*s23*p1q*p3q - 5*s12*s23
         *p2q*p3q - 5*s13^2*p2q*p3q - 5*s13*s23*p1q*p2q - 5*s13*s23*p1q
         *p3q - 5*s13*s23*p2q^2 - 10*s13*s23*p2q*p3q + 5*s23^2*p1q^2 + 
         5*s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q
          + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*
         s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q
          - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*
         s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*
         p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*
         s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*
         s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5*
         s12^2*p3q^2 - 5*s12*s13*p2q*p3q + 5*s12*s13*p3q^2 - 10*s12*s23
         *p1q*p3q - 5*s12*s23*p2q*p3q - 5*s13^2*p2q*p3q - 5*s13*s23*p1q
         *p2q - 5*s13*s23*p1q*p3q - 5*s13*s23*p2q^2 - 10*s13*s23*p2q*
         p3q + 5*s23^2*p1q^2 + 5*s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[7*s12^2*p3q^2 - 7*s12*s13*p2q*p3q + 7*s12*s13*
         p3q^2 - 14*s12*s23*p1q*p3q - 7*s12*s23*p2q*p3q - 7*s13^2*p2q*
         p3q - 7*s13*s23*p1q*p2q - 7*s13*s23*p1q*p3q - 7*s13*s23*p2q^2
          - 14*s13*s23*p2q*p3q + 7*s23^2*p1q^2 + 7*s23^2*p1q*p2q,6*
         s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*
         p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*
         s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q
          + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*
         p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*
         s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*
         p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + 
         s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*
         p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2 - 2*s12*
         s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*p1q*
         p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q + 
         s23^2*p1q^2 + s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*
         s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q
          + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*
         s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*
         p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*
         s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6
         *s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2] )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[ - 7*s12^2*p3q^2 + 7*s12*s13*p2q*p3q - 7*s12*
         s13*p3q^2 + 14*s12*s23*p1q*p3q + 7*s12*s23*p2q*p3q + 7*s13^2*
         p2q*p3q + 7*s13*s23*p1q*p2q + 7*s13*s23*p1q*p3q + 7*s13*s23*
         p2q^2 + 14*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p2q,2
         *s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*p3q + 2*s12^2*s13*s23*
         p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*p3q^2 + 2*s12*
         s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q - 4*s12*s13*s23^2*
         p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*s13*s23^2*p2q*p3q + 
         2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 2*s13^3*s23*p2q^2 - 
         4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p2q^2 + 2*s13*s23^3*
         p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*p1q^2]*ep^(-1) + rat[ - 
         7*s12^2*p3q^2 + 7*s12*s13*p2q*p3q - 7*s12*s13*p3q^2 + 14*s12*
         s23*p1q*p3q + 7*s12*s23*p2q*p3q + 7*s13^2*p2q*p3q + 7*s13*s23*
         p1q*p2q + 7*s13*s23*p1q*p3q + 7*s13*s23*p2q^2 + 14*s13*s23*p2q
         *p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*
         s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2
         *p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*
         s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[ - 7*s12^2*p3q^2 + 7*s12*s13*p2q*p3q - 7*s12*s13
         *p3q^2 + 14*s12*s23*p1q*p3q + 7*s12*s23*p2q*p3q + 7*s13^2*p2q*
         p3q + 7*s13*s23*p1q*p2q + 7*s13*s23*p1q*p3q + 7*s13*s23*p2q^2
          + 14*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p2q,6*
         s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*
         p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*
         s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q
          + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*
         p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*
         s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(s23
          + s13 + s12)*s13]*ep^(-1) + rat[ - 4*s12^2*p3q^2 + 4*s12*s13*
         p2q*p3q - 4*s12*s13*p3q^2 + 8*s12*s23*p1q*p3q + 4*s12*s23*p2q*
         p3q + 4*s13^2*p2q*p3q + 4*s13*s23*p1q*p2q + 4*s13*s23*p1q*p3q
          + 4*s13*s23*p2q^2 + 8*s13*s23*p2q*p3q - 4*s23^2*p1q^2 - 4*
         s23^2*p1q*p2q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*
         s12^2*s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*
         p3q^2 + 3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*
         s12*s13*s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*
         s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*
         s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2
          + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*
         Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13
         *p2q*p3q - s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q
          + s13^2*p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23
         *p2q^2 + 2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,3*
         s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*
         p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*
         s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*
         p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 
         3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 
         6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*
         p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[1/(p3q + p2q
          + p1q)*p3q]*ep^(-1) + rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - 
         s12*s13*p3q^2 + 2*s12*s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*
         p2q*p3q + s13*s23*p1q*p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 
         2*s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p2q,3*s12^3*s23*
         p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*
         p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 6*
         s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*
         p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*s13^2*
         s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2 - 6*
         s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s12
         ]*ep^(-1) + rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2
          - 2*s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*
         s23*p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*
         p3q + s23^2*p1q^2 + s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2
         *s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*
         p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*
         s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*p3q^2 - 
         2*s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - s13*s23*
         p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*p2q*p3q
          + s23^2*p1q^2 + s23^2*p1q*p2q,6*s12^3*s23*p3q^2 - 12*s12^2*
         s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*
         p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*
         s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*
         s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2
          - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*
         p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*
         s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[4*s12^2*p3q^2 - 4*s12*s13*p2q*p3q + 4*s12*s13*
         p3q^2 - 8*s12*s23*p1q*p3q - 4*s12*s23*p2q*p3q - 4*s13^2*p2q*
         p3q - 4*s13*s23*p1q*p2q - 4*s13*s23*p1q*p3q - 4*s13*s23*p2q^2
          - 8*s13*s23*p2q*p3q + 4*s23^2*p1q^2 + 4*s23^2*p1q*p2q,3*s12^3
         *s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2
          - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*
         s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q
          - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*
         s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*
         s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2
          - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*ep^(-2) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[s12^2*p3q^2 - s12*s13*p2q*p3q + s12*s13*
         p3q^2 - 2*s12*s23*p1q*p3q - s12*s23*p2q*p3q - s13^2*p2q*p3q - 
         s13*s23*p1q*p2q - s13*s23*p1q*p3q - s13*s23*p2q^2 - 2*s13*s23*
         p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p2q,3*s12^3*s23*p3q^2 - 6*
         s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*s23^2*
         p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 6*s12*s13*s23^2*
         p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 6*s12*
         s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*
         s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 
         3*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p2],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[ - s12^2*p3q^2 + s12*s13*p2q*p3q - s12*s13*p3q^2 + 2*s12
         *s23*p1q*p3q + s12*s23*p2q*p3q + s13^2*p2q*p3q + s13*s23*p1q*
         p2q + s13*s23*p1q*p3q + s13*s23*p2q^2 + 2*s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p2q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*
         s23*p2q*p3q + 2*s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 
         2*s12^2*s23^2*p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*
         p2q*p3q - 4*s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 
         4*s12*s13*s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*
         p3q + 2*s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*
         s23^2*p2q^2 + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*
         s23^4*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[ - 7*s23^3*p1q^2 + 14*s13*s23^2*p1q*p2q - 7*s13
         *s23^2*p1q^2 - 7*s13^2*s23*p2q^2 + 14*s13^2*s23*p1q*p2q - 7*
         s13^3*p2q^2 + 7*s12*s23^2*p1q*p3q - 7*s12*s23^2*p1q*p2q - 7*
         s12*s23^2*p1q^2 + 14*s12*s13*s23*p3q^2 + 35*s12*s13*s23*p2q*
         p3q + 7*s12*s13*s23*p2q^2 + 21*s12*s13*s23*p1q*p3q + 21*s12*
         s13*s23*p1q*p2q + 7*s12*s13^2*p2q*p3q - 14*s12*s13^2*p2q^2 + 7
         *s12^2*s23*p2q*p3q + 7*s12^2*s23*p1q*p3q - 7*s12^2*s23*p1q*p2q
          + 14*s12^2*s13*p2q*p3q - 7*s12^2*s13*p2q^2 + 7*s12^3*p2q*p3q,
         12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q
         *p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*
         s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*
         s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*
         p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*
         s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*
         p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*
         p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2]*ep^(-1) + rat[ - 5*s23^3*p1q^2 + 10*s13*
         s23^2*p1q*p2q - 5*s13*s23^2*p1q^2 - 5*s13^2*s23*p2q^2 + 10*
         s13^2*s23*p1q*p2q - 5*s13^3*p2q^2 + 5*s12*s23^2*p1q*p3q - 5*
         s12*s23^2*p1q*p2q - 5*s12*s23^2*p1q^2 + 10*s12*s13*s23*p3q^2
          + 25*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p2q^2 + 15*s12*s13*
         s23*p1q*p3q + 15*s12*s13*s23*p1q*p2q + 5*s12*s13^2*p2q*p3q - 
         10*s12*s13^2*p2q^2 + 5*s12^2*s23*p2q*p3q + 5*s12^2*s23*p1q*p3q
          - 5*s12^2*s23*p1q*p2q + 10*s12^2*s13*p2q*p3q - 5*s12^2*s13*
         p2q^2 + 5*s12^3*p2q*p3q,18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*
         p2q - 36*s13*s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2 + 18*
         s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*
         p2q^2*p3q + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q
          - 36*s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*
         s13^3*s23*p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*
         p2q*p3q + 18*s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36
         *s12*s13*s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12
         *s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*
         s13*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13^2*s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*
         p3q^3 + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 
         36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2
         *s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23
         *p3q^3 + 18*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*
         ep^(-1) + rat[ - 5*s23^3*p1q^2 + 10*s13*s23^2*p1q*p2q - 5*s13*
         s23^2*p1q^2 - 5*s13^2*s23*p2q^2 + 10*s13^2*s23*p1q*p2q - 5*
         s13^3*p2q^2 + 5*s12*s23^2*p1q*p3q - 5*s12*s23^2*p1q*p2q - 5*
         s12*s23^2*p1q^2 + 10*s12*s13*s23*p3q^2 + 25*s12*s13*s23*p2q*
         p3q + 5*s12*s13*s23*p2q^2 + 15*s12*s13*s23*p1q*p3q + 15*s12*
         s13*s23*p1q*p2q + 5*s12*s13^2*p2q*p3q - 10*s12*s13^2*p2q^2 + 5
         *s12^2*s23*p2q*p3q + 5*s12^2*s23*p1q*p3q - 5*s12^2*s23*p1q*p2q
          + 10*s12^2*s13*p2q*p3q - 5*s12^2*s13*p2q^2 + 5*s12^3*p2q*p3q,
         18*s23^4*p1q^2*p3q + 18*s23^4*p1q^2*p2q - 36*s13*s23^3*p1q*p2q
         *p3q - 36*s13*s23^3*p1q*p2q^2 + 18*s13*s23^3*p1q^2*p3q + 18*
         s13*s23^3*p1q^2*p2q + 18*s13^2*s23^2*p2q^2*p3q + 18*s13^2*
         s23^2*p2q^3 - 36*s13^2*s23^2*p1q*p2q*p3q - 36*s13^2*s23^2*p1q*
         p2q^2 + 18*s13^3*s23*p2q^2*p3q + 18*s13^3*s23*p2q^3 - 36*s12*
         s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q*p2q*p3q + 18*s12*s23^3*
         p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 36*s12*s13*s23^2*p2q*
         p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*s12*s13*s23^2*p1q*
         p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*s12*s13*s23^2*p1q*
         p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*p2q^2*
         p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*p3q^3 + 18*s12^2
         *s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 36*s12^2*s23^2*
         p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*s23*p2q*
         p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23*p3q^3 + 18*
         s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[ - 2*s23^3*p1q^2 + 4*s13*s23^2*p1q*p2q - 2*s13*s23^2*p1q^2
          - 2*s13^2*s23*p2q^2 + 4*s13^2*s23*p1q*p2q - 2*s13^3*p2q^2 + 2
         *s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q*p2q - 2*s12*s23^2*p1q^2
          + 4*s12*s13*s23*p3q^2 + 10*s12*s13*s23*p2q*p3q + 2*s12*s13*
         s23*p2q^2 + 6*s12*s13*s23*p1q*p3q + 6*s12*s13*s23*p1q*p2q + 2*
         s12*s13^2*p2q*p3q - 4*s12*s13^2*p2q^2 + 2*s12^2*s23*p2q*p3q + 
         2*s12^2*s23*p1q*p3q - 2*s12^2*s23*p1q*p2q + 4*s12^2*s13*p2q*
         p3q - 2*s12^2*s13*p2q^2 + 2*s12^3*p2q*p3q,9*s23^4*p1q^2*p3q + 
         9*s23^4*p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q - 18*s13*s23^3*
         p1q*p2q^2 + 9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^2*p2q + 9*
         s13^2*s23^2*p2q^2*p3q + 9*s13^2*s23^2*p2q^3 - 18*s13^2*s23^2*
         p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2 + 9*s13^3*s23*p2q^2*p3q
          + 9*s13^3*s23*p2q^3 - 18*s12*s23^3*p1q*p3q^2 - 18*s12*s23^3*
         p1q*p2q*p3q + 9*s12*s23^3*p1q^2*p3q + 9*s12*s23^3*p1q^2*p2q - 
         18*s12*s13*s23^2*p2q*p3q^2 - 18*s12*s13*s23^2*p2q^2*p3q - 18*
         s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q*p2q*p3q - 18*
         s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2*s23*p2q*p3q^2 - 9*s12*
         s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*p2q^3 + 9*s12^2*s23^2*
         p3q^3 + 9*s12^2*s23^2*p2q*p3q^2 - 18*s12^2*s23^2*p1q*p3q^2 - 
         18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*s13*s23*p3q^3 - 9*s12^2*
         s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*p2q^2*p3q + 9*s12^3*s23*
         p3q^3 + 9*s12^3*s23*p2q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1)
          + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + 
         s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*
         s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*s12*
         s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2 - 3*
         s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*p2q*
         p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*p1q*
         p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,36*s23^4*p1q^2*p3q + 36*s23^4*p1q^2*p2q
          - 72*s13*s23^3*p1q*p2q*p3q - 72*s13*s23^3*p1q*p2q^2 + 36*s13*
         s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^2*p2q + 36*s13^2*s23^2*
         p2q^2*p3q + 36*s13^2*s23^2*p2q^3 - 72*s13^2*s23^2*p1q*p2q*p3q
          - 72*s13^2*s23^2*p1q*p2q^2 + 36*s13^3*s23*p2q^2*p3q + 36*
         s13^3*s23*p2q^3 - 72*s12*s23^3*p1q*p3q^2 - 72*s12*s23^3*p1q*
         p2q*p3q + 36*s12*s23^3*p1q^2*p3q + 36*s12*s23^3*p1q^2*p2q - 72
         *s12*s13*s23^2*p2q*p3q^2 - 72*s12*s13*s23^2*p2q^2*p3q - 72*s12
         *s13*s23^2*p1q*p3q^2 - 144*s12*s13*s23^2*p1q*p2q*p3q - 72*s12*
         s13*s23^2*p1q*p2q^2 - 72*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p2q^2*p3q + 36*s12*s13^2*s23*p2q^3 + 36*s12^2*s23^2*
         p3q^3 + 36*s12^2*s23^2*p2q*p3q^2 - 72*s12^2*s23^2*p1q*p3q^2 - 
         72*s12^2*s23^2*p1q*p2q*p3q + 36*s12^2*s13*s23*p3q^3 - 36*s12^2
         *s13*s23*p2q*p3q^2 - 72*s12^2*s13*s23*p2q^2*p3q + 36*s12^3*s23
         *p3q^3 + 36*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*
         ep^(-1) + rat[2*s23^3*p1q^2 - 4*s13*s23^2*p1q*p2q + 2*s13*
         s23^2*p1q^2 + 2*s13^2*s23*p2q^2 - 4*s13^2*s23*p1q*p2q + 2*
         s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + 2*s12*s23^2*p1q*p2q + 2*
         s12*s23^2*p1q^2 - 4*s12*s13*s23*p3q^2 - 10*s12*s13*s23*p2q*p3q
          - 2*s12*s13*s23*p2q^2 - 6*s12*s13*s23*p1q*p3q - 6*s12*s13*s23
         *p1q*p2q - 2*s12*s13^2*p2q*p3q + 4*s12*s13^2*p2q^2 - 2*s12^2*
         s23*p2q*p3q - 2*s12^2*s23*p1q*p3q + 2*s12^2*s23*p1q*p2q - 4*
         s12^2*s13*p2q*p3q + 2*s12^2*s13*p2q^2 - 2*s12^3*p2q*p3q,9*
         s23^4*p1q^2*p3q + 9*s23^4*p1q^2*p2q - 18*s13*s23^3*p1q*p2q*p3q
          - 18*s13*s23^3*p1q*p2q^2 + 9*s13*s23^3*p1q^2*p3q + 9*s13*
         s23^3*p1q^2*p2q + 9*s13^2*s23^2*p2q^2*p3q + 9*s13^2*s23^2*
         p2q^3 - 18*s13^2*s23^2*p1q*p2q*p3q - 18*s13^2*s23^2*p1q*p2q^2
          + 9*s13^3*s23*p2q^2*p3q + 9*s13^3*s23*p2q^3 - 18*s12*s23^3*
         p1q*p3q^2 - 18*s12*s23^3*p1q*p2q*p3q + 9*s12*s23^3*p1q^2*p3q
          + 9*s12*s23^3*p1q^2*p2q - 18*s12*s13*s23^2*p2q*p3q^2 - 18*s12
         *s13*s23^2*p2q^2*p3q - 18*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13
         *s23^2*p1q*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q^2 - 18*s12*s13^2
         *s23*p2q*p3q^2 - 9*s12*s13^2*s23*p2q^2*p3q + 9*s12*s13^2*s23*
         p2q^3 + 9*s12^2*s23^2*p3q^3 + 9*s12^2*s23^2*p2q*p3q^2 - 18*
         s12^2*s23^2*p1q*p3q^2 - 18*s12^2*s23^2*p1q*p2q*p3q + 9*s12^2*
         s13*s23*p3q^3 - 9*s12^2*s13*s23*p2q*p3q^2 - 18*s12^2*s13*s23*
         p2q^2*p3q + 9*s12^3*s23*p3q^3 + 9*s12^3*s23*p2q*p3q^2]*ep^(-2)
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*
         s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*
         p2q^2 - s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*
         p1q^2 - 2*s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*
         s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - 
         s12*s13^2*p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - 
         s12^2*s23*p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + 
         s12^2*s13*p2q^2 - s12^3*p2q*p3q,18*s23^4*p1q^2*p3q + 18*s23^4*
         p1q^2*p2q - 36*s13*s23^3*p1q*p2q*p3q - 36*s13*s23^3*p1q*p2q^2
          + 18*s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^2*p2q + 18*s13^2*
         s23^2*p2q^2*p3q + 18*s13^2*s23^2*p2q^3 - 36*s13^2*s23^2*p1q*
         p2q*p3q - 36*s13^2*s23^2*p1q*p2q^2 + 18*s13^3*s23*p2q^2*p3q + 
         18*s13^3*s23*p2q^3 - 36*s12*s23^3*p1q*p3q^2 - 36*s12*s23^3*p1q
         *p2q*p3q + 18*s12*s23^3*p1q^2*p3q + 18*s12*s23^3*p1q^2*p2q - 
         36*s12*s13*s23^2*p2q*p3q^2 - 36*s12*s13*s23^2*p2q^2*p3q - 36*
         s12*s13*s23^2*p1q*p3q^2 - 72*s12*s13*s23^2*p1q*p2q*p3q - 36*
         s12*s13*s23^2*p1q*p2q^2 - 36*s12*s13^2*s23*p2q*p3q^2 - 18*s12*
         s13^2*s23*p2q^2*p3q + 18*s12*s13^2*s23*p2q^3 + 18*s12^2*s23^2*
         p3q^3 + 18*s12^2*s23^2*p2q*p3q^2 - 36*s12^2*s23^2*p1q*p3q^2 - 
         36*s12^2*s23^2*p1q*p2q*p3q + 18*s12^2*s13*s23*p3q^3 - 18*s12^2
         *s13*s23*p2q*p3q^2 - 36*s12^2*s13*s23*p2q^2*p3q + 18*s12^3*s23
         *p3q^3 + 18*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2
          - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*
         s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 + 2*s12*
         s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*s23*p2q^2 + 3*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*p2q*
         p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + s12^2*s23*p1q*
         p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - s12^2*s13*
         p2q^2 + s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q
          - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*
         s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q
          - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*
         s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*
         p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24
         *s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12
         *s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*
         p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 
         24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23
         *p3q^3 + 12*s12^3*s23*p2q*p3q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[ - 2*s23^3*p1q^2 + 4*s13*s23^2*p1q*p2q - 2*s13*
         s23^2*p1q^2 - 2*s13^2*s23*p2q^2 + 4*s13^2*s23*p1q*p2q - 2*
         s13^3*p2q^2 + 2*s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q*p2q - 2*
         s12*s23^2*p1q^2 + 4*s12*s13*s23*p3q^2 + 10*s12*s13*s23*p2q*p3q
          + 2*s12*s13*s23*p2q^2 + 6*s12*s13*s23*p1q*p3q + 6*s12*s13*s23
         *p1q*p2q + 2*s12*s13^2*p2q*p3q - 4*s12*s13^2*p2q^2 + 2*s12^2*
         s23*p2q*p3q + 2*s12^2*s23*p1q*p3q - 2*s12^2*s23*p1q*p2q + 4*
         s12^2*s13*p2q*p3q - 2*s12^2*s13*p2q^2 + 2*s12^3*p2q*p3q,3*
         s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*s23^3*p1q*p2q*p3q
          - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*p3q + 3*s13*s23^3
         *p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*s13^2*s23^2*p2q^3 - 6
         *s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*p1q*p2q^2 + 3*s13^3*
         s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*s23^3*p1q*p3q^2 - 6*
         s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*p3q + 3*s12*s23^3*
         p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*s12*s13*s23^2*p2q^2*
         p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q*p2q*p3q
          - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*s13^2*s23*p2q*p3q^2 - 3*
         s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*s23*p2q^3 + 3*s12^2*
         s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*s12^2*s23^2*p1q*
         p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*s13*s23*p3q^3 - 3*
         s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*p2q^2*p3q + 3*s12^3*
         s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*ep^(-2) + rat[ - s23^3*
         p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 - s13^2*s23*
         p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*s23^2*p1q*p3q
          - s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2
          + 5*s12*s13*s23*p2q*p3q + s12*s13*s23*p2q^2 + 3*s12*s13*s23*
         p1q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*p2q*p3q - 2*s12*
         s13^2*p2q^2 + s12^2*s23*p2q*p3q + s12^2*s23*p1q*p3q - s12^2*
         s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - s12^2*s13*p2q^2 + s12^3*
         p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3
         *p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q
          + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*
         s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*
         s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3
          - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*
         s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*
         p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*
         p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*
         p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*
         p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2
         *s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*
         p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*
         p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*
         s12^3*s23*p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + 
         rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 - 
         s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*
         s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*p1q^2 + 2*s12*
         s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*s23*p2q^2 + 3*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + s12*s13^2*p2q*
         p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + s12^2*s23*p1q*
         p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - s12^2*s13*
         p2q^2 + s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q
          - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*
         s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*s13^2*s23^2*
         p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q
          - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*p3q + 12*
         s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*s23^3*p1q*
         p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*p1q^2*p2q - 24
         *s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*p2q^2*p3q - 24*s12
         *s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*p2q*p3q - 24*s12*
         s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*p3q^2 - 12*s12*
         s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 12*s12^2*s23^2*
         p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 
         24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*s23*p3q^3 - 12*s12^2
         *s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23
         *p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*
         ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*
         p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - 
         s12*s23^2*p1q*p3q + s12*s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*
         s12*s13*s23*p3q^2 - 5*s12*s13*s23*p2q*p3q - s12*s13*s23*p2q^2
          - 3*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 - s12^2*s23*p2q*p3q - s12^2*s23*
         p1q*p3q + s12^2*s23*p1q*p2q - 2*s12^2*s13*p2q*p3q + s12^2*s13*
         p2q^2 - s12^3*p2q*p3q,6*s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 
         12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2 + 6*s13*
         s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*
         p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*
         s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*
         p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*
         s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2
         *p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q
         *p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*
         p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q
          + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2
         *p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q
         *p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*
         s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*
         p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s23^3*p1q^2
          - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + s13^2*s23*p2q^2 - 2
         *s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*s23^2*p1q*p3q + s12*
         s23^2*p1q*p2q + s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 5*s12*
         s13*s23*p2q*p3q - s12*s13*s23*p2q^2 - 3*s12*s13*s23*p1q*p3q - 
         3*s12*s13*s23*p1q*p2q - s12*s13^2*p2q*p3q + 2*s12*s13^2*p2q^2
          - s12^2*s23*p2q*p3q - s12^2*s23*p1q*p3q + s12^2*s23*p1q*p2q
          - 2*s12^2*s13*p2q*p3q + s12^2*s13*p2q^2 - s12^3*p2q*p3q,6*
         s23^4*p1q^2*p3q + 6*s23^4*p1q^2*p2q - 12*s13*s23^3*p1q*p2q*p3q
          - 12*s13*s23^3*p1q*p2q^2 + 6*s13*s23^3*p1q^2*p3q + 6*s13*
         s23^3*p1q^2*p2q + 6*s13^2*s23^2*p2q^2*p3q + 6*s13^2*s23^2*
         p2q^3 - 12*s13^2*s23^2*p1q*p2q*p3q - 12*s13^2*s23^2*p1q*p2q^2
          + 6*s13^3*s23*p2q^2*p3q + 6*s13^3*s23*p2q^3 - 12*s12*s23^3*
         p1q*p3q^2 - 12*s12*s23^3*p1q*p2q*p3q + 6*s12*s23^3*p1q^2*p3q
          + 6*s12*s23^3*p1q^2*p2q - 12*s12*s13*s23^2*p2q*p3q^2 - 12*s12
         *s13*s23^2*p2q^2*p3q - 12*s12*s13*s23^2*p1q*p3q^2 - 24*s12*s13
         *s23^2*p1q*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q^2 - 12*s12*s13^2
         *s23*p2q*p3q^2 - 6*s12*s13^2*s23*p2q^2*p3q + 6*s12*s13^2*s23*
         p2q^3 + 6*s12^2*s23^2*p3q^3 + 6*s12^2*s23^2*p2q*p3q^2 - 12*
         s12^2*s23^2*p1q*p3q^2 - 12*s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*
         s13*s23*p3q^3 - 6*s12^2*s13*s23*p2q*p3q^2 - 12*s12^2*s13*s23*
         p2q^2*p3q + 6*s12^3*s23*p3q^3 + 6*s12^3*s23*p2q*p3q^2]*Log[1/(
         s23 + s13 + s12)*s12]*ep^(-1) + rat[2*s23^3*p1q^2 - 4*s13*
         s23^2*p1q*p2q + 2*s13*s23^2*p1q^2 + 2*s13^2*s23*p2q^2 - 4*
         s13^2*s23*p1q*p2q + 2*s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + 2*
         s12*s23^2*p1q*p2q + 2*s12*s23^2*p1q^2 - 4*s12*s13*s23*p3q^2 - 
         10*s12*s13*s23*p2q*p3q - 2*s12*s13*s23*p2q^2 - 6*s12*s13*s23*
         p1q*p3q - 6*s12*s13*s23*p1q*p2q - 2*s12*s13^2*p2q*p3q + 4*s12*
         s13^2*p2q^2 - 2*s12^2*s23*p2q*p3q - 2*s12^2*s23*p1q*p3q + 2*
         s12^2*s23*p1q*p2q - 4*s12^2*s13*p2q*p3q + 2*s12^2*s13*p2q^2 - 
         2*s12^3*p2q*p3q,3*s23^4*p1q^2*p3q + 3*s23^4*p1q^2*p2q - 6*s13*
         s23^3*p1q*p2q*p3q - 6*s13*s23^3*p1q*p2q^2 + 3*s13*s23^3*p1q^2*
         p3q + 3*s13*s23^3*p1q^2*p2q + 3*s13^2*s23^2*p2q^2*p3q + 3*
         s13^2*s23^2*p2q^3 - 6*s13^2*s23^2*p1q*p2q*p3q - 6*s13^2*s23^2*
         p1q*p2q^2 + 3*s13^3*s23*p2q^2*p3q + 3*s13^3*s23*p2q^3 - 6*s12*
         s23^3*p1q*p3q^2 - 6*s12*s23^3*p1q*p2q*p3q + 3*s12*s23^3*p1q^2*
         p3q + 3*s12*s23^3*p1q^2*p2q - 6*s12*s13*s23^2*p2q*p3q^2 - 6*
         s12*s13*s23^2*p2q^2*p3q - 6*s12*s13*s23^2*p1q*p3q^2 - 12*s12*
         s13*s23^2*p1q*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q^2 - 6*s12*
         s13^2*s23*p2q*p3q^2 - 3*s12*s13^2*s23*p2q^2*p3q + 3*s12*s13^2*
         s23*p2q^3 + 3*s12^2*s23^2*p3q^3 + 3*s12^2*s23^2*p2q*p3q^2 - 6*
         s12^2*s23^2*p1q*p3q^2 - 6*s12^2*s23^2*p1q*p2q*p3q + 3*s12^2*
         s13*s23*p3q^3 - 3*s12^2*s13*s23*p2q*p3q^2 - 6*s12^2*s13*s23*
         p2q^2*p3q + 3*s12^3*s23*p3q^3 + 3*s12^3*s23*p2q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) + rat[7*s23^3*p1q^2 - 14*s13*s23^2*
         p1q*p2q + 7*s13*s23^2*p1q^2 + 7*s13^2*s23*p2q^2 - 14*s13^2*s23
         *p1q*p2q + 7*s13^3*p2q^2 - 7*s12*s23^2*p1q*p3q + 7*s12*s23^2*
         p1q*p2q + 7*s12*s23^2*p1q^2 - 14*s12*s13*s23*p3q^2 - 35*s12*
         s13*s23*p2q*p3q - 7*s12*s13*s23*p2q^2 - 21*s12*s13*s23*p1q*p3q
          - 21*s12*s13*s23*p1q*p2q - 7*s12*s13^2*p2q*p3q + 14*s12*s13^2
         *p2q^2 - 7*s12^2*s23*p2q*p3q - 7*s12^2*s23*p1q*p3q + 7*s12^2*
         s23*p1q*p2q - 14*s12^2*s13*p2q*p3q + 7*s12^2*s13*p2q^2 - 7*
         s12^3*p2q*p3q,4*s23^4*p1q^2*p3q + 4*s23^4*p1q^2*p2q - 8*s13*
         s23^3*p1q*p2q*p3q - 8*s13*s23^3*p1q*p2q^2 + 4*s13*s23^3*p1q^2*
         p3q + 4*s13*s23^3*p1q^2*p2q + 4*s13^2*s23^2*p2q^2*p3q + 4*
         s13^2*s23^2*p2q^3 - 8*s13^2*s23^2*p1q*p2q*p3q - 8*s13^2*s23^2*
         p1q*p2q^2 + 4*s13^3*s23*p2q^2*p3q + 4*s13^3*s23*p2q^3 - 8*s12*
         s23^3*p1q*p3q^2 - 8*s12*s23^3*p1q*p2q*p3q + 4*s12*s23^3*p1q^2*
         p3q + 4*s12*s23^3*p1q^2*p2q - 8*s12*s13*s23^2*p2q*p3q^2 - 8*
         s12*s13*s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 16*s12*
         s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*p2q^2 - 8*s12*
         s13^2*s23*p2q*p3q^2 - 4*s12*s13^2*s23*p2q^2*p3q + 4*s12*s13^2*
         s23*p2q^3 + 4*s12^2*s23^2*p3q^3 + 4*s12^2*s23^2*p2q*p3q^2 - 8*
         s12^2*s23^2*p1q*p3q^2 - 8*s12^2*s23^2*p1q*p2q*p3q + 4*s12^2*
         s13*s23*p3q^3 - 4*s12^2*s13*s23*p2q*p3q^2 - 8*s12^2*s13*s23*
         p2q^2*p3q + 4*s12^3*s23*p3q^3 + 4*s12^3*s23*p2q*p3q^2]*ep^(-1)
          + rat[7*s23^3*p1q^2 - 14*s13*s23^2*p1q*p2q + 7*s13*s23^2*
         p1q^2 + 7*s13^2*s23*p2q^2 - 14*s13^2*s23*p1q*p2q + 7*s13^3*
         p2q^2 - 7*s12*s23^2*p1q*p3q + 7*s12*s23^2*p1q*p2q + 7*s12*
         s23^2*p1q^2 - 14*s12*s13*s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 
         7*s12*s13*s23*p2q^2 - 21*s12*s13*s23*p1q*p3q - 21*s12*s13*s23*
         p1q*p2q - 7*s12*s13^2*p2q*p3q + 14*s12*s13^2*p2q^2 - 7*s12^2*
         s23*p2q*p3q - 7*s12^2*s23*p1q*p3q + 7*s12^2*s23*p1q*p2q - 14*
         s12^2*s13*p2q*p3q + 7*s12^2*s13*p2q^2 - 7*s12^3*p2q*p3q,12*
         s23^4*p1q^2*p3q + 12*s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*
         p3q - 24*s13*s23^3*p1q*p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13
         *s23^3*p1q^2*p2q + 12*s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*
         p2q^3 - 24*s13^2*s23^2*p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2
          + 12*s13^3*s23*p2q^2*p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*
         p1q*p3q^2 - 24*s12*s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q
          + 12*s12*s23^3*p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*
         s12*s13*s23^2*p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*
         s13*s23^2*p1q*p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*
         s13^2*s23*p2q*p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*
         s13^2*s23*p2q^3 + 12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*
         p3q^2 - 24*s12^2*s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q
          + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*
         s12^2*s13*s23*p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*
         p2q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[7*s23^3*
         p1q^2 - 14*s13*s23^2*p1q*p2q + 7*s13*s23^2*p1q^2 + 7*s13^2*s23
         *p2q^2 - 14*s13^2*s23*p1q*p2q + 7*s13^3*p2q^2 - 7*s12*s23^2*
         p1q*p3q + 7*s12*s23^2*p1q*p2q + 7*s12*s23^2*p1q^2 - 14*s12*s13
         *s23*p3q^2 - 35*s12*s13*s23*p2q*p3q - 7*s12*s13*s23*p2q^2 - 21
         *s12*s13*s23*p1q*p3q - 21*s12*s13*s23*p1q*p2q - 7*s12*s13^2*
         p2q*p3q + 14*s12*s13^2*p2q^2 - 7*s12^2*s23*p2q*p3q - 7*s12^2*
         s23*p1q*p3q + 7*s12^2*s23*p1q*p2q - 14*s12^2*s13*p2q*p3q + 7*
         s12^2*s13*p2q^2 - 7*s12^3*p2q*p3q,12*s23^4*p1q^2*p3q + 12*
         s23^4*p1q^2*p2q - 24*s13*s23^3*p1q*p2q*p3q - 24*s13*s23^3*p1q*
         p2q^2 + 12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^2*p2q + 12*
         s13^2*s23^2*p2q^2*p3q + 12*s13^2*s23^2*p2q^3 - 24*s13^2*s23^2*
         p1q*p2q*p3q - 24*s13^2*s23^2*p1q*p2q^2 + 12*s13^3*s23*p2q^2*
         p3q + 12*s13^3*s23*p2q^3 - 24*s12*s23^3*p1q*p3q^2 - 24*s12*
         s23^3*p1q*p2q*p3q + 12*s12*s23^3*p1q^2*p3q + 12*s12*s23^3*
         p1q^2*p2q - 24*s12*s13*s23^2*p2q*p3q^2 - 24*s12*s13*s23^2*
         p2q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 - 48*s12*s13*s23^2*p1q*
         p2q*p3q - 24*s12*s13*s23^2*p1q*p2q^2 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13^2*s23*p2q^2*p3q + 12*s12*s13^2*s23*p2q^3 + 
         12*s12^2*s23^2*p3q^3 + 12*s12^2*s23^2*p2q*p3q^2 - 24*s12^2*
         s23^2*p1q*p3q^2 - 24*s12^2*s23^2*p1q*p2q*p3q + 12*s12^2*s13*
         s23*p3q^3 - 12*s12^2*s13*s23*p2q*p3q^2 - 24*s12^2*s13*s23*
         p2q^2*p3q + 12*s12^3*s23*p3q^3 + 12*s12^3*s23*p2q*p3q^2]*Log[
         1/(s23 + s13 + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - s12*s23^2*p1q*p2q - s12*s23^2*
         p1q^2 + 2*s12*s13*s23*p3q^2 + 5*s12*s13*s23*p2q*p3q + s12*s13*
         s23*p2q^2 + 3*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 
         s12*s13^2*p2q*p3q - 2*s12*s13^2*p2q^2 + s12^2*s23*p2q*p3q + 
         s12^2*s23*p1q*p3q - s12^2*s23*p1q*p2q + 2*s12^2*s13*p2q*p3q - 
         s12^2*s13*p2q^2 + s12^3*p2q*p3q,6*s23^4*p1q^2*p3q + 6*s23^4*
         p1q^2*p2q - 12*s13*s23^3*p1q*p2q*p3q - 12*s13*s23^3*p1q*p2q^2
          + 6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^2*p2q + 6*s13^2*
         s23^2*p2q^2*p3q + 6*s13^2*s23^2*p2q^3 - 12*s13^2*s23^2*p1q*p2q
         *p3q - 12*s13^2*s23^2*p1q*p2q^2 + 6*s13^3*s23*p2q^2*p3q + 6*
         s13^3*s23*p2q^3 - 12*s12*s23^3*p1q*p3q^2 - 12*s12*s23^3*p1q*
         p2q*p3q + 6*s12*s23^3*p1q^2*p3q + 6*s12*s23^3*p1q^2*p2q - 12*
         s12*s13*s23^2*p2q*p3q^2 - 12*s12*s13*s23^2*p2q^2*p3q - 12*s12*
         s13*s23^2*p1q*p3q^2 - 24*s12*s13*s23^2*p1q*p2q*p3q - 12*s12*
         s13*s23^2*p1q*p2q^2 - 12*s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2
         *s23*p2q^2*p3q + 6*s12*s13^2*s23*p2q^3 + 6*s12^2*s23^2*p3q^3
          + 6*s12^2*s23^2*p2q*p3q^2 - 12*s12^2*s23^2*p1q*p3q^2 - 12*
         s12^2*s23^2*p1q*p2q*p3q + 6*s12^2*s13*s23*p3q^3 - 6*s12^2*s13*
         s23*p2q*p3q^2 - 12*s12^2*s13*s23*p2q^2*p3q + 6*s12^3*s23*p3q^3
          + 6*s12^3*s23*p2q*p3q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[ - s12^3*p2q*p3q + s12^2*s13*p2q^2 - 2*s12^2*s13*p2q*p3q
          + s12^2*s23*p1q*p2q - s12^2*s23*p1q*p3q - s12^2*s23*p2q*p3q
          + 2*s12*s13^2*p2q^2 - s12*s13^2*p2q*p3q - 3*s12*s13*s23*p1q*
         p2q - 3*s12*s13*s23*p1q*p3q - s12*s13*s23*p2q^2 - 5*s12*s13*
         s23*p2q*p3q - 2*s12*s13*s23*p3q^2 + s12*s23^2*p1q^2 + s12*
         s23^2*p1q*p2q - s12*s23^2*p1q*p3q + s13^3*p2q^2 - 2*s13^2*s23*
         p1q*p2q + s13^2*s23*p2q^2 + s13*s23^2*p1q^2 - 2*s13*s23^2*p1q*
         p2q + s23^3*p1q^2,4*s12^3*s23*p2q*p3q^2 + 4*s12^3*s23*p3q^3 - 
         8*s12^2*s13*s23*p2q^2*p3q - 4*s12^2*s13*s23*p2q*p3q^2 + 4*
         s12^2*s13*s23*p3q^3 - 8*s12^2*s23^2*p1q*p2q*p3q - 8*s12^2*
         s23^2*p1q*p3q^2 + 4*s12^2*s23^2*p2q*p3q^2 + 4*s12^2*s23^2*
         p3q^3 + 4*s12*s13^2*s23*p2q^3 - 4*s12*s13^2*s23*p2q^2*p3q - 8*
         s12*s13^2*s23*p2q*p3q^2 - 8*s12*s13*s23^2*p1q*p2q^2 - 16*s12*
         s13*s23^2*p1q*p2q*p3q - 8*s12*s13*s23^2*p1q*p3q^2 - 8*s12*s13*
         s23^2*p2q^2*p3q - 8*s12*s13*s23^2*p2q*p3q^2 + 4*s12*s23^3*
         p1q^2*p2q + 4*s12*s23^3*p1q^2*p3q - 8*s12*s23^3*p1q*p2q*p3q - 
         8*s12*s23^3*p1q*p3q^2 + 4*s13^3*s23*p2q^3 + 4*s13^3*s23*p2q^2*
         p3q - 8*s13^2*s23^2*p1q*p2q^2 - 8*s13^2*s23^2*p1q*p2q*p3q + 4*
         s13^2*s23^2*p2q^3 + 4*s13^2*s23^2*p2q^2*p3q + 4*s13*s23^3*
         p1q^2*p2q + 4*s13*s23^3*p1q^2*p3q - 8*s13*s23^3*p1q*p2q^2 - 8*
         s13*s23^3*p1q*p2q*p3q + 4*s23^4*p1q^2*p2q + 4*s23^4*p1q^2*p3q]
          )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[ - 7*s12^2*p2q*p3q + 7*s12*s13*p2q^2 - 7*s12*
         s13*p2q*p3q - 7*s12*s23*p1q*p2q - 7*s12*s23*p1q*p3q - 14*s12*
         s23*p2q*p3q - 7*s12*s23*p3q^2 + 7*s13^2*p2q^2 - 14*s13*s23*p1q
         *p2q - 7*s13*s23*p2q*p3q + 7*s23^2*p1q^2 + 7*s23^2*p1q*p3q,6*
         s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*
         p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*
         s13^2*s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*
         p1q*p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q
          + 6*s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*
         p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*
         s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*ep^(-1) + 
         rat[ - 5*s12^2*p2q*p3q + 5*s12*s13*p2q^2 - 5*s12*s13*p2q*p3q
          - 5*s12*s23*p1q*p2q - 5*s12*s23*p1q*p3q - 10*s12*s23*p2q*p3q
          - 5*s12*s23*p3q^2 + 5*s13^2*p2q^2 - 10*s13*s23*p1q*p2q - 5*
         s13*s23*p2q*p3q + 5*s23^2*p1q^2 + 5*s23^2*p1q*p3q,9*s12^3*s23*
         p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*
         s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*
         p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 
         18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*
         s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*
         s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2
          - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[ - 5*s12^2*p2q*p3q + 5*s12*s13*p2q^2
          - 5*s12*s13*p2q*p3q - 5*s12*s23*p1q*p2q - 5*s12*s23*p1q*p3q
          - 10*s12*s23*p2q*p3q - 5*s12*s23*p3q^2 + 5*s13^2*p2q^2 - 10*
         s13*s23*p1q*p2q - 5*s13*s23*p2q*p3q + 5*s23^2*p1q^2 + 5*s23^2*
         p1q*p3q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*p2q*p3q + 9*s12^2
         *s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*s12^2*s23^2*p3q^2
          + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*p2q*p3q - 18*s12*
         s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q - 18*s12*s13*
         s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3*p1q*p3q + 9*
         s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13^2*s23^2*p2q^2
          + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q + 9*s23^4*p1q^2]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 4*s12^2*p2q*p3q
          + 4*s12*s13*p2q^2 - 4*s12*s13*p2q*p3q - 4*s12*s23*p1q*p2q - 4
         *s12*s23*p1q*p3q - 8*s12*s23*p2q*p3q - 4*s12*s23*p3q^2 + 4*
         s13^2*p2q^2 - 8*s13*s23*p1q*p2q - 4*s13*s23*p2q*p3q + 4*s23^2*
         p1q^2 + 4*s23^2*p1q*p3q,9*s12^3*s23*p3q^2 - 18*s12^2*s13*s23*
         p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2*p1q*p3q + 9*
         s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*s12*s13^2*s23*
         p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*s23^2*p1q*p3q
          - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2 - 18*s12*s23^3
         *p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*p1q*p2q + 9*
         s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*s23^3*p1q*p2q
          + 9*s23^4*p1q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[s12^2*
         p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + 
         s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*
         p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - 
         s23^2*p1q*p3q,18*s12^3*s23*p3q^2 - 36*s12^2*s13*s23*p2q*p3q + 
         18*s12^2*s13*s23*p3q^2 - 36*s12^2*s23^2*p1q*p3q + 18*s12^2*
         s23^2*p3q^2 + 18*s12*s13^2*s23*p2q^2 - 36*s12*s13^2*s23*p2q*
         p3q - 36*s12*s13*s23^2*p1q*p2q - 36*s12*s13*s23^2*p1q*p3q - 36
         *s12*s13*s23^2*p2q*p3q + 18*s12*s23^3*p1q^2 - 36*s12*s23^3*p1q
         *p3q + 18*s13^3*s23*p2q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13^2*
         s23^2*p2q^2 + 18*s13*s23^3*p1q^2 - 36*s13*s23^3*p1q*p2q + 18*
         s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[4*
         s12^2*p2q*p3q - 4*s12*s13*p2q^2 + 4*s12*s13*p2q*p3q + 4*s12*
         s23*p1q*p2q + 4*s12*s23*p1q*p3q + 8*s12*s23*p2q*p3q + 4*s12*
         s23*p3q^2 - 4*s13^2*p2q^2 + 8*s13*s23*p1q*p2q + 4*s13*s23*p2q*
         p3q - 4*s23^2*p1q^2 - 4*s23^2*p1q*p3q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-2) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q
         *p3q + s12*s23*p1q*p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q
          + s12*s23*p3q^2 - s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*
         p2q*p3q - s23^2*p1q^2 - s23^2*p1q*p3q,9*s12^3*s23*p3q^2 - 18*
         s12^2*s13*s23*p2q*p3q + 9*s12^2*s13*s23*p3q^2 - 18*s12^2*s23^2
         *p1q*p3q + 9*s12^2*s23^2*p3q^2 + 9*s12*s13^2*s23*p2q^2 - 18*
         s12*s13^2*s23*p2q*p3q - 18*s12*s13*s23^2*p1q*p2q - 18*s12*s13*
         s23^2*p1q*p3q - 18*s12*s13*s23^2*p2q*p3q + 9*s12*s23^3*p1q^2
          - 18*s12*s23^3*p1q*p3q + 9*s13^3*s23*p2q^2 - 18*s13^2*s23^2*
         p1q*p2q + 9*s13^2*s23^2*p2q^2 + 9*s13*s23^3*p1q^2 - 18*s13*
         s23^3*p1q*p2q + 9*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12
         *s23*p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*
         p3q^2 + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + 
         s23^2*p1q^2 + s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*
         s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q
          + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*
         s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*
         p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*
         s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6
         *s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2] )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[ - 4*s12^2*p2q*p3q + 4*s12*s13*p2q^2 - 4*s12*
         s13*p2q*p3q - 4*s12*s23*p1q*p2q - 4*s12*s23*p1q*p3q - 8*s12*
         s23*p2q*p3q - 4*s12*s23*p3q^2 + 4*s13^2*p2q^2 - 8*s13*s23*p1q*
         p2q - 4*s13*s23*p2q*p3q + 4*s23^2*p1q^2 + 4*s23^2*p1q*p3q,3*
         s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*
         p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*
         s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*
         p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 
         3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 
         6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*
         p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*ep^(-2) + rat[ - 
         s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12*s23*p1q*
         p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*p3q^2 + 
         s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + s23^2*
         p1q^2 + s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q
         *p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*
         s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*
         p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*p3q
          - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*s23^3
         *p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[
          - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*p2q*p3q - s12*s23*
         p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*p3q - s12*s23*p3q^2
          + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*s23*p2q*p3q + s23^2*
         p1q^2 + s23^2*p1q*p3q,6*s12^3*s23*p3q^2 - 12*s12^2*s13*s23*p2q
         *p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2*s23^2*p1q*p3q + 6*
         s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2 - 12*s12*s13^2*s23*
         p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*s12*s13*s23^2*p1q*p3q
          - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3*p1q^2 - 12*s12*s23^3
         *p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*s13*s23^3*p1q*p2q
          + 6*s23^4*p1q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[
         s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*
         p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - 
         s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*
         p1q^2 - s23^2*p1q*p3q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*
         p3q + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*
         s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q
          - 6*s12*s13*s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*
         s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 
         3*s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*
         p2q^2 + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*
         p1q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s12^2*p2q*
         p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*s23*p1q*p2q + s12*
         s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*p3q^2 - s13^2*p2q^2
          + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - s23^2*p1q^2 - s23^2*
         p1q*p3q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*
         s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 
         3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*
         p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*
         p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*
         s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[4*s12^2*p2q*p3q - 4*s12*s13*
         p2q^2 + 4*s12*s13*p2q*p3q + 4*s12*s23*p1q*p2q + 4*s12*s23*p1q*
         p3q + 8*s12*s23*p2q*p3q + 4*s12*s23*p3q^2 - 4*s13^2*p2q^2 + 8*
         s13*s23*p1q*p2q + 4*s13*s23*p2q*p3q - 4*s23^2*p1q^2 - 4*s23^2*
         p1q*p3q,3*s12^3*s23*p3q^2 - 6*s12^2*s13*s23*p2q*p3q + 3*s12^2*
         s13*s23*p3q^2 - 6*s12^2*s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 
         3*s12*s13^2*s23*p2q^2 - 6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*
         s23^2*p1q*p2q - 6*s12*s13*s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*
         p3q + 3*s12*s23^3*p1q^2 - 6*s12*s23^3*p1q*p3q + 3*s13^3*s23*
         p2q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*
         s23^3*p1q^2 - 6*s13*s23^3*p1q*p2q + 3*s23^4*p1q^2]*Log[ - s23
          - s13 - s12]*ep^(-1) + rat[7*s12^2*p2q*p3q - 7*s12*s13*p2q^2
          + 7*s12*s13*p2q*p3q + 7*s12*s23*p1q*p2q + 7*s12*s23*p1q*p3q
          + 14*s12*s23*p2q*p3q + 7*s12*s23*p3q^2 - 7*s13^2*p2q^2 + 14*
         s13*s23*p1q*p2q + 7*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*
         p1q*p3q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*s23*p2q*p3q + 2*s12^2*
         s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 2*s12^2*s23^2*p3q^2 + 
         2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*p2q*p3q - 4*s12*s13*
         s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 4*s12*s13*s23^2*p2q*
         p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*p3q + 2*s13^3*s23*
         p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*s23^2*p2q^2 + 2*s13*
         s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*s23^4*p1q^2]*ep^(-1) + 
         rat[7*s12^2*p2q*p3q - 7*s12*s13*p2q^2 + 7*s12*s13*p2q*p3q + 7*
         s12*s23*p1q*p2q + 7*s12*s23*p1q*p3q + 14*s12*s23*p2q*p3q + 7*
         s12*s23*p3q^2 - 7*s13^2*p2q^2 + 14*s13*s23*p1q*p2q + 7*s13*s23
         *p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p3q,6*s12^3*s23*p3q^2
          - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2 - 12*s12^2
         *s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*s23*p2q^2
          - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*p2q - 12*
         s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*s12*s23^3
         *p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 12*s13^2*
         s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*p1q^2 - 12*
         s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q
         ]*ep^(-1) + rat[7*s12^2*p2q*p3q - 7*s12*s13*p2q^2 + 7*s12*s13*
         p2q*p3q + 7*s12*s23*p1q*p2q + 7*s12*s23*p1q*p3q + 14*s12*s23*
         p2q*p3q + 7*s12*s23*p3q^2 - 7*s13^2*p2q^2 + 14*s13*s23*p1q*p2q
          + 7*s13*s23*p2q*p3q - 7*s23^2*p1q^2 - 7*s23^2*p1q*p3q,6*s12^3
         *s23*p3q^2 - 12*s12^2*s13*s23*p2q*p3q + 6*s12^2*s13*s23*p3q^2
          - 12*s12^2*s23^2*p1q*p3q + 6*s12^2*s23^2*p3q^2 + 6*s12*s13^2*
         s23*p2q^2 - 12*s12*s13^2*s23*p2q*p3q - 12*s12*s13*s23^2*p1q*
         p2q - 12*s12*s13*s23^2*p1q*p3q - 12*s12*s13*s23^2*p2q*p3q + 6*
         s12*s23^3*p1q^2 - 12*s12*s23^3*p1q*p3q + 6*s13^3*s23*p2q^2 - 
         12*s13^2*s23^2*p1q*p2q + 6*s13^2*s23^2*p2q^2 + 6*s13*s23^3*
         p1q^2 - 12*s13*s23^3*p1q*p2q + 6*s23^4*p1q^2]*Log[1/(s23 + s13
          + s12)*s13]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[ - s12^2*p2q*p3q + s12*s13*p2q^2 - s12*s13*
         p2q*p3q - s12*s23*p1q*p2q - s12*s23*p1q*p3q - 2*s12*s23*p2q*
         p3q - s12*s23*p3q^2 + s13^2*p2q^2 - 2*s13*s23*p1q*p2q - s13*
         s23*p2q*p3q + s23^2*p1q^2 + s23^2*p1q*p3q,3*s12^3*s23*p3q^2 - 
         6*s12^2*s13*s23*p2q*p3q + 3*s12^2*s13*s23*p3q^2 - 6*s12^2*
         s23^2*p1q*p3q + 3*s12^2*s23^2*p3q^2 + 3*s12*s13^2*s23*p2q^2 - 
         6*s12*s13^2*s23*p2q*p3q - 6*s12*s13*s23^2*p1q*p2q - 6*s12*s13*
         s23^2*p1q*p3q - 6*s12*s13*s23^2*p2q*p3q + 3*s12*s23^3*p1q^2 - 
         6*s12*s23^3*p1q*p3q + 3*s13^3*s23*p2q^2 - 6*s13^2*s23^2*p1q*
         p2q + 3*s13^2*s23^2*p2q^2 + 3*s13*s23^3*p1q^2 - 6*s13*s23^3*
         p1q*p2q + 3*s23^4*p1q^2]*ep^(-1) )

       + Chain[UBar1,G[p3],U0,UBar2,G[p1],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s12^2*p2q*p3q - s12*s13*p2q^2 + s12*s13*p2q*p3q + s12*
         s23*p1q*p2q + s12*s23*p1q*p3q + 2*s12*s23*p2q*p3q + s12*s23*
         p3q^2 - s13^2*p2q^2 + 2*s13*s23*p1q*p2q + s13*s23*p2q*p3q - 
         s23^2*p1q^2 - s23^2*p1q*p3q,2*s12^3*s23*p3q^2 - 4*s12^2*s13*
         s23*p2q*p3q + 2*s12^2*s13*s23*p3q^2 - 4*s12^2*s23^2*p1q*p3q + 
         2*s12^2*s23^2*p3q^2 + 2*s12*s13^2*s23*p2q^2 - 4*s12*s13^2*s23*
         p2q*p3q - 4*s12*s13*s23^2*p1q*p2q - 4*s12*s13*s23^2*p1q*p3q - 
         4*s12*s13*s23^2*p2q*p3q + 2*s12*s23^3*p1q^2 - 4*s12*s23^3*p1q*
         p3q + 2*s13^3*s23*p2q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13^2*
         s23^2*p2q^2 + 2*s13*s23^3*p1q^2 - 4*s13*s23^3*p1q*p2q + 2*
         s23^4*p1q^2] )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[ - 2*s23^3*p1q*p3q + 2*s13*s23^2*p2q*p3q - 2*
         s13*s23^2*p1q*p3q - 2*s13*s23^2*p1q*p2q + 2*s13^2*s23*p2q*p3q
          + 2*s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + 2*s13^3*p2q^2 + 2
         *s12*s23^2*p3q^2 - 4*s12*s23^2*p1q*p3q - 2*s12*s13*s23*p3q^2
          - 6*s12*s13*s23*p2q*p3q - 10*s12*s13*s23*p1q*p3q - 6*s12*s13*
         s23*p1q*p2q - 4*s12*s13*s23*p1q^2 - 4*s12*s13^2*p2q*p3q + 2*
         s12*s13^2*p2q^2 + 4*s12^2*s23*p3q^2 - 2*s12^2*s23*p1q*p3q + 2*
         s12^2*s13*p3q^2 - 4*s12^2*s13*p2q*p3q + 2*s12^3*p3q^2,3*s13*
         s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^3 - 6*s13^2*s23^2*p1q*p2q*
         p3q + 3*s13^2*s23^2*p1q^2*p3q - 6*s13^2*s23^2*p1q^2*p2q + 3*
         s13^2*s23^2*p1q^3 + 3*s13^3*s23*p2q^2*p3q - 6*s13^3*s23*p1q*
         p2q*p3q + 3*s13^3*s23*p1q*p2q^2 - 6*s13^3*s23*p1q^2*p2q + 3*
         s13^4*p2q^2*p3q + 3*s13^4*p1q*p2q^2 - 6*s12*s13*s23^2*p1q*
         p3q^2 - 3*s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^3 - 6*
         s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p1q*p3q^2 - 12*s12*
         s13^2*s23*p1q*p2q*p3q - 6*s12*s13^2*s23*p1q^2*p3q - 6*s12*
         s13^2*s23*p1q^2*p2q - 6*s12*s13^3*p2q*p3q^2 + 3*s12*s13^3*
         p2q^2*p3q - 6*s12*s13^3*p1q*p2q*p3q + 3*s12*s13^3*p1q*p2q^2 + 
         3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*
         s13*s23*p1q^2*p3q + 3*s12^2*s13^2*p3q^3 - 6*s12^2*s13^2*p2q*
         p3q^2 + 3*s12^2*s13^2*p1q*p3q^2 - 6*s12^2*s13^2*p1q*p2q*p3q + 
         3*s12^3*s13*p3q^3 + 3*s12^3*s13*p1q*p3q^2]*ep^(-2) + rat[ - 
         s23^3*p1q*p3q + s13*s23^2*p2q*p3q - s13*s23^2*p1q*p3q - s13*
         s23^2*p1q*p2q + s13^2*s23*p2q*p3q + s13^2*s23*p2q^2 - s13^2*
         s23*p1q*p2q + s13^3*p2q^2 + s12*s23^2*p3q^2 - 2*s12*s23^2*p1q*
         p3q - s12*s13*s23*p3q^2 - 3*s12*s13*s23*p2q*p3q - 5*s12*s13*
         s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - 2*s12*s13*s23*p1q^2 - 2*
         s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 + 2*s12^2*s23*p3q^2 - 
         s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*p3q + 
         s12^3*p3q^2,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^3 - 24*
         s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q - 24*s13^2*
         s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*s23*p2q^2*
         p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*p2q^2 - 24*
         s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4*p1q*p2q^2
          - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q^2*p3q + 
         12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*
         s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*p3q - 24*s12*
         s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q - 24*s12*
         s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p1q*
         p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*p3q^3 - 12
         *s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*p3q + 12*
         s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*
         p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*s13*p3q^3 + 
         12*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - s23^3*p1q*p3q + s13*s23^2*p2q*p3q - s13*s23^2*p1q*
         p3q - s13*s23^2*p1q*p2q + s13^2*s23*p2q*p3q + s13^2*s23*p2q^2
          - s13^2*s23*p1q*p2q + s13^3*p2q^2 + s12*s23^2*p3q^2 - 2*s12*
         s23^2*p1q*p3q - s12*s13*s23*p3q^2 - 3*s12*s13*s23*p2q*p3q - 5*
         s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - 2*s12*s13*s23*
         p1q^2 - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 + 2*s12^2*s23*
         p3q^2 - s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*
         p3q + s12^3*p3q^2,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^3
          - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q - 24*
         s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*s23*
         p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*p2q^2
          - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4*p1q*
         p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q^2*
         p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*p3q^2 - 24
         *s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*p3q - 24*
         s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q - 24*s12*
         s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p1q*
         p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*p3q^3 - 12
         *s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*p3q + 12*
         s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*
         p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*s13*p3q^3 + 
         12*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1)
          + rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q
          + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*
         s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*
         p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*
         p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*
         p3q - s12^3*p3q^2,6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^3 - 
         12*s13^2*s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p1q^2*p3q - 12*
         s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^3 + 6*s13^3*s23*
         p2q^2*p3q - 12*s13^3*s23*p1q*p2q*p3q + 6*s13^3*s23*p1q*p2q^2
          - 12*s13^3*s23*p1q^2*p2q + 6*s13^4*p2q^2*p3q + 6*s13^4*p1q*
         p2q^2 - 12*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q^2*p3q
          + 6*s12*s13*s23^2*p1q^3 - 12*s12*s13^2*s23*p2q*p3q^2 - 12*s12
         *s13^2*s23*p1q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 12*s12*
         s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q^2*p2q - 12*s12*
         s13^3*p2q*p3q^2 + 6*s12*s13^3*p2q^2*p3q - 12*s12*s13^3*p1q*p2q
         *p3q + 6*s12*s13^3*p1q*p2q^2 + 6*s12^2*s13*s23*p3q^3 - 6*s12^2
         *s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q^2*p3q + 6*s12^2*
         s13^2*p3q^3 - 12*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*s13^2*p1q*
         p3q^2 - 12*s12^2*s13^2*p1q*p2q*p3q + 6*s12^3*s13*p3q^3 + 6*
         s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q + 
         s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*
         s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*
         p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*
         p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*
         p3q - s12^3*p3q^2,6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^3 - 
         12*s13^2*s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p1q^2*p3q - 12*
         s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^3 + 6*s13^3*s23*
         p2q^2*p3q - 12*s13^3*s23*p1q*p2q*p3q + 6*s13^3*s23*p1q*p2q^2
          - 12*s13^3*s23*p1q^2*p2q + 6*s13^4*p2q^2*p3q + 6*s13^4*p1q*
         p2q^2 - 12*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q^2*p3q
          + 6*s12*s13*s23^2*p1q^3 - 12*s12*s13^2*s23*p2q*p3q^2 - 12*s12
         *s13^2*s23*p1q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 12*s12*
         s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q^2*p2q - 12*s12*
         s13^3*p2q*p3q^2 + 6*s12*s13^3*p2q^2*p3q - 12*s12*s13^3*p1q*p2q
         *p3q + 6*s12*s13^3*p1q*p2q^2 + 6*s12^2*s13*s23*p3q^3 - 6*s12^2
         *s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q^2*p3q + 6*s12^2*
         s13^2*p3q^3 - 12*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*s13^2*p1q*
         p3q^2 - 12*s12^2*s13^2*p1q*p2q*p3q + 6*s12^3*s13*p3q^3 + 6*
         s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[2*s23^3*p1q*p3q - 2*s13*s23^2*p2q*p3q + 2*s13*s23^2*p1q*
         p3q + 2*s13*s23^2*p1q*p2q - 2*s13^2*s23*p2q*p3q - 2*s13^2*s23*
         p2q^2 + 2*s13^2*s23*p1q*p2q - 2*s13^3*p2q^2 - 2*s12*s23^2*
         p3q^2 + 4*s12*s23^2*p1q*p3q + 2*s12*s13*s23*p3q^2 + 6*s12*s13*
         s23*p2q*p3q + 10*s12*s13*s23*p1q*p3q + 6*s12*s13*s23*p1q*p2q
          + 4*s12*s13*s23*p1q^2 + 4*s12*s13^2*p2q*p3q - 2*s12*s13^2*
         p2q^2 - 4*s12^2*s23*p3q^2 + 2*s12^2*s23*p1q*p3q - 2*s12^2*s13*
         p3q^2 + 4*s12^2*s13*p2q*p3q - 2*s12^3*p3q^2,3*s13*s23^3*p1q^2*
         p3q + 3*s13*s23^3*p1q^3 - 6*s13^2*s23^2*p1q*p2q*p3q + 3*s13^2*
         s23^2*p1q^2*p3q - 6*s13^2*s23^2*p1q^2*p2q + 3*s13^2*s23^2*
         p1q^3 + 3*s13^3*s23*p2q^2*p3q - 6*s13^3*s23*p1q*p2q*p3q + 3*
         s13^3*s23*p1q*p2q^2 - 6*s13^3*s23*p1q^2*p2q + 3*s13^4*p2q^2*
         p3q + 3*s13^4*p1q*p2q^2 - 6*s12*s13*s23^2*p1q*p3q^2 - 3*s12*
         s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^3 - 6*s12*s13^2*s23*
         p2q*p3q^2 - 6*s12*s13^2*s23*p1q*p3q^2 - 12*s12*s13^2*s23*p1q*
         p2q*p3q - 6*s12*s13^2*s23*p1q^2*p3q - 6*s12*s13^2*s23*p1q^2*
         p2q - 6*s12*s13^3*p2q*p3q^2 + 3*s12*s13^3*p2q^2*p3q - 6*s12*
         s13^3*p1q*p2q*p3q + 3*s12*s13^3*p1q*p2q^2 + 3*s12^2*s13*s23*
         p3q^3 - 3*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*s13*s23*p1q^2*p3q
          + 3*s12^2*s13^2*p3q^3 - 6*s12^2*s13^2*p2q*p3q^2 + 3*s12^2*
         s13^2*p1q*p3q^2 - 6*s12^2*s13^2*p1q*p2q*p3q + 3*s12^3*s13*
         p3q^3 + 3*s12^3*s13*p1q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1)
          + rat[7*s23^3*p1q*p3q - 7*s13*s23^2*p2q*p3q + 7*s13*s23^2*p1q
         *p3q + 7*s13*s23^2*p1q*p2q - 7*s13^2*s23*p2q*p3q - 7*s13^2*s23
         *p2q^2 + 7*s13^2*s23*p1q*p2q - 7*s13^3*p2q^2 - 7*s12*s23^2*
         p3q^2 + 14*s12*s23^2*p1q*p3q + 7*s12*s13*s23*p3q^2 + 21*s12*
         s13*s23*p2q*p3q + 35*s12*s13*s23*p1q*p3q + 21*s12*s13*s23*p1q*
         p2q + 14*s12*s13*s23*p1q^2 + 14*s12*s13^2*p2q*p3q - 7*s12*
         s13^2*p2q^2 - 14*s12^2*s23*p3q^2 + 7*s12^2*s23*p1q*p3q - 7*
         s12^2*s13*p3q^2 + 14*s12^2*s13*p2q*p3q - 7*s12^3*p3q^2,12*s13*
         s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^3 - 24*s13^2*s23^2*p1q*p2q*
         p3q + 12*s13^2*s23^2*p1q^2*p3q - 24*s13^2*s23^2*p1q^2*p2q + 12
         *s13^2*s23^2*p1q^3 + 12*s13^3*s23*p2q^2*p3q - 24*s13^3*s23*p1q
         *p2q*p3q + 12*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p1q^2*p2q + 
         12*s13^4*p2q^2*p3q + 12*s13^4*p1q*p2q^2 - 24*s12*s13*s23^2*p1q
         *p3q^2 - 12*s12*s13*s23^2*p1q^2*p3q + 12*s12*s13*s23^2*p1q^3
          - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 
         48*s12*s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24
         *s12*s13^2*s23*p1q^2*p2q - 24*s12*s13^3*p2q*p3q^2 + 12*s12*
         s13^3*p2q^2*p3q - 24*s12*s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*
         p2q^2 + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 
         24*s12^2*s13*s23*p1q^2*p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*
         s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*
         p1q*p2q*p3q + 12*s12^3*s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[7*s23^3*p1q*p3q - 7
         *s13*s23^2*p2q*p3q + 7*s13*s23^2*p1q*p3q + 7*s13*s23^2*p1q*p2q
          - 7*s13^2*s23*p2q*p3q - 7*s13^2*s23*p2q^2 + 7*s13^2*s23*p1q*
         p2q - 7*s13^3*p2q^2 - 7*s12*s23^2*p3q^2 + 14*s12*s23^2*p1q*p3q
          + 7*s12*s13*s23*p3q^2 + 21*s12*s13*s23*p2q*p3q + 35*s12*s13*
         s23*p1q*p3q + 21*s12*s13*s23*p1q*p2q + 14*s12*s13*s23*p1q^2 + 
         14*s12*s13^2*p2q*p3q - 7*s12*s13^2*p2q^2 - 14*s12^2*s23*p3q^2
          + 7*s12^2*s23*p1q*p3q - 7*s12^2*s13*p3q^2 + 14*s12^2*s13*p2q*
         p3q - 7*s12^3*p3q^2,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*
         p1q^3 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q
          - 24*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*
         s23*p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*
         p2q^2 - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4
         *p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*
         p1q^2*p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*
         p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q
          - 24*s12*s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*
         s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*
         p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*
         s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*
         s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[ - 7*s12^3*p3q^2 + 14*s12^2*s13*p2q*p3q - 7
         *s12^2*s13*p3q^2 + 7*s12^2*s23*p1q*p3q - 14*s12^2*s23*p3q^2 - 
         7*s12*s13^2*p2q^2 + 14*s12*s13^2*p2q*p3q + 14*s12*s13*s23*
         p1q^2 + 21*s12*s13*s23*p1q*p2q + 35*s12*s13*s23*p1q*p3q + 21*
         s12*s13*s23*p2q*p3q + 7*s12*s13*s23*p3q^2 + 14*s12*s23^2*p1q*
         p3q - 7*s12*s23^2*p3q^2 - 7*s13^3*p2q^2 + 7*s13^2*s23*p1q*p2q
          - 7*s13^2*s23*p2q^2 - 7*s13^2*s23*p2q*p3q + 7*s13*s23^2*p1q*
         p2q + 7*s13*s23^2*p1q*p3q - 7*s13*s23^2*p2q*p3q + 7*s23^3*p1q*
         p3q,4*s12^3*s13*p1q*p3q^2 + 4*s12^3*s13*p3q^3 - 8*s12^2*s13^2*
         p1q*p2q*p3q + 4*s12^2*s13^2*p1q*p3q^2 - 8*s12^2*s13^2*p2q*
         p3q^2 + 4*s12^2*s13^2*p3q^3 - 8*s12^2*s13*s23*p1q^2*p3q - 4*
         s12^2*s13*s23*p1q*p3q^2 + 4*s12^2*s13*s23*p3q^3 + 4*s12*s13^3*
         p1q*p2q^2 - 8*s12*s13^3*p1q*p2q*p3q + 4*s12*s13^3*p2q^2*p3q - 
         8*s12*s13^3*p2q*p3q^2 - 8*s12*s13^2*s23*p1q^2*p2q - 8*s12*
         s13^2*s23*p1q^2*p3q - 16*s12*s13^2*s23*p1q*p2q*p3q - 8*s12*
         s13^2*s23*p1q*p3q^2 - 8*s12*s13^2*s23*p2q*p3q^2 + 4*s12*s13*
         s23^2*p1q^3 - 4*s12*s13*s23^2*p1q^2*p3q - 8*s12*s13*s23^2*p1q*
         p3q^2 + 4*s13^4*p1q*p2q^2 + 4*s13^4*p2q^2*p3q - 8*s13^3*s23*
         p1q^2*p2q + 4*s13^3*s23*p1q*p2q^2 - 8*s13^3*s23*p1q*p2q*p3q + 
         4*s13^3*s23*p2q^2*p3q + 4*s13^2*s23^2*p1q^3 - 8*s13^2*s23^2*
         p1q^2*p2q + 4*s13^2*s23^2*p1q^2*p3q - 8*s13^2*s23^2*p1q*p2q*
         p3q + 4*s13*s23^3*p1q^3 + 4*s13*s23^3*p1q^2*p3q]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[ - s23^3*p1q*p3q + s13*s23^2*p2q*p3q - s13*
         s23^2*p1q*p3q - s13*s23^2*p1q*p2q + s13^2*s23*p2q*p3q + s13^2*
         s23*p2q^2 - s13^2*s23*p1q*p2q + s13^3*p2q^2 + s12*s23^2*p3q^2
          - 2*s12*s23^2*p1q*p3q - s12*s13*s23*p3q^2 - 3*s12*s13*s23*p2q
         *p3q - 5*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - 2*s12*
         s13*s23*p1q^2 - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 + 2*
         s12^2*s23*p3q^2 - s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2*
         s12^2*s13*p2q*p3q + s12^3*p3q^2,6*s13*s23^3*p1q^2*p3q + 6*s13*
         s23^3*p1q^3 - 12*s13^2*s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p1q^2
         *p3q - 12*s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^3 + 6*
         s13^3*s23*p2q^2*p3q - 12*s13^3*s23*p1q*p2q*p3q + 6*s13^3*s23*
         p1q*p2q^2 - 12*s13^3*s23*p1q^2*p2q + 6*s13^4*p2q^2*p3q + 6*
         s13^4*p1q*p2q^2 - 12*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2
         *p1q^2*p3q + 6*s12*s13*s23^2*p1q^3 - 12*s12*s13^2*s23*p2q*
         p3q^2 - 12*s12*s13^2*s23*p1q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q*
         p3q - 12*s12*s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q^2*p2q
          - 12*s12*s13^3*p2q*p3q^2 + 6*s12*s13^3*p2q^2*p3q - 12*s12*
         s13^3*p1q*p2q*p3q + 6*s12*s13^3*p1q*p2q^2 + 6*s12^2*s13*s23*
         p3q^3 - 6*s12^2*s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q^2*p3q
          + 6*s12^2*s13^2*p3q^3 - 12*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*
         s13^2*p1q*p3q^2 - 12*s12^2*s13^2*p1q*p2q*p3q + 6*s12^3*s13*
         p3q^3 + 6*s12^3*s13*p1q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q + 
         s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*
         s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*
         p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*
         p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*
         p3q - s12^3*p3q^2,4*s13*s23^3*p1q^2*p3q + 4*s13*s23^3*p1q^3 - 
         8*s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*s23^2*p1q^2*p3q - 8*s13^2*
         s23^2*p1q^2*p2q + 4*s13^2*s23^2*p1q^3 + 4*s13^3*s23*p2q^2*p3q
          - 8*s13^3*s23*p1q*p2q*p3q + 4*s13^3*s23*p1q*p2q^2 - 8*s13^3*
         s23*p1q^2*p2q + 4*s13^4*p2q^2*p3q + 4*s13^4*p1q*p2q^2 - 8*s12*
         s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q^2*p3q + 4*s12*s13*
         s23^2*p1q^3 - 8*s12*s13^2*s23*p2q*p3q^2 - 8*s12*s13^2*s23*p1q*
         p3q^2 - 16*s12*s13^2*s23*p1q*p2q*p3q - 8*s12*s13^2*s23*p1q^2*
         p3q - 8*s12*s13^2*s23*p1q^2*p2q - 8*s12*s13^3*p2q*p3q^2 + 4*
         s12*s13^3*p2q^2*p3q - 8*s12*s13^3*p1q*p2q*p3q + 4*s12*s13^3*
         p1q*p2q^2 + 4*s12^2*s13*s23*p3q^3 - 4*s12^2*s13*s23*p1q*p3q^2
          - 8*s12^2*s13*s23*p1q^2*p3q + 4*s12^2*s13^2*p3q^3 - 8*s12^2*
         s13^2*p2q*p3q^2 + 4*s12^2*s13^2*p1q*p3q^2 - 8*s12^2*s13^2*p1q*
         p2q*p3q + 4*s12^3*s13*p3q^3 + 4*s12^3*s13*p1q*p3q^2] )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[ - 7*s23^3*p1q*p3q + 7*s13*s23^2*p2q*p3q - 7*
         s13*s23^2*p1q*p3q - 7*s13*s23^2*p1q*p2q + 7*s13^2*s23*p2q*p3q
          + 7*s13^2*s23*p2q^2 - 7*s13^2*s23*p1q*p2q + 7*s13^3*p2q^2 + 7
         *s12*s23^2*p3q^2 - 14*s12*s23^2*p1q*p3q - 7*s12*s13*s23*p3q^2
          - 21*s12*s13*s23*p2q*p3q - 35*s12*s13*s23*p1q*p3q - 21*s12*
         s13*s23*p1q*p2q - 14*s12*s13*s23*p1q^2 - 14*s12*s13^2*p2q*p3q
          + 7*s12*s13^2*p2q^2 + 14*s12^2*s23*p3q^2 - 7*s12^2*s23*p1q*
         p3q + 7*s12^2*s13*p3q^2 - 14*s12^2*s13*p2q*p3q + 7*s12^3*p3q^2
         ,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^3 - 24*s13^2*s23^2*
         p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q - 24*s13^2*s23^2*p1q^2*
         p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*s23*p2q^2*p3q - 24*s13^3
         *s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p1q^2
         *p2q + 12*s13^4*p2q^2*p3q + 12*s13^4*p1q*p2q^2 - 24*s12*s13*
         s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q^2*p3q + 12*s12*s13*
         s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*
         p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*
         p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q - 24*s12*s13^3*p2q*
         p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p1q*p2q*p3q + 12
         *s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*
         s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*p3q + 12*s12^2*s13^2*
         p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p1q*p3q^2 - 
         24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*s13*p3q^3 + 12*s12^3*s13
         *p1q*p3q^2]*ep^(-1) + rat[ - 5*s23^3*p1q*p3q + 5*s13*s23^2*p2q
         *p3q - 5*s13*s23^2*p1q*p3q - 5*s13*s23^2*p1q*p2q + 5*s13^2*s23
         *p2q*p3q + 5*s13^2*s23*p2q^2 - 5*s13^2*s23*p1q*p2q + 5*s13^3*
         p2q^2 + 5*s12*s23^2*p3q^2 - 10*s12*s23^2*p1q*p3q - 5*s12*s13*
         s23*p3q^2 - 15*s12*s13*s23*p2q*p3q - 25*s12*s13*s23*p1q*p3q - 
         15*s12*s13*s23*p1q*p2q - 10*s12*s13*s23*p1q^2 - 10*s12*s13^2*
         p2q*p3q + 5*s12*s13^2*p2q^2 + 10*s12^2*s23*p3q^2 - 5*s12^2*s23
         *p1q*p3q + 5*s12^2*s13*p3q^2 - 10*s12^2*s13*p2q*p3q + 5*s12^3*
         p3q^2,18*s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^3 - 36*s13^2*
         s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*p1q^2*p3q - 36*s13^2*s23^2*
         p1q^2*p2q + 18*s13^2*s23^2*p1q^3 + 18*s13^3*s23*p2q^2*p3q - 36
         *s13^3*s23*p1q*p2q*p3q + 18*s13^3*s23*p1q*p2q^2 - 36*s13^3*s23
         *p1q^2*p2q + 18*s13^4*p2q^2*p3q + 18*s13^4*p1q*p2q^2 - 36*s12*
         s13*s23^2*p1q*p3q^2 - 18*s12*s13*s23^2*p1q^2*p3q + 18*s12*s13*
         s23^2*p1q^3 - 36*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13^2*s23*
         p1q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q*p3q - 36*s12*s13^2*s23*
         p1q^2*p3q - 36*s12*s13^2*s23*p1q^2*p2q - 36*s12*s13^3*p2q*
         p3q^2 + 18*s12*s13^3*p2q^2*p3q - 36*s12*s13^3*p1q*p2q*p3q + 18
         *s12*s13^3*p1q*p2q^2 + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*
         s23*p1q*p3q^2 - 36*s12^2*s13*s23*p1q^2*p3q + 18*s12^2*s13^2*
         p3q^3 - 36*s12^2*s13^2*p2q*p3q^2 + 18*s12^2*s13^2*p1q*p3q^2 - 
         36*s12^2*s13^2*p1q*p2q*p3q + 18*s12^3*s13*p3q^3 + 18*s12^3*s13
         *p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[ - 5*
         s23^3*p1q*p3q + 5*s13*s23^2*p2q*p3q - 5*s13*s23^2*p1q*p3q - 5*
         s13*s23^2*p1q*p2q + 5*s13^2*s23*p2q*p3q + 5*s13^2*s23*p2q^2 - 
         5*s13^2*s23*p1q*p2q + 5*s13^3*p2q^2 + 5*s12*s23^2*p3q^2 - 10*
         s12*s23^2*p1q*p3q - 5*s12*s13*s23*p3q^2 - 15*s12*s13*s23*p2q*
         p3q - 25*s12*s13*s23*p1q*p3q - 15*s12*s13*s23*p1q*p2q - 10*s12
         *s13*s23*p1q^2 - 10*s12*s13^2*p2q*p3q + 5*s12*s13^2*p2q^2 + 10
         *s12^2*s23*p3q^2 - 5*s12^2*s23*p1q*p3q + 5*s12^2*s13*p3q^2 - 
         10*s12^2*s13*p2q*p3q + 5*s12^3*p3q^2,18*s13*s23^3*p1q^2*p3q + 
         18*s13*s23^3*p1q^3 - 36*s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*
         s23^2*p1q^2*p3q - 36*s13^2*s23^2*p1q^2*p2q + 18*s13^2*s23^2*
         p1q^3 + 18*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*p1q*p2q*p3q + 18
         *s13^3*s23*p1q*p2q^2 - 36*s13^3*s23*p1q^2*p2q + 18*s13^4*p2q^2
         *p3q + 18*s13^4*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p3q^2 - 18*
         s12*s13*s23^2*p1q^2*p3q + 18*s12*s13*s23^2*p1q^3 - 36*s12*
         s13^2*s23*p2q*p3q^2 - 36*s12*s13^2*s23*p1q*p3q^2 - 72*s12*
         s13^2*s23*p1q*p2q*p3q - 36*s12*s13^2*s23*p1q^2*p3q - 36*s12*
         s13^2*s23*p1q^2*p2q - 36*s12*s13^3*p2q*p3q^2 + 18*s12*s13^3*
         p2q^2*p3q - 36*s12*s13^3*p1q*p2q*p3q + 18*s12*s13^3*p1q*p2q^2
          + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*s23*p1q*p3q^2 - 36*
         s12^2*s13*s23*p1q^2*p3q + 18*s12^2*s13^2*p3q^3 - 36*s12^2*
         s13^2*p2q*p3q^2 + 18*s12^2*s13^2*p1q*p3q^2 - 36*s12^2*s13^2*
         p1q*p2q*p3q + 18*s12^3*s13*p3q^3 + 18*s12^3*s13*p1q*p3q^2]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 2*s23^3*p1q*p3q
          + 2*s13*s23^2*p2q*p3q - 2*s13*s23^2*p1q*p3q - 2*s13*s23^2*p1q
         *p2q + 2*s13^2*s23*p2q*p3q + 2*s13^2*s23*p2q^2 - 2*s13^2*s23*
         p1q*p2q + 2*s13^3*p2q^2 + 2*s12*s23^2*p3q^2 - 4*s12*s23^2*p1q*
         p3q - 2*s12*s13*s23*p3q^2 - 6*s12*s13*s23*p2q*p3q - 10*s12*s13
         *s23*p1q*p3q - 6*s12*s13*s23*p1q*p2q - 4*s12*s13*s23*p1q^2 - 4
         *s12*s13^2*p2q*p3q + 2*s12*s13^2*p2q^2 + 4*s12^2*s23*p3q^2 - 2
         *s12^2*s23*p1q*p3q + 2*s12^2*s13*p3q^2 - 4*s12^2*s13*p2q*p3q
          + 2*s12^3*p3q^2,9*s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^3 - 
         18*s13^2*s23^2*p1q*p2q*p3q + 9*s13^2*s23^2*p1q^2*p3q - 18*
         s13^2*s23^2*p1q^2*p2q + 9*s13^2*s23^2*p1q^3 + 9*s13^3*s23*
         p2q^2*p3q - 18*s13^3*s23*p1q*p2q*p3q + 9*s13^3*s23*p1q*p2q^2
          - 18*s13^3*s23*p1q^2*p2q + 9*s13^4*p2q^2*p3q + 9*s13^4*p1q*
         p2q^2 - 18*s12*s13*s23^2*p1q*p3q^2 - 9*s12*s13*s23^2*p1q^2*p3q
          + 9*s12*s13*s23^2*p1q^3 - 18*s12*s13^2*s23*p2q*p3q^2 - 18*s12
         *s13^2*s23*p1q*p3q^2 - 36*s12*s13^2*s23*p1q*p2q*p3q - 18*s12*
         s13^2*s23*p1q^2*p3q - 18*s12*s13^2*s23*p1q^2*p2q - 18*s12*
         s13^3*p2q*p3q^2 + 9*s12*s13^3*p2q^2*p3q - 18*s12*s13^3*p1q*p2q
         *p3q + 9*s12*s13^3*p1q*p2q^2 + 9*s12^2*s13*s23*p3q^3 - 9*s12^2
         *s13*s23*p1q*p3q^2 - 18*s12^2*s13*s23*p1q^2*p3q + 9*s12^2*
         s13^2*p3q^3 - 18*s12^2*s13^2*p2q*p3q^2 + 9*s12^2*s13^2*p1q*
         p3q^2 - 18*s12^2*s13^2*p1q*p2q*p3q + 9*s12^3*s13*p3q^3 + 9*
         s12^3*s13*p1q*p3q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[
         s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q + s13*
         s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + s13^2*
         s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*s23^2*p1q*
         p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*s12*s13*
         s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*p1q^2 + 2*
         s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*p3q^2 + 
         s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*p3q - 
         s12^3*p3q^2,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^3 - 72*
         s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q - 72*s13^2*
         s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*s23*p2q^2*
         p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*p2q^2 - 72*
         s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4*p1q*p2q^2
          - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q^2*p3q + 
         36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*p3q^2 - 72*s12*
         s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q*p3q - 72*s12*
         s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q - 72*s12*
         s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*s13^3*p1q*
         p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*p3q^3 - 36
         *s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q + 36*
         s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*s13^2*
         p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*s13*p3q^3 + 
         36*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q
          + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*
         s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*
         p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*
         p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*
         p3q - s12^3*p3q^2,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^3
          - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q - 72*
         s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*s23*
         p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*p2q^2
          - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q^2*
         p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*p3q^2 - 72
         *s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q*p3q - 72*
         s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q - 72*s12*
         s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*s13^3*p1q*
         p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*p3q^3 - 36
         *s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q + 36*
         s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*s13^2*
         p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*s13*p3q^3 + 
         36*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1)
          + rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q
          + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*
         s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*
         p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*
         p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*
         p3q - s12^3*p3q^2,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^3
          - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q - 72*
         s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*s23*
         p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*p2q^2
          - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q^2*
         p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*p3q^2 - 72
         *s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q*p3q - 72*
         s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q - 72*s12*
         s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*s13^3*p1q*
         p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*p3q^3 - 36
         *s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q + 36*
         s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*s13^2*
         p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*s13*p3q^3 + 
         36*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*s23]*ep^(-1)
          + rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*s23^2*p1q*p3q
          + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*s23*p2q^2 + 
         s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2 + 2*s12*
         s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*
         s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*
         p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*s12^2*s23*
         p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*s12^2*s13*p2q*
         p3q - s12^3*p3q^2,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*p1q^3
          - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q - 72*
         s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*s23*
         p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*p2q^2
          - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4*p1q*
         p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*p1q^2*
         p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*p3q^2 - 72
         *s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q*p3q - 72*
         s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q - 72*s12*
         s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*s13^3*p1q*
         p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*p3q^3 - 36
         *s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*p3q + 36*
         s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*s12^2*s13^2*
         p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*s13*p3q^3 + 
         36*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1)
          + rat[ - 2*s12^3*p3q^2 + 4*s12^2*s13*p2q*p3q - 2*s12^2*s13*
         p3q^2 + 2*s12^2*s23*p1q*p3q - 4*s12^2*s23*p3q^2 - 2*s12*s13^2*
         p2q^2 + 4*s12*s13^2*p2q*p3q + 4*s12*s13*s23*p1q^2 + 6*s12*s13*
         s23*p1q*p2q + 10*s12*s13*s23*p1q*p3q + 6*s12*s13*s23*p2q*p3q
          + 2*s12*s13*s23*p3q^2 + 4*s12*s23^2*p1q*p3q - 2*s12*s23^2*
         p3q^2 - 2*s13^3*p2q^2 + 2*s13^2*s23*p1q*p2q - 2*s13^2*s23*
         p2q^2 - 2*s13^2*s23*p2q*p3q + 2*s13*s23^2*p1q*p2q + 2*s13*
         s23^2*p1q*p3q - 2*s13*s23^2*p2q*p3q + 2*s23^3*p1q*p3q,9*s12^3*
         s13*p1q*p3q^2 + 9*s12^3*s13*p3q^3 - 18*s12^2*s13^2*p1q*p2q*p3q
          + 9*s12^2*s13^2*p1q*p3q^2 - 18*s12^2*s13^2*p2q*p3q^2 + 9*
         s12^2*s13^2*p3q^3 - 18*s12^2*s13*s23*p1q^2*p3q - 9*s12^2*s13*
         s23*p1q*p3q^2 + 9*s12^2*s13*s23*p3q^3 + 9*s12*s13^3*p1q*p2q^2
          - 18*s12*s13^3*p1q*p2q*p3q + 9*s12*s13^3*p2q^2*p3q - 18*s12*
         s13^3*p2q*p3q^2 - 18*s12*s13^2*s23*p1q^2*p2q - 18*s12*s13^2*
         s23*p1q^2*p3q - 36*s12*s13^2*s23*p1q*p2q*p3q - 18*s12*s13^2*
         s23*p1q*p3q^2 - 18*s12*s13^2*s23*p2q*p3q^2 + 9*s12*s13*s23^2*
         p1q^3 - 9*s12*s13*s23^2*p1q^2*p3q - 18*s12*s13*s23^2*p1q*p3q^2
          + 9*s13^4*p1q*p2q^2 + 9*s13^4*p2q^2*p3q - 18*s13^3*s23*p1q^2*
         p2q + 9*s13^3*s23*p1q*p2q^2 - 18*s13^3*s23*p1q*p2q*p3q + 9*
         s13^3*s23*p2q^2*p3q + 9*s13^2*s23^2*p1q^3 - 18*s13^2*s23^2*
         p1q^2*p2q + 9*s13^2*s23^2*p1q^2*p3q - 18*s13^2*s23^2*p1q*p2q*
         p3q + 9*s13*s23^3*p1q^3 + 9*s13*s23^3*p1q^2*p3q]*ep^(-2) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[s23^3*p1q*p3q - s13*s23^2*p2q*p3q + s13*
         s23^2*p1q*p3q + s13*s23^2*p1q*p2q - s13^2*s23*p2q*p3q - s13^2*
         s23*p2q^2 + s13^2*s23*p1q*p2q - s13^3*p2q^2 - s12*s23^2*p3q^2
          + 2*s12*s23^2*p1q*p3q + s12*s13*s23*p3q^2 + 3*s12*s13*s23*p2q
         *p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*p1q*p2q + 2*s12*
         s13*s23*p1q^2 + 2*s12*s13^2*p2q*p3q - s12*s13^2*p2q^2 - 2*
         s12^2*s23*p3q^2 + s12^2*s23*p1q*p3q - s12^2*s13*p3q^2 + 2*
         s12^2*s13*p2q*p3q - s12^3*p3q^2,18*s13*s23^3*p1q^2*p3q + 18*
         s13*s23^3*p1q^3 - 36*s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*
         p1q^2*p3q - 36*s13^2*s23^2*p1q^2*p2q + 18*s13^2*s23^2*p1q^3 + 
         18*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*p1q*p2q*p3q + 18*s13^3*
         s23*p1q*p2q^2 - 36*s13^3*s23*p1q^2*p2q + 18*s13^4*p2q^2*p3q + 
         18*s13^4*p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p3q^2 - 18*s12*s13*
         s23^2*p1q^2*p3q + 18*s12*s13*s23^2*p1q^3 - 36*s12*s13^2*s23*
         p2q*p3q^2 - 36*s12*s13^2*s23*p1q*p3q^2 - 72*s12*s13^2*s23*p1q*
         p2q*p3q - 36*s12*s13^2*s23*p1q^2*p3q - 36*s12*s13^2*s23*p1q^2*
         p2q - 36*s12*s13^3*p2q*p3q^2 + 18*s12*s13^3*p2q^2*p3q - 36*s12
         *s13^3*p1q*p2q*p3q + 18*s12*s13^3*p1q*p2q^2 + 18*s12^2*s13*s23
         *p3q^3 - 18*s12^2*s13*s23*p1q*p3q^2 - 36*s12^2*s13*s23*p1q^2*
         p3q + 18*s12^2*s13^2*p3q^3 - 36*s12^2*s13^2*p2q*p3q^2 + 18*
         s12^2*s13^2*p1q*p3q^2 - 36*s12^2*s13^2*p1q*p2q*p3q + 18*s12^3*
         s13*p3q^3 + 18*s12^3*s13*p1q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[ - s23^3*p1q*p3q + s13*s23^2*p2q*p3q - s13*s23^2*p1q*p3q
          - s13*s23^2*p1q*p2q + s13^2*s23*p2q*p3q + s13^2*s23*p2q^2 - 
         s13^2*s23*p1q*p2q + s13^3*p2q^2 + s12*s23^2*p3q^2 - 2*s12*
         s23^2*p1q*p3q - s12*s13*s23*p3q^2 - 3*s12*s13*s23*p2q*p3q - 5*
         s12*s13*s23*p1q*p3q - 3*s12*s13*s23*p1q*p2q - 2*s12*s13*s23*
         p1q^2 - 2*s12*s13^2*p2q*p3q + s12*s13^2*p2q^2 + 2*s12^2*s23*
         p3q^2 - s12^2*s23*p1q*p3q + s12^2*s13*p3q^2 - 2*s12^2*s13*p2q*
         p3q + s12^3*p3q^2,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*p1q^3
          - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q - 24*
         s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*s23*
         p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*p2q^2
          - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4*p1q*
         p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*p1q^2*
         p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*p3q^2 - 24
         *s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*p3q - 24*
         s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q - 24*s12*
         s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p1q*
         p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*p3q^3 - 12
         *s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*p3q + 12*
         s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*
         p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*s13*p3q^3 + 
         12*s12^3*s13*p1q*p3q^2] )

       + Chain[UBar2,G[p1],U0,UBar1,G[p2],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[ - 4*s12^2*p3q^2 + 4*s12*s13*p1q*p3q + 8*s12*
         s13*p2q*p3q + 4*s12*s23*p1q*p3q - 4*s12*s23*p3q^2 - 4*s13^2*
         p1q*p2q - 4*s13^2*p2q^2 + 4*s13*s23*p1q^2 + 4*s13*s23*p1q*p2q
          + 8*s13*s23*p1q*p3q + 4*s13*s23*p2q*p3q + 4*s23^2*p1q*p3q,3*
         s12^3*s13*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p3q^2
          - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*s12*
         s13^3*p2q^2 - 6*s12*s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q - 
         6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p2q*p3q + 3*s12*s13*
         s23^2*p1q^2 - 6*s12*s13*s23^2*p1q*p3q + 3*s13^4*p2q^2 - 6*
         s13^3*s23*p1q*p2q + 3*s13^3*s23*p2q^2 + 3*s13^2*s23^2*p1q^2 - 
         6*s13^2*s23^2*p1q*p2q + 3*s13*s23^3*p1q^2]*ep^(-2) + rat[ - 
         s12^2*p3q^2 + s12*s13*p1q*p3q + 2*s12*s13*p2q*p3q + s12*s23*
         p1q*p3q - s12*s23*p3q^2 - s13^2*p1q*p2q - s13^2*p2q^2 + s13*
         s23*p1q^2 + s13*s23*p1q*p2q + 2*s13*s23*p1q*p3q + s13*s23*p2q*
         p3q + s23^2*p1q*p3q,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q
          + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*s12^2*
         s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q - 12*
         s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*s12*
         s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*s23^2*
         p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3*s23*
         p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13*
         s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[ - 
         s12^2*p3q^2 + s12*s13*p1q*p3q + 2*s12*s13*p2q*p3q + s12*s23*
         p1q*p3q - s12*s23*p3q^2 - s13^2*p1q*p2q - s13^2*p2q^2 + s13*
         s23*p1q^2 + s13*s23*p1q*p2q + 2*s13*s23*p1q*p3q + s13*s23*p2q*
         p3q + s23^2*p1q*p3q,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q
          + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*s12^2*
         s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q - 12*
         s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*s12*
         s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*s23^2*
         p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3*s23*
         p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13*
         s23^3*p1q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[s12^2*
         p3q^2 - s12*s13*p1q*p3q - 2*s12*s13*p2q*p3q - s12*s23*p1q*p3q
          + s12*s23*p3q^2 + s13^2*p1q*p2q + s13^2*p2q^2 - s13*s23*p1q^2
          - s13*s23*p1q*p2q - 2*s13*s23*p1q*p3q - s13*s23*p2q*p3q - 
         s23^2*p1q*p3q,3*s12^3*s13*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*
         s12^2*s13^2*p3q^2 - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*
         p3q^2 + 3*s12*s13^3*p2q^2 - 6*s12*s13^3*p2q*p3q - 6*s12*s13^2*
         s23*p1q*p2q - 6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p2q*
         p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*s13*s23^2*p1q*p3q + 3*
         s13^4*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*s13^3*s23*p2q^2 + 3*
         s13^2*s23^2*p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13*s23^3*p1q^2]
         *Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[s12^2*p3q^2 - s12*
         s13*p1q*p3q - 2*s12*s13*p2q*p3q - s12*s23*p1q*p3q + s12*s23*
         p3q^2 + s13^2*p1q*p2q + s13^2*p2q^2 - s13*s23*p1q^2 - s13*s23*
         p1q*p2q - 2*s13*s23*p1q*p3q - s13*s23*p2q*p3q - s23^2*p1q*p3q,
         3*s12^3*s13*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*
         p3q^2 - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*
         s12*s13^3*p2q^2 - 6*s12*s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*
         p2q - 6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p2q*p3q + 3*
         s12*s13*s23^2*p1q^2 - 6*s12*s13*s23^2*p1q*p3q + 3*s13^4*p2q^2
          - 6*s13^3*s23*p1q*p2q + 3*s13^3*s23*p2q^2 + 3*s13^2*s23^2*
         p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13*s23^3*p1q^2]*Log[1/(s23
          + s13 + s12)*s12]*ep^(-1) + rat[4*s12^2*p3q^2 - 4*s12*s13*p1q
         *p3q - 8*s12*s13*p2q*p3q - 4*s12*s23*p1q*p3q + 4*s12*s23*p3q^2
          + 4*s13^2*p1q*p2q + 4*s13^2*p2q^2 - 4*s13*s23*p1q^2 - 4*s13*
         s23*p1q*p2q - 8*s13*s23*p1q*p3q - 4*s13*s23*p2q*p3q - 4*s23^2*
         p1q*p3q,3*s12^3*s13*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*s12^2*
         s13^2*p3q^2 - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*p3q^2
          + 3*s12*s13^3*p2q^2 - 6*s12*s13^3*p2q*p3q - 6*s12*s13^2*s23*
         p1q*p2q - 6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p2q*p3q + 
         3*s12*s13*s23^2*p1q^2 - 6*s12*s13*s23^2*p1q*p3q + 3*s13^4*
         p2q^2 - 6*s13^3*s23*p1q*p2q + 3*s13^3*s23*p2q^2 + 3*s13^2*
         s23^2*p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13*s23^3*p1q^2]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[7*s12^2*p3q^2 - 7*s12*s13*
         p1q*p3q - 14*s12*s13*p2q*p3q - 7*s12*s23*p1q*p3q + 7*s12*s23*
         p3q^2 + 7*s13^2*p1q*p2q + 7*s13^2*p2q^2 - 7*s13*s23*p1q^2 - 7*
         s13*s23*p1q*p2q - 14*s13*s23*p1q*p3q - 7*s13*s23*p2q*p3q - 7*
         s23^2*p1q*p3q,2*s12^3*s13*p3q^2 - 4*s12^2*s13^2*p2q*p3q + 2*
         s12^2*s13^2*p3q^2 - 4*s12^2*s13*s23*p1q*p3q + 2*s12^2*s13*s23*
         p3q^2 + 2*s12*s13^3*p2q^2 - 4*s12*s13^3*p2q*p3q - 4*s12*s13^2*
         s23*p1q*p2q - 4*s12*s13^2*s23*p1q*p3q - 4*s12*s13^2*s23*p2q*
         p3q + 2*s12*s13*s23^2*p1q^2 - 4*s12*s13*s23^2*p1q*p3q + 2*
         s13^4*p2q^2 - 4*s13^3*s23*p1q*p2q + 2*s13^3*s23*p2q^2 + 2*
         s13^2*s23^2*p1q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13*s23^3*p1q^2]
         *ep^(-1) + rat[7*s12^2*p3q^2 - 7*s12*s13*p1q*p3q - 14*s12*s13*
         p2q*p3q - 7*s12*s23*p1q*p3q + 7*s12*s23*p3q^2 + 7*s13^2*p1q*
         p2q + 7*s13^2*p2q^2 - 7*s13*s23*p1q^2 - 7*s13*s23*p1q*p2q - 14
         *s13*s23*p1q*p3q - 7*s13*s23*p2q*p3q - 7*s23^2*p1q*p3q,6*s12^3
         *s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12
         *s12^2*s13*s23*p1q*p3q + 6*s12^2*s13*s23*p3q^2 + 6*s12*s13^3*
         p2q^2 - 12*s12*s13^3*p2q*p3q - 12*s12*s13^2*s23*p1q*p2q - 12*
         s12*s13^2*s23*p1q*p3q - 12*s12*s13^2*s23*p2q*p3q + 6*s12*s13*
         s23^2*p1q^2 - 12*s12*s13*s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*
         s13^3*s23*p1q*p2q + 6*s13^3*s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 
         12*s13^2*s23^2*p1q*p2q + 6*s13*s23^3*p1q^2]*Log[1/(p3q + p2q
          + p1q)*p1q]*ep^(-1) + rat[7*s12^2*p3q^2 - 7*s12*s13*p1q*p3q
          - 14*s12*s13*p2q*p3q - 7*s12*s23*p1q*p3q + 7*s12*s23*p3q^2 + 
         7*s13^2*p1q*p2q + 7*s13^2*p2q^2 - 7*s13*s23*p1q^2 - 7*s13*s23*
         p1q*p2q - 14*s13*s23*p1q*p3q - 7*s13*s23*p2q*p3q - 7*s23^2*p1q
         *p3q,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q + 6*s12^2*
         s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*s12^2*s13*s23*p3q^2
          + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q - 12*s12*s13^2*s23
         *p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*s12*s13^2*s23*p2q*p3q
          + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*s23^2*p1q*p3q + 6*s13^4*
         p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3*s23*p2q^2 + 6*s13^2*
         s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13*s23^3*p1q^2]*Log[
         1/(s23 + s13 + s12)*s23]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[p2],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[ - s12^2*p3q^2 + s12*s13*p1q*p3q + 2*s12*
         s13*p2q*p3q + s12*s23*p1q*p3q - s12*s23*p3q^2 - s13^2*p1q*p2q
          - s13^2*p2q^2 + s13*s23*p1q^2 + s13*s23*p1q*p2q + 2*s13*s23*
         p1q*p3q + s13*s23*p2q*p3q + s23^2*p1q*p3q,3*s12^3*s13*p3q^2 - 
         6*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p3q^2 - 6*s12^2*s13*s23*
         p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*s12*s13^3*p2q^2 - 6*s12*
         s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q - 6*s12*s13^2*s23*p1q*
         p3q - 6*s12*s13^2*s23*p2q*p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*
         s13*s23^2*p1q*p3q + 3*s13^4*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*
         s13^3*s23*p2q^2 + 3*s13^2*s23^2*p1q^2 - 6*s13^2*s23^2*p1q*p2q
          + 3*s13*s23^3*p1q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[p2],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[s12^2*p3q^2 - s12*s13*p1q*p3q - 2*s12*s13*p2q*p3q - s12*
         s23*p1q*p3q + s12*s23*p3q^2 + s13^2*p1q*p2q + s13^2*p2q^2 - 
         s13*s23*p1q^2 - s13*s23*p1q*p2q - 2*s13*s23*p1q*p3q - s13*s23*
         p2q*p3q - s23^2*p1q*p3q,2*s12^3*s13*p3q^2 - 4*s12^2*s13^2*p2q*
         p3q + 2*s12^2*s13^2*p3q^2 - 4*s12^2*s13*s23*p1q*p3q + 2*s12^2*
         s13*s23*p3q^2 + 2*s12*s13^3*p2q^2 - 4*s12*s13^3*p2q*p3q - 4*
         s12*s13^2*s23*p1q*p2q - 4*s12*s13^2*s23*p1q*p3q - 4*s12*s13^2*
         s23*p2q*p3q + 2*s12*s13*s23^2*p1q^2 - 4*s12*s13*s23^2*p1q*p3q
          + 2*s13^4*p2q^2 - 4*s13^3*s23*p1q*p2q + 2*s13^3*s23*p2q^2 + 2
         *s13^2*s23^2*p1q^2 - 4*s13^2*s23^2*p1q*p2q + 2*s13*s23^3*p1q^2
         ] )

       + Chain[UBar2,G[p1],U0,UBar1,G[p2],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[ - 7*s12^2*p3q^2 + 7*s12*s13*p1q*p3q + 14*s12*
         s13*p2q*p3q + 7*s12*s23*p1q*p3q - 7*s12*s23*p3q^2 - 7*s13^2*
         p1q*p2q - 7*s13^2*p2q^2 + 7*s13*s23*p1q^2 + 7*s13*s23*p1q*p2q
          + 14*s13*s23*p1q*p3q + 7*s13*s23*p2q*p3q + 7*s23^2*p1q*p3q,6*
         s12^3*s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q + 6*s12^2*s13^2*p3q^2
          - 12*s12^2*s13*s23*p1q*p3q + 6*s12^2*s13*s23*p3q^2 + 6*s12*
         s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q - 12*s12*s13^2*s23*p1q*p2q
          - 12*s12*s13^2*s23*p1q*p3q - 12*s12*s13^2*s23*p2q*p3q + 6*s12
         *s13*s23^2*p1q^2 - 12*s12*s13*s23^2*p1q*p3q + 6*s13^4*p2q^2 - 
         12*s13^3*s23*p1q*p2q + 6*s13^3*s23*p2q^2 + 6*s13^2*s23^2*p1q^2
          - 12*s13^2*s23^2*p1q*p2q + 6*s13*s23^3*p1q^2]*ep^(-1) + rat[
          - 5*s12^2*p3q^2 + 5*s12*s13*p1q*p3q + 10*s12*s13*p2q*p3q + 5*
         s12*s23*p1q*p3q - 5*s12*s23*p3q^2 - 5*s13^2*p1q*p2q - 5*s13^2*
         p2q^2 + 5*s13*s23*p1q^2 + 5*s13*s23*p1q*p2q + 10*s13*s23*p1q*
         p3q + 5*s13*s23*p2q*p3q + 5*s23^2*p1q*p3q,9*s12^3*s13*p3q^2 - 
         18*s12^2*s13^2*p2q*p3q + 9*s12^2*s13^2*p3q^2 - 18*s12^2*s13*
         s23*p1q*p3q + 9*s12^2*s13*s23*p3q^2 + 9*s12*s13^3*p2q^2 - 18*
         s12*s13^3*p2q*p3q - 18*s12*s13^2*s23*p1q*p2q - 18*s12*s13^2*
         s23*p1q*p3q - 18*s12*s13^2*s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2
          - 18*s12*s13*s23^2*p1q*p3q + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q
         *p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*s23^2*p1q^2 - 18*s13^2*
         s23^2*p1q*p2q + 9*s13*s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*p3q
         ]*ep^(-1) + rat[ - 5*s12^2*p3q^2 + 5*s12*s13*p1q*p3q + 10*s12*
         s13*p2q*p3q + 5*s12*s23*p1q*p3q - 5*s12*s23*p3q^2 - 5*s13^2*
         p1q*p2q - 5*s13^2*p2q^2 + 5*s13*s23*p1q^2 + 5*s13*s23*p1q*p2q
          + 10*s13*s23*p1q*p3q + 5*s13*s23*p2q*p3q + 5*s23^2*p1q*p3q,9*
         s12^3*s13*p3q^2 - 18*s12^2*s13^2*p2q*p3q + 9*s12^2*s13^2*p3q^2
          - 18*s12^2*s13*s23*p1q*p3q + 9*s12^2*s13*s23*p3q^2 + 9*s12*
         s13^3*p2q^2 - 18*s12*s13^3*p2q*p3q - 18*s12*s13^2*s23*p1q*p2q
          - 18*s12*s13^2*s23*p1q*p3q - 18*s12*s13^2*s23*p2q*p3q + 9*s12
         *s13*s23^2*p1q^2 - 18*s12*s13*s23^2*p1q*p3q + 9*s13^4*p2q^2 - 
         18*s13^3*s23*p1q*p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*s23^2*p1q^2
          - 18*s13^2*s23^2*p1q*p2q + 9*s13*s23^3*p1q^2]*Log[1/(s23 + 
         s13 + s12)*s12]*ep^(-1) + rat[ - 4*s12^2*p3q^2 + 4*s12*s13*p1q
         *p3q + 8*s12*s13*p2q*p3q + 4*s12*s23*p1q*p3q - 4*s12*s23*p3q^2
          - 4*s13^2*p1q*p2q - 4*s13^2*p2q^2 + 4*s13*s23*p1q^2 + 4*s13*
         s23*p1q*p2q + 8*s13*s23*p1q*p3q + 4*s13*s23*p2q*p3q + 4*s23^2*
         p1q*p3q,9*s12^3*s13*p3q^2 - 18*s12^2*s13^2*p2q*p3q + 9*s12^2*
         s13^2*p3q^2 - 18*s12^2*s13*s23*p1q*p3q + 9*s12^2*s13*s23*p3q^2
          + 9*s12*s13^3*p2q^2 - 18*s12*s13^3*p2q*p3q - 18*s12*s13^2*s23
         *p1q*p2q - 18*s12*s13^2*s23*p1q*p3q - 18*s12*s13^2*s23*p2q*p3q
          + 9*s12*s13*s23^2*p1q^2 - 18*s12*s13*s23^2*p1q*p3q + 9*s13^4*
         p2q^2 - 18*s13^3*s23*p1q*p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*
         s23^2*p1q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13*s23^3*p1q^2]*Log[
          - s23 - s13 - s12]*ep^(-1) + rat[s12^2*p3q^2 - s12*s13*p1q*
         p3q - 2*s12*s13*p2q*p3q - s12*s23*p1q*p3q + s12*s23*p3q^2 + 
         s13^2*p1q*p2q + s13^2*p2q^2 - s13*s23*p1q^2 - s13*s23*p1q*p2q
          - 2*s13*s23*p1q*p3q - s13*s23*p2q*p3q - s23^2*p1q*p3q,18*
         s12^3*s13*p3q^2 - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*
         p3q^2 - 36*s12^2*s13*s23*p1q*p3q + 18*s12^2*s13*s23*p3q^2 + 18
         *s12*s13^3*p2q^2 - 36*s12*s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q
         *p2q - 36*s12*s13^2*s23*p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 
         18*s12*s13*s23^2*p1q^2 - 36*s12*s13*s23^2*p1q*p3q + 18*s13^4*
         p2q^2 - 36*s13^3*s23*p1q*p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*
         s23^2*p1q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*
         Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[s12^2*p3q^2 - s12*
         s13*p1q*p3q - 2*s12*s13*p2q*p3q - s12*s23*p1q*p3q + s12*s23*
         p3q^2 + s13^2*p1q*p2q + s13^2*p2q^2 - s13*s23*p1q^2 - s13*s23*
         p1q*p2q - 2*s13*s23*p1q*p3q - s13*s23*p2q*p3q - s23^2*p1q*p3q,
         18*s12^3*s13*p3q^2 - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*
         p3q^2 - 36*s12^2*s13*s23*p1q*p3q + 18*s12^2*s13*s23*p3q^2 + 18
         *s12*s13^3*p2q^2 - 36*s12*s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q
         *p2q - 36*s12*s13^2*s23*p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 
         18*s12*s13*s23^2*p1q^2 - 36*s12*s13*s23^2*p1q*p3q + 18*s13^4*
         p2q^2 - 36*s13^3*s23*p1q*p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*
         s23^2*p1q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[s12^2*p3q^2 - s12*
         s13*p1q*p3q - 2*s12*s13*p2q*p3q - s12*s23*p1q*p3q + s12*s23*
         p3q^2 + s13^2*p1q*p2q + s13^2*p2q^2 - s13*s23*p1q^2 - s13*s23*
         p1q*p2q - 2*s13*s23*p1q*p3q - s13*s23*p2q*p3q - s23^2*p1q*p3q,
         18*s12^3*s13*p3q^2 - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*
         p3q^2 - 36*s12^2*s13*s23*p1q*p3q + 18*s12^2*s13*s23*p3q^2 + 18
         *s12*s13^3*p2q^2 - 36*s12*s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q
         *p2q - 36*s12*s13^2*s23*p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 
         18*s12*s13*s23^2*p1q^2 - 36*s12*s13*s23^2*p1q*p3q + 18*s13^4*
         p2q^2 - 36*s13^3*s23*p1q*p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*
         s23^2*p1q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*
         Log[1/(s23 + s13 + s12)*s23]*ep^(-1) + rat[s12^2*p3q^2 - s12*
         s13*p1q*p3q - 2*s12*s13*p2q*p3q - s12*s23*p1q*p3q + s12*s23*
         p3q^2 + s13^2*p1q*p2q + s13^2*p2q^2 - s13*s23*p1q^2 - s13*s23*
         p1q*p2q - 2*s13*s23*p1q*p3q - s13*s23*p2q*p3q - s23^2*p1q*p3q,
         18*s12^3*s13*p3q^2 - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*
         p3q^2 - 36*s12^2*s13*s23*p1q*p3q + 18*s12^2*s13*s23*p3q^2 + 18
         *s12*s13^3*p2q^2 - 36*s12*s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q
         *p2q - 36*s12*s13^2*s23*p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 
         18*s12*s13*s23^2*p1q^2 - 36*s12*s13*s23^2*p1q*p3q + 18*s13^4*
         p2q^2 - 36*s13^3*s23*p1q*p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*
         s23^2*p1q^2 - 36*s13^2*s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*
         Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[4*s12^2*p3q^2 - 4*
         s12*s13*p1q*p3q - 8*s12*s13*p2q*p3q - 4*s12*s23*p1q*p3q + 4*
         s12*s23*p3q^2 + 4*s13^2*p1q*p2q + 4*s13^2*p2q^2 - 4*s13*s23*
         p1q^2 - 4*s13*s23*p1q*p2q - 8*s13*s23*p1q*p3q - 4*s13*s23*p2q*
         p3q - 4*s23^2*p1q*p3q,9*s12^3*s13*p3q^2 - 18*s12^2*s13^2*p2q*
         p3q + 9*s12^2*s13^2*p3q^2 - 18*s12^2*s13*s23*p1q*p3q + 9*s12^2
         *s13*s23*p3q^2 + 9*s12*s13^3*p2q^2 - 18*s12*s13^3*p2q*p3q - 18
         *s12*s13^2*s23*p1q*p2q - 18*s12*s13^2*s23*p1q*p3q - 18*s12*
         s13^2*s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2 - 18*s12*s13*s23^2*
         p1q*p3q + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q*p2q + 9*s13^3*s23*
         p2q^2 + 9*s13^2*s23^2*p1q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13*
         s23^3*p1q^2]*ep^(-2) )

       + Chain[UBar2,G[p1],U0,UBar1,G[p2],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[s12^2*p3q^2 - s12*s13*p1q*p3q - 2*s12*s13*
         p2q*p3q - s12*s23*p1q*p3q + s12*s23*p3q^2 + s13^2*p1q*p2q + 
         s13^2*p2q^2 - s13*s23*p1q^2 - s13*s23*p1q*p2q - 2*s13*s23*p1q*
         p3q - s13*s23*p2q*p3q - s23^2*p1q*p3q,9*s12^3*s13*p3q^2 - 18*
         s12^2*s13^2*p2q*p3q + 9*s12^2*s13^2*p3q^2 - 18*s12^2*s13*s23*
         p1q*p3q + 9*s12^2*s13*s23*p3q^2 + 9*s12*s13^3*p2q^2 - 18*s12*
         s13^3*p2q*p3q - 18*s12*s13^2*s23*p1q*p2q - 18*s12*s13^2*s23*
         p1q*p3q - 18*s12*s13^2*s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2 - 
         18*s12*s13*s23^2*p1q*p3q + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q*
         p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*s23^2*p1q^2 - 18*s13^2*s23^2
         *p1q*p2q + 9*s13*s23^3*p1q^2]*ep^(-1) )

       + Chain[UBar2,G[p1],U0,UBar1,G[p2],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[ - s12^2*p3q^2 + s12*s13*p1q*p3q + 2*s12*s13*p2q*p3q + 
         s12*s23*p1q*p3q - s12*s23*p3q^2 - s13^2*p1q*p2q - s13^2*p2q^2
          + s13*s23*p1q^2 + s13*s23*p1q*p2q + 2*s13*s23*p1q*p3q + s13*
         s23*p2q*p3q + s23^2*p1q*p3q,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2
         *p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*
         s12^2*s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q
          - 12*s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*
         s12*s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*
         s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3
         *s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13*s23^3*p1q^2] )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      Ioperator * ( rat[ - 7*s23^3*p1q^2 + 14*s13*s23^2*p1q*p2q - 7*s13
         *s23^2*p1q^2 - 7*s13^2*s23*p2q^2 + 14*s13^2*s23*p1q*p2q - 7*
         s13^3*p2q^2 + 7*s12*s23^2*p1q*p3q - 14*s12*s23^2*p1q^2 + 14*
         s12*s13*s23*p3q^2 + 21*s12*s13*s23*p2q*p3q + 35*s12*s13*s23*
         p1q*p3q + 21*s12*s13*s23*p1q*p2q + 7*s12*s13*s23*p1q^2 + 7*s12
         *s13^2*p2q*p3q - 7*s12*s13^2*p2q^2 - 7*s12*s13^2*p1q*p2q + 14*
         s12^2*s23*p1q*p3q - 7*s12^2*s23*p1q^2 + 7*s12^2*s13*p2q*p3q + 
         7*s12^2*s13*p1q*p3q - 7*s12^2*s13*p1q*p2q + 7*s12^3*p1q*p3q,4*
         s13*s23^3*p1q^2*p3q + 4*s13*s23^3*p1q^3 - 8*s13^2*s23^2*p1q*
         p2q*p3q + 4*s13^2*s23^2*p1q^2*p3q - 8*s13^2*s23^2*p1q^2*p2q + 
         4*s13^2*s23^2*p1q^3 + 4*s13^3*s23*p2q^2*p3q - 8*s13^3*s23*p1q*
         p2q*p3q + 4*s13^3*s23*p1q*p2q^2 - 8*s13^3*s23*p1q^2*p2q + 4*
         s13^4*p2q^2*p3q + 4*s13^4*p1q*p2q^2 - 8*s12*s13*s23^2*p1q*
         p3q^2 - 4*s12*s13*s23^2*p1q^2*p3q + 4*s12*s13*s23^2*p1q^3 - 8*
         s12*s13^2*s23*p2q*p3q^2 - 8*s12*s13^2*s23*p1q*p3q^2 - 16*s12*
         s13^2*s23*p1q*p2q*p3q - 8*s12*s13^2*s23*p1q^2*p3q - 8*s12*
         s13^2*s23*p1q^2*p2q - 8*s12*s13^3*p2q*p3q^2 + 4*s12*s13^3*
         p2q^2*p3q - 8*s12*s13^3*p1q*p2q*p3q + 4*s12*s13^3*p1q*p2q^2 + 
         4*s12^2*s13*s23*p3q^3 - 4*s12^2*s13*s23*p1q*p3q^2 - 8*s12^2*
         s13*s23*p1q^2*p3q + 4*s12^2*s13^2*p3q^3 - 8*s12^2*s13^2*p2q*
         p3q^2 + 4*s12^2*s13^2*p1q*p3q^2 - 8*s12^2*s13^2*p1q*p2q*p3q + 
         4*s12^3*s13*p3q^3 + 4*s12^3*s13*p1q*p3q^2]*ep^(-1) + rat[ - 7*
         s23^3*p1q^2 + 14*s13*s23^2*p1q*p2q - 7*s13*s23^2*p1q^2 - 7*
         s13^2*s23*p2q^2 + 14*s13^2*s23*p1q*p2q - 7*s13^3*p2q^2 + 7*s12
         *s23^2*p1q*p3q - 14*s12*s23^2*p1q^2 + 14*s12*s13*s23*p3q^2 + 
         21*s12*s13*s23*p2q*p3q + 35*s12*s13*s23*p1q*p3q + 21*s12*s13*
         s23*p1q*p2q + 7*s12*s13*s23*p1q^2 + 7*s12*s13^2*p2q*p3q - 7*
         s12*s13^2*p2q^2 - 7*s12*s13^2*p1q*p2q + 14*s12^2*s23*p1q*p3q
          - 7*s12^2*s23*p1q^2 + 7*s12^2*s13*p2q*p3q + 7*s12^2*s13*p1q*
         p3q - 7*s12^2*s13*p1q*p2q + 7*s12^3*p1q*p3q,12*s13*s23^3*p1q^2
         *p3q + 12*s13*s23^3*p1q^3 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*
         s13^2*s23^2*p1q^2*p3q - 24*s13^2*s23^2*p1q^2*p2q + 12*s13^2*
         s23^2*p1q^3 + 12*s13^3*s23*p2q^2*p3q - 24*s13^3*s23*p1q*p2q*
         p3q + 12*s13^3*s23*p1q*p2q^2 - 24*s13^3*s23*p1q^2*p2q + 12*
         s13^4*p2q^2*p3q + 12*s13^4*p1q*p2q^2 - 24*s12*s13*s23^2*p1q*
         p3q^2 - 12*s12*s13*s23^2*p1q^2*p3q + 12*s12*s13*s23^2*p1q^3 - 
         24*s12*s13^2*s23*p2q*p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 48*
         s12*s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24*
         s12*s13^2*s23*p1q^2*p2q - 24*s12*s13^3*p2q*p3q^2 + 12*s12*
         s13^3*p2q^2*p3q - 24*s12*s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*
         p2q^2 + 12*s12^2*s13*s23*p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 
         24*s12^2*s13*s23*p1q^2*p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*
         s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*
         p1q*p2q*p3q + 12*s12^3*s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2]*
         Log[1/(p3q + p2q + p1q)*p1q]*ep^(-1) + rat[ - 7*s23^3*p1q^2 + 
         14*s13*s23^2*p1q*p2q - 7*s13*s23^2*p1q^2 - 7*s13^2*s23*p2q^2
          + 14*s13^2*s23*p1q*p2q - 7*s13^3*p2q^2 + 7*s12*s23^2*p1q*p3q
          - 14*s12*s23^2*p1q^2 + 14*s12*s13*s23*p3q^2 + 21*s12*s13*s23*
         p2q*p3q + 35*s12*s13*s23*p1q*p3q + 21*s12*s13*s23*p1q*p2q + 7*
         s12*s13*s23*p1q^2 + 7*s12*s13^2*p2q*p3q - 7*s12*s13^2*p2q^2 - 
         7*s12*s13^2*p1q*p2q + 14*s12^2*s23*p1q*p3q - 7*s12^2*s23*p1q^2
          + 7*s12^2*s13*p2q*p3q + 7*s12^2*s13*p1q*p3q - 7*s12^2*s13*p1q
         *p2q + 7*s12^3*p1q*p3q,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*
         p1q^3 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q
          - 24*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*
         s23*p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*
         p2q^2 - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4
         *p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*
         p1q^2*p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*
         p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q
          - 24*s12*s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*
         s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*
         p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*
         s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*
         s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[ - 2*s23^3*p1q^2 + 4*s13*s23^2*p1q*p2q - 2*
         s13*s23^2*p1q^2 - 2*s13^2*s23*p2q^2 + 4*s13^2*s23*p1q*p2q - 2*
         s13^3*p2q^2 + 2*s12*s23^2*p1q*p3q - 4*s12*s23^2*p1q^2 + 4*s12*
         s13*s23*p3q^2 + 6*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*p1q*p3q
          + 6*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*p1q^2 + 2*s12*s13^2*
         p2q*p3q - 2*s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p2q + 4*s12^2*
         s23*p1q*p3q - 2*s12^2*s23*p1q^2 + 2*s12^2*s13*p2q*p3q + 2*
         s12^2*s13*p1q*p3q - 2*s12^2*s13*p1q*p2q + 2*s12^3*p1q*p3q,3*
         s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^3 - 6*s13^2*s23^2*p1q*
         p2q*p3q + 3*s13^2*s23^2*p1q^2*p3q - 6*s13^2*s23^2*p1q^2*p2q + 
         3*s13^2*s23^2*p1q^3 + 3*s13^3*s23*p2q^2*p3q - 6*s13^3*s23*p1q*
         p2q*p3q + 3*s13^3*s23*p1q*p2q^2 - 6*s13^3*s23*p1q^2*p2q + 3*
         s13^4*p2q^2*p3q + 3*s13^4*p1q*p2q^2 - 6*s12*s13*s23^2*p1q*
         p3q^2 - 3*s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^3 - 6*
         s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p1q*p3q^2 - 12*s12*
         s13^2*s23*p1q*p2q*p3q - 6*s12*s13^2*s23*p1q^2*p3q - 6*s12*
         s13^2*s23*p1q^2*p2q - 6*s12*s13^3*p2q*p3q^2 + 3*s12*s13^3*
         p2q^2*p3q - 6*s12*s13^3*p1q*p2q*p3q + 3*s12*s13^3*p1q*p2q^2 + 
         3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*
         s13*s23*p1q^2*p3q + 3*s12^2*s13^2*p3q^3 - 6*s12^2*s13^2*p2q*
         p3q^2 + 3*s12^2*s13^2*p1q*p3q^2 - 6*s12^2*s13^2*p1q*p2q*p3q + 
         3*s12^3*s13*p3q^3 + 3*s12^3*s13*p1q*p3q^2]*Log[ - s23 - s13 - 
         s12]*ep^(-1) + rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*
         p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*
         s13^2*p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*
         s23*p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*
         p1q*p2q + s12^3*p1q*p3q,6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*
         p1q^3 - 12*s13^2*s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p1q^2*p3q
          - 12*s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^3 + 6*s13^3*
         s23*p2q^2*p3q - 12*s13^3*s23*p1q*p2q*p3q + 6*s13^3*s23*p1q*
         p2q^2 - 12*s13^3*s23*p1q^2*p2q + 6*s13^4*p2q^2*p3q + 6*s13^4*
         p1q*p2q^2 - 12*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q^2
         *p3q + 6*s12*s13*s23^2*p1q^3 - 12*s12*s13^2*s23*p2q*p3q^2 - 12
         *s12*s13^2*s23*p1q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 12*
         s12*s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q^2*p2q - 12*s12*
         s13^3*p2q*p3q^2 + 6*s12*s13^3*p2q^2*p3q - 12*s12*s13^3*p1q*p2q
         *p3q + 6*s12*s13^3*p1q*p2q^2 + 6*s12^2*s13*s23*p3q^3 - 6*s12^2
         *s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q^2*p3q + 6*s12^2*
         s13^2*p3q^3 - 12*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*s13^2*p1q*
         p3q^2 - 12*s12^2*s13^2*p1q*p2q*p3q + 6*s12^3*s13*p3q^3 + 6*
         s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + 
         rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2 - 
         s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*
         s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 3*
         s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*
         p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*s13^2*
         p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*s23*
         p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*p1q*
         p2q + s12^3*p1q*p3q,6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*p1q^3
          - 12*s13^2*s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p1q^2*p3q - 12*
         s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^3 + 6*s13^3*s23*
         p2q^2*p3q - 12*s13^3*s23*p1q*p2q*p3q + 6*s13^3*s23*p1q*p2q^2
          - 12*s13^3*s23*p1q^2*p2q + 6*s13^4*p2q^2*p3q + 6*s13^4*p1q*
         p2q^2 - 12*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q^2*p3q
          + 6*s12*s13*s23^2*p1q^3 - 12*s12*s13^2*s23*p2q*p3q^2 - 12*s12
         *s13^2*s23*p1q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 12*s12*
         s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q^2*p2q - 12*s12*
         s13^3*p2q*p3q^2 + 6*s12*s13^3*p2q^2*p3q - 12*s12*s13^3*p1q*p2q
         *p3q + 6*s12*s13^3*p1q*p2q^2 + 6*s12^2*s13*s23*p3q^3 - 6*s12^2
         *s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q^2*p3q + 6*s12^2*
         s13^2*p3q^3 - 12*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*s13^2*p1q*
         p3q^2 - 12*s12^2*s13^2*p1q*p2q*p3q + 6*s12^3*s13*p3q^3 + 6*
         s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + 
         rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + 
         s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*
         s23^2*p1q*p3q + 2*s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 3*
         s12*s13*s23*p2q*p3q - 5*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q - s12*s13*s23*p1q^2 - s12*s13^2*p2q*p3q + s12*s13^2*
         p2q^2 + s12*s13^2*p1q*p2q - 2*s12^2*s23*p1q*p3q + s12^2*s23*
         p1q^2 - s12^2*s13*p2q*p3q - s12^2*s13*p1q*p3q + s12^2*s13*p1q*
         p2q - s12^3*p1q*p3q,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*
         p1q^3 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q
          - 24*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*
         s23*p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*
         p2q^2 - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4
         *p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*
         p1q^2*p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*
         p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q
          - 24*s12*s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*
         s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*
         p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*
         s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*
         s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*
         p2q]*ep^(-1) + rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*
         s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*
         p2q^2 - s12*s23^2*p1q*p3q + 2*s12*s23^2*p1q^2 - 2*s12*s13*s23*
         p3q^2 - 3*s12*s13*s23*p2q*p3q - 5*s12*s13*s23*p1q*p3q - 3*s12*
         s13*s23*p1q*p2q - s12*s13*s23*p1q^2 - s12*s13^2*p2q*p3q + s12*
         s13^2*p2q^2 + s12*s13^2*p1q*p2q - 2*s12^2*s23*p1q*p3q + s12^2*
         s23*p1q^2 - s12^2*s13*p2q*p3q - s12^2*s13*p1q*p3q + s12^2*s13*
         p1q*p2q - s12^3*p1q*p3q,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*
         p1q^3 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q
          - 24*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*
         s23*p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*
         p2q^2 - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4
         *p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*
         p1q^2*p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*
         p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q
          - 24*s12*s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*
         s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*
         p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*
         s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*
         s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s13]*ep^(-1) + rat[2*s23^3*p1q^2 - 4*s13*s23^2*p1q*p2q + 2*s13
         *s23^2*p1q^2 + 2*s13^2*s23*p2q^2 - 4*s13^2*s23*p1q*p2q + 2*
         s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + 4*s12*s23^2*p1q^2 - 4*s12*
         s13*s23*p3q^2 - 6*s12*s13*s23*p2q*p3q - 10*s12*s13*s23*p1q*p3q
          - 6*s12*s13*s23*p1q*p2q - 2*s12*s13*s23*p1q^2 - 2*s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 + 2*s12*s13^2*p1q*p2q - 4*s12^2*
         s23*p1q*p3q + 2*s12^2*s23*p1q^2 - 2*s12^2*s13*p2q*p3q - 2*
         s12^2*s13*p1q*p3q + 2*s12^2*s13*p1q*p2q - 2*s12^3*p1q*p3q,3*
         s13*s23^3*p1q^2*p3q + 3*s13*s23^3*p1q^3 - 6*s13^2*s23^2*p1q*
         p2q*p3q + 3*s13^2*s23^2*p1q^2*p3q - 6*s13^2*s23^2*p1q^2*p2q + 
         3*s13^2*s23^2*p1q^3 + 3*s13^3*s23*p2q^2*p3q - 6*s13^3*s23*p1q*
         p2q*p3q + 3*s13^3*s23*p1q*p2q^2 - 6*s13^3*s23*p1q^2*p2q + 3*
         s13^4*p2q^2*p3q + 3*s13^4*p1q*p2q^2 - 6*s12*s13*s23^2*p1q*
         p3q^2 - 3*s12*s13*s23^2*p1q^2*p3q + 3*s12*s13*s23^2*p1q^3 - 6*
         s12*s13^2*s23*p2q*p3q^2 - 6*s12*s13^2*s23*p1q*p3q^2 - 12*s12*
         s13^2*s23*p1q*p2q*p3q - 6*s12*s13^2*s23*p1q^2*p3q - 6*s12*
         s13^2*s23*p1q^2*p2q - 6*s12*s13^3*p2q*p3q^2 + 3*s12*s13^3*
         p2q^2*p3q - 6*s12*s13^3*p1q*p2q*p3q + 3*s12*s13^3*p1q*p2q^2 + 
         3*s12^2*s13*s23*p3q^3 - 3*s12^2*s13*s23*p1q*p3q^2 - 6*s12^2*
         s13*s23*p1q^2*p3q + 3*s12^2*s13^2*p3q^3 - 6*s12^2*s13^2*p2q*
         p3q^2 + 3*s12^2*s13^2*p1q*p3q^2 - 6*s12^2*s13^2*p1q*p2q*p3q + 
         3*s12^3*s13*p3q^3 + 3*s12^3*s13*p1q*p3q^2]*ep^(-2) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]*
      nl*Ioperator * ( rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*
         s23^2*p1q^2 + s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*
         p2q^2 - s12*s23^2*p1q*p3q + 2*s12*s23^2*p1q^2 - 2*s12*s13*s23*
         p3q^2 - 3*s12*s13*s23*p2q*p3q - 5*s12*s13*s23*p1q*p3q - 3*s12*
         s13*s23*p1q*p2q - s12*s13*s23*p1q^2 - s12*s13^2*p2q*p3q + s12*
         s13^2*p2q^2 + s12*s13^2*p1q*p2q - 2*s12^2*s23*p1q*p3q + s12^2*
         s23*p1q^2 - s12^2*s13*p2q*p3q - s12^2*s13*p1q*p3q + s12^2*s13*
         p1q*p2q - s12^3*p1q*p3q,6*s13*s23^3*p1q^2*p3q + 6*s13*s23^3*
         p1q^3 - 12*s13^2*s23^2*p1q*p2q*p3q + 6*s13^2*s23^2*p1q^2*p3q
          - 12*s13^2*s23^2*p1q^2*p2q + 6*s13^2*s23^2*p1q^3 + 6*s13^3*
         s23*p2q^2*p3q - 12*s13^3*s23*p1q*p2q*p3q + 6*s13^3*s23*p1q*
         p2q^2 - 12*s13^3*s23*p1q^2*p2q + 6*s13^4*p2q^2*p3q + 6*s13^4*
         p1q*p2q^2 - 12*s12*s13*s23^2*p1q*p3q^2 - 6*s12*s13*s23^2*p1q^2
         *p3q + 6*s12*s13*s23^2*p1q^3 - 12*s12*s13^2*s23*p2q*p3q^2 - 12
         *s12*s13^2*s23*p1q*p3q^2 - 24*s12*s13^2*s23*p1q*p2q*p3q - 12*
         s12*s13^2*s23*p1q^2*p3q - 12*s12*s13^2*s23*p1q^2*p2q - 12*s12*
         s13^3*p2q*p3q^2 + 6*s12*s13^3*p2q^2*p3q - 12*s12*s13^3*p1q*p2q
         *p3q + 6*s12*s13^3*p1q*p2q^2 + 6*s12^2*s13*s23*p3q^3 - 6*s12^2
         *s13*s23*p1q*p3q^2 - 12*s12^2*s13*s23*p1q^2*p3q + 6*s12^2*
         s13^2*p3q^3 - 12*s12^2*s13^2*p2q*p3q^2 + 6*s12^2*s13^2*p1q*
         p3q^2 - 12*s12^2*s13^2*p1q*p2q*p3q + 6*s12^3*s13*p3q^3 + 6*
         s12^3*s13*p1q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2
          - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*
         s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 3*
         s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*
         p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*s13^2*
         p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*s23*
         p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*p1q*
         p2q + s12^3*p1q*p3q,4*s13*s23^3*p1q^2*p3q + 4*s13*s23^3*p1q^3
          - 8*s13^2*s23^2*p1q*p2q*p3q + 4*s13^2*s23^2*p1q^2*p3q - 8*
         s13^2*s23^2*p1q^2*p2q + 4*s13^2*s23^2*p1q^3 + 4*s13^3*s23*
         p2q^2*p3q - 8*s13^3*s23*p1q*p2q*p3q + 4*s13^3*s23*p1q*p2q^2 - 
         8*s13^3*s23*p1q^2*p2q + 4*s13^4*p2q^2*p3q + 4*s13^4*p1q*p2q^2
          - 8*s12*s13*s23^2*p1q*p3q^2 - 4*s12*s13*s23^2*p1q^2*p3q + 4*
         s12*s13*s23^2*p1q^3 - 8*s12*s13^2*s23*p2q*p3q^2 - 8*s12*s13^2*
         s23*p1q*p3q^2 - 16*s12*s13^2*s23*p1q*p2q*p3q - 8*s12*s13^2*s23
         *p1q^2*p3q - 8*s12*s13^2*s23*p1q^2*p2q - 8*s12*s13^3*p2q*p3q^2
          + 4*s12*s13^3*p2q^2*p3q - 8*s12*s13^3*p1q*p2q*p3q + 4*s12*
         s13^3*p1q*p2q^2 + 4*s12^2*s13*s23*p3q^3 - 4*s12^2*s13*s23*p1q*
         p3q^2 - 8*s12^2*s13*s23*p1q^2*p3q + 4*s12^2*s13^2*p3q^3 - 8*
         s12^2*s13^2*p2q*p3q^2 + 4*s12^2*s13^2*p1q*p3q^2 - 8*s12^2*
         s13^2*p1q*p2q*p3q + 4*s12^3*s13*p3q^3 + 4*s12^3*s13*p1q*p3q^2]
          )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      Ioperator * ( rat[ - 2*s23^3*p1q^2 + 4*s13*s23^2*p1q*p2q - 2*s13*
         s23^2*p1q^2 - 2*s13^2*s23*p2q^2 + 4*s13^2*s23*p1q*p2q - 2*
         s13^3*p2q^2 + 2*s12*s23^2*p1q*p3q - 4*s12*s23^2*p1q^2 + 4*s12*
         s13*s23*p3q^2 + 6*s12*s13*s23*p2q*p3q + 10*s12*s13*s23*p1q*p3q
          + 6*s12*s13*s23*p1q*p2q + 2*s12*s13*s23*p1q^2 + 2*s12*s13^2*
         p2q*p3q - 2*s12*s13^2*p2q^2 - 2*s12*s13^2*p1q*p2q + 4*s12^2*
         s23*p1q*p3q - 2*s12^2*s23*p1q^2 + 2*s12^2*s13*p2q*p3q + 2*
         s12^2*s13*p1q*p3q - 2*s12^2*s13*p1q*p2q + 2*s12^3*p1q*p3q,9*
         s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^3 - 18*s13^2*s23^2*p1q*
         p2q*p3q + 9*s13^2*s23^2*p1q^2*p3q - 18*s13^2*s23^2*p1q^2*p2q
          + 9*s13^2*s23^2*p1q^3 + 9*s13^3*s23*p2q^2*p3q - 18*s13^3*s23*
         p1q*p2q*p3q + 9*s13^3*s23*p1q*p2q^2 - 18*s13^3*s23*p1q^2*p2q
          + 9*s13^4*p2q^2*p3q + 9*s13^4*p1q*p2q^2 - 18*s12*s13*s23^2*
         p1q*p3q^2 - 9*s12*s13*s23^2*p1q^2*p3q + 9*s12*s13*s23^2*p1q^3
          - 18*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*p1q*p3q^2 - 
         36*s12*s13^2*s23*p1q*p2q*p3q - 18*s12*s13^2*s23*p1q^2*p3q - 18
         *s12*s13^2*s23*p1q^2*p2q - 18*s12*s13^3*p2q*p3q^2 + 9*s12*
         s13^3*p2q^2*p3q - 18*s12*s13^3*p1q*p2q*p3q + 9*s12*s13^3*p1q*
         p2q^2 + 9*s12^2*s13*s23*p3q^3 - 9*s12^2*s13*s23*p1q*p3q^2 - 18
         *s12^2*s13*s23*p1q^2*p3q + 9*s12^2*s13^2*p3q^3 - 18*s12^2*
         s13^2*p2q*p3q^2 + 9*s12^2*s13^2*p1q*p3q^2 - 18*s12^2*s13^2*p1q
         *p2q*p3q + 9*s12^3*s13*p3q^3 + 9*s12^3*s13*p1q*p3q^2]*ep^(-2)
          + rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*s23^2*p1q^2
          - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*p2q^2 + s12*
         s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*p3q^2 + 3*
         s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*s13*s23*
         p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*s13^2*
         p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*s23*
         p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*p1q*
         p2q + s12^3*p1q*p3q,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*
         p1q^3 - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q
          - 72*s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*
         s23*p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*
         p2q^2 - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4
         *p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*
         p1q^2*p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q
         *p3q - 72*s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q
          - 72*s12*s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*
         s13^3*p1q*p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*
         p3q^3 - 36*s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*
         p3q + 36*s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*
         s12^2*s13^2*p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*
         s13*p3q^3 + 36*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*
         p2q]*ep^(-1) + rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*
         p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*
         s13^2*p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*
         s23*p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*
         p1q*p2q + s12^3*p1q*p3q,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*
         p1q^3 - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q
          - 72*s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*
         s23*p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*
         p2q^2 - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4
         *p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*
         p1q^2*p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q
         *p3q - 72*s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q
          - 72*s12*s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*
         s13^3*p1q*p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*
         p3q^3 - 36*s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*
         p3q + 36*s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*
         s12^2*s13^2*p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*
         s13*p3q^3 + 36*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*
         p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*
         s13^2*p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*
         s23*p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*
         p1q*p2q + s12^3*p1q*p3q,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*
         p1q^3 - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q
          - 72*s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*
         s23*p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*
         p2q^2 - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4
         *p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*
         p1q^2*p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q
         *p3q - 72*s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q
          - 72*s12*s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*
         s13^3*p1q*p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*
         p3q^3 - 36*s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*
         p3q + 36*s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*
         s12^2*s13^2*p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*
         s13*p3q^3 + 36*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s23]*ep^(-1) + rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*
         p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*
         s13^2*p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*
         s23*p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*
         p1q*p2q + s12^3*p1q*p3q,36*s13*s23^3*p1q^2*p3q + 36*s13*s23^3*
         p1q^3 - 72*s13^2*s23^2*p1q*p2q*p3q + 36*s13^2*s23^2*p1q^2*p3q
          - 72*s13^2*s23^2*p1q^2*p2q + 36*s13^2*s23^2*p1q^3 + 36*s13^3*
         s23*p2q^2*p3q - 72*s13^3*s23*p1q*p2q*p3q + 36*s13^3*s23*p1q*
         p2q^2 - 72*s13^3*s23*p1q^2*p2q + 36*s13^4*p2q^2*p3q + 36*s13^4
         *p1q*p2q^2 - 72*s12*s13*s23^2*p1q*p3q^2 - 36*s12*s13*s23^2*
         p1q^2*p3q + 36*s12*s13*s23^2*p1q^3 - 72*s12*s13^2*s23*p2q*
         p3q^2 - 72*s12*s13^2*s23*p1q*p3q^2 - 144*s12*s13^2*s23*p1q*p2q
         *p3q - 72*s12*s13^2*s23*p1q^2*p3q - 72*s12*s13^2*s23*p1q^2*p2q
          - 72*s12*s13^3*p2q*p3q^2 + 36*s12*s13^3*p2q^2*p3q - 72*s12*
         s13^3*p1q*p2q*p3q + 36*s12*s13^3*p1q*p2q^2 + 36*s12^2*s13*s23*
         p3q^3 - 36*s12^2*s13*s23*p1q*p3q^2 - 72*s12^2*s13*s23*p1q^2*
         p3q + 36*s12^2*s13^2*p3q^3 - 72*s12^2*s13^2*p2q*p3q^2 + 36*
         s12^2*s13^2*p1q*p3q^2 - 72*s12^2*s13^2*p1q*p2q*p3q + 36*s12^3*
         s13*p3q^3 + 36*s12^3*s13*p1q*p3q^2]*Log[1/(s23 + s13 + s12)*
         s13]*ep^(-1) + rat[2*s23^3*p1q^2 - 4*s13*s23^2*p1q*p2q + 2*s13
         *s23^2*p1q^2 + 2*s13^2*s23*p2q^2 - 4*s13^2*s23*p1q*p2q + 2*
         s13^3*p2q^2 - 2*s12*s23^2*p1q*p3q + 4*s12*s23^2*p1q^2 - 4*s12*
         s13*s23*p3q^2 - 6*s12*s13*s23*p2q*p3q - 10*s12*s13*s23*p1q*p3q
          - 6*s12*s13*s23*p1q*p2q - 2*s12*s13*s23*p1q^2 - 2*s12*s13^2*
         p2q*p3q + 2*s12*s13^2*p2q^2 + 2*s12*s13^2*p1q*p2q - 4*s12^2*
         s23*p1q*p3q + 2*s12^2*s23*p1q^2 - 2*s12^2*s13*p2q*p3q - 2*
         s12^2*s13*p1q*p3q + 2*s12^2*s13*p1q*p2q - 2*s12^3*p1q*p3q,9*
         s13*s23^3*p1q^2*p3q + 9*s13*s23^3*p1q^3 - 18*s13^2*s23^2*p1q*
         p2q*p3q + 9*s13^2*s23^2*p1q^2*p3q - 18*s13^2*s23^2*p1q^2*p2q
          + 9*s13^2*s23^2*p1q^3 + 9*s13^3*s23*p2q^2*p3q - 18*s13^3*s23*
         p1q*p2q*p3q + 9*s13^3*s23*p1q*p2q^2 - 18*s13^3*s23*p1q^2*p2q
          + 9*s13^4*p2q^2*p3q + 9*s13^4*p1q*p2q^2 - 18*s12*s13*s23^2*
         p1q*p3q^2 - 9*s12*s13*s23^2*p1q^2*p3q + 9*s12*s13*s23^2*p1q^3
          - 18*s12*s13^2*s23*p2q*p3q^2 - 18*s12*s13^2*s23*p1q*p3q^2 - 
         36*s12*s13^2*s23*p1q*p2q*p3q - 18*s12*s13^2*s23*p1q^2*p3q - 18
         *s12*s13^2*s23*p1q^2*p2q - 18*s12*s13^3*p2q*p3q^2 + 9*s12*
         s13^3*p2q^2*p3q - 18*s12*s13^3*p1q*p2q*p3q + 9*s12*s13^3*p1q*
         p2q^2 + 9*s12^2*s13*s23*p3q^3 - 9*s12^2*s13*s23*p1q*p3q^2 - 18
         *s12^2*s13*s23*p1q^2*p3q + 9*s12^2*s13^2*p3q^3 - 18*s12^2*
         s13^2*p2q*p3q^2 + 9*s12^2*s13^2*p1q*p3q^2 - 18*s12^2*s13^2*p1q
         *p2q*p3q + 9*s12^3*s13*p3q^3 + 9*s12^3*s13*p1q*p3q^2]*Log[ - 
         s23 - s13 - s12]*ep^(-1) + rat[5*s23^3*p1q^2 - 10*s13*s23^2*
         p1q*p2q + 5*s13*s23^2*p1q^2 + 5*s13^2*s23*p2q^2 - 10*s13^2*s23
         *p1q*p2q + 5*s13^3*p2q^2 - 5*s12*s23^2*p1q*p3q + 10*s12*s23^2*
         p1q^2 - 10*s12*s13*s23*p3q^2 - 15*s12*s13*s23*p2q*p3q - 25*s12
         *s13*s23*p1q*p3q - 15*s12*s13*s23*p1q*p2q - 5*s12*s13*s23*
         p1q^2 - 5*s12*s13^2*p2q*p3q + 5*s12*s13^2*p2q^2 + 5*s12*s13^2*
         p1q*p2q - 10*s12^2*s23*p1q*p3q + 5*s12^2*s23*p1q^2 - 5*s12^2*
         s13*p2q*p3q - 5*s12^2*s13*p1q*p3q + 5*s12^2*s13*p1q*p2q - 5*
         s12^3*p1q*p3q,18*s13*s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^3 - 36
         *s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*p1q^2*p3q - 36*s13^2
         *s23^2*p1q^2*p2q + 18*s13^2*s23^2*p1q^3 + 18*s13^3*s23*p2q^2*
         p3q - 36*s13^3*s23*p1q*p2q*p3q + 18*s13^3*s23*p1q*p2q^2 - 36*
         s13^3*s23*p1q^2*p2q + 18*s13^4*p2q^2*p3q + 18*s13^4*p1q*p2q^2
          - 36*s12*s13*s23^2*p1q*p3q^2 - 18*s12*s13*s23^2*p1q^2*p3q + 
         18*s12*s13*s23^2*p1q^3 - 36*s12*s13^2*s23*p2q*p3q^2 - 36*s12*
         s13^2*s23*p1q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q*p3q - 36*s12*
         s13^2*s23*p1q^2*p3q - 36*s12*s13^2*s23*p1q^2*p2q - 36*s12*
         s13^3*p2q*p3q^2 + 18*s12*s13^3*p2q^2*p3q - 36*s12*s13^3*p1q*
         p2q*p3q + 18*s12*s13^3*p1q*p2q^2 + 18*s12^2*s13*s23*p3q^3 - 18
         *s12^2*s13*s23*p1q*p3q^2 - 36*s12^2*s13*s23*p1q^2*p3q + 18*
         s12^2*s13^2*p3q^3 - 36*s12^2*s13^2*p2q*p3q^2 + 18*s12^2*s13^2*
         p1q*p3q^2 - 36*s12^2*s13^2*p1q*p2q*p3q + 18*s12^3*s13*p3q^3 + 
         18*s12^3*s13*p1q*p3q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1)
          + rat[5*s23^3*p1q^2 - 10*s13*s23^2*p1q*p2q + 5*s13*s23^2*
         p1q^2 + 5*s13^2*s23*p2q^2 - 10*s13^2*s23*p1q*p2q + 5*s13^3*
         p2q^2 - 5*s12*s23^2*p1q*p3q + 10*s12*s23^2*p1q^2 - 10*s12*s13*
         s23*p3q^2 - 15*s12*s13*s23*p2q*p3q - 25*s12*s13*s23*p1q*p3q - 
         15*s12*s13*s23*p1q*p2q - 5*s12*s13*s23*p1q^2 - 5*s12*s13^2*p2q
         *p3q + 5*s12*s13^2*p2q^2 + 5*s12*s13^2*p1q*p2q - 10*s12^2*s23*
         p1q*p3q + 5*s12^2*s23*p1q^2 - 5*s12^2*s13*p2q*p3q - 5*s12^2*
         s13*p1q*p3q + 5*s12^2*s13*p1q*p2q - 5*s12^3*p1q*p3q,18*s13*
         s23^3*p1q^2*p3q + 18*s13*s23^3*p1q^3 - 36*s13^2*s23^2*p1q*p2q*
         p3q + 18*s13^2*s23^2*p1q^2*p3q - 36*s13^2*s23^2*p1q^2*p2q + 18
         *s13^2*s23^2*p1q^3 + 18*s13^3*s23*p2q^2*p3q - 36*s13^3*s23*p1q
         *p2q*p3q + 18*s13^3*s23*p1q*p2q^2 - 36*s13^3*s23*p1q^2*p2q + 
         18*s13^4*p2q^2*p3q + 18*s13^4*p1q*p2q^2 - 36*s12*s13*s23^2*p1q
         *p3q^2 - 18*s12*s13*s23^2*p1q^2*p3q + 18*s12*s13*s23^2*p1q^3
          - 36*s12*s13^2*s23*p2q*p3q^2 - 36*s12*s13^2*s23*p1q*p3q^2 - 
         72*s12*s13^2*s23*p1q*p2q*p3q - 36*s12*s13^2*s23*p1q^2*p3q - 36
         *s12*s13^2*s23*p1q^2*p2q - 36*s12*s13^3*p2q*p3q^2 + 18*s12*
         s13^3*p2q^2*p3q - 36*s12*s13^3*p1q*p2q*p3q + 18*s12*s13^3*p1q*
         p2q^2 + 18*s12^2*s13*s23*p3q^3 - 18*s12^2*s13*s23*p1q*p3q^2 - 
         36*s12^2*s13*s23*p1q^2*p3q + 18*s12^2*s13^2*p3q^3 - 36*s12^2*
         s13^2*p2q*p3q^2 + 18*s12^2*s13^2*p1q*p3q^2 - 36*s12^2*s13^2*
         p1q*p2q*p3q + 18*s12^3*s13*p3q^3 + 18*s12^3*s13*p1q*p3q^2]*
         Log[1/(s23 + s13 + s12)*s12]*ep^(-1) + rat[ - 7*s12^3*p1q*p3q
          + 7*s12^2*s13*p1q*p2q - 7*s12^2*s13*p1q*p3q - 7*s12^2*s13*p2q
         *p3q + 7*s12^2*s23*p1q^2 - 14*s12^2*s23*p1q*p3q + 7*s12*s13^2*
         p1q*p2q + 7*s12*s13^2*p2q^2 - 7*s12*s13^2*p2q*p3q - 7*s12*s13*
         s23*p1q^2 - 21*s12*s13*s23*p1q*p2q - 35*s12*s13*s23*p1q*p3q - 
         21*s12*s13*s23*p2q*p3q - 14*s12*s13*s23*p3q^2 + 14*s12*s23^2*
         p1q^2 - 7*s12*s23^2*p1q*p3q + 7*s13^3*p2q^2 - 14*s13^2*s23*p1q
         *p2q + 7*s13^2*s23*p2q^2 + 7*s13*s23^2*p1q^2 - 14*s13*s23^2*
         p1q*p2q + 7*s23^3*p1q^2,12*s12^3*s13*p1q*p3q^2 + 12*s12^3*s13*
         p3q^3 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^2*s13^2*p1q*p3q^2
          - 24*s12^2*s13^2*p2q*p3q^2 + 12*s12^2*s13^2*p3q^3 - 24*s12^2*
         s13*s23*p1q^2*p3q - 12*s12^2*s13*s23*p1q*p3q^2 + 12*s12^2*s13*
         s23*p3q^3 + 12*s12*s13^3*p1q*p2q^2 - 24*s12*s13^3*p1q*p2q*p3q
          + 12*s12*s13^3*p2q^2*p3q - 24*s12*s13^3*p2q*p3q^2 - 24*s12*
         s13^2*s23*p1q^2*p2q - 24*s12*s13^2*s23*p1q^2*p3q - 48*s12*
         s13^2*s23*p1q*p2q*p3q - 24*s12*s13^2*s23*p1q*p3q^2 - 24*s12*
         s13^2*s23*p2q*p3q^2 + 12*s12*s13*s23^2*p1q^3 - 12*s12*s13*
         s23^2*p1q^2*p3q - 24*s12*s13*s23^2*p1q*p3q^2 + 12*s13^4*p1q*
         p2q^2 + 12*s13^4*p2q^2*p3q - 24*s13^3*s23*p1q^2*p2q + 12*s13^3
         *s23*p1q*p2q^2 - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p2q^2
         *p3q + 12*s13^2*s23^2*p1q^3 - 24*s13^2*s23^2*p1q^2*p2q + 12*
         s13^2*s23^2*p1q^2*p3q - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13*
         s23^3*p1q^3 + 12*s13*s23^3*p1q^2*p3q]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]*
      nl*Ioperator * ( rat[ - s23^3*p1q^2 + 2*s13*s23^2*p1q*p2q - s13*
         s23^2*p1q^2 - s13^2*s23*p2q^2 + 2*s13^2*s23*p1q*p2q - s13^3*
         p2q^2 + s12*s23^2*p1q*p3q - 2*s12*s23^2*p1q^2 + 2*s12*s13*s23*
         p3q^2 + 3*s12*s13*s23*p2q*p3q + 5*s12*s13*s23*p1q*p3q + 3*s12*
         s13*s23*p1q*p2q + s12*s13*s23*p1q^2 + s12*s13^2*p2q*p3q - s12*
         s13^2*p2q^2 - s12*s13^2*p1q*p2q + 2*s12^2*s23*p1q*p3q - s12^2*
         s23*p1q^2 + s12^2*s13*p2q*p3q + s12^2*s13*p1q*p3q - s12^2*s13*
         p1q*p2q + s12^3*p1q*p3q,18*s13*s23^3*p1q^2*p3q + 18*s13*s23^3*
         p1q^3 - 36*s13^2*s23^2*p1q*p2q*p3q + 18*s13^2*s23^2*p1q^2*p3q
          - 36*s13^2*s23^2*p1q^2*p2q + 18*s13^2*s23^2*p1q^3 + 18*s13^3*
         s23*p2q^2*p3q - 36*s13^3*s23*p1q*p2q*p3q + 18*s13^3*s23*p1q*
         p2q^2 - 36*s13^3*s23*p1q^2*p2q + 18*s13^4*p2q^2*p3q + 18*s13^4
         *p1q*p2q^2 - 36*s12*s13*s23^2*p1q*p3q^2 - 18*s12*s13*s23^2*
         p1q^2*p3q + 18*s12*s13*s23^2*p1q^3 - 36*s12*s13^2*s23*p2q*
         p3q^2 - 36*s12*s13^2*s23*p1q*p3q^2 - 72*s12*s13^2*s23*p1q*p2q*
         p3q - 36*s12*s13^2*s23*p1q^2*p3q - 36*s12*s13^2*s23*p1q^2*p2q
          - 36*s12*s13^3*p2q*p3q^2 + 18*s12*s13^3*p2q^2*p3q - 36*s12*
         s13^3*p1q*p2q*p3q + 18*s12*s13^3*p1q*p2q^2 + 18*s12^2*s13*s23*
         p3q^3 - 18*s12^2*s13*s23*p1q*p3q^2 - 36*s12^2*s13*s23*p1q^2*
         p3q + 18*s12^2*s13^2*p3q^3 - 36*s12^2*s13^2*p2q*p3q^2 + 18*
         s12^2*s13^2*p1q*p3q^2 - 36*s12^2*s13^2*p1q*p2q*p3q + 18*s12^3*
         s13*p3q^3 + 18*s12^3*s13*p1q*p3q^2]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[q],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s23^3*p1q^2 - 2*s13*s23^2*p1q*p2q + s13*s23^2*p1q^2 + 
         s13^2*s23*p2q^2 - 2*s13^2*s23*p1q*p2q + s13^3*p2q^2 - s12*
         s23^2*p1q*p3q + 2*s12*s23^2*p1q^2 - 2*s12*s13*s23*p3q^2 - 3*
         s12*s13*s23*p2q*p3q - 5*s12*s13*s23*p1q*p3q - 3*s12*s13*s23*
         p1q*p2q - s12*s13*s23*p1q^2 - s12*s13^2*p2q*p3q + s12*s13^2*
         p2q^2 + s12*s13^2*p1q*p2q - 2*s12^2*s23*p1q*p3q + s12^2*s23*
         p1q^2 - s12^2*s13*p2q*p3q - s12^2*s13*p1q*p3q + s12^2*s13*p1q*
         p2q - s12^3*p1q*p3q,12*s13*s23^3*p1q^2*p3q + 12*s13*s23^3*
         p1q^3 - 24*s13^2*s23^2*p1q*p2q*p3q + 12*s13^2*s23^2*p1q^2*p3q
          - 24*s13^2*s23^2*p1q^2*p2q + 12*s13^2*s23^2*p1q^3 + 12*s13^3*
         s23*p2q^2*p3q - 24*s13^3*s23*p1q*p2q*p3q + 12*s13^3*s23*p1q*
         p2q^2 - 24*s13^3*s23*p1q^2*p2q + 12*s13^4*p2q^2*p3q + 12*s13^4
         *p1q*p2q^2 - 24*s12*s13*s23^2*p1q*p3q^2 - 12*s12*s13*s23^2*
         p1q^2*p3q + 12*s12*s13*s23^2*p1q^3 - 24*s12*s13^2*s23*p2q*
         p3q^2 - 24*s12*s13^2*s23*p1q*p3q^2 - 48*s12*s13^2*s23*p1q*p2q*
         p3q - 24*s12*s13^2*s23*p1q^2*p3q - 24*s12*s13^2*s23*p1q^2*p2q
          - 24*s12*s13^3*p2q*p3q^2 + 12*s12*s13^3*p2q^2*p3q - 24*s12*
         s13^3*p1q*p2q*p3q + 12*s12*s13^3*p1q*p2q^2 + 12*s12^2*s13*s23*
         p3q^3 - 12*s12^2*s13*s23*p1q*p3q^2 - 24*s12^2*s13*s23*p1q^2*
         p3q + 12*s12^2*s13^2*p3q^3 - 24*s12^2*s13^2*p2q*p3q^2 + 12*
         s12^2*s13^2*p1q*p3q^2 - 24*s12^2*s13^2*p1q*p2q*p3q + 12*s12^3*
         s13*p3q^3 + 12*s12^3*s13*p1q*p3q^2] )

       + Chain[UBar2,G[p3],U0,UBar1,G[p2],V3]*delta[c0,c1]*delta[c2,c3]
      *Ioperator * ( rat[ - 7*s12^2*p1q*p3q - 7*s12*s13*p1q*p2q - 14*
         s12*s13*p1q*p3q - 7*s12*s13*p2q*p3q - 7*s12*s13*p3q^2 + 7*s12*
         s23*p1q^2 - 7*s12*s23*p1q*p3q + 7*s13^2*p2q^2 + 7*s13^2*p2q*
         p3q - 14*s13*s23*p1q*p2q - 7*s13*s23*p1q*p3q + 7*s23^2*p1q^2,2
         *s12^3*s13*p3q^2 - 4*s12^2*s13^2*p2q*p3q + 2*s12^2*s13^2*p3q^2
          - 4*s12^2*s13*s23*p1q*p3q + 2*s12^2*s13*s23*p3q^2 + 2*s12*
         s13^3*p2q^2 - 4*s12*s13^3*p2q*p3q - 4*s12*s13^2*s23*p1q*p2q - 
         4*s12*s13^2*s23*p1q*p3q - 4*s12*s13^2*s23*p2q*p3q + 2*s12*s13*
         s23^2*p1q^2 - 4*s12*s13*s23^2*p1q*p3q + 2*s13^4*p2q^2 - 4*
         s13^3*s23*p1q*p2q + 2*s13^3*s23*p2q^2 + 2*s13^2*s23^2*p1q^2 - 
         4*s13^2*s23^2*p1q*p2q + 2*s13*s23^3*p1q^2]*ep^(-1) + rat[ - 7*
         s12^2*p1q*p3q - 7*s12*s13*p1q*p2q - 14*s12*s13*p1q*p3q - 7*s12
         *s13*p2q*p3q - 7*s12*s13*p3q^2 + 7*s12*s23*p1q^2 - 7*s12*s23*
         p1q*p3q + 7*s13^2*p2q^2 + 7*s13^2*p2q*p3q - 14*s13*s23*p1q*p2q
          - 7*s13*s23*p1q*p3q + 7*s23^2*p1q^2,6*s12^3*s13*p3q^2 - 12*
         s12^2*s13^2*p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*
         p1q*p3q + 6*s12^2*s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*
         s13^3*p2q*p3q - 12*s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*
         p1q*p3q - 12*s12*s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 
         12*s12*s13*s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*
         p2q + 6*s13^3*s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2
         *p1q*p2q + 6*s13*s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*p1q]*
         ep^(-1) + rat[ - 7*s12^2*p1q*p3q - 7*s12*s13*p1q*p2q - 14*s12*
         s13*p1q*p3q - 7*s12*s13*p2q*p3q - 7*s12*s13*p3q^2 + 7*s12*s23*
         p1q^2 - 7*s12*s23*p1q*p3q + 7*s13^2*p2q^2 + 7*s13^2*p2q*p3q - 
         14*s13*s23*p1q*p2q - 7*s13*s23*p1q*p3q + 7*s23^2*p1q^2,6*s12^3
         *s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12
         *s12^2*s13*s23*p1q*p3q + 6*s12^2*s13*s23*p3q^2 + 6*s12*s13^3*
         p2q^2 - 12*s12*s13^3*p2q*p3q - 12*s12*s13^2*s23*p1q*p2q - 12*
         s12*s13^2*s23*p1q*p3q - 12*s12*s13^2*s23*p2q*p3q + 6*s12*s13*
         s23^2*p1q^2 - 12*s12*s13*s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*
         s13^3*s23*p1q*p2q + 6*s13^3*s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 
         12*s13^2*s23^2*p1q*p2q + 6*s13*s23^3*p1q^2]*Log[1/(s23 + s13
          + s12)*s23]*ep^(-1) + rat[ - 4*s12^2*p1q*p3q - 4*s12*s13*p1q*
         p2q - 8*s12*s13*p1q*p3q - 4*s12*s13*p2q*p3q - 4*s12*s13*p3q^2
          + 4*s12*s23*p1q^2 - 4*s12*s23*p1q*p3q + 4*s13^2*p2q^2 + 4*
         s13^2*p2q*p3q - 8*s13*s23*p1q*p2q - 4*s13*s23*p1q*p3q + 4*
         s23^2*p1q^2,3*s12^3*s13*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*
         s12^2*s13^2*p3q^2 - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*
         p3q^2 + 3*s12*s13^3*p2q^2 - 6*s12*s13^3*p2q*p3q - 6*s12*s13^2*
         s23*p1q*p2q - 6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p2q*
         p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*s13*s23^2*p1q*p3q + 3*
         s13^4*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*s13^3*s23*p2q^2 + 3*
         s13^2*s23^2*p1q^2 - 6*s13^2*s23^2*p1q*p2q + 3*s13*s23^3*p1q^2]
         *Log[ - s23 - s13 - s12]*ep^(-1) + rat[ - s12^2*p1q*p3q - s12*
         s13*p1q*p2q - 2*s12*s13*p1q*p3q - s12*s13*p2q*p3q - s12*s13*
         p3q^2 + s12*s23*p1q^2 - s12*s23*p1q*p3q + s13^2*p2q^2 + s13^2*
         p2q*p3q - 2*s13*s23*p1q*p2q - s13*s23*p1q*p3q + s23^2*p1q^2,3*
         s12^3*s13*p3q^2 - 6*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p3q^2
          - 6*s12^2*s13*s23*p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*s12*
         s13^3*p2q^2 - 6*s12*s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q - 
         6*s12*s13^2*s23*p1q*p3q - 6*s12*s13^2*s23*p2q*p3q + 3*s12*s13*
         s23^2*p1q^2 - 6*s12*s13*s23^2*p1q*p3q + 3*s13^4*p2q^2 - 6*
         s13^3*s23*p1q*p2q + 3*s13^3*s23*p2q^2 + 3*s13^2*s23^2*p1q^2 - 
         6*s13^2*s23^2*p1q*p2q + 3*s13*s23^3*p1q^2]*Log[1/(p3q + p2q + 
         p1q)*p3q]*ep^(-1) + rat[ - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2
         *s12*s13*p1q*p3q - s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*
         p1q^2 - s12*s23*p1q*p3q + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*
         s23*p1q*p2q - s13*s23*p1q*p3q + s23^2*p1q^2,3*s12^3*s13*p3q^2
          - 6*s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p3q^2 - 6*s12^2*s13*
         s23*p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*s12*s13^3*p2q^2 - 6*
         s12*s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q - 6*s12*s13^2*s23*
         p1q*p3q - 6*s12*s13^2*s23*p2q*p3q + 3*s12*s13*s23^2*p1q^2 - 6*
         s12*s13*s23^2*p1q*p3q + 3*s13^4*p2q^2 - 6*s13^3*s23*p1q*p2q + 
         3*s13^3*s23*p2q^2 + 3*s13^2*s23^2*p1q^2 - 6*s13^2*s23^2*p1q*
         p2q + 3*s13*s23^3*p1q^2]*Log[1/(s23 + s13 + s12)*s12]*ep^(-1)
          + rat[s12^2*p1q*p3q + s12*s13*p1q*p2q + 2*s12*s13*p1q*p3q + 
         s12*s13*p2q*p3q + s12*s13*p3q^2 - s12*s23*p1q^2 + s12*s23*p1q*
         p3q - s13^2*p2q^2 - s13^2*p2q*p3q + 2*s13*s23*p1q*p2q + s13*
         s23*p1q*p3q - s23^2*p1q^2,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*
         p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*
         s12^2*s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q
          - 12*s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*
         s12*s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*
         s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3
         *s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13*s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1) + rat[
         s12^2*p1q*p3q + s12*s13*p1q*p2q + 2*s12*s13*p1q*p3q + s12*s13*
         p2q*p3q + s12*s13*p3q^2 - s12*s23*p1q^2 + s12*s23*p1q*p3q - 
         s13^2*p2q^2 - s13^2*p2q*p3q + 2*s13*s23*p1q*p2q + s13*s23*p1q*
         p3q - s23^2*p1q^2,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q
          + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*s12^2*
         s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q - 12*
         s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*s12*
         s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*s23^2*
         p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3*s23*
         p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*s13*
         s23^3*p1q^2]*Log[1/(s23 + s13 + s12)*s13]*ep^(-1) + rat[4*
         s12^2*p1q*p3q + 4*s12*s13*p1q*p2q + 8*s12*s13*p1q*p3q + 4*s12*
         s13*p2q*p3q + 4*s12*s13*p3q^2 - 4*s12*s23*p1q^2 + 4*s12*s23*
         p1q*p3q - 4*s13^2*p2q^2 - 4*s13^2*p2q*p3q + 8*s13*s23*p1q*p2q
          + 4*s13*s23*p1q*p3q - 4*s23^2*p1q^2,3*s12^3*s13*p3q^2 - 6*
         s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p3q^2 - 6*s12^2*s13*s23*
         p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*s12*s13^3*p2q^2 - 6*s12*
         s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q - 6*s12*s13^2*s23*p1q*
         p3q - 6*s12*s13^2*s23*p2q*p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*
         s13*s23^2*p1q*p3q + 3*s13^4*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*
         s13^3*s23*p2q^2 + 3*s13^2*s23^2*p1q^2 - 6*s13^2*s23^2*p1q*p2q
          + 3*s13*s23^3*p1q^2]*ep^(-2) )

       + Chain[UBar2,G[p3],U0,UBar1,G[p2],V3]*delta[c0,c1]*delta[c2,c3]
      *nl*Ioperator * ( rat[s12^2*p1q*p3q + s12*s13*p1q*p2q + 2*s12*s13
         *p1q*p3q + s12*s13*p2q*p3q + s12*s13*p3q^2 - s12*s23*p1q^2 + 
         s12*s23*p1q*p3q - s13^2*p2q^2 - s13^2*p2q*p3q + 2*s13*s23*p1q*
         p2q + s13*s23*p1q*p3q - s23^2*p1q^2,3*s12^3*s13*p3q^2 - 6*
         s12^2*s13^2*p2q*p3q + 3*s12^2*s13^2*p3q^2 - 6*s12^2*s13*s23*
         p1q*p3q + 3*s12^2*s13*s23*p3q^2 + 3*s12*s13^3*p2q^2 - 6*s12*
         s13^3*p2q*p3q - 6*s12*s13^2*s23*p1q*p2q - 6*s12*s13^2*s23*p1q*
         p3q - 6*s12*s13^2*s23*p2q*p3q + 3*s12*s13*s23^2*p1q^2 - 6*s12*
         s13*s23^2*p1q*p3q + 3*s13^4*p2q^2 - 6*s13^3*s23*p1q*p2q + 3*
         s13^3*s23*p2q^2 + 3*s13^2*s23^2*p1q^2 - 6*s13^2*s23^2*p1q*p2q
          + 3*s13*s23^3*p1q^2]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[p2],V3]*delta[c0,c1]*delta[c2,c3]
       * ( rat[ - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2*s12*s13*p1q*p3q
          - s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2 - s12*s23*
         p1q*p3q + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*s23*p1q*p2q - 
         s13*s23*p1q*p3q + s23^2*p1q^2,2*s12^3*s13*p3q^2 - 4*s12^2*
         s13^2*p2q*p3q + 2*s12^2*s13^2*p3q^2 - 4*s12^2*s13*s23*p1q*p3q
          + 2*s12^2*s13*s23*p3q^2 + 2*s12*s13^3*p2q^2 - 4*s12*s13^3*p2q
         *p3q - 4*s12*s13^2*s23*p1q*p2q - 4*s12*s13^2*s23*p1q*p3q - 4*
         s12*s13^2*s23*p2q*p3q + 2*s12*s13*s23^2*p1q^2 - 4*s12*s13*
         s23^2*p1q*p3q + 2*s13^4*p2q^2 - 4*s13^3*s23*p1q*p2q + 2*s13^3*
         s23*p2q^2 + 2*s13^2*s23^2*p1q^2 - 4*s13^2*s23^2*p1q*p2q + 2*
         s13*s23^3*p1q^2] )

       + Chain[UBar2,G[p3],U0,UBar1,G[p2],V3]*delta[c0,c2]*delta[c1,c3]
      *Ioperator * ( rat[ - 4*s12^2*p1q*p3q - 4*s12*s13*p1q*p2q - 8*s12
         *s13*p1q*p3q - 4*s12*s13*p2q*p3q - 4*s12*s13*p3q^2 + 4*s12*s23
         *p1q^2 - 4*s12*s23*p1q*p3q + 4*s13^2*p2q^2 + 4*s13^2*p2q*p3q
          - 8*s13*s23*p1q*p2q - 4*s13*s23*p1q*p3q + 4*s23^2*p1q^2,9*
         s12^3*s13*p3q^2 - 18*s12^2*s13^2*p2q*p3q + 9*s12^2*s13^2*p3q^2
          - 18*s12^2*s13*s23*p1q*p3q + 9*s12^2*s13*s23*p3q^2 + 9*s12*
         s13^3*p2q^2 - 18*s12*s13^3*p2q*p3q - 18*s12*s13^2*s23*p1q*p2q
          - 18*s12*s13^2*s23*p1q*p3q - 18*s12*s13^2*s23*p2q*p3q + 9*s12
         *s13*s23^2*p1q^2 - 18*s12*s13*s23^2*p1q*p3q + 9*s13^4*p2q^2 - 
         18*s13^3*s23*p1q*p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*s23^2*p1q^2
          - 18*s13^2*s23^2*p1q*p2q + 9*s13*s23^3*p1q^2]*ep^(-2) + rat[
          - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2*s12*s13*p1q*p3q - s12*
         s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2 - s12*s23*p1q*p3q
          + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*s23*p1q*p2q - s13*s23*
         p1q*p3q + s23^2*p1q^2,18*s12^3*s13*p3q^2 - 36*s12^2*s13^2*p2q*
         p3q + 18*s12^2*s13^2*p3q^2 - 36*s12^2*s13*s23*p1q*p3q + 18*
         s12^2*s13*s23*p3q^2 + 18*s12*s13^3*p2q^2 - 36*s12*s13^3*p2q*
         p3q - 36*s12*s13^2*s23*p1q*p2q - 36*s12*s13^2*s23*p1q*p3q - 36
         *s12*s13^2*s23*p2q*p3q + 18*s12*s13*s23^2*p1q^2 - 36*s12*s13*
         s23^2*p1q*p3q + 18*s13^4*p2q^2 - 36*s13^3*s23*p1q*p2q + 18*
         s13^3*s23*p2q^2 + 18*s13^2*s23^2*p1q^2 - 36*s13^2*s23^2*p1q*
         p2q + 18*s13*s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*p2q]*ep^(-1)
          + rat[ - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2*s12*s13*p1q*p3q
          - s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2 - s12*s23*
         p1q*p3q + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*s23*p1q*p2q - 
         s13*s23*p1q*p3q + s23^2*p1q^2,18*s12^3*s13*p3q^2 - 36*s12^2*
         s13^2*p2q*p3q + 18*s12^2*s13^2*p3q^2 - 36*s12^2*s13*s23*p1q*
         p3q + 18*s12^2*s13*s23*p3q^2 + 18*s12*s13^3*p2q^2 - 36*s12*
         s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q*p2q - 36*s12*s13^2*s23*
         p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 18*s12*s13*s23^2*p1q^2 - 
         36*s12*s13*s23^2*p1q*p3q + 18*s13^4*p2q^2 - 36*s13^3*s23*p1q*
         p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*s23^2*p1q^2 - 36*s13^2*
         s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*
         p1q]*ep^(-1) + rat[ - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2*s12*
         s13*p1q*p3q - s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2
          - s12*s23*p1q*p3q + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*s23*
         p1q*p2q - s13*s23*p1q*p3q + s23^2*p1q^2,18*s12^3*s13*p3q^2 - 
         36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*p3q^2 - 36*s12^2*s13*
         s23*p1q*p3q + 18*s12^2*s13*s23*p3q^2 + 18*s12*s13^3*p2q^2 - 36
         *s12*s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q*p2q - 36*s12*s13^2*
         s23*p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 18*s12*s13*s23^2*
         p1q^2 - 36*s12*s13*s23^2*p1q*p3q + 18*s13^4*p2q^2 - 36*s13^3*
         s23*p1q*p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*s23^2*p1q^2 - 36*
         s13^2*s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*Log[1/(s23 + s13 + 
         s12)*s23]*ep^(-1) + rat[ - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2
         *s12*s13*p1q*p3q - s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*
         p1q^2 - s12*s23*p1q*p3q + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*
         s23*p1q*p2q - s13*s23*p1q*p3q + s23^2*p1q^2,18*s12^3*s13*p3q^2
          - 36*s12^2*s13^2*p2q*p3q + 18*s12^2*s13^2*p3q^2 - 36*s12^2*
         s13*s23*p1q*p3q + 18*s12^2*s13*s23*p3q^2 + 18*s12*s13^3*p2q^2
          - 36*s12*s13^3*p2q*p3q - 36*s12*s13^2*s23*p1q*p2q - 36*s12*
         s13^2*s23*p1q*p3q - 36*s12*s13^2*s23*p2q*p3q + 18*s12*s13*
         s23^2*p1q^2 - 36*s12*s13*s23^2*p1q*p3q + 18*s13^4*p2q^2 - 36*
         s13^3*s23*p1q*p2q + 18*s13^3*s23*p2q^2 + 18*s13^2*s23^2*p1q^2
          - 36*s13^2*s23^2*p1q*p2q + 18*s13*s23^3*p1q^2]*Log[1/(s23 + 
         s13 + s12)*s13]*ep^(-1) + rat[4*s12^2*p1q*p3q + 4*s12*s13*p1q*
         p2q + 8*s12*s13*p1q*p3q + 4*s12*s13*p2q*p3q + 4*s12*s13*p3q^2
          - 4*s12*s23*p1q^2 + 4*s12*s23*p1q*p3q - 4*s13^2*p2q^2 - 4*
         s13^2*p2q*p3q + 8*s13*s23*p1q*p2q + 4*s13*s23*p1q*p3q - 4*
         s23^2*p1q^2,9*s12^3*s13*p3q^2 - 18*s12^2*s13^2*p2q*p3q + 9*
         s12^2*s13^2*p3q^2 - 18*s12^2*s13*s23*p1q*p3q + 9*s12^2*s13*s23
         *p3q^2 + 9*s12*s13^3*p2q^2 - 18*s12*s13^3*p2q*p3q - 18*s12*
         s13^2*s23*p1q*p2q - 18*s12*s13^2*s23*p1q*p3q - 18*s12*s13^2*
         s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2 - 18*s12*s13*s23^2*p1q*p3q
          + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q*p2q + 9*s13^3*s23*p2q^2 + 
         9*s13^2*s23^2*p1q^2 - 18*s13^2*s23^2*p1q*p2q + 9*s13*s23^3*
         p1q^2]*Log[ - s23 - s13 - s12]*ep^(-1) + rat[5*s12^2*p1q*p3q
          + 5*s12*s13*p1q*p2q + 10*s12*s13*p1q*p3q + 5*s12*s13*p2q*p3q
          + 5*s12*s13*p3q^2 - 5*s12*s23*p1q^2 + 5*s12*s23*p1q*p3q - 5*
         s13^2*p2q^2 - 5*s13^2*p2q*p3q + 10*s13*s23*p1q*p2q + 5*s13*s23
         *p1q*p3q - 5*s23^2*p1q^2,9*s12^3*s13*p3q^2 - 18*s12^2*s13^2*
         p2q*p3q + 9*s12^2*s13^2*p3q^2 - 18*s12^2*s13*s23*p1q*p3q + 9*
         s12^2*s13*s23*p3q^2 + 9*s12*s13^3*p2q^2 - 18*s12*s13^3*p2q*p3q
          - 18*s12*s13^2*s23*p1q*p2q - 18*s12*s13^2*s23*p1q*p3q - 18*
         s12*s13^2*s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2 - 18*s12*s13*
         s23^2*p1q*p3q + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q*p2q + 9*s13^3
         *s23*p2q^2 + 9*s13^2*s23^2*p1q^2 - 18*s13^2*s23^2*p1q*p2q + 9*
         s13*s23^3*p1q^2]*Log[1/(p3q + p2q + p1q)*p3q]*ep^(-1) + rat[5*
         s12^2*p1q*p3q + 5*s12*s13*p1q*p2q + 10*s12*s13*p1q*p3q + 5*s12
         *s13*p2q*p3q + 5*s12*s13*p3q^2 - 5*s12*s23*p1q^2 + 5*s12*s23*
         p1q*p3q - 5*s13^2*p2q^2 - 5*s13^2*p2q*p3q + 10*s13*s23*p1q*p2q
          + 5*s13*s23*p1q*p3q - 5*s23^2*p1q^2,9*s12^3*s13*p3q^2 - 18*
         s12^2*s13^2*p2q*p3q + 9*s12^2*s13^2*p3q^2 - 18*s12^2*s13*s23*
         p1q*p3q + 9*s12^2*s13*s23*p3q^2 + 9*s12*s13^3*p2q^2 - 18*s12*
         s13^3*p2q*p3q - 18*s12*s13^2*s23*p1q*p2q - 18*s12*s13^2*s23*
         p1q*p3q - 18*s12*s13^2*s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2 - 
         18*s12*s13*s23^2*p1q*p3q + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q*
         p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*s23^2*p1q^2 - 18*s13^2*s23^2
         *p1q*p2q + 9*s13*s23^3*p1q^2]*Log[1/(s23 + s13 + s12)*s12]*
         ep^(-1) + rat[7*s12^2*p1q*p3q + 7*s12*s13*p1q*p2q + 14*s12*s13
         *p1q*p3q + 7*s12*s13*p2q*p3q + 7*s12*s13*p3q^2 - 7*s12*s23*
         p1q^2 + 7*s12*s23*p1q*p3q - 7*s13^2*p2q^2 - 7*s13^2*p2q*p3q + 
         14*s13*s23*p1q*p2q + 7*s13*s23*p1q*p3q - 7*s23^2*p1q^2,6*s12^3
         *s13*p3q^2 - 12*s12^2*s13^2*p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12
         *s12^2*s13*s23*p1q*p3q + 6*s12^2*s13*s23*p3q^2 + 6*s12*s13^3*
         p2q^2 - 12*s12*s13^3*p2q*p3q - 12*s12*s13^2*s23*p1q*p2q - 12*
         s12*s13^2*s23*p1q*p3q - 12*s12*s13^2*s23*p2q*p3q + 6*s12*s13*
         s23^2*p1q^2 - 12*s12*s13*s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*
         s13^3*s23*p1q*p2q + 6*s13^3*s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 
         12*s13^2*s23^2*p1q*p2q + 6*s13*s23^3*p1q^2]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[p2],V3]*delta[c0,c2]*delta[c1,c3]
      *nl*Ioperator * ( rat[ - s12^2*p1q*p3q - s12*s13*p1q*p2q - 2*s12*
         s13*p1q*p3q - s12*s13*p2q*p3q - s12*s13*p3q^2 + s12*s23*p1q^2
          - s12*s23*p1q*p3q + s13^2*p2q^2 + s13^2*p2q*p3q - 2*s13*s23*
         p1q*p2q - s13*s23*p1q*p3q + s23^2*p1q^2,9*s12^3*s13*p3q^2 - 18
         *s12^2*s13^2*p2q*p3q + 9*s12^2*s13^2*p3q^2 - 18*s12^2*s13*s23*
         p1q*p3q + 9*s12^2*s13*s23*p3q^2 + 9*s12*s13^3*p2q^2 - 18*s12*
         s13^3*p2q*p3q - 18*s12*s13^2*s23*p1q*p2q - 18*s12*s13^2*s23*
         p1q*p3q - 18*s12*s13^2*s23*p2q*p3q + 9*s12*s13*s23^2*p1q^2 - 
         18*s12*s13*s23^2*p1q*p3q + 9*s13^4*p2q^2 - 18*s13^3*s23*p1q*
         p2q + 9*s13^3*s23*p2q^2 + 9*s13^2*s23^2*p1q^2 - 18*s13^2*s23^2
         *p1q*p2q + 9*s13*s23^3*p1q^2]*ep^(-1) )

       + Chain[UBar2,G[p3],U0,UBar1,G[p2],V3]*delta[c0,c2]*delta[c1,c3]
       * ( rat[s12^2*p1q*p3q + s12*s13*p1q*p2q + 2*s12*s13*p1q*p3q + 
         s12*s13*p2q*p3q + s12*s13*p3q^2 - s12*s23*p1q^2 + s12*s23*p1q*
         p3q - s13^2*p2q^2 - s13^2*p2q*p3q + 2*s13*s23*p1q*p2q + s13*
         s23*p1q*p3q - s23^2*p1q^2,6*s12^3*s13*p3q^2 - 12*s12^2*s13^2*
         p2q*p3q + 6*s12^2*s13^2*p3q^2 - 12*s12^2*s13*s23*p1q*p3q + 6*
         s12^2*s13*s23*p3q^2 + 6*s12*s13^3*p2q^2 - 12*s12*s13^3*p2q*p3q
          - 12*s12*s13^2*s23*p1q*p2q - 12*s12*s13^2*s23*p1q*p3q - 12*
         s12*s13^2*s23*p2q*p3q + 6*s12*s13*s23^2*p1q^2 - 12*s12*s13*
         s23^2*p1q*p3q + 6*s13^4*p2q^2 - 12*s13^3*s23*p1q*p2q + 6*s13^3
         *s23*p2q^2 + 6*s13^2*s23^2*p1q^2 - 12*s13^2*s23^2*p1q*p2q + 6*
         s13*s23^3*p1q^2] )
);

